A journey from the octonionic $\mathbb P^2$ to a fake $\mathbb P^2$

We discover a family of surfaces of general type with $K^2=3$ and $p=q=0$ as free $C_{13}$ quotients of special linear cuts of the octonionic projective plane $\mathbb O \mathbb P^2$. A special member of the family has $3$ singularities of type $A_2$, and is a quotient of a fake projective plane. We use the techniques of \cite{BF20} to define this fake projective plane by explicit equations in its bicanonical embedding.

==> anc/EqsFPPC3W <==
{1424149047935253274344859469289592008688383967612399824742687198301507818859\
978221996*W1*W14 + (243472235104990743782948585267081418485146010964022778797\
2061319958042704030814393196*I)*Sqrt[2]*W1*W14 + 
  238079161831276590094099568045014080688471470965046145598311453760709153141\
008988756*W10*W2 + (652638041586697846189051273933442484508275594799571116451\
05249592016127131872086440*I)*Sqrt[2]*W10*W2 + 169927427986429580678260703696\
35767905870131254836296834894838955749442383898316656*W11*W2 + 
  (12285544187058945617089181573861037504860952843921330109378652182057442193\
861501042*I)*Sqrt[2]*W11*W2 + 94031228656049154162955298060067095657589666515\
012687132082486881006682567900871266*W12*W2 - 
  (97948518551957730006816042918530315651850375430740678365413499133771126223\
82753385*I)*Sqrt[2]*W12*W2 - 802096115786385960601552026929242330969712459012\
06214137490715663377097265868678438*W13*W2 - 
  (26637656492714904261591599974407284240531888210350299483119777939104312638\
649677279*I)*Sqrt[2]*W13*W2 + 31682639995741710956073221324073638597475278443\
057207164447077890734303520889929176*W14*W2 - 
  (46986694733258677035706202247687544898924874546547885540039202506323576243\
131529216*I)*Sqrt[2]*W14*W2 + 37338830923379323331998420518132712536249259811\
0356573399741195401198188431220417532*W10*W3 + 
  (11663303948993312557183126915251660030900707698726804043586586657091737167\
9739855476*I)*Sqrt[2]*W10*W3 - 5431025821542954432408457795821150815523717578\
19664124191327947829314890843013724878*W11*W3 + 
  (22435257659860835797112071422193351099073253481637905734809441058031538273\
7211589907*I)*Sqrt[2]*W11*W3 - 5660935815789466855717947399960058584140685138\
15324049438509470123036958686680955934*W12*W3 + 
  (19904875997811588145459388676426188732207258866336393079843323251174378336\
2902259538*I)*Sqrt[2]*W12*W3 - 6789501190686434902317698740275707279073404055\
28408980124611699463796586969246578784*W13*W3 + 
  (17418610707414122413075972296460817321870824594854447059898081796950871705\
6831173141*I)*Sqrt[2]*W13*W3 + 3977385192015269780788167582870520084642825489\
13620011859416377358915142320219511808*W14*W3 + 
  (10945149938530655744581456682155765553494749336642003343895309783154813658\
020126320*I)*Sqrt[2]*W14*W3 + 26969260557652621813616454084005458863412869767\
9681831975510007442785245618894425476*W10*W4 - 
  (14199649435974620094372306135425679712706560543825633649279303221161151705\
6264733640*I)*Sqrt[2]*W10*W4 - 3611923997399578705526051538828512951830014320\
67465682118509805373218832291705992154*W11*W4 + 
  (20637267083117461485564430296248137643748032353944585917221293302814089942\
9880640503*I)*Sqrt[2]*W11*W4 - 4015522024561320335522687813905253057107289530\
54951870992125731034449332650175178476*W12*W4 + 
  (29788875995503614984615963549852797907125603310397426430305332721151742936\
3420376839*I)*Sqrt[2]*W12*W4 - 3429963792540688103452125090246234274736087717\
84365652392660171020592364062220528958*W13*W4 + 
  (31909776129098456316343484464724715193398336509092611921991240971222443843\
0923379208*I)*Sqrt[2]*W13*W4 + 2500426068679088424705488726444056740334144665\
15958684002198529600489714057069887784*W14*W4 - 
  (90928573183595307209842080536230443329151303968875010324078654674576000366\
707373244*I)*Sqrt[2]*W14*W4 + 66128444536606580563154175903463938619747167396\
36180171704158355006500244516930512878*W1*W5 - 833723462852510222674176375389\
88539060119362494429833466527379441034114972282042156*W2*W5 + 
  (13108719874675212750093737072308489656467906040271795049800882610104167984\
576933312*I)*Sqrt[2]*W2*W5 - 111164069326188489514012810384756684383398073831\
085292772883560522232808890805098934*W3*W5 - 
  (10250775992994291068690282939662685475634988005909215463455036681712985968\
4846030714*I)*Sqrt[2]*W3*W5 - 47344434081193795294079904498135359481146261842\
740905736562775305620355744304408644*W4*W5 - 
  (52294747174590913351087687442520027945956574735573374237760215847331695200\
954951770*I)*Sqrt[2]*W4*W5 + 324854038879890858552612452294617200379893699194\
27727076446374031528334372108434198*W2*W6 + 
  (46214453639294334476176138629294222809070270335527458525059383143971327685\
212602830*I)*Sqrt[2]*W2*W6 - 146815285746113614035486463085382987973059301383\
614893232157035735951776868151079052*W3*W6 - 
  (10184386955410159518534690265154346072277890355013158662890171051720390766\
8347121288*I)*Sqrt[2]*W3*W6 - 32583488188200633388763664581677523947542851858\
222431852209203976718652019190409014*W4*W6 - 
  (66838012805696477421674916450505550710689853481164223390361967863691022035\
656475780*I)*Sqrt[2]*W4*W6 - 609268020974711541003605247941590233029386189083\
51771828884197873311520940342359830*W2*W7 - 
  (68358320718685124423883879782728312473763943834983292536208402110425400702\
146203256*I)*Sqrt[2]*W2*W7 + 345680974727406725325196878721138649479177402793\
67578892232247799663871953893443396*W3*W7 - 
  (21360911723066823384168217901317051130022568024981560732286446655323777437\
9887085354*I)*Sqrt[2]*W3*W7 - 17673883319036625026150090445983683519393439241\
1274863585048366022682595613743784302*W4*W7 - 
  (86172693747643055009869702756759911477766455683794772403040722826036921007\
951272324*I)*Sqrt[2]*W4*W7 + 346969634908663532435183458452791325567739527965\
36329467185462594550369067493796324*W2*W8 + 
  (21592430671524518668523283601518017737596015662354760380859667714161966064\
693094862*I)*Sqrt[2]*W2*W8 + 231399644481475902217047781058965820413491353233\
110462455482093479980697710817506766*W3*W8 - 
  (14420161498092540773769868581689068030221278318395308579500474857391630388\
2525868372*I)*Sqrt[2]*W3*W8 + 31179019011190026086081474044342547591975485309\
3335998605161029829226608216042922326*W4*W8 - 
  (87797307585607931229500742660086626508184411844855290979556716716248114269\
032365550*I)*Sqrt[2]*W4*W8 - 639344052157300739406971554463554586753799469245\
53854550661380418692418438501098334*W2*W9 + 
  (32615099120485250497204380986752949532156756110574049899921676421096252128\
3283628*I)*Sqrt[2]*W2*W9 + 31517034812353332152846444479433683792284526628531\
8930811250128500073593234612523178*W3*W9 - 
  (10815004036254494201382844079487419215278843444987434751342683177769468935\
2575264570*I)*Sqrt[2]*W3*W9 + 13821047676806009724397531454555803757887624147\
4037646617391287239137850550845844924*W4*W9 - 
  (98380592778325986233736004644798374447336238649179403756625044033890348551\
709680670*I)*Sqrt[2]*W4*W9, 1424149047935253274344859469289592008688383967612\
399824742687198301507818859978221996*W1*W14 + 
  (24347223510499074378294858526708141848514601096402277879720613199580427040\
30814393196*I)*Sqrt[2]*W1*W14 + 138210476768060097243975314545558037578876241\
474037646617391287239137850550845844924*W10*W2 - 
  (98380592778325986233736004644798374447336238649179403756625044033890348551\
709680670*I)*Sqrt[2]*W10*W2 - 34299637925406881034521250902462342747360877178\
4365652392660171020592364062220528958*W11*W2 + 
  (31909776129098456316343484464724715193398336509092611921991240971222443843\
0923379208*I)*Sqrt[2]*W11*W2 - 3611923997399578705526051538828512951830014320\
67465682118509805373218832291705992154*W12*W2 + 
  (20637267083117461485564430296248137643748032353944585917221293302814089942\
9880640503*I)*Sqrt[2]*W12*W2 - 4015522024561320335522687813905253057107289530\
54951870992125731034449332650175178476*W13*W2 + 
  (29788875995503614984615963549852797907125603310397426430305332721151742936\
3420376839*I)*Sqrt[2]*W13*W2 + 2500426068679088424705488726444056740334144665\
15958684002198529600489714057069887784*W14*W2 - 
  (90928573183595307209842080536230443329151303968875010324078654674576000366\
707373244*I)*Sqrt[2]*W14*W2 - 63934405215730073940697155446355458675379946924\
553854550661380418692418438501098334*W10*W3 + 
  (32615099120485250497204380986752949532156756110574049899921676421096252128\
3283628*I)*Sqrt[2]*W10*W3 - 8020961157863859606015520269292423309697124590120\
6214137490715663377097265868678438*W11*W3 - 
  (26637656492714904261591599974407284240531888210350299483119777939104312638\
649677279*I)*Sqrt[2]*W11*W3 + 16992742798642958067826070369635767905870131254\
836296834894838955749442383898316656*W12*W3 + 
  (12285544187058945617089181573861037504860952843921330109378652182057442193\
861501042*I)*Sqrt[2]*W12*W3 + 94031228656049154162955298060067095657589666515\
012687132082486881006682567900871266*W13*W3 - 
  (97948518551957730006816042918530315651850375430740678365413499133771126223\
82753385*I)*Sqrt[2]*W13*W3 + 316826399957417109560732213240736385974752784430\
57207164447077890734303520889929176*W14*W3 - 
  (46986694733258677035706202247687544898924874546547885540039202506323576243\
131529216*I)*Sqrt[2]*W14*W3 + 31517034812353332152846444479433683792284526628\
5318930811250128500073593234612523178*W10*W4 - 
  (10815004036254494201382844079487419215278843444987434751342683177769468935\
2575264570*I)*Sqrt[2]*W10*W4 - 6789501190686434902317698740275707279073404055\
28408980124611699463796586969246578784*W11*W4 + 
  (17418610707414122413075972296460817321870824594854447059898081796950871705\
6831173141*I)*Sqrt[2]*W11*W4 - 5431025821542954432408457795821150815523717578\
19664124191327947829314890843013724878*W12*W4 + 
  (22435257659860835797112071422193351099073253481637905734809441058031538273\
7211589907*I)*Sqrt[2]*W12*W4 - 5660935815789466855717947399960058584140685138\
15324049438509470123036958686680955934*W13*W4 + 
  (19904875997811588145459388676426188732207258866336393079843323251174378336\
2902259538*I)*Sqrt[2]*W13*W4 + 3977385192015269780788167582870520084642825489\
13620011859416377358915142320219511808*W14*W4 + 
  (10945149938530655744581456682155765553494749336642003343895309783154813658\
020126320*I)*Sqrt[2]*W14*W4 - 17673883319036625026150090445983683519393439241\
1274863585048366022682595613743784302*W2*W5 - 
  (86172693747643055009869702756759911477766455683794772403040722826036921007\
951272324*I)*Sqrt[2]*W2*W5 - 609268020974711541003605247941590233029386189083\
51771828884197873311520940342359830*W3*W5 - 
  (68358320718685124423883879782728312473763943834983292536208402110425400702\
146203256*I)*Sqrt[2]*W3*W5 + 345680974727406725325196878721138649479177402793\
67578892232247799663871953893443396*W4*W5 - 
  (21360911723066823384168217901317051130022568024981560732286446655323777437\
9887085354*I)*Sqrt[2]*W4*W5 + 66128444536606580563154175903463938619747167396\
36180171704158355006500244516930512878*W1*W6 - 473444340811937952940799044981\
35359481146261842740905736562775305620355744304408644*W2*W6 - 
  (52294747174590913351087687442520027945956574735573374237760215847331695200\
954951770*I)*Sqrt[2]*W2*W6 - 833723462852510222674176375389885390601193624944\
29833466527379441034114972282042156*W3*W6 + 
  (13108719874675212750093737072308489656467906040271795049800882610104167984\
576933312*I)*Sqrt[2]*W3*W6 - 111164069326188489514012810384756684383398073831\
085292772883560522232808890805098934*W4*W6 - 
  (10250775992994291068690282939662685475634988005909215463455036681712985968\
4846030714*I)*Sqrt[2]*W4*W6 - 32583488188200633388763664581677523947542851858\
222431852209203976718652019190409014*W2*W7 - 
  (66838012805696477421674916450505550710689853481164223390361967863691022035\
656475780*I)*Sqrt[2]*W2*W7 + 324854038879890858552612452294617200379893699194\
27727076446374031528334372108434198*W3*W7 + 
  (46214453639294334476176138629294222809070270335527458525059383143971327685\
212602830*I)*Sqrt[2]*W3*W7 - 146815285746113614035486463085382987973059301383\
614893232157035735951776868151079052*W4*W7 - 
  (10184386955410159518534690265154346072277890355013158662890171051720390766\
8347121288*I)*Sqrt[2]*W4*W7 + 26969260557652621813616454084005458863412869767\
9681831975510007442785245618894425476*W2*W8 - 
  (14199649435974620094372306135425679712706560543825633649279303221161151705\
6264733640*I)*Sqrt[2]*W2*W8 + 23807916183127659009409956804501408068847147096\
5046145598311453760709153141008988756*W3*W8 + 
  (65263804158669784618905127393344248450827559479957111645105249592016127131\
872086440*I)*Sqrt[2]*W3*W8 + 373388309233793233319984205181327125362492598110\
356573399741195401198188431220417532*W4*W8 + 
  (11663303948993312557183126915251660030900707698726804043586586657091737167\
9739855476*I)*Sqrt[2]*W4*W8 + 31179019011190026086081474044342547591975485309\
3335998605161029829226608216042922326*W2*W9 - 
  (87797307585607931229500742660086626508184411844855290979556716716248114269\
032365550*I)*Sqrt[2]*W2*W9 + 346969634908663532435183458452791325567739527965\
36329467185462594550369067493796324*W3*W9 + 
  (21592430671524518668523283601518017737596015662354760380859667714161966064\
693094862*I)*Sqrt[2]*W3*W9 + 231399644481475902217047781058965820413491353233\
110462455482093479980697710817506766*W4*W9 - 
  (14420161498092540773769868581689068030221278318395308579500474857391630388\
2525868372*I)*Sqrt[2]*W4*W9, 142414904793525327434485946928959200868838396761\
2399824742687198301507818859978221996*W1*W14 + 
  (24347223510499074378294858526708141848514601096402277879720613199580427040\
30814393196*I)*Sqrt[2]*W1*W14 + 231399644481475902217047781058965820413491353\
233110462455482093479980697710817506766*W10*W2 - 
  (14420161498092540773769868581689068030221278318395308579500474857391630388\
2525868372*I)*Sqrt[2]*W10*W2 - 5660935815789466855717947399960058584140685138\
15324049438509470123036958686680955934*W11*W2 + 
  (19904875997811588145459388676426188732207258866336393079843323251174378336\
2902259538*I)*Sqrt[2]*W11*W2 - 6789501190686434902317698740275707279073404055\
28408980124611699463796586969246578784*W12*W2 + 
  (17418610707414122413075972296460817321870824594854447059898081796950871705\
6831173141*I)*Sqrt[2]*W12*W2 - 5431025821542954432408457795821150815523717578\
19664124191327947829314890843013724878*W13*W2 + 
  (22435257659860835797112071422193351099073253481637905734809441058031538273\
7211589907*I)*Sqrt[2]*W13*W2 + 3977385192015269780788167582870520084642825489\
13620011859416377358915142320219511808*W14*W2 + 
  (10945149938530655744581456682155765553494749336642003343895309783154813658\
020126320*I)*Sqrt[2]*W14*W2 + 31179019011190026086081474044342547591975485309\
3335998605161029829226608216042922326*W10*W3 - 
  (87797307585607931229500742660086626508184411844855290979556716716248114269\
032365550*I)*Sqrt[2]*W10*W3 - 40155220245613203355226878139052530571072895305\
4951870992125731034449332650175178476*W11*W3 + 
  (29788875995503614984615963549852797907125603310397426430305332721151742936\
3420376839*I)*Sqrt[2]*W11*W3 - 3429963792540688103452125090246234274736087717\
84365652392660171020592364062220528958*W12*W3 + 
  (31909776129098456316343484464724715193398336509092611921991240971222443843\
0923379208*I)*Sqrt[2]*W12*W3 - 3611923997399578705526051538828512951830014320\
67465682118509805373218832291705992154*W13*W3 + 
  (20637267083117461485564430296248137643748032353944585917221293302814089942\
9880640503*I)*Sqrt[2]*W13*W3 + 2500426068679088424705488726444056740334144665\
15958684002198529600489714057069887784*W14*W3 - 
  (90928573183595307209842080536230443329151303968875010324078654674576000366\
707373244*I)*Sqrt[2]*W14*W3 + 34696963490866353243518345845279132556773952796\
536329467185462594550369067493796324*W10*W4 + 
  (21592430671524518668523283601518017737596015662354760380859667714161966064\
693094862*I)*Sqrt[2]*W10*W4 + 94031228656049154162955298060067095657589666515\
012687132082486881006682567900871266*W11*W4 - 
  (97948518551957730006816042918530315651850375430740678365413499133771126223\
82753385*I)*Sqrt[2]*W11*W4 - 802096115786385960601552026929242330969712459012\
06214137490715663377097265868678438*W12*W4 - 
  (26637656492714904261591599974407284240531888210350299483119777939104312638\
649677279*I)*Sqrt[2]*W12*W4 + 16992742798642958067826070369635767905870131254\
836296834894838955749442383898316656*W13*W4 + 
  (12285544187058945617089181573861037504860952843921330109378652182057442193\
861501042*I)*Sqrt[2]*W13*W4 + 31682639995741710956073221324073638597475278443\
057207164447077890734303520889929176*W14*W4 - 
  (46986694733258677035706202247687544898924874546547885540039202506323576243\
131529216*I)*Sqrt[2]*W14*W4 - 14681528574611361403548646308538298797305930138\
3614893232157035735951776868151079052*W2*W5 - 
  (10184386955410159518534690265154346072277890355013158662890171051720390766\
8347121288*I)*Sqrt[2]*W2*W5 - 32583488188200633388763664581677523947542851858\
222431852209203976718652019190409014*W3*W5 - 
  (66838012805696477421674916450505550710689853481164223390361967863691022035\
656475780*I)*Sqrt[2]*W3*W5 + 324854038879890858552612452294617200379893699194\
27727076446374031528334372108434198*W4*W5 + 
  (46214453639294334476176138629294222809070270335527458525059383143971327685\
212602830*I)*Sqrt[2]*W4*W5 + 345680974727406725325196878721138649479177402793\
67578892232247799663871953893443396*W2*W6 - 
  (21360911723066823384168217901317051130022568024981560732286446655323777437\
9887085354*I)*Sqrt[2]*W2*W6 - 17673883319036625026150090445983683519393439241\
1274863585048366022682595613743784302*W3*W6 - 
  (86172693747643055009869702756759911477766455683794772403040722826036921007\
951272324*I)*Sqrt[2]*W3*W6 - 609268020974711541003605247941590233029386189083\
51771828884197873311520940342359830*W4*W6 - 
  (68358320718685124423883879782728312473763943834983292536208402110425400702\
146203256*I)*Sqrt[2]*W4*W6 + 661284445366065805631541759034639386197471673963\
6180171704158355006500244516930512878*W1*W7 - 1111640693261884895140128103847\
56684383398073831085292772883560522232808890805098934*W2*W7 - 
  (10250775992994291068690282939662685475634988005909215463455036681712985968\
4846030714*I)*Sqrt[2]*W2*W7 - 47344434081193795294079904498135359481146261842\
740905736562775305620355744304408644*W3*W7 - 
  (52294747174590913351087687442520027945956574735573374237760215847331695200\
954951770*I)*Sqrt[2]*W3*W7 - 833723462852510222674176375389885390601193624944\
29833466527379441034114972282042156*W4*W7 + 
  (13108719874675212750093737072308489656467906040271795049800882610104167984\
576933312*I)*Sqrt[2]*W4*W7 + 315170348123533321528464444794336837922845266285\
318930811250128500073593234612523178*W2*W8 - 
  (10815004036254494201382844079487419215278843444987434751342683177769468935\
2575264570*I)*Sqrt[2]*W2*W8 + 13821047676806009724397531454555803757887624147\
4037646617391287239137850550845844924*W3*W8 - 
  (98380592778325986233736004644798374447336238649179403756625044033890348551\
709680670*I)*Sqrt[2]*W3*W8 - 639344052157300739406971554463554586753799469245\
53854550661380418692418438501098334*W4*W8 + 
  (32615099120485250497204380986752949532156756110574049899921676421096252128\
3283628*I)*Sqrt[2]*W4*W8 + 37338830923379323331998420518132712536249259811035\
6573399741195401198188431220417532*W2*W9 + 
  (11663303948993312557183126915251660030900707698726804043586586657091737167\
9739855476*I)*Sqrt[2]*W2*W9 + 26969260557652621813616454084005458863412869767\
9681831975510007442785245618894425476*W3*W9 - 
  (14199649435974620094372306135425679712706560543825633649279303221161151705\
6264733640*I)*Sqrt[2]*W3*W9 + 23807916183127659009409956804501408068847147096\
5046145598311453760709153141008988756*W4*W9 + 
  (65263804158669784618905127393344248450827559479957111645105249592016127131\
872086440*I)*Sqrt[2]*W4*W9, 
 -345554876674995859082824257287102088586687690578673775236870986095157303979\
885632*W1*W14 + (580289848227091567908638747323825977051252435685319713548642\
839303662364715766140*I)*Sqrt[2]*W1*W14 + 14346516634872442114279605625286206\
753135646169954835872559955558049090972023392*W10*W2 + 
  (12093140721540547398104365608671671701927642200467926016658280248963198519\
708861*I)*Sqrt[2]*W10*W2 - 19688254963249968011808751334833473784504767403513\
390948839257137881317599402608*W11*W2 + 
  (84817205031278145391700628703760587819064169345688761996850987304433488189\
89743*I)*Sqrt[2]*W11*W2 + 602670098386887726983170090515463260058542338685022\
0679586912450938020531038336*W12*W2 + 
  (17986050349643534411256367389329031293660777800059390931537821373505810790\
94620*I)*Sqrt[2]*W12*W2 - 187819359814221136015384219742561278160395476933278\
63020093886259302014782435522*W13*W2 - 
  (98678657300079888771338172056178190925528373839395839400038033653473739912\
71305*I)*Sqrt[2]*W13*W2 + 132480198712657163746317037827054075125475411912841\
95237460481043814335718138236*W14*W2 - 
  (32368803966139625208109817134812351016544369650486448001069999712015592044\
4964*I)*Sqrt[2]*W14*W2 + 5092128148760911060996306421326780455655822693103254\
615534132758996688323123880*W10*W3 + 
  (25637443545761006073164417975219364898381348499447623748663753610275993629\
044509*I)*Sqrt[2]*W10*W3 - 45440581832803729902948302156023983787711051702306\
520493700442582457799365720096*W11*W3 - 
  (18242847346700814362395216899376974871807624991353016692095028394711476606\
688916*I)*Sqrt[2]*W11*W3 - 44421761748329978502043818545314581213164095761836\
238292781343573452254913462412*W12*W3 - 
  (21015589278821205381682444539795600344202483195934696722324950469444054832\
806948*I)*Sqrt[2]*W12*W3 - 43785040970951218255721919245821337030077655653950\
133106259972094029703318875138*W13*W3 - 
  (22743266823795060855447932777509435986239854174647481556940042239715465629\
629746*I)*Sqrt[2]*W13*W3 + 20248465963402911929677801120114058550215187440971\
469811975979046556621374590656*W14*W3 + 
  (17027060621034310669957924008721756338054756968872010361538329214102194862\
644894*I)*Sqrt[2]*W14*W3 + 32711819572864419966556157765541578113008343927882\
711730740650673224396076226488*W10*W4 + 
  (13576511356034506490289920721152583762893578307886881676298626373069339128\
430934*I)*Sqrt[2]*W10*W4 - 58043068702226427328262398938566850899279705446710\
781490397773417977027088851104*W11*W4 + 
  (37632418401548703877539087434664357364562505443177091533925716925279710418\
17523*I)*Sqrt[2]*W11*W4 - 478686474117159927058935611146209541302601340967368\
53484192484716521116877733382*W12*W4 - 
  (45522252628752754427845844307760208745581203028792023688462302433988568859\
44182*I)*Sqrt[2]*W12*W4 - 702822477337390971896972175782399561206141717593470\
00408849264345311809289428198*W13*W4 - 
  (58622071041102992078774687666426712141789492127787427816087304417711112333\
12739*I)*Sqrt[2]*W13*W4 + 323948248448246460282088818189395720931494765916681\
19546469550499159233274447176*W14*W4 + 
  (11934826921775685718425722074433338501425559052902545839931366656013366729\
006030*I)*Sqrt[2]*W14*W4 - 67751250100432273164912350070213460720206935904602\
95129063995719687871996011506*W2*W5 - 
  (11524784888075262254001286264025717124428609198815384292080937815341803615\
291480*I)*Sqrt[2]*W2*W5 + 469672878880855785368160139313757854156484069448186\
0142319356207248611583707134*W3*W5 - 
  (10717601179385293983206989104581781342611410258194428508088464930366091926\
594710*I)*Sqrt[2]*W3*W5 + 527153964533168308672379237582208673015867962427215\
8999433488033280301793496488*W4*W5 - 
  (10852370724432143418225773635813021817020495140693081360946037687262352931\
842754*I)*Sqrt[2]*W4*W5 - 829413149203741487730132761295202577629298489814052\
584404268072903491235811582*W2*W6 + (8677566665534230574934246193792033494172\
226789852866203701352937249392089213923*I)*Sqrt[2]*W2*W6 + 
  177176105888579430613975921295182547722776821510143670978490014853455018020\
8938*W3*W6 - (124220077793461203860786955822680919219999180990128042721050537\
09885703805799153*I)*Sqrt[2]*W3*W6 + 3004296056101509179293239017245670901046\
709392618935623027411363109429349931252*W4*W6 - 
  (77090887526469520004466392705679462686069878167927026651311471241871348970\
87466*I)*Sqrt[2]*W4*W6 + 8708254959779143647615866526228066028317842651518772\
039394877767225617494315880*W2*W7 - (6454803201125750100244757747871311063746\
021569545918256285002989768958389394990*I)*Sqrt[2]*W2*W7 + 
  225936596760793590659100690521214114274483997175982051784391201245012831572\
32038*W3*W7 - (70992943867610062130795816577646755182493817959500696252746319\
86808384262746657*I)*Sqrt[2]*W3*W7 + 5175603316050031194932177993758805914456\
351239796169131639063172928179938754534*W4*W7 - 
  (19649131173699893000838174028943251050140188148010684734621262587311594624\
124225*I)*Sqrt[2]*W4*W7 + 502493555200691264642349409919495482474761680389447\
915165057227827908747974051858*W1*W8 + 13215360102027478953668282559149412343\
977919802689490840442771813754853877275878*W2*W8 + 
  (33667524246088439669123215649977818526876359607513725724065390820186107167\
46701*I)*Sqrt[2]*W2*W8 + 2387153092025981625030112016811746146904405496534563\
2065867518236259563701009016*W3*W8 + 
  (10126569706721564110040393597800374764796642555546603318540510237685547881\
877789*I)*Sqrt[2]*W3*W8 + 265849120201698463824445655620346912685634627346064\
29659799241552289575305629708*W4*W8 + 
  (89909557971664540695750420651046879574858595948906217460292139105446260146\
58018*I)*Sqrt[2]*W4*W8 - 9412480240243349599878160240803031109349756373735274\
126280380191078003147086674*W2*W9 - (4799128458654543783666617763449943933431\
17727723555368206848737173179568876739*I)*Sqrt[2]*W2*W9 + 
  224015347260412722662262582122486971857211401057633317710204643783610833586\
62818*W3*W9 + (16410536437133015097803216113341935928147644326075490632891674\
965227563775961207*I)*Sqrt[2]*W3*W9 + 218393539859776183935448279208622958543\
42178726261092644611756628734225447674948*W4*W9 + 
  (50290999240141345960264523927426232966716809993696655225638267706407455132\
26924*I)*Sqrt[2]*W4*W9, -3455548766749958590828242572871020885866876905786737\
75236870986095157303979885632*W1*W14 + 
  (58028984822709156790863874732382597705125243568531971354864283930366236471\
5766140*I)*Sqrt[2]*W1*W14 + 2183935398597761839354482792086229585434217872626\
1092644611756628734225447674948*W10*W2 + 
  (50290999240141345960264523927426232966716809993696655225638267706407455132\
26924*I)*Sqrt[2]*W10*W2 - 702822477337390971896972175782399561206141717593470\
00408849264345311809289428198*W11*W2 - 
  (58622071041102992078774687666426712141789492127787427816087304417711112333\
12739*I)*Sqrt[2]*W11*W2 - 580430687022264273282623989385668508992797054467107\
81490397773417977027088851104*W12*W2 + 
  (37632418401548703877539087434664357364562505443177091533925716925279710418\
17523*I)*Sqrt[2]*W12*W2 - 478686474117159927058935611146209541302601340967368\
53484192484716521116877733382*W13*W2 - 
  (45522252628752754427845844307760208745581203028792023688462302433988568859\
44182*I)*Sqrt[2]*W13*W2 + 323948248448246460282088818189395720931494765916681\
19546469550499159233274447176*W14*W2 + 
  (11934826921775685718425722074433338501425559052902545839931366656013366729\
006030*I)*Sqrt[2]*W14*W2 - 94124802402433495998781602408030311093497563737352\
74126280380191078003147086674*W10*W3 - 
  (47991284586545437836666177634499439334311772772355536820684873717317956887\
6739*I)*Sqrt[2]*W10*W3 - 1878193598142211360153842197425612781603954769332786\
3020093886259302014782435522*W11*W3 - 
  (98678657300079888771338172056178190925528373839395839400038033653473739912\
71305*I)*Sqrt[2]*W11*W3 - 196882549632499680118087513348334737845047674035133\
90948839257137881317599402608*W12*W3 + 
  (84817205031278145391700628703760587819064169345688761996850987304433488189\
89743*I)*Sqrt[2]*W12*W3 + 602670098386887726983170090515463260058542338685022\
0679586912450938020531038336*W13*W3 + 
  (17986050349643534411256367389329031293660777800059390931537821373505810790\
94620*I)*Sqrt[2]*W13*W3 + 132480198712657163746317037827054075125475411912841\
95237460481043814335718138236*W14*W3 - 
  (32368803966139625208109817134812351016544369650486448001069999712015592044\
4964*I)*Sqrt[2]*W14*W3 + 2240153472604127226622625821224869718572114010576333\
1771020464378361083358662818*W10*W4 + 
  (16410536437133015097803216113341935928147644326075490632891674965227563775\
961207*I)*Sqrt[2]*W10*W4 - 43785040970951218255721919245821337030077655653950\
133106259972094029703318875138*W11*W4 - 
  (22743266823795060855447932777509435986239854174647481556940042239715465629\
629746*I)*Sqrt[2]*W11*W4 - 45440581832803729902948302156023983787711051702306\
520493700442582457799365720096*W12*W4 - 
  (18242847346700814362395216899376974871807624991353016692095028394711476606\
688916*I)*Sqrt[2]*W12*W4 - 44421761748329978502043818545314581213164095761836\
238292781343573452254913462412*W13*W4 - 
  (21015589278821205381682444539795600344202483195934696722324950469444054832\
806948*I)*Sqrt[2]*W13*W4 + 20248465963402911929677801120114058550215187440971\
469811975979046556621374590656*W14*W4 + 
  (17027060621034310669957924008721756338054756968872010361538329214102194862\
644894*I)*Sqrt[2]*W14*W4 + 51756033160500311949321779937588059144563512397961\
69131639063172928179938754534*W2*W5 - 
  (19649131173699893000838174028943251050140188148010684734621262587311594624\
124225*I)*Sqrt[2]*W2*W5 + 870825495977914364761586652622806602831784265151877\
2039394877767225617494315880*W3*W5 - 
  (64548032011257501002447577478713110637460215695459182562850029897689583893\
94990*I)*Sqrt[2]*W3*W5 + 2259365967607935906591006905212141142744839971759820\
5178439120124501283157232038*W4*W5 - 
  (70992943867610062130795816577646755182493817959500696252746319868083842627\
46657*I)*Sqrt[2]*W4*W5 + 5271539645331683086723792375822086730158679624272158\
999433488033280301793496488*W2*W6 - (1085237072443214341822577363581302181702\
0495140693081360946037687262352931842754*I)*Sqrt[2]*W2*W6 - 
  677512501004322731649123500702134607202069359046029512906399571968787199601\
1506*W3*W6 - (115247848880752622540012862640257171244286091988153842920809378\
15341803615291480*I)*Sqrt[2]*W3*W6 + 4696728788808557853681601393137578541564\
840694481860142319356207248611583707134*W4*W6 - 
  (10717601179385293983206989104581781342611410258194428508088464930366091926\
594710*I)*Sqrt[2]*W4*W6 + 300429605610150917929323901724567090104670939261893\
5623027411363109429349931252*W2*W7 - 
  (77090887526469520004466392705679462686069878167927026651311471241871348970\
87466*I)*Sqrt[2]*W2*W7 - 8294131492037414877301327612952025776292984898140525\
84404268072903491235811582*W3*W7 + (86775666655342305749342461937920334941722\
26789852866203701352937249392089213923*I)*Sqrt[2]*W3*W7 + 
  177176105888579430613975921295182547722776821510143670978490014853455018020\
8938*W4*W7 - (124220077793461203860786955822680919219999180990128042721050537\
09885703805799153*I)*Sqrt[2]*W4*W7 + 3271181957286441996655615776554157811300\
8343927882711730740650673224396076226488*W2*W8 + 
  (13576511356034506490289920721152583762893578307886881676298626373069339128\
430934*I)*Sqrt[2]*W2*W8 + 143465166348724421142796056252862067531356461699548\
35872559955558049090972023392*W3*W8 + 
  (12093140721540547398104365608671671701927642200467926016658280248963198519\
708861*I)*Sqrt[2]*W3*W8 + 509212814876091106099630642132678045565582269310325\
4615534132758996688323123880*W4*W8 + 
  (25637443545761006073164417975219364898381348499447623748663753610275993629\
044509*I)*Sqrt[2]*W4*W8 + 502493555200691264642349409919495482474761680389447\
915165057227827908747974051858*W1*W9 + 26584912020169846382444565562034691268\
563462734606429659799241552289575305629708*W2*W9 + 
  (89909557971664540695750420651046879574858595948906217460292139105446260146\
58018*I)*Sqrt[2]*W2*W9 + 1321536010202747895366828255914941234397791980268949\
0840442771813754853877275878*W3*W9 + 
  (33667524246088439669123215649977818526876359607513725724065390820186107167\
46701*I)*Sqrt[2]*W3*W9 + 2387153092025981625030112016811746146904405496534563\
2065867518236259563701009016*W4*W9 + 
  (10126569706721564110040393597800374764796642555546603318540510237685547881\
877789*I)*Sqrt[2]*W4*W9, 5024935552006912646423494099194954824747616803894479\
15165057227827908747974051858*W1*W10 - 34555487667499585908282425728710208858\
6687690578673775236870986095157303979885632*W1*W14 + 
  (58028984822709156790863874732382597705125243568531971354864283930366236471\
5766140*I)*Sqrt[2]*W1*W14 + 2387153092025981625030112016811746146904405496534\
5632065867518236259563701009016*W10*W2 + 
  (10126569706721564110040393597800374764796642555546603318540510237685547881\
877789*I)*Sqrt[2]*W10*W2 - 44421761748329978502043818545314581213164095761836\
238292781343573452254913462412*W11*W2 - 
  (21015589278821205381682444539795600344202483195934696722324950469444054832\
806948*I)*Sqrt[2]*W11*W2 - 43785040970951218255721919245821337030077655653950\
133106259972094029703318875138*W12*W2 - 
  (22743266823795060855447932777509435986239854174647481556940042239715465629\
629746*I)*Sqrt[2]*W12*W2 - 45440581832803729902948302156023983787711051702306\
520493700442582457799365720096*W13*W2 - 
  (18242847346700814362395216899376974871807624991353016692095028394711476606\
688916*I)*Sqrt[2]*W13*W2 + 20248465963402911929677801120114058550215187440971\
469811975979046556621374590656*W14*W2 + 
  (17027060621034310669957924008721756338054756968872010361538329214102194862\
644894*I)*Sqrt[2]*W14*W2 + 26584912020169846382444565562034691268563462734606\
429659799241552289575305629708*W10*W3 + 
  (89909557971664540695750420651046879574858595948906217460292139105446260146\
58018*I)*Sqrt[2]*W10*W3 - 478686474117159927058935611146209541302601340967368\
53484192484716521116877733382*W11*W3 - 
  (45522252628752754427845844307760208745581203028792023688462302433988568859\
44182*I)*Sqrt[2]*W11*W3 - 702822477337390971896972175782399561206141717593470\
00408849264345311809289428198*W12*W3 - 
  (58622071041102992078774687666426712141789492127787427816087304417711112333\
12739*I)*Sqrt[2]*W12*W3 - 580430687022264273282623989385668508992797054467107\
81490397773417977027088851104*W13*W3 + 
  (37632418401548703877539087434664357364562505443177091533925716925279710418\
17523*I)*Sqrt[2]*W13*W3 + 323948248448246460282088818189395720931494765916681\
19546469550499159233274447176*W14*W3 + 
  (11934826921775685718425722074433338501425559052902545839931366656013366729\
006030*I)*Sqrt[2]*W14*W3 + 13215360102027478953668282559149412343977919802689\
490840442771813754853877275878*W10*W4 + 
  (33667524246088439669123215649977818526876359607513725724065390820186107167\
46701*I)*Sqrt[2]*W10*W4 + 602670098386887726983170090515463260058542338685022\
0679586912450938020531038336*W11*W4 + 
  (17986050349643534411256367389329031293660777800059390931537821373505810790\
94620*I)*Sqrt[2]*W11*W4 - 187819359814221136015384219742561278160395476933278\
63020093886259302014782435522*W12*W4 - 
  (98678657300079888771338172056178190925528373839395839400038033653473739912\
71305*I)*Sqrt[2]*W12*W4 - 196882549632499680118087513348334737845047674035133\
90948839257137881317599402608*W13*W4 + 
  (84817205031278145391700628703760587819064169345688761996850987304433488189\
89743*I)*Sqrt[2]*W13*W4 + 132480198712657163746317037827054075125475411912841\
95237460481043814335718138236*W14*W4 - 
  (32368803966139625208109817134812351016544369650486448001069999712015592044\
4964*I)*Sqrt[2]*W14*W4 + 1771761058885794306139759212951825477227768215101436\
709784900148534550180208938*W2*W5 - (1242200777934612038607869558226809192199\
9918099012804272105053709885703805799153*I)*Sqrt[2]*W2*W5 + 
  300429605610150917929323901724567090104670939261893562302741136310942934993\
1252*W3*W5 - (770908875264695200044663927056794626860698781679270266513114712\
4187134897087466*I)*Sqrt[2]*W3*W5 - 82941314920374148773013276129520257762929\
8489814052584404268072903491235811582*W4*W5 + 
  (86775666655342305749342461937920334941722267898528662037013529372493920892\
13923*I)*Sqrt[2]*W4*W5 + 2259365967607935906591006905212141142744839971759820\
5178439120124501283157232038*W2*W6 - 
  (70992943867610062130795816577646755182493817959500696252746319868083842627\
46657*I)*Sqrt[2]*W2*W6 + 5175603316050031194932177993758805914456351239796169\
131639063172928179938754534*W3*W6 - (1964913117369989300083817402894325105014\
0188148010684734621262587311594624124225*I)*Sqrt[2]*W3*W6 + 
  870825495977914364761586652622806602831784265151877203939487776722561749431\
5880*W4*W6 - (645480320112575010024475774787131106374602156954591825628500298\
9768958389394990*I)*Sqrt[2]*W4*W6 + 46967287888085578536816013931375785415648\
40694481860142319356207248611583707134*W2*W7 - 
  (10717601179385293983206989104581781342611410258194428508088464930366091926\
594710*I)*Sqrt[2]*W2*W7 + 527153964533168308672379237582208673015867962427215\
8999433488033280301793496488*W3*W7 - 
  (10852370724432143418225773635813021817020495140693081360946037687262352931\
842754*I)*Sqrt[2]*W3*W7 - 677512501004322731649123500702134607202069359046029\
5129063995719687871996011506*W4*W7 - 
  (11524784888075262254001286264025717124428609198815384292080937815341803615\
291480*I)*Sqrt[2]*W4*W7 + 224015347260412722662262582122486971857211401057633\
31771020464378361083358662818*W2*W8 + 
  (16410536437133015097803216113341935928147644326075490632891674965227563775\
961207*I)*Sqrt[2]*W2*W8 + 218393539859776183935448279208622958543421787262610\
92644611756628734225447674948*W3*W8 + 
  (50290999240141345960264523927426232966716809993696655225638267706407455132\
26924*I)*Sqrt[2]*W3*W8 - 9412480240243349599878160240803031109349756373735274\
126280380191078003147086674*W4*W8 - (4799128458654543783666617763449943933431\
17727723555368206848737173179568876739*I)*Sqrt[2]*W4*W8 + 
  509212814876091106099630642132678045565582269310325461553413275899668832312\
3880*W2*W9 + (256374435457610060731644179752193648983813484994476237486637536\
10275993629044509*I)*Sqrt[2]*W2*W9 + 3271181957286441996655615776554157811300\
8343927882711730740650673224396076226488*W3*W9 + 
  (13576511356034506490289920721152583762893578307886881676298626373069339128\
430934*I)*Sqrt[2]*W3*W9 + 143465166348724421142796056252862067531356461699548\
35872559955558049090972023392*W4*W9 + 
  (12093140721540547398104365608671671701927642200467926016658280248963198519\
708861*I)*Sqrt[2]*W4*W9, 1139261827758311583144323939945974231328069672126602\
87125320527908327408381755848141290*W1*W11 - 55070271392919659806339497320591\
125380437102206351793684129851890546686660304804853740*W1*W14 + 
  (35241023506964008748432193856412556381131761986185858943018802326263529053\
033321731920*I)*Sqrt[2]*W1*W14 + 21206550678500945003858003922633391851497127\
19970345198508383481407224046688246948854*W10*W2 + 
  (10068996410628521253309097495884580289379578311248770828106266502972436385\
13474103927*I)*Sqrt[2]*W10*W2 - 120621039245781958928499973919589877787015026\
3485164093880978769426806162191192322436*W11*W2 + 
  (54112072749299345638700796234774169006100330945969832139588465293796338703\
1003917118*I)*Sqrt[2]*W11*W2 + 9572664652578025678859084569834612132723222038\
41214317807710574736207434465114577551*W12*W2 - 
  (15659563343288992543721639954417732926438868608651938854519618911669464863\
81267638789*I)*Sqrt[2]*W12*W2 - 182699328610158161624502032824762122972420563\
4996028315876860828889127217033448743679*W13*W2 - 
  (15273066079399039009088135157907412127494877494937307359682077055981489750\
13632294675*I)*Sqrt[2]*W13*W2 + 631626390905681886773725410428302627267708039\
247737793589579290055569310558036270764*W14*W2 + 
  (52469413790819850016783263977452405864250754268121888920669473636437741914\
3754910476*I)*Sqrt[2]*W14*W2 - 1908402277158248810498536392555880223245863864\
756199641732624681632095806974015426566*W10*W3 + 
  (19758838397933364351292042431658117140289297127472998725381222402328323793\
27513672779*I)*Sqrt[2]*W10*W3 - 262938659559592000764760103322798981652685479\
7278055715859533910369327178485845857113*W11*W3 - 
  (19725759736833740956984200280654239404808181769447522499425122264100802092\
95595411179*I)*Sqrt[2]*W11*W3 - 269915713343457426631143849413259436548292788\
8053874635355542043693906553754553371858*W12*W3 - 
  (12400536518808112700043546845966759269386013587041864509823098783205597320\
42944295720*I)*Sqrt[2]*W12*W3 + 283157794004654745043803306518354143510176202\
32253779842763068854303787603508698375*W13*W3 - 
  (14210792877202118099859136903435360168614587146809711784159645002642959236\
20235103617*I)*Sqrt[2]*W13*W3 + 545925774000455380375077892901600831723910991\
941900660400027870735593491497557730376*W14*W3 + 
  (84046133066571653338433047560302424780593469562331683097311234339879477347\
9111023876*I)*Sqrt[2]*W14*W3 - 2324207159247470753845403096241274903852704691\
18114410139003380077074750372573798816*W10*W4 + 
  (39598759541761107567229348890456811500367767676609673219803704857898323749\
375236370*I)*Sqrt[2]*W10*W4 - 74563697632474611654368948932613255047158782007\
37873479622717353154918321066002840211*W11*W4 + 
  (34169611715415439179006844542354959739634432193223552179523728737006358783\
57203948691*I)*Sqrt[2]*W11*W4 - 187051751853429173912943261560754184722679971\
5528779644470405219263556535583453072063*W12*W4 + 
  (24688344680316390247671404660140771289891108144462305211217925492761316540\
90214883419*I)*Sqrt[2]*W12*W4 - 477307460324654268275054788434907979421906616\
6798013961623020109417363775942928030666*W13*W4 - 
  (36743808154093808400993849745869344966813397267427408157910913273122204812\
237341078*I)*Sqrt[2]*W13*W4 + 33616056617715386173661482517935808839284913664\
78927002419195201336874623918521498460*W14*W4 + 
  (46303136429968575308096386539386962926318988281986895662670420301080864099\
060666348*I)*Sqrt[2]*W14*W4 - 20325404378852504052738234494025868239232029177\
98549918694270794539724186279669849226*W2*W5 - 
  (51095089453861587186982869936849133843391676555548145044932021934414978170\
1929778528*I)*Sqrt[2]*W2*W5 - 17189216730006269957200770249573115458222802693\
8785813561931634823922393662703879630*W3*W5 - 
  (37838122820271065533732839042743605140849031940855082010133368922881626899\
9189903339*I)*Sqrt[2]*W3*W5 - 15178534509885954912663841786858399791129960956\
88123393618050444305777872047017669354*W4*W5 - 
  (12080259304567952624158731821956448857634780480100390020341496801213369584\
75320365022*I)*Sqrt[2]*W4*W5 + 3419827633708564819408489194317237444097081941\
57146620167003222112130678340562287946*W2*W6 + 
  (19974650869585266357459390268442257749091532830457232348081381658631545334\
2270223272*I)*Sqrt[2]*W2*W6 + 72188110156420072676032320877031443757931900811\
5997304064489699099625176745040432574*W3*W6 - 
  (20991273389983622235437742850358245052800258685711536047930077942834574156\
06236350322*I)*Sqrt[2]*W3*W6 - 5115532110319540283360169128543957390194777895\
30651272837942474247965266697218181702*W4*W6 - 
  (97607894896464313840024570591811323609806166050492823286995749363579366128\
8395112143*I)*Sqrt[2]*W4*W6 + 14172334175220937401198179204618346509746126247\
82668163640230276607566558972782369082*W2*W7 - 
  (22823904181396895944208593791376248705307639780890776049128250004898834464\
8164101913*I)*Sqrt[2]*W2*W7 + 26078388074873407234851169686325182935164897077\
76817279700032275090837246763473617858*W3*W7 + 
  (40223706109835485675427723876186025141664724686823927851453437362211048251\
9896242250*I)*Sqrt[2]*W3*W7 + 16438896573997511407689399421796264006758452694\
37201369342828288157563902396980331022*W4*W7 - 
  (49158087817635874474331885683974429459873358691169160724563211885856983036\
198561640*I)*Sqrt[2]*W4*W7 + 260712443943738810778509777817018297452564514203\
5976218985670273910961037912825900898*W2*W8 - 
  (55486397086257608468501190275377441026959408658543576015325916995819102447\
2829049066*I)*Sqrt[2]*W2*W8 + 12180453742443979108805011410457984647449908022\
32481337282359943794456490397335803864*W3*W8 + 
  (76569351657606776026478978818993761911361381974993005203338714415850100824\
2894370543*I)*Sqrt[2]*W3*W8 + 46296484917900083610586736893970435359616580933\
67280471730146316817768005834322227050*W4*W8 - 
  (14829955926644918067132517703341707260154135925226819457354585159660687767\
55831836393*I)*Sqrt[2]*W4*W8 - 1258016245313103426328184803240819664036135898\
699169480876609730396471100988702075144*W2*W9 + 
  (74499927330319427763372682522032077660330502772399700553174762043204974994\
4364457729*I)*Sqrt[2]*W2*W9 + 14313502578699181591760373924606790961796978879\
95976670891024473858687885511955208908*W3*W9 + 
  (24987196602134569601637984940294761844126925316520232248022053292052223741\
70069622166*I)*Sqrt[2]*W3*W9 + 6259082797980592292542850889071490232410714112\
55927835347006677978361027223545172272*W4*W9 - 
  (34632739285018831338937292012814212113645860556460050182466856031672821657\
1540669935*I)*Sqrt[2]*W4*W9, 113926182775831158314432393994597423132806967212\
660287125320527908327408381755848141290*W1*W12 - 
  550702713929196598063394973205911253804371022063517936841298518905466866603\
04804853740*W1*W14 + (3524102350696400874843219385641255638113176198618585894\
3018802326263529053033321731920*I)*Sqrt[2]*W1*W14 + 
  625908279798059229254285088907149023241071411255927835347006677978361027223\
545172272*W10*W2 - (346327392850188313389372920128142121136458605564600501824\
668560316728216571540669935*I)*Sqrt[2]*W10*W2 - 
  477307460324654268275054788434907979421906616679801396162302010941736377594\
2928030666*W11*W2 - (36743808154093808400993849745869344966813397267427408157\
910913273122204812237341078*I)*Sqrt[2]*W11*W2 - 
  745636976324746116543689489326132550471587820073787347962271735315491832106\
6002840211*W12*W2 + (34169611715415439179006844542354959739634432193223552179\
52372873700635878357203948691*I)*Sqrt[2]*W12*W2 - 
  187051751853429173912943261560754184722679971552877964447040521926355653558\
3453072063*W13*W2 + (24688344680316390247671404660140771289891108144462305211\
21792549276131654090214883419*I)*Sqrt[2]*W13*W2 + 
  336160566177153861736614825179358088392849136647892700241919520133687462391\
8521498460*W14*W2 + (46303136429968575308096386539386962926318988281986895662\
670420301080864099060666348*I)*Sqrt[2]*W14*W2 - 
  125801624531310342632818480324081966403613589869916948087660973039647110098\
8702075144*W10*W3 + (74499927330319427763372682522032077660330502772399700553\
1747620432049749944364457729*I)*Sqrt[2]*W10*W3 - 
  182699328610158161624502032824762122972420563499602831587686082888912721703\
3448743679*W11*W3 - (15273066079399039009088135157907412127494877494937307359\
68207705598148975013632294675*I)*Sqrt[2]*W11*W3 - 
  120621039245781958928499973919589877787015026348516409388097876942680616219\
1192322436*W12*W3 + (54112072749299345638700796234774169006100330945969832139\
5884652937963387031003917118*I)*Sqrt[2]*W12*W3 + 
  957266465257802567885908456983461213272322203841214317807710574736207434465\
114577551*W13*W3 - (156595633432889925437216399544177329264388686086519388545\
1961891166946486381267638789*I)*Sqrt[2]*W13*W3 + 
  631626390905681886773725410428302627267708039247737793589579290055569310558\
036270764*W14*W3 + (524694137908198500167832639774524058642507542681218889206\
694736364377419143754910476*I)*Sqrt[2]*W14*W3 + 
  143135025786991815917603739246067909617969788799597667089102447385868788551\
1955208908*W10*W4 + (24987196602134569601637984940294761844126925316520232248\
02205329205222374170069622166*I)*Sqrt[2]*W10*W4 + 
  283157794004654745043803306518354143510176202322537798427630688543037876035\
08698375*W11*W4 - (1421079287720211809985913690343536016861458714680971178415\
964500264295923620235103617*I)*Sqrt[2]*W11*W4 - 
  262938659559592000764760103322798981652685479727805571585953391036932717848\
5845857113*W12*W4 - (19725759736833740956984200280654239404808181769447522499\
42512226410080209295595411179*I)*Sqrt[2]*W12*W4 - 
  269915713343457426631143849413259436548292788805387463535554204369390655375\
4553371858*W13*W4 - (12400536518808112700043546845966759269386013587041864509\
82309878320559732042944295720*I)*Sqrt[2]*W13*W4 + 
  545925774000455380375077892901600831723910991941900660400027870735593491497\
557730376*W14*W4 + (840461330665716533384330475603024247805934695623316830973\
112343398794773479111023876*I)*Sqrt[2]*W14*W4 + 
  164388965739975114076893994217962640067584526943720136934282828815756390239\
6980331022*W2*W5 - (491580878176358744743318856839744294598733586911691607245\
63211885856983036198561640*I)*Sqrt[2]*W2*W5 + 1417233417522093740119817920461\
834650974612624782668163640230276607566558972782369082*W3*W5 - 
  (22823904181396895944208593791376248705307639780890776049128250004898834464\
8164101913*I)*Sqrt[2]*W3*W5 + 26078388074873407234851169686325182935164897077\
76817279700032275090837246763473617858*W4*W5 + 
  (40223706109835485675427723876186025141664724686823927851453437362211048251\
9896242250*I)*Sqrt[2]*W4*W5 - 15178534509885954912663841786858399791129960956\
88123393618050444305777872047017669354*W2*W6 - 
  (12080259304567952624158731821956448857634780480100390020341496801213369584\
75320365022*I)*Sqrt[2]*W2*W6 - 2032540437885250405273823449402586823923202917\
798549918694270794539724186279669849226*W3*W6 - 
  (51095089453861587186982869936849133843391676555548145044932021934414978170\
1929778528*I)*Sqrt[2]*W3*W6 - 17189216730006269957200770249573115458222802693\
8785813561931634823922393662703879630*W4*W6 - 
  (37838122820271065533732839042743605140849031940855082010133368922881626899\
9189903339*I)*Sqrt[2]*W4*W6 - 51155321103195402833601691285439573901947778953\
0651272837942474247965266697218181702*W2*W7 - 
  (97607894896464313840024570591811323609806166050492823286995749363579366128\
8395112143*I)*Sqrt[2]*W2*W7 + 34198276337085648194084891943172374440970819415\
7146620167003222112130678340562287946*W3*W7 + 
  (19974650869585266357459390268442257749091532830457232348081381658631545334\
2270223272*I)*Sqrt[2]*W3*W7 + 72188110156420072676032320877031443757931900811\
5997304064489699099625176745040432574*W4*W7 - 
  (20991273389983622235437742850358245052800258685711536047930077942834574156\
06236350322*I)*Sqrt[2]*W4*W7 - 2324207159247470753845403096241274903852704691\
18114410139003380077074750372573798816*W2*W8 + 
  (39598759541761107567229348890456811500367767676609673219803704857898323749\
375236370*I)*Sqrt[2]*W2*W8 + 212065506785009450038580039226333918514971271997\
0345198508383481407224046688246948854*W3*W8 + 
  (10068996410628521253309097495884580289379578311248770828106266502972436385\
13474103927*I)*Sqrt[2]*W3*W8 - 1908402277158248810498536392555880223245863864\
756199641732624681632095806974015426566*W4*W8 + 
  (19758838397933364351292042431658117140289297127472998725381222402328323793\
27513672779*I)*Sqrt[2]*W4*W8 + 4629648491790008361058673689397043535961658093\
367280471730146316817768005834322227050*W2*W9 - 
  (14829955926644918067132517703341707260154135925226819457354585159660687767\
55831836393*I)*Sqrt[2]*W2*W9 + 2607124439437388107785097778170182974525645142\
035976218985670273910961037912825900898*W3*W9 - 
  (55486397086257608468501190275377441026959408658543576015325916995819102447\
2829049066*I)*Sqrt[2]*W3*W9 + 12180453742443979108805011410457984647449908022\
32481337282359943794456490397335803864*W4*W9 + 
  (76569351657606776026478978818993761911361381974993005203338714415850100824\
2894370543*I)*Sqrt[2]*W4*W9, 113926182775831158314432393994597423132806967212\
660287125320527908327408381755848141290*W1*W13 - 
  550702713929196598063394973205911253804371022063517936841298518905466866603\
04804853740*W1*W14 + (3524102350696400874843219385641255638113176198618585894\
3018802326263529053033321731920*I)*Sqrt[2]*W1*W14 + 
  121804537424439791088050114104579846474499080223248133728235994379445649039\
7335803864*W10*W2 + (76569351657606776026478978818993761911361381974993005203\
3387144158501008242894370543*I)*Sqrt[2]*W10*W2 - 
  269915713343457426631143849413259436548292788805387463535554204369390655375\
4553371858*W11*W2 - (12400536518808112700043546845966759269386013587041864509\
82309878320559732042944295720*I)*Sqrt[2]*W11*W2 + 
  283157794004654745043803306518354143510176202322537798427630688543037876035\
08698375*W12*W2 - (1421079287720211809985913690343536016861458714680971178415\
964500264295923620235103617*I)*Sqrt[2]*W12*W2 - 
  262938659559592000764760103322798981652685479727805571585953391036932717848\
5845857113*W13*W2 - (19725759736833740956984200280654239404808181769447522499\
42512226410080209295595411179*I)*Sqrt[2]*W13*W2 + 
  545925774000455380375077892901600831723910991941900660400027870735593491497\
557730376*W14*W2 + (840461330665716533384330475603024247805934695623316830973\
112343398794773479111023876*I)*Sqrt[2]*W14*W2 + 
  462964849179000836105867368939704353596165809336728047173014631681776800583\
4322227050*W10*W3 - (14829955926644918067132517703341707260154135925226819457\
35458515966068776755831836393*I)*Sqrt[2]*W10*W3 - 
  187051751853429173912943261560754184722679971552877964447040521926355653558\
3453072063*W11*W3 + (24688344680316390247671404660140771289891108144462305211\
21792549276131654090214883419*I)*Sqrt[2]*W11*W3 - 
  477307460324654268275054788434907979421906616679801396162302010941736377594\
2928030666*W12*W3 - (36743808154093808400993849745869344966813397267427408157\
910913273122204812237341078*I)*Sqrt[2]*W12*W3 - 
  745636976324746116543689489326132550471587820073787347962271735315491832106\
6002840211*W13*W3 + (34169611715415439179006844542354959739634432193223552179\
52372873700635878357203948691*I)*Sqrt[2]*W13*W3 + 
  336160566177153861736614825179358088392849136647892700241919520133687462391\
8521498460*W14*W3 + (46303136429968575308096386539386962926318988281986895662\
670420301080864099060666348*I)*Sqrt[2]*W14*W3 + 
  260712443943738810778509777817018297452564514203597621898567027391096103791\
2825900898*W10*W4 - (55486397086257608468501190275377441026959408658543576015\
3259169958191024472829049066*I)*Sqrt[2]*W10*W4 + 
  957266465257802567885908456983461213272322203841214317807710574736207434465\
114577551*W11*W4 - (156595633432889925437216399544177329264388686086519388545\
1961891166946486381267638789*I)*Sqrt[2]*W11*W4 - 
  182699328610158161624502032824762122972420563499602831587686082888912721703\
3448743679*W12*W4 - (15273066079399039009088135157907412127494877494937307359\
68207705598148975013632294675*I)*Sqrt[2]*W12*W4 - 
  120621039245781958928499973919589877787015026348516409388097876942680616219\
1192322436*W13*W4 + (54112072749299345638700796234774169006100330945969832139\
5884652937963387031003917118*I)*Sqrt[2]*W13*W4 + 
  631626390905681886773725410428302627267708039247737793589579290055569310558\
036270764*W14*W4 + (524694137908198500167832639774524058642507542681218889206\
694736364377419143754910476*I)*Sqrt[2]*W14*W4 + 
  721881101564200726760323208770314437579319008115997304064489699099625176745\
040432574*W2*W5 - (2099127338998362223543774285035824505280025868571153604793\
007794283457415606236350322*I)*Sqrt[2]*W2*W5 - 511553211031954028336016912854\
395739019477789530651272837942474247965266697218181702*W3*W5 - 
  (97607894896464313840024570591811323609806166050492823286995749363579366128\
8395112143*I)*Sqrt[2]*W3*W5 + 34198276337085648194084891943172374440970819415\
7146620167003222112130678340562287946*W4*W5 + 
  (19974650869585266357459390268442257749091532830457232348081381658631545334\
2270223272*I)*Sqrt[2]*W4*W5 + 26078388074873407234851169686325182935164897077\
76817279700032275090837246763473617858*W2*W6 + 
  (40223706109835485675427723876186025141664724686823927851453437362211048251\
9896242250*I)*Sqrt[2]*W2*W6 + 16438896573997511407689399421796264006758452694\
37201369342828288157563902396980331022*W3*W6 - 
  (49158087817635874474331885683974429459873358691169160724563211885856983036\
198561640*I)*Sqrt[2]*W3*W6 + 141723341752209374011981792046183465097461262478\
2668163640230276607566558972782369082*W4*W6 - 
  (22823904181396895944208593791376248705307639780890776049128250004898834464\
8164101913*I)*Sqrt[2]*W4*W6 - 17189216730006269957200770249573115458222802693\
8785813561931634823922393662703879630*W2*W7 - 
  (37838122820271065533732839042743605140849031940855082010133368922881626899\
9189903339*I)*Sqrt[2]*W2*W7 - 15178534509885954912663841786858399791129960956\
88123393618050444305777872047017669354*W3*W7 - 
  (12080259304567952624158731821956448857634780480100390020341496801213369584\
75320365022*I)*Sqrt[2]*W3*W7 - 2032540437885250405273823449402586823923202917\
798549918694270794539724186279669849226*W4*W7 - 
  (51095089453861587186982869936849133843391676555548145044932021934414978170\
1929778528*I)*Sqrt[2]*W4*W7 + 14313502578699181591760373924606790961796978879\
95976670891024473858687885511955208908*W2*W8 + 
  (24987196602134569601637984940294761844126925316520232248022053292052223741\
70069622166*I)*Sqrt[2]*W2*W8 + 6259082797980592292542850889071490232410714112\
55927835347006677978361027223545172272*W3*W8 - 
  (34632739285018831338937292012814212113645860556460050182466856031672821657\
1540669935*I)*Sqrt[2]*W3*W8 - 12580162453131034263281848032408196640361358986\
99169480876609730396471100988702075144*W4*W8 + 
  (74499927330319427763372682522032077660330502772399700553174762043204974994\
4364457729*I)*Sqrt[2]*W4*W8 - 19084022771582488104985363925558802232458638647\
56199641732624681632095806974015426566*W2*W9 + 
  (19758838397933364351292042431658117140289297127472998725381222402328323793\
27513672779*I)*Sqrt[2]*W2*W9 - 2324207159247470753845403096241274903852704691\
18114410139003380077074750372573798816*W3*W9 + 
  (39598759541761107567229348890456811500367767676609673219803704857898323749\
375236370*I)*Sqrt[2]*W3*W9 + 212065506785009450038580039226333918514971271997\
0345198508383481407224046688246948854*W4*W9 + 
  (10068996410628521253309097495884580289379578311248770828106266502972436385\
13474103927*I)*Sqrt[2]*W4*W9, 
 -382455743782808617538713451164906837039635516379686650721261790241593437329\
33096335999117709071476270319260036399189159930428478658163952724531416044747\
92652087389204386533776684701621449267847766636644793898666609511400113476193\
94218971335653690932922802539757966437802897146835668472869348848760123320765\
5422133669934*W1^3 - (3202514031991287270466662608884880366098866197893250879\
32603381884011049962538008886783331023225028445455926834175340894212882731609\
80155655424964078164136025764395520685920805194258803964202479649493073406483\
01231013861889718773971964375366559422441994298543967277275880903632158310744\
322392951306817793481699672388412*I)*Sqrt[2]*W1^3 - 
  333263810027082374514910626819824753732693039197428747550622994252291856247\
83751633471662972867059100890469428197083591474010617527187645947636739634747\
76886188483408328493340601986999975211234638624813270847793678669317853370971\
34483836800352960481993014667915781191161410919227258718329405724299282134287\
14372248*W10*W12 + (191425803454730153627235485395333943031905332716682583160\
83239347093379157668786067477512831246160460369278272868964259232998652102778\
22763915367688672712579779765166561508787274423743552388127101130856806011251\
68175055660849531768561886085081636417213678215473398268295560209249412997374\
1354945951075918078409071*I)*Sqrt[2]*W10*W12 - 317275213548840909754564966429\
08295370220140347183478505233102255018204393672709148560040594898541274200702\
35699811976097142000283035506534008573971027730784204413630670548320827486956\
34699600097514860287587200456584861826557941303989850800569265878006570781886\
86876239099174826046668134025335475131245304477990328*W11*W12 + 
  (22035040891525241932715848938861787283525438603078512104443488928756280375\
44077415169026178165464098159642567346760475669156589132456272171384700865008\
51606077152322205733586476123934679219472106405495674776488942482711582905441\
63175748445067288576554027628414204936326838650204995396050569808406815113796\
86845257*I)*Sqrt[2]*W11*W12 + 24885736333017043934417391796546312939104317351\
24532117621850699550963608702373783694073585324366439799003231905716397908728\
29694907103238094031886206184719147579927917206446103740662546638262851006345\
57004900836481285531463843871060682807465599072624113736903716611643041461484\
563449197016547817448300107739222268*W12^2 + 
  (31124832492635092010269478420421865182340871677363306957205359422090324500\
53783746956006162105744204742306876261058278777914309486886557279642407745574\
29105824418655758557878547273480597365331259637736557039254763255665600719800\
10437954691162774980429899768899198464177469192610447217279772855682234349596\
372467686*I)*Sqrt[2]*W12^2 - 142093558883326525655885083114763438164823188724\
90765370928440043785515772706648808937071566453462742944208015313305214070276\
57105706804091158211233900874902772995070406713618103809434810280035801296946\
06790925862710535593554681704573614360114770565428205051597310547117579786167\
40450508044301468545413916784526772*W10*W13 + 
  (13363230125829685925808921495971112778934085616490053344707379164734585837\
04521423243675788597258547278873037449084531308083414463940276943962870752568\
23972790021739784181936300102239427529009857176698344518246545289704094289316\
03219069308279345320051827850429560645004577036062612513195676440731068683364\
141360081*I)*Sqrt[2]*W10*W13 + 7060393552485850539071628728743596528133544831\
55040006532408751822900955288531120514684537416752546795828089497981564911725\
04361675232827518755028388595899850913930363862197705985418092211945846414335\
66797275675280493715914618210590587717251034264297064341164803364576251768109\
896694335918141518867146364599420560*W11*W13 - 
  (33502928187712180313820536357670780068126210624676556939940629941830426724\
14545816464317855630321013225859336664044267005474379893211425047884315099475\
78139757909035422610767052691840841785105075346254982026593888414540257789090\
96633024115543941413285143107345561835121616016355827898980855919238876378466\
531709671*I)*Sqrt[2]*W11*W13 + 1663740339073702582347009200208614011580676090\
97223155209011970400236065443759121158739724969249506040967352040141664738360\
70428632657100915390244416842598239204413979076557676740613804729164464702398\
14585858727316318970627658711051177131133191350104280170714900657843043879484\
3459553040586007767200950279524145914*W12*W13 - 
  (61100887317768540936797080802290898665236381753834656935413586784416622247\
41736957124133010173351736056939463008707193044197964874114444651185729973992\
85006338868313248644022769266645073327453538056118976302988268795385278091775\
24554476667396175785987448540362533585351063516066699474982118902998612765797\
935003197*I)*Sqrt[2]*W12*W13 - 9159271980259663592175739212851283123261137065\
43450433232826000244299831100016416734082179627749050888076948976192556303926\
48740352030165927719421228257652486269138759344850578300130260097596624397204\
56932098423442972521109823945121186679144254173405226711844627743832926938441\
466786250956180750656409706750426880*W13^2 - 
  (27131311172418374197252378440721862882952707817190775672176777774810630864\
65471280336915045045135889176085594311772711456566492236380599607101702303323\
55201060062755051862366431547108770310414979550596376101683278712394129096326\
93770716374438741784898093552327394045470467299156088669524151398365379103995\
749472579*I)*Sqrt[2]*W13^2 - 823552341630934600325794447727706828923101385940\
50781022941110833373253321989916588260007366805039038705219480318332982588085\
98793602891249310578791876363154946254340081218306046526666884328761600883886\
24367363095963205397654757856205010871879940495133342137661110761236712898504\
77919784728092129979655962705246316*W10*W14 - 
  (18377334828458863630912252084505198713905952060001669578717652279944190420\
68322733603692898379806916246947887959636614062650659078041401567917975596135\
73267091141928544206785539971804328372754603712186559693579149911266424045949\
16817483635952149934118432261938626483783883955411222458762637050541887954520\
489569287*I)*Sqrt[2]*W10*W14 + 1772391915455384140633778401347069122662349374\
64106465258357154941156911272996879371777526040453309210943705502095750163055\
16166628244455293811022501031043969317256350625914345437428595084218935154735\
06601075957308229116474539271453001497649952592538568062092904007964305442191\
78288513062475178126451735214732808490*W11*W14 - 
  (33707858740392950628252065882580105055936771537925655744853374090123785107\
75841133160236571180725907201130554023269207290627339367254403933663138106358\
69143769130463219377742956223504203059450359816720525638930326809905680187000\
77235240073482304937285540973609788207724043713190807245282615600369003707018\
95298284*I)*Sqrt[2]*W11*W14 + 17146741737922421645010859175512724221938331489\
66736347721030445785211552543801611458682258750339296793994353912437380269435\
72256646149061690378525519730054638940272040800101905078227064924588914620959\
34085593351234351358013082299641490406854718363154381459142724536674457272741\
2890933307993633902479025645217282024*W12*W14 - 
  (24559610983021857471723713566838605616124446275205770583821168875545652904\
79004945022667428012088524118418177440960932102471528278627689345600756279339\
39439326818732852156124407960228573203564544158065582375626176824067080455991\
78584209795805201608648233943845978366069441594412906613713387954203315770476\
824881968*I)*Sqrt[2]*W12*W14 + 1623431614812806006519258185628441655979211186\
34255145314750358587769721405771852974393583388741909517947418666933632807319\
57274929670009685598123503100140758641756061213037134672351387670682052643697\
67971691684325554023666802814075524128458988488846451948763248340914636653519\
65044119810108864344030172287841279114*W13*W14 + 
  (19933005246663306938780549995520335834808378306403928350534191448145204097\
05396832732185586735579271904288074878337456283764176719315309772604746162957\
41819138567596922234470420714845186039273252354188634780444971479084991771825\
79865581330882460489956520139809281279428594802970508614996384736043838473893\
604725560*I)*Sqrt[2]*W13*W14 - 6769382443714421919349162397621339219679646321\
35016811343718098644780722993748046923895878571515349449886676551235869353904\
04763131233962226063324127854920731475860563826765738368175853424607227961138\
04587596855707438896092989047550859334884163288422420221810707760610229113529\
8906143031976506614149732916428840908*W14^2 - 
  (46568236495902850913659767862988247380338345858063314854946087465985996053\
17970978381842273905972708291313212628427628194277990237957172287706637550407\
33786933027333974931607229734412086632037108334725126892748048068849746703212\
68445432205372583440035833633615597261817658416390689643301591257736971160109\
239080998*I)*Sqrt[2]*W14^2 - 285229463961825181460989964660341000799232725182\
66663204487977212727253308910789888562419892358365870976158182070909202411717\
66095051750675171467716028283731182565205475208957017355575577715574367582003\
56504688946942542877546947008823903413956103845475194258243610077167952426206\
10899868829135038135268081299978579351*W1^2*W2 + 
  (15334929361586786410134145257839914439112166106771132417033814255541413058\
09638948568190681515128070499755762425701392442295088434950921260314195074584\
67869043940842949642476882193328773813493639934497851479887428942409123197867\
08147219650555320905274291058481348285771610963962386759344172685324116640358\
5347824063102*I)*Sqrt[2]*W1^2*W2 + 319362201971080434264557705842055634759035\
31692700188948519265351820271110749279812828127339561408022536043819249491969\
02712143137873914078111456682143199411470003363620106220719121819891676257954\
94594557240478368090862943148217614340912738428041355042995200779118563906286\
3657302358380072480452051949722863766328974*W1*W2^2 - 
  (73638462008594758326063751882098268499435157931078916849611387601764598551\
38450740412989636282397488621169891677285430367487003748067807050255313794304\
02857867039989981040206015737879052133131795457270213076864402089462545428945\
37466226610080623812559259943526990142702595482328675845735106397383094140883\
3470294074*I)*Sqrt[2]*W1*W2^2 - 195731247049515111500305805951096996405914257\
65162104004189767909501091262592961945979643025566475021724148283630129226109\
17492126671200993010294874844957295974024023102371330583310090366674478596104\
69701030406636958270816785021258348116722364705800462289326983997072463539023\
64679252951135610889245382917115749817*W2^3 + 
  (20330796741062751192840471591812862848664298637959743122167922638395393206\
21435132723373643153883167957254714688517633410249513218382939635412689456785\
85253206854186335759231453693919870713193874928321747351602380028845912520480\
62750169381091549506980638778648065980527800625240366418083478351486105194554\
177814070*I)*Sqrt[2]*W2^3 - 4961962508306115727348243834931439365498852408886\
15312144998480370247016642200885015080128944135444313549354606528031055639473\
62847974463802030011585018362160798529324325974889369322545951750545877367233\
39809668136315174115937533326195004226636834568256037265471031576146250436866\
1977649567594570115123384640857957191*W1^2*W3 + 
  (32152668452015937991257956158667626626873725413698158309654324594390117468\
11050339978674728569856754036856925002222848007952774476993069061944970844694\
90402639848768089120500623951959559651035213310502307886037515279116168744348\
14437748888778107896889259951977416717144827459732886334743453915730298837268\
112472884945*I)*Sqrt[2]*W1^2*W3 + 5148624590455873120543472834560821231647190\
85486157058098542304048439521417057144276153345514443315157165537260272992677\
38243342375069719233952111548919346340087898850658350848235053463342297066951\
42674160381844690105988909743603468209133070724244123583786835906056181514994\
095510564850114821144091383136838268435733*W1*W2*W3 - 
  (32481906967360736088129586693077925993069068623701673519906607198825884750\
58985177793976640401940013630526815965141479800919097694710456484801102560713\
77999442232435902596716695401934912591667143742432895202497333906912415726679\
39924993438400212214113772502654377261523764296499112216074124807730947643185\
50470291359*I)*Sqrt[2]*W1*W2*W3 - 5269725330811264528451814428830948584211850\
08432683611939736143883342322226446628910912744838611950960800166667357695126\
93167111718676732653621615896318488372366519394386599764281423879853163084206\
25688944264463552755667721871620835372087910207957174450226744273355552375344\
8784992087714174537202961654191627940253*W2^2*W3 + 
  (80977151256250263711654638549400052864026881755945029406045648283432349603\
18604702844941056173421720313388903905727903435925215926665987507912540418596\
85380040879791701129404453882951205321384504927169093174328280019536181186853\
38914764255480880667115914610305944138529085768366206396266046656163000010675\
822952634*I)*Sqrt[2]*W2^2*W3 + 1612535834239185374346049761536918868601187074\
81776689252025690588471821225892268699166771466443034574296485734199253410048\
02375528512051153741282808298823325995312424149148244632564290445084526787154\
28862236063399662489171442843042020217571161873183240556346287798689699899442\
626182730242184167189976016413826542794*W1*W3^2 - 
  (59106834625010573514977836819500587674491179652393472268026920691821837642\
83730672562072841469218713694768261938264345947816907695352008071415314035680\
95461584527914470427170626407178298829245921210584331740229753819611053496861\
66568250254025996727919047883933518570551553709718859052627466992216517428698\
1701240295*I)*Sqrt[2]*W1*W3^2 + 439774592503739390360440303796942217047707592\
02123123166866953850822097067799733698413707557333833856420509998560093426920\
27084849106165113154732288557234967107972489248303266828180499516096080685445\
01089483520191695008834857814435328716394705850895704396538744492161238019185\
826350890487903929294161021442056940*W2*W3^2 + 
  (42594689560911807310343886442359855575829549808179785214137631407427520083\
01318990569429830682242379059352166387701994961968824014597981324925876074034\
13346088351968276799829709637290792651115292009227036472209188293396061425169\
06743568913996497347720854604780220769269783469152527067465955861105517570226\
884274025*I)*Sqrt[2]*W2*W3^2 + 2095656079495973455711854987640214995665954193\
89073859986138539093703777556856802064739843894066155624798347843486303382938\
63997610911263820732373898272969072608219811996342143216481430578547447227451\
24642059312520120438915216475153851382374523681896246909359503264766994889691\
473066694962744671152912156022838844*W3^3 + 
  (16720461682905537841347358148591719083829616099600912313580640873778283968\
77140050847195636983330598278055706972655431893296178955113564997494902827368\
56158822062963119275595698761170511600271533092365863206664496455602430362191\
64122311753756877659082601438361231669459834851986930206326214839602293593640\
168600479*I)*Sqrt[2]*W3^3 + 1722317424362911244999269993889207840647956035569\
54392690363602542319070832940937855566093641993527204753578057292559796966636\
19911396826061873062778827719852215401689512507247303265798735365046410728285\
14306985964473988282199572551919056678605419424452082872374582233679141411105\
56996836857069431600612645469537473540*W1^2*W4 + 
  (58176931244480597502166922819445030787629418046040977786654241386073194418\
49030240270302110538175014009030069854556431522429254306856121585061650459758\
59021981693933675834010143852823903538527347893355423522975194849165576800432\
17460312255726097015108633293675671067794077260784922007725810808610217581114\
486941696763*I)*Sqrt[2]*W1^2*W4 + 6568181784465051141138296745831372407931164\
91542159871074635656453846769911389860999583119583671497994072623912752383884\
58778153310425708994833644384133545258003784525368807349977236704315898052966\
49550588871470882258051924974329224281334178746115617318795743959665768545475\
807432634517926690794854508235155501202185*W1*W2*W4 - 
  (27289323209394016628540735859452216340534106371284018131893666868858249141\
91674960120307602263246265734762569299328529103038844695952932312647858834285\
91398861972328997096269871049889682323756325638337693655452855511862758249142\
10645320858866224689822594775295911294104333677615176741349320228889367055040\
10696186567*I)*Sqrt[2]*W1*W2*W4 - 4484361220220798308697726683650816069329405\
40045794188783562055400833933386754764405021685695313039191586284046494895889\
52888705157451300737566991068858508315322992540675433333989405106415740052144\
05623380287955391833369899176008726592456712581465112532813768020387845658614\
9564151451529282243886497158575604896134*W2^2*W4 + 
  (57304065288158398273720885699036666433702731206050010849615515371076437319\
50562762233303562797293503096843537252719358396888321028079611386089986143722\
06397114021096248191641232795079300430797102465068594223360968724041960823185\
51267435407808853544261176252201522493611170458240163215260666458503374029495\
045801174*I)*Sqrt[2]*W2^2*W4 + 3992566406843974174417407197487619359143334353\
66813542863026124337674572173709935238218298590000951895871556031022470011742\
81600126994964042593488065168409918171556828517598454683484204679578451414970\
00484784795635916489998724998257156337083452800435818543918273176521029547910\
109384697819726333254959152146761786311*W1*W3*W4 - 
  (52662397692544598838487371796522994615731576270469276593932569156923355976\
19078230150927525037600492998716621290800819195904379652209268526703528678635\
25563140165790342267979735435504539169344850907118319709208566441333744710976\
89866383772596914198111024859437166514205494894429653468064897747496852562569\
36310530190*I)*Sqrt[2]*W1*W3*W4 + 9551452746800925655736447646950320307894104\
24636652678764913147568678272227848734834174019794002567719936754146528760790\
63065180081304074861962738975079674265749911228955419018614121921180511310347\
29683447224519444625068927439657789939178895641591215116924968387849139503305\
173149332272215891313178329937797043533*W2*W3*W4 + 
  (13329248990873623852175588962723406802952864536062985103640406341305139829\
24287283023808516844693065570997819037123517632834972047880963611117698739083\
26798000423621638491435080398927218544302700099866875706629234160451956677420\
75082061481532838933232691812988427919671451437255220030706585847076278297009\
0987195860*I)*Sqrt[2]*W2*W3*W4 - 13731962516174164000725451865715315018193276\
36963661427130094118696900512006645743816876232322205865003371326967429895293\
38687083035236384456426392581475028083455739963070671411547139856754990923821\
00229340807378899570495837862850148721436334804024247359079287106149207242758\
505176863543476070700658501016760544512*W3^2*W4 + 
  (93213085947301914008871425910605865627075924113903609432612777186577832109\
11875469868936272120072603878245108401940046253909881106088289703867163371089\
27368725952220401183664375052948435463817147614325116465157117524540425119956\
20556129780955828286818382345108900224151482018918970482124806650854731421952\
005138917*I)*Sqrt[2]*W3^2*W4 + 4552047766983202469813052964517609874651303191\
44697248795715745227313255519148604313400129635059049647449846421912041941146\
92528890474703041719613504170999360914612630574866606831866143047297478710309\
99885142929386213616985339058743812662453486011792961471733927620602451720830\
81741941638631450423987255526273716257*W1*W4^2 - 
  (14982345988971667590653761673586777971138002623913472453549013814473090679\
00143381526917037434435091371089538309045853677008997572270938411280188859863\
50089361119202027599812020254494247168508012928219427880398266917735420992532\
48606777538971765336154769925835184886808994663856841646149479992815563755199\
62838555579*I)*Sqrt[2]*W1*W4^2 + 32188099593437443078763111330430993423116711\
30686515611347942808544338024178160908492950161623517926771906928476038803178\
76149136780829940034272953535797512885867919902077294051056184958284109415075\
32060403381942194197597987077546882048917903423907998070330598607924654096998\
09795930813330751281757906477967323933*W2*W4^2 + 
  (61991330709580923573967761492682188752000368522884573084934077636135118162\
19236443617993220398805963792233607362209849688755604385186831679823557189960\
30974101150346824222951441085160848693329905370662480856735447019055031864490\
45130628700604253884080082464536424745086784477610166595714917103276841075752\
794136173*I)*Sqrt[2]*W2*W4^2 + 2158622524518742879907029273714217018191152576\
49134134309591309407553772890306051795496503702825428601976693648755664714635\
22509260371297051270605814538741429926324900040567621879197323979107006923766\
17783741016735543951690372228117832060824298584943330931826097387290194339349\
5569000411566601150020542772683709859*W3*W4^2 + 
  (11069249065498905734888416153987613173062104483108840668196802435596436602\
99197581382576497399492896922075930877697133274038998414612197631935276982088\
81859574660023137261129078151596404074584073584930436154293356514993174761144\
93656857401166193032644671149385642338294256742197567757620503643025649162368\
7890794091*I)*Sqrt[2]*W3*W4^2 + 184617360173492477859064285354249954216748315\
10868590300251815003671870801851554535383598866948011510641385511324577691092\
74558645184808003106085196650338214865062947911657818341820518541204651338315\
35347865546676117202386110285920287607178081612993177975133263371432068422608\
0919690908795908601542162770120476511*W4^3 + 
  (29977021421826201278777926497652792273113990020548677836566961413091808342\
73987337720913141233705553414604921767371937187607883411601423201597204621121\
95717448865609632166733403970819416084745780287066388546729341064056962648463\
75362853324525036832826765466439235453634406489540017921354366030385955955594\
325053655*I)*Sqrt[2]*W4^3 + 7330726295715105864640997766853697818717470936467\
39719607122009443592180571996684665065099390528822963751365034810183660443618\
68502977746865644006326543585915735149950396913542899671317845158817605741137\
94387445178431784027172450176473656348444493154916048637956570877667648751609\
862781261628509767276898018202700*W13*W5 + 
  (15296003676953521752538570031914350524758039178632600357304100010427502413\
99977612761433473570625962040782953810527233104354731171248193800723232993761\
53506744119925215213484208679781958965036364914507370611105762061645852933494\
69325634853064059955633351881123967217106547659263027467520069083428448803595\
362262910*I)*Sqrt[2]*W13*W5 - 31495905839957700304417793261874861886758959959\
78037822681908136052109542322294663798554015276517068705271401907135347181942\
31622724569885753535430796383139823049632659505884346346287885228300377098566\
78793819173551831817076825577634211221264195517432846019688259058443503170652\
303223539376160104831745477454326066*W14*W5 + 
  (42792402595378426692415379552498332355228033731143007472991325116390525633\
74553083515483503876290103009755230430760265984094789004467366723146723213560\
94270227407434809124740555306497491332259709861755297767369055153691916467056\
00971708416017829262403894111492724071652656566868881030845197083043825832588\
908003239*I)*Sqrt[2]*W14*W5 + 91219778642322732070418700871949918686885399373\
15842633514038156900393611338471821172517355465161657921201319097047693913782\
51639844193971228142444381987286589566724725389957168446776079459317076936474\
82566286869703518160183938217727594871505853654802753098259226974313154733383\
65791793463658073767594897678885037*W5^2 - 4436042274781193130693983813886209\
83835897340815336808259744717141733345343344543564006776741873933422881377964\
68926191543489438794686570808129894801679219729130565121856375076350307833265\
40932618736829477009028389237024268765701055617241874027180194287019354722852\
9318488932820527225614164212087768551488832851688*W12*W6 - 
  (95654841239443279196417824809769958091495176249288066300603332438786894606\
70200648577241000872394883894041776873443103648138905486726487969656161958168\
70692853703452145832625124086518199076060002178888534554661264118785037067359\
93770752361867904488846606996165029969895570943075583230560385605981538192061\
68664913*I)*Sqrt[2]*W12*W6 - 449747307441404391300763686784735021887883495478\
57154626431803356545525756665525233302283500502540831879771990365527172797801\
08481322812092019381413414908026363905375833985716242839793210768184835699079\
20452835455294062938437447554996130595660441248758980548227815328648080815275\
469696260224174727970677604348260*W13*W6 - 
  (37407675154326190550319246868280030596083569950644333309099885684780956417\
26329995846388538490042058380902182415311257640986418373437545411014989601909\
01577542466665918439476140470871150571777425242364707037144835024035610983255\
60088433563588475168840527426366964611436148560013764840412726438417862162086\
96128936*I)*Sqrt[2]*W13*W6 + 733639077211556934428656059555200124589162349138\
70524414192300208750847240635104498262996490430554813141415566552769982018160\
86928431600893587709610429987074654588485616275319715735370898872728501419204\
78819515704009315683202189123636544481613257966191121981697994867082260801870\
0409205107678728670834679283292616*W14*W6 + 
  (45896846252992275865714363561266976374654503099048203242041924204648702288\
65668107848941842995130685133139588262269064996511756387569140041437552830491\
01535983179527760334905770722944021448160647014884161236689331435320198400956\
82291148277100663724702406005179532789070889391709732349372359821277100668951\
226000233*I)*Sqrt[2]*W14*W6 + 34943184688201130717514068218146486932312727901\
77264069211420501928861140039586594254158395147860646306783560903092427538191\
05017124892907862239085804767590432204205164551431902118560613591347953142705\
75680818723185469274803089603835651421832371456381584321456595767045734260698\
281666045861044162988785081067753353*W12*W7 + 
  (27000526105776382142264037615621943987440064975562749150840068725542180749\
68663506849151852116439041209481143982987561905810378904896982873205318460634\
66183796581359485198364087324909420709508000361240152567895882550800225883981\
14653588675152616876963597550552755587578821121219242911654324459531932278395\
475447241*I)*Sqrt[2]*W12*W7 + 29135753905128965891511176801789133205080544673\
39826278317862910368935586389899325422922149886930334505128945944696247244585\
05821990834958138906526363896875527363864119234453248932382607178814777220599\
86504880126783925082212938252074618311560131138280656696706391031722395664926\
550564373446126700718946701706387811*W13*W7 - 
  (22231181785233501068889002304414984438978881168906974433273856051347046681\
87519834465751280346269373577663747067279633417380391600141058772951965694514\
27548937515439848957563662657025138849746472205469907908808565384085676315084\
92871515695722961860968962966339733409023947855431202687839151104263027730989\
709341175*I)*Sqrt[2]*W13*W7 - 19907402519314495938192321944864096316319088713\
26253526738454844774642464478446742523367618761848677854398203699590235378666\
56939814344684494548063555883667967237414273249044522570227595854517910746853\
11228808149715763891593664142122264678054437989172047675486311356736097900764\
923075516645818682960069256999102560*W14*W7 + 
  (51034807487694395667346002703486052529319432960720075007305841546116265743\
55379233091426981110641514694244407872322662351420058557663222317513459607733\
28294644292511081375182739122446294511924273985024602751398184243749927450968\
13457643947799594377186208957543273822028379197816064409881103603746402836763\
116324743*I)*Sqrt[2]*W14*W7 + 59495698812187957927330232139492805784110285692\
52627235974747340625000076560950606913252259188143362783255937103929323490112\
79696981742071590074676054096641254629774026626250137985199657897931120585230\
62580348374713166403297859251642265402082579690054644185322844377816863117385\
026982122983100457721890443761986314*W12*W8 + 
  (10726112266965032944449509455837685657827867460858691025913826152726573219\
41431288049871638136760238478547613390411220801042865498278553885234440654850\
03080234245406094954709187614557663143654718742506508288066851925033148982761\
13290245570977690079075137106120598278780816186638007182628649328086958970745\
959270701*I)*Sqrt[2]*W12*W8 + 13020172057151025402716528810037185307500907830\
97811160849864072057446206755472072722238693828851438669653302422766605350286\
75990082819678129781562713812388937560295389975344206253988093122968256328918\
70550397679000088354276892706110254754725007618622325636782448872000336172239\
153070037482870468790928684913213984*W13*W8 - 
  (14728063602268181985610528559197977714454484038101417451093381525917098028\
55013273569960598939996578979071246542721947095247927132441163518957356875038\
34817042004230077436558636409111502927389606647162942741534700192017803320179\
00185161025725367003662924902626821708033204737204872339422060926581892642395\
897469361*I)*Sqrt[2]*W13*W8 - 67598314427717256622479712388703950410776628462\
97814452649053396355704589914463791659527236043529021509937686336772822364994\
13360104835319188718334981875048855471666927119755472228481660226004706846737\
13591396023471215603787102788095293009803545637633804348622587122069711484200\
765685333450558591992468801412776736*W14*W8 - 
  (13184176966499031908770876693064937317960309357246870165727822879787544276\
00433124540991216006127971955583677088523350471003578048167693677486461309303\
58822124321240848014590483643654855107471440473679865662330354432697514265623\
87552921584388564835620145159164213969590394404399477081098822616756059496331\
951438027*I)*Sqrt[2]*W14*W8 - 72534419956103070459451367727218211297229696822\
86033849418902623625484099381881668900058738146151714926415251800195163525047\
11251111602756821482416726321427272699150295255239352179664532237658205143271\
11807239699767236230844015784654051383353958150445967662657884004032794060892\
86063431067888403994583273256942272*W12*W9 - 
  (26416435404575703986721653618093458162484828216172047606902435289951379906\
74969754096369370639851612913759059346088910978166574701426955220087125563813\
69628758163015309318339781742631470202441878507883474779614442355827221312446\
06064712722175578839928613820283640179834987133808885517183308492014763119025\
297931984*I)*Sqrt[2]*W12*W9 + 49276740194503671811250987247323214741962259484\
84330135945180987788854625736505615729382387376145917979727763057216044245145\
79384449631222477963547424679896670076041125477338204816942921820910705840473\
15406612905736865626428013216262341399746294094420690308880206966422553241054\
17201740005044437671674271271481066*W13*W9 + 
  (23820257151066114513834349654897645887865801538474945394954324750592657230\
21105579608370586141523012080409000167884291860772033453909530545857330760395\
96799223627616726379311269888059353162754311241214718379714148755945653337027\
98961418876910218561645989842460449784075430273228709474564814990799220648864\
920546100*I)*Sqrt[2]*W13*W9 - 86477511383286345638147800247068459689936042955\
87535117983698278356602290794483673559233554677623111274837204199833374760311\
63983893455521730346180438084558022802581107009628412493965015327495367458191\
75464306007441529880639956169335632797286138464514417279587350656001372212398\
908426327871998013838204909744000884*W14*W9 + 
  (13367626578911834574415717398616746327272147098357517162902100374844407567\
42373836706459530560946845559392455606839005972007738937115203331785272185943\
43123673718280712820953915088328819531886091473576456020846202514034322695437\
95620015237519837973282434884921755882003450802612930324275978747991575256629\
763491465*I)*Sqrt[2]*W14*W9, 
 -235075454377175966095289850910241691855404868763165114663339675271828108078\
98522944178023079685326321510009372990389003750048386157009138698927851032586\
56284876870136209511050874007619365276546849274643418555999237049558464812504\
20377383311888546762895389192664544458641465094566501679998217443819844081028\
471241408572*W1^3 - (22090718786208773541127994416859079712400964823861913107\
92206487785585935299070551361714603373740965008328452168190149894346603576866\
81728315603162438764820507992888079989782980161522079677409988786460085242084\
22619140888813936224046795666849914378158125790397190304207134603948018973239\
7498683860724180492931475328892*I)*Sqrt[2]*W1^3 - 
  163713430335395393717211415089447071378438044998324026046450821136474880445\
13778890466667985393281579624034248630519601195697016406047914637123469759090\
20338844522584771878300694056229716782569113931414696483091041993350708536857\
33274098969607344410282974470327961489194542390497782623273562283729694834718\
92828426*W10*W12 - (477771612364860231210161706258951364679383868946273358262\
80201996249154214199029695203177298153515226868906272214380654314293644338490\
21986441107887230140351902604443765938252087808846747116816412691032924037821\
61106348909708772823777202321536971477782748530547037342652660337801036435873\
6806125553384389441320190*I)*Sqrt[2]*W10*W12 - 195850799598630162931170104880\
79522324372113234500936357197438000014221624593067193697715558489822437204213\
66638439997698220622990571325942636688452681552166249278594964815400207054423\
32650797813496743885099989527800188465637317008256140816006620571580406433090\
2992009738990480544888136714136473310993683000224666*W11*W12 - 
  (59564716443528361597122816686213899341574178970750761090916384225340588931\
81923773285473905514025829450242911112149373906623252262546695097448341159571\
50030319621189934573350419721844151880563176142406081701812835529483088178703\
66949585173663076970466486032749326461570569316439940631608889201229220680590\
53634018*I)*Sqrt[2]*W11*W12 + 69710687885070731119909056869370680841064239968\
33260277456972919985930034060063621585356637749544318419393698120300371428488\
26997736178745642474264210527842814114198201948914090424707263289204931167390\
03727056211394670849485492535653589935117116857840199219059368580255121126386\
84021635935977804889334366183356064*W12^2 + 
  (66824903429224849029720265564556776121385535234981886622646761940115009974\
72557297060756143994411420582940844930367025550194770068972143262887974994959\
50850519797663241245399946602046108722322204600964593616919929986295659304317\
59940544211219639259311958480761759770915015458147111354419574502440807154763\
43370185*I)*Sqrt[2]*W12^2 - 9364977385776995187580328409375408157871583155081\
62707382194944197641678413169041631346199723990827654266280632097686399422270\
74658738672822463100862817771626416695371275306162802636733831341436519415458\
25688478043877106823189756207531363539432860811711985315086126288872044354715\
285909761073280682371457200447888*W10*W13 + 
  (87481506904887727296286168585449884449028213570489250352433364816056766753\
67112225376797728325467939584789248375642326087034722483930522939906855038364\
41160433454604277538763214509907568856808009413216516766086788937237682637145\
89445680881382664382250233197264015121893585076473974674989714864934431791001\
4142756*I)*Sqrt[2]*W10*W13 + 108661597567583090631957039898491839697823947115\
05637350041417754196546216417750056442459661947873135084902884595500375888287\
71937532757492684647313397772674299350621286844391878299038167350507933216451\
24972310372382443716058778929883674332119970161586944485498580219390058914242\
54406159641197051995357638750139876*W11*W13 - 
  (76475984522289427909202242905340059116117400483477273977079160078545816251\
20397024660545136167846191651939221568510492205980228677645420076218374501762\
38357346447103307665703453141483365098139351945430125171577576812947277225643\
70683859065911339130722293704483105197295053701648446406974443345486535441537\
85230498*I)*Sqrt[2]*W11*W13 + 22012060106688891128355858077630888533990846744\
17368888885671135909235529362704599915472477167214996598706334137148260615498\
23513557635540404900609602605263933083196354155162745849567384130777110823582\
73040023315314469967728793627162873402346039541279724840058999337534612708061\
301482697938661503695453001955870882*W12*W13 - 
  (12351429524161128490377077239058436677665611807623899172790727435688429869\
31685234781958155276879509492488014019417092349020963763960878248853156039465\
67792594801448764424345298514225951035962958663380422661662260777427011474985\
50782854399176216106068164818581558947073054456295905796375702084194472546000\
941239648*I)*Sqrt[2]*W12*W13 + 7862931034144854285498771573670782190203863447\
63201452438946906273927367739930323046250507055643649358351891738759684947760\
72137676422618868205496307465143858212013460978639534267377139518499036429189\
39925277285049737171011817347247519316605350274932470009490808589856451178663\
229948750054436627367313924531357332*W13^2 - 
  (35174046609946749051031034306382216744271326971522514987021487401981226328\
60810094915525933219040085632598169822520135873468040410891427955749577037438\
88257589386510707258810650488398541873729851221771770780986810470656926230344\
98551899960880892556248565965483021001130254790376624790525195159453119771597\
80439657*I)*Sqrt[2]*W13^2 - 3908996507690998440581314344299407659380283909824\
76135859926978236619113998544266842696155806456036057584773280627581321255148\
98021439899814171625601241683530807483563542413713843497252871565244178256438\
10155063736882516917158845469798039824980692516359003733278364088254735243609\
3111767615606310591919587233461080*W10*W14 - 
  (11421270284093084323274869958789604038728605791726198486879270288784994622\
75756289493443728100192283852003393580385375321091195699619794939400630778714\
40260136914085062253855052526543902511389962318072647025208369527422913728078\
85985998637145189795847227384106503952991012328104462732920080793267094888691\
232891884*I)*Sqrt[2]*W10*W14 + 1009201289171679960002307159310941682104516769\
43444828202796973446483234277559959428784967393271057782376399731035919930166\
89826741843460398443703512707221011568717681521443339345147379357881536842685\
83198253855823868159277681468909404979127466176837693542803788335729300273668\
79049471753164771957774827166879890576*W11*W14 + 
  (10700698561381584785183651112669663770586060580209893248184427283913676842\
33049736604035522871296019074034636131230821733297794438653121341607113986995\
94008639968725239420709453288951795244396396556715604481166696728624927343949\
60529137163749289415545438316231690496240483601540425010152921611394926384993\
239857560*I)*Sqrt[2]*W11*W14 + 9686598165511469073953974705203205986388021715\
07776592295389774173131660688283506403304418104251829606605051200787544750569\
46354970704248471956509525906814319927779090576299972578479544545719517238507\
20668734075784428121468297729871087220960338703099883630743102989518696710612\
2533173435215518209255069536567808888*W12*W14 + 
  (56107052613830193746306428100265320794188851835360436138082048404782735456\
30975310752320725134296686332084242502908509880611114165472781238246923706014\
01172394602034439357973943329015161692791136402712081255332443138028727894116\
32447101723209157853898600921645635952049376027061692889533541431358848299343\
24410158*I)*Sqrt[2]*W12*W14 + 89362078342527673475306839928308861048683534888\
35600294226079310343701016991313984913616865334253932876336125057591544912889\
96711366886555148865098757678337319884950988407438501051046327060470218732152\
00108678408483264390726620099037978859962643254525634600535140570542742855821\
671460221497191493938192124480401448*W13*W14 + 
  (13469808131199255971740846362801949759080428426377191758580059051835012753\
03800149491871651602437558487263637454546961791564442780377724199109516734984\
38914088009093563124831361987677580288401998866849381569022967551004088040773\
61124190133610857757093378070790969222654647180547091164751033195509535092154\
336798362*I)*Sqrt[2]*W13*W14 - 3440281122804362032889786843728079948073912197\
23849599184282619837421065581074361283551456334627511946435459503874563291093\
14387846775954739647128480845211513744756974239553635273546752466732193018393\
41318673136790520686600396764763652366389899120038498118069675502652024300680\
0387459496569515262934896338844053448*W14^2 - 
  (34029090438564507003439564636414101673597698388147608082581768315051524918\
30195785879721333031193211448800862927689287941887302876533390028906989148987\
47901739825376438359070340250048733039447749170984642168602388585834624100625\
37714078181212412826839462912656247615803079887251035532193204209786998096638\
282463160*I)*Sqrt[2]*W14^2 - 363205235684351962158401473999432360762392677390\
69290350080533441493835580026613629808577332554837831470882031167996305358781\
98947436381768107264969117845631072550153738442666237926682454187007592051374\
24682147199839239303408807960655580402149421833226204660800779282091116669663\
65818546430874840650479770349271120316*W1^2*W2 - 
  (55570592764396458690812710227087445548413627775191471360233474675298436390\
93054708848210756082903738614056491000888332615498113533274514867460698158557\
59415133942313814788939696207435137897124221969453550815418264967733764272371\
65479125233742949622337361193057968410840438690795434375486446029798434839480\
82361401399*I)*Sqrt[2]*W1^2*W2 + 15024528255376790428866207741935994911895469\
85568360360250012681166475245222600870345758880268334865550426544401125543582\
57461503697301928310030639703419355267334096129902216856289669085720396809123\
27210370094448711740460807205803730110191257910694442044362939504608827401356\
68632110800651407527046761392671239764200*W1*W2^2 + 
  (10724890119136838241343258890773585424288075768595050553957067173592167200\
00611588206926422658311586999894173083908639079506367723248586450456554376091\
73265490929560164020083019912418566737408197965220258672108665140956545083364\
08079380436632284695756512035079664370168916803612785317112321201883064528567\
8680759785*I)*Sqrt[2]*W1*W2^2 - 121960950925639100546851272140921073345791209\
64356758546032377212696078467031752826644557791766890482456940358814091363789\
10516610117401341390396168902000708450111761946934477293996513719165170353363\
57839733480196706908078301798832134810553322735014811068730532733344642496757\
20285719628568060678012954694452763824*W2^3 + 
  (81579831588975241516079795983035485646345118752839798884527006167333707052\
02271465695513262586000489564103994333458528522216194414757576947744836463942\
01940658953903979624638713643366582398877586312513319397561571351650656569784\
98776521469510186163097465396440605322713355198561585440707606088214669688184\
68181718*I)*Sqrt[2]*W2^3 + 11147698977281601645192486946167248877222300131071\
97626872381468593062960603227773145010271706842559350838828055809700965669772\
11403921623992664980346022427300092949742274444318934293477466572369538303365\
22588016369331072742516614357748480522221942870886561353929709818806922180714\
29038127574229065914116283409519516*W1^2*W3 - 
  (13378023160914623098486908288489826127732031027859417048890754946665356762\
29150516276129129238879192208532319195610937660437527157125987054687234320891\
71644815195114936604122254591821508883349008664613068293999690135684878203734\
73964227800321488378190168432911126537129740525871574104389626084133225865977\
510105696726*I)*Sqrt[2]*W1^2*W3 + 3199721301566359667594164482150298063749814\
91335659197653210149540383467835656785048085781639111733873229634584729926240\
95893281228396158706812567282552813073692842128960544670468585587207354778089\
05135192609583727257129180036011471457720667343253274907605845338838355255283\
372864464520542796849252077807313711592512*W1*W2*W3 - 
  (12221809236321604547825028182595789384213497190984902576890727295905308979\
11665952744912393359323190398273795366207461817871684584854550531532514736773\
35768285761624534639642994824831300782827691284711211734894477546133596598797\
45331974853077514407165268081008791918656912839377959661344930086848211605912\
58347566770*I)*Sqrt[2]*W1*W2*W3 - 2673371623550176352393590756003952373014482\
42024204580890003944956741012952448163209031382270918566788256055511239910745\
47291873822814743790645091787428668592159382726382976844074762411049314885290\
39820522040897970093232508196579925839370747423853650203158867684540443366194\
3930481298472625004035614119566336745164*W2^2*W3 + 
  (42943087964583566351101366794414794015578722979533003429567166192354804149\
59159200499430232605491928317580125831987743422230147343953691678975681548524\
18666216192920135336680835164828990725546180411512930290363814301478635567915\
74076135417849750270929765153660431072098888377807035398947744100667727413140\
258607334*I)*Sqrt[2]*W2^2*W3 + 1217138598046264165426782711765422299685487133\
52501678955924638878542801251118216555652712067404954908476997740860283420186\
02468951884805861446056592192945213588510343306973945227147163641580598697222\
64355003760034805554530741519730660618620810060449204811113080496347272193929\
509043882280381441693555547522756973508*W1*W3^2 - 
  (83604827417459322943493038290221149327668677600350945255963711414962683529\
80961761255545186131649574807412560773872182927138202251926337386328546191345\
08237801602038980755604159869351890979568353595115822985331052996796474249752\
37111574177285276511504381030324733931925372466101902499092133680857417491715\
263230171*I)*Sqrt[2]*W1*W3^2 - 1994284500366159344740192415999487993032674987\
68845779469349306594047710246053664962224582884734137361173561591163372059988\
84030345675424094859333762201001195313507155423116736280716001841777916792619\
31722719414016213534089581958362254234090970940324039458947838216846578145196\
7265880488585539287422927080626083162*W2*W3^2 + 
  (32599874165871451892897680326006906269643896573927509904723334564170868019\
55101807624024280560494309194699374680337110522112400176749408235809178298263\
48972457222962400858167051808434398993712697481576712489060441675980811484127\
07679967647526327118717024068285264303596655570628068473821662742403124753985\
740707277*I)*Sqrt[2]*W2*W3^2 - 7375719712732500812198220314801373696131137236\
17081484964248209445325980159866940995915855686510191217521507945704953459249\
59239178245870096452691399034313031299835502797001672704457466228823767163880\
13784126195113348209536872907786079323514562585508594827136303975083838198643\
676332746238800251219920932564482638*W3^3 + 
  (89620279865809436297793055944081638338626481488529206124690698769643209990\
98103199634384015384900197254224973965284467069549093097926890747461222457195\
36303929674519338723274385324710312676274729410269011722158249769328170040138\
14362240054287407559307899864066052374886066142632561348853778428093083199830\
71803328*I)*Sqrt[2]*W3^3 - 24729951440800676816451265671863176121048706919173\
75180482317155655083305191936961901738439274235589997758953176962306891393772\
00486977966697776994952605105011635077873947108907223221128051498666839536062\
49735912800402153918230409149346673961366593205499189488137236287809008339202\
16773035962944288828725829745111474*W1^2*W4 + 
  (14442423878051502420767056123115611761988557427010444202553558620145281760\
81141972641196762305665106448987886723655727825893673486712860263290001153001\
62048966081507734222720353421220720083771472725641653961937399243266150746092\
11749186280049425345476755758957391390000534131988461115579675589535162710892\
700604882309*I)*Sqrt[2]*W1^2*W4 + 3605446041607725002244785436325832307182878\
91840808581002109621818730436856778045982044818650351454069144321395193694942\
51406937825873326967463371701697154341197395046001438761245897726991725680204\
80432607321897067506202552994134164145539905210916698152937740558709077576697\
971681809991218161651249901642804358590740*W1*W2*W4 - 
  (85509916304460545329800407314310417971063425646720983233040215313732897935\
93883728607743277133190707689137533815451666808401117110310578424033231206257\
41987332381093991407775887321453593371933961625975201099117267378993681602933\
63440680243003135918918910756478826809672890297834330616755829077980870829370\
0557321014*I)*Sqrt[2]*W1*W2*W4 - 31689830560580010940065675098475273668268401\
31796222675922824016104677374254032475791511494972251161517844564222153108174\
12080134744767267519356046579008680796162323552045170665719428630699108992701\
90550355580336353521019033485633448069547690785696355623834545572893964918343\
433879546756348160979277055528903630176*W2^2*W4 + 
  (31721655976115686664534245766696838725525101203084496800202230267492108541\
26529644689915557047199047694606263153257887655162432363065843105330890682634\
61679820007799563358751446911692110833577107082679735045451967471196947939684\
61987040517392325891168418994016988890254195247736142055823253343607677817916\
122355039*I)*Sqrt[2]*W2^2*W4 + 3376130174648177388712636028752448871192311311\
69441660951685251934954095200946793572122589314863522014787323148026484934539\
87802009134803374641522884655649329895868371063651537077115097286927866056063\
81777026906449986345245952485789578669220043004731713082603419121572290539736\
962762484998355597975846318378610370168*W1*W3*W4 - 
  (15932929331852864309046977776548307579317080831234830289562832088309184792\
11276523534306263616107755908032241367570359543697997333666366948476818015211\
39571972857982932035393170851926762908660146386576551267751698206984985241784\
12857385900640129850062466696471357848052159167101988223133780964099782315993\
67066944506*I)*Sqrt[2]*W1*W3*W4 + 7317634513473815704225966905233354823420500\
22296973964224120258699972779617483907066882435241077854798952050816509491110\
76948536991284244142000157804667405362117406313888527665057917281302992613775\
92521345298388652356649080221476767840954360478885917706900588555967868635556\
157729891002559798989611888704368205162*W2*W3*W4 + 
  (67241636712585008414757615664199623222119750015147638074693440487073122344\
09808335637560779725324476564538037211153960783223996553642306005073783846672\
82322743185254598103064149451425992457304984913168090140705256850185813830708\
59630734839382111477285871282787496805980874032232498484851716827148095976443\
815983148*I)*Sqrt[2]*W2*W3*W4 - 203412035115797865059090104964734157143437257\
38114663238994478594578015756141798238765063198271541181632386589886042171820\
19448991153154999205421098028453539275701948402790175632312303317451250007156\
35019942538233865744137629595191382171743198227615194837170797216026469770571\
44221994776066509465597262525927747854*W3^2*W4 + 
  (45537120853493444517916106323988166873840350087928369269997025564386002107\
32305467557383030454157330187626205032309814220076176767843141871355146934374\
08677096923420881799284568969118451020287915573961704700435179103285431686916\
86613554843648363883308444428664717030155251017314873000323635022415287002063\
014537476*I)*Sqrt[2]*W3^2*W4 + 1626757814257956240369932497323867969367855573\
12979416370482523174378131162634463810570472101247370412970347227427347128203\
50642269935110809572053496042879744659308508555334443767996584423738968381739\
90815247198868151050242876121347341313728012612911494272246613722132318325306\
544162622892011696569533903395040326964*W1*W4^2 - 
  (37850022589075686722834204522551425386682528026854315596102565315312493656\
46842172395791846040834965544176215596191896594440186442654126958652302857102\
97851510267995798329026754400641542982099985328956811760764216473326965173164\
27817988850674973076000118739253482400989906225017287852471784395305771081621\
2428891968*I)*Sqrt[2]*W1*W4^2 - 199679607255755912481313115669733037444800933\
58043724426634800661118733618773706197291992070062585582762582815576132371152\
55353129343220915780619615394827691826187211628607129966850322881271381535618\
46548381002350884390814754867746165708846802851800726489876213748230215387240\
79443819126589208107571338409806350240*W2*W4^2 + 
  (46437986174178966272806067012432904713358534402656689199561441333265434345\
76874543381880905009098116997253317199327996272882728146283184762223259933620\
88757888967056048659360827262463604443361663897907942678943480876467853460209\
08478081311801440627614259555498862996713070180055763152831196155734131287034\
048543788*I)*Sqrt[2]*W2*W4^2 - 2608118940346790623744996612248890491354812494\
02614551984150512720039280050076039573850083709433687560995393776731703670579\
25735819017665942189824098860066331551395635342548450248954203904015381900293\
37071396359416682610070749003411063688872079921364211122500927434065878664506\
6311751451905928348952807874502341996*W3*W4^2 + 
  (40896049514203761372839800241706339401238743222322070779890827877499413309\
56267821808676572150363497237190918394554440101434573301679359185735669924371\
91062671850027889859390987641035101538887486036017472834934576130107055512178\
02467348566697805533425135165797356557425999628689016961720456413769662315265\
989759878*I)*Sqrt[2]*W3*W4^2 - 9981160157195834636076416603468498525183294466\
48717107512458941843624874963659647113662657646185932938393576620929076090969\
80320288761722268030708731086272515601454232352427534947314555935156619838836\
28366875805909551565664676982869781810757066839667537898466296308734826482326\
351160869160882236519093877449713642*W4^3 + 
  (11780900763588955865390722899346644352900758103938673848680644619159238417\
68387605257177243959542518923401692649053644164251315955842477823153591898345\
81458768794866351161367991103184734902876415636133981165827587558546606465140\
38348058906660478016088628744867539065896829983143776861817880864410653005272\
615237538*I)*Sqrt[2]*W4^3 - 5617655044770158636822675602808903814564259641410\
49909490517548815827757883404680952745881920075694125511394824052891666485774\
14615936947969468024446328179376168013432604826299906208977172973204295498243\
30446889160493437884093520978347084244798021223380355892081566469408940720498\
91677493046693290225182287786930*W13*W5 + 
  (73877786462480097754008429753647895638679126562671821118627476951589720219\
47515054544077848523210553512606417922463356605620502821618511036438751116247\
46833128230227970365032649813765863762565642077667163400187830386438889171436\
39306813498735003928216504179810341729163185484222158248645750408928766043522\
55346490*I)*Sqrt[2]*W13*W5 - 127678811681806584117339617124730149266011887732\
34055367302175027929671693696968011412291318830542258248788740436200798077867\
02341891938697184037349266713093904275106782283662672673701819918174530116364\
32288000338493955986132434575338732298713344187504719306968499062562672079621\
34799385362369517778028148757279812*W14*W5 + 
  (25481089052509895012764906819021426081464660461137451701935795984207468414\
50823208037673400308742495138379538322482774083695328534681998418355227192086\
71255955318674006433495338723691633641074805135640371521718616743324725042850\
82890889541184261046373515045748497440582650868412043963847670436215455883925\
236294854*I)*Sqrt[2]*W14*W5 - 46644393224200742442218424705745685934213687961\
34541512756797891863661580314172306315349255154299674374064838151312995879595\
81914254444850738871590809184092306925881189951287436822632378621093158093354\
03222870946139234961913619576481638264620495664973361080309260404227163397036\
41473702801602828221706133349569510*W12*W6 - 
  (69738000210776041286055816944560572937941431339081620619888400933150669420\
94507142636351737676715863987906516506682860317635675014287091057258690339314\
07284960039115388626134533363092672273679705788858024683617538238959826794428\
59299711920757955129439477498694993366106944148886061821176628463267070306844\
28720165*I)*Sqrt[2]*W12*W6 - 653780950775373310033092808722243642786525501293\
89140364251210544850794349214646820353193689531650281548417705913160996991910\
73536048282059927464567814748614917948644494188961348269188406351522204952126\
29715502918279448266760477656123563009238650421102072925430866745089878039708\
992909896373561409184122090888160*W13*W6 - 
  (43662841916985103964325459241487213740286690562831484260025934492684314557\
00772102286779987166257347289444314498742636509923252199388804165935708862189\
10188063994978079222933044742330053864289157718534312458155426602344677383808\
93075918407583249250165773754096931097928106822030219232724582384601784483852\
55324725*I)*Sqrt[2]*W13*W6 - 907972225800655524714841165946188640249676565807\
23787848861638600504429382149149515374076542472741217116125173347721954817974\
27903030799334283811829340669295542816202172750046847574646919877957139584231\
60694543294381035864522691676417594514472269142422829492356123137517503116470\
8016926433014194629523774675811340*W14*W6 + 
  (30125523617888131026843623767497797136167673421532234780109373352563081473\
78915500105069676251520914248390616753860953974732076097177392300780367118796\
32210389961558896033478336002483595175445719693979025492901202134853721690632\
09685386119908629253101038820022363360726660043322916067599428924314180514815\
755904750*I)*Sqrt[2]*W14*W6 + 14264821351474336702370002605490110741159033646\
83135885076269341408292005065275428825331932130354497946525309159209104398040\
06429276046793854606637393067970742401380821254396594242705724359893205446856\
14557690950817834115584319556681681502540010036553516945406792695571604443903\
61728757825592620589171218567068442*W5*W6 + 508586243760597546410409880368577\
43947684407712904283719418117381575545624720462138750354419283632769453223557\
00575051548799144646007770217867828806802336922082661845124386113487766307958\
99489109106106052115767356941935627873369274864208801457832884769659158653722\
3173149145598943611101785749003002360696972408848*W12*W7 + 
  (12941398461678357773340662409070352640807968888781137856555301805336987991\
00159865618219535949693996796409126566474800779534808724334472506793064042275\
06809025186225261818215383702448196707566260222467354639761147373715579896402\
26357941501530162597635220402031145256883154837112068597180319763723884710896\
607001989*I)*Sqrt[2]*W12*W7 + 10012635836728100296868053716855165441685736836\
80815047996888188701437616548006996981635461453760240575519985652002122729575\
98896350645481980153876979153475179594177909612635103449165745581887678375558\
69215871388547512332179305753687617494636550365779308811448079454380329794273\
449704562115758302202321048532440942*W13*W7 - 
  (27638001456064943649656628495029336153532545651604289083148098376347431379\
58453254957089720492692118165157840896145769805280004968420666860046443920009\
68542679317788345736845127041543563214469230475609703133700877815262911222994\
89532186740988550275373101209504447891491913042975613666262024637940170542787\
41665441*I)*Sqrt[2]*W13*W7 - 143987313654741934993059083257160259229762964805\
94796293251645385373976521062363349340178550626455821773458173503051439763516\
74917642957153685431216295239617701505873775513059498471978690113845052121498\
37689807928530531862543203585612984347592460692095923196631075123530349428408\
04095490560309332779545836816523664*W14*W7 + 
  (25606041565421671486688769927341768045635222776165728865692959862514566473\
62019533357609753657323958874066634992584224614167197153024887198225044839732\
89057442471385448850903985293625455179811125061679908682768103942926450241752\
77141779639459384488844347866630350018285895984235114337473195774223889601431\
071281486*I)*Sqrt[2]*W14*W7 + 81386049880640410019741737094441961358323445534\
63970641018359533408815267678221017674342734817302407210598919688698034752247\
77093977517198724344568190351385424664408992517196710610160489607600665213598\
88827373370054665497348496616813176270961342411701563447918910338354525831680\
31649772714456942373491792195108730*W12*W8 + 
  (65271403002706796132664007345938687116691716196895885328414025371974280761\
06919076175200519804243224741879634380399926960166090686179881301741312853747\
13377749689069335038484658445093410255214124918296064135034519328216145285587\
49212777453555947117544471639798656752921653400478606816033427222080123761926\
91387644*I)*Sqrt[2]*W12*W8 - 936179836492882180211140573806292785814261655033\
75820241432547271397979075797259606453615551181568397590769272741826258682614\
16922497559012317937064487031903426381560425713536405301930197363484935013486\
95321441510092984829040290198456453126697215780140504491361080486443547169824\
209100660122309211991713950222712*W13*W8 - 
  (19862301317377229477543544684966697262108005444226387660490328357311991974\
28222697079307167638452233398111881249470332515566771300196540755838508752313\
24926693393046358477366175627335021074673745782081079113158131854928015118045\
27871257273227479791521886765492913653608978822089529306066904089210750304831\
61296598*I)*Sqrt[2]*W13*W8 - 415533414283798072049137585672482464685322452334\
69054371034159222115377558723802462372972649210873847027124681398171439190611\
69005156524885904557146453986057839855115368269835851122488572124972657366547\
94365061609615226553207559025566199636440185631527942959319553056892674763962\
41493242664826499048947984825793492*W14*W8 - 
  (10310680334224496946116972893580536743087534528483716755991155569802991043\
73904305331538916407445351720023710959370160727327439538277487425829835676489\
37556921357413205457598323126931354085911211152622665774039082021280093943153\
55583600670672156251389236988968000853291390102557591985878148446644851141098\
661870972*I)*Sqrt[2]*W14*W8 - 17635384062539145950703364874153319141003806765\
80260019189336724751573175308568548526668720732452652079266322453309257993893\
53300432562582277877256906054082962368027521241071292411165378859069672059727\
68585123968057977247970679772976511870085179811644102800915391812847619557598\
27728631825622221272366359267086900*W12*W9 - 
  (20951881566855266996551170886499131506570169757851911690212727819309750198\
30773851345844295453341585061225701773792321599059635508531096404631766672976\
24835284040711284325158932924418749663960791755836652188255225046441390914640\
89514998144528215720685159408055821465835772492502410669908328779267987086515\
78391672*I)*Sqrt[2]*W12*W9 + 233790742756629582089332438066686444222775483629\
89339786299621065737041047368233423502498115884935877184848632034019183830262\
49981251561711012791199842967144856608260784528138470554465341741780371817932\
46083253835274700408419889507776623208403972612536297342262793844813627181255\
2510177973675390572411825551805946*W13*W9 + 
  (65461521162807911027136581541834088530895618249031226078041077215028947653\
92376359899154656477842399810356805798977349524993801966768964175244308953168\
82688332321010520312514695601007133138787530765635708745889460299325523659470\
69789412159719505358862347962898742046204075012903366089016926924003521000910\
20285214*I)*Sqrt[2]*W13*W9 - 465508195161650986239939733694351678610978668082\
67964422092907782438052049344652917222068627712847724096194110415154533428337\
53313356462051463755424077039888295842525879186167679882149359431741137428463\
13014438916016616444570291451436372570862546918033055384578812985257446866889\
76183567282941255865990364050161116*W14*W9 - 
  (82826685924469411025253353088680985435389017795784263550594430737196101357\
63551955718748283586827883116015381379801480912107399015993650505439443843966\
99293101356214923119434766492608782513727278099194842965525995098442315429569\
77648255310392198085009581433383790715143542547171698455784184264629505442352\
05913424*I)*Sqrt[2]*W14*W9, 5997113831284711820960678720590104680717148332615\
51006585229154988102086339432674219457848518388910497060718427783307763358823\
10372740733676333405238142773898316948963291588543597011194605680020167287835\
86319633828317327098581557099636604498008299728741033552874135630337388318090\
743477779317522205008262099452258749174*W1^3 - 
  (13581458024603830818370079063568361577496627434927540231880909335095775522\
12304278692340935798339819914993603769573576026098604034067129266712480427318\
17540222209851282583675183502390110737986046228004062084913934609160466404987\
88743111210481854747453866008887955102975885226995147367648787121273178196063\
855013880967652*I)*Sqrt[2]*W1^3 + 3365010009158536406082688211866789775883612\
67249659875990008341253571301368042822585929433407665708097756869827907697249\
55243689006538090068445840871647103659943770663725163953371290886304564763837\
79400579598428404434768456822993938091534822762034085164881776345692547395096\
29711605594596070971539844138636412489500*W10*W12 - 
  (21334951369977722114323851537264940553620599611079605132792483572377343050\
42929578954809145817906373128027411845679019732349826950041894794721869578671\
24898751068153994925786740084768663331226323964856198614883461825445040748323\
42442173924841082981841127633670378841736066152597608817899646582522105410768\
2288287852*I)*Sqrt[2]*W10*W12 + 154910082143125381124122938547042236044360955\
69383318752552863316924663178772636804868962784215237266802739483590593043969\
98469552647124263563873959641238430833683571387526794528408574739672522755025\
97175708062650679927493725180372200474413797417617683644817092871004964966886\
968149037154544553703120114686080904816*W11*W12 + 
  (12284048235994723130796161528685374772966289635939329975722984779664159050\
01821731869844106165159785154782791183670464806347068308155065952850840482432\
02153975513494272379940517178481530618592302182976086740523284672759966085170\
44650361269641850758487922626241385550247245376437911988668089344819444677236\
4241438952*I)*Sqrt[2]*W11*W12 - 237969410068773062718002365881412872091796654\
92174249984578829099539902692478569367409061343285624909856155291034883687733\
74172577374679929400197589660250579590048690547298565790774477826656220518353\
48243775293095661546853299864019571175759623155513251008443226392622201358771\
934741793293118609289251941298343844290*W12^2 + 
  (14598841056568567754849685424901755285678179998668913656574535443872329911\
67559948570959509237959591381789117024516572116380895243563163861891491808985\
67950106964060415993126105387745338422844744334581623043291649889123123786391\
83988152606695545419666690549105813885160848933566969020000082531842829487111\
3186427057*I)*Sqrt[2]*W12^2 + 79295144887053120792205515061336873576957583896\
21534763926717657931904458407637236926561471798543937678126885268236096228209\
21601436751095642479620715432073138248597491222563669414820116108510470672324\
19049309158652929166356231440855055255064317676602027835479400376724925588188\
337196527914087541833395039525656006*W10*W13 - 
  (11823339510909792955052854295321491048711224988268499946748293978360845577\
02453387183850576233335150489852374523605220694103305587495710415189889785941\
72546811697523213609244967810111449088363223012208910299829685371038553518026\
67501878165875501492197382632937054746701756557008860120411043332180711778645\
0645622156*I)*Sqrt[2]*W10*W13 - 615913333509061633227601308873665736197904081\
84792959017683221094557372666459053100108466753845604786881133079759910800739\
62295947132238595633943406798371202313029879050073488843724264660754765000595\
45988182333748010303220690801346597251948689934384565867728434379704442681093\
88959292749192582386094764568821826098*W11*W13 + 
  (32833397606407899720034600600789827825227393941361031468676524380841991996\
21316537203439456465293554707260874249458694716549965207782693736747787198657\
74821732209013342615135073377853254552160972454628307642968418781717843157783\
38808823646473764984336727543250053924475162851243086828278734430219595910917\
4191340030*I)*Sqrt[2]*W11*W13 + 287383337143564373966741807463158708648342021\
96618200566023136280189941560407792951856629046045384803481639756698845833257\
55825995047078828747767199717415579813318347575062838735409362427328951597556\
07470048221894791333853515917918659179560639603440241489855405823589163693752\
941625781911406288503698196475612776692*W12*W13 + 
  (51652351677810438905023352906049836374770302554093134757433913872006644350\
25698638327538672625664079910084247096894469544743146951102472783499770335130\
63562225757336331680443914188956486803751048918198921510472253454088630539008\
78660346347359239537305865816071399277187364131029414360156527572650287026940\
5473422504*I)*Sqrt[2]*W12*W13 - 929216457911344022517952091885015139038457523\
82100481623256762169155600504936006681464084636128692905944481959217367069362\
32850453888396200695829501700073005832965873112246246882121610475851091654232\
15226740150193815913968458460152669903344768315967743488982023999362476887113\
81197084480671160485547364107668078100*W13^2 + 
  (32485913898585646917470840509561842944599082175814485506695292434444363129\
10907788882727926954815630855110084218350107579462268584582517500366986014799\
64299901539836610835017458062503508343775653877059080682102680847420990066232\
64216415039053817980213975073589132155476081304938082347847517985510070904136\
333987501*I)*Sqrt[2]*W13^2 + 156382910521843698938608209387606250528106085065\
82192128440772527137120315666707214646616626179455041796122765708766533621164\
74461307736590919391936635424360099080024648269094354571550520241096307052776\
37511714484423178217779502144155315517302068815345962256054996672102104633255\
7794540283956002220278001462497372868*W10*W14 - 
  (64356365341117462094063088274058580824861431565198729406301899165938877187\
99502808592964919474361246111502996287767852602013223335679859552541552543983\
28931695055176893389792738715899056133151543942210444566212338992169240165261\
31049415342059599275321742877502628996023846699357581383026257386119997971099\
6801113140*I)*Sqrt[2]*W10*W14 - 293984789623260865142897735272408682111527766\
41652874817702227198147985975934758649831495138039685989521285253312867890709\
70869172942030887427444959237383613527669424787868938262364812485505984382452\
34584869781150295218814800024831855821838645100036308587236541816543896724024\
5705353167966521252180496809046234169572*W11*W14 + 
  (20943150201825097888202062311622208438650902463513374571951210433086038730\
58295485278090093754048214002898268742610275097187531125784684385629673386954\
35205547825091777852180431551071437595194813351096325383492686404658385043623\
73998503891260361342872757198185867278814062298620267544543162722242976211137\
63470823040*I)*Sqrt[2]*W11*W14 - 28845460549914925424407029610062500666282413\
07673745015529260281824132320976073059113691169678156632265125630691805400149\
90797320985628107008596414622547073320337034228625896666331469250609780195172\
17487721583668300741907271170328926170003148060878859291177805175656465964041\
77759273953735937666872871157942148080240*W12*W14 + 
  (20123322851006769449603308413690365546310022954908958840950297829646477994\
91442701608208353038449300330356833101935226723675867017703204197243492504100\
34181513118234777945791549874595178997815961135320890344716288313690999244121\
28445142220559558078396880627581900600311037212194609140826569583715687803711\
91296061698*I)*Sqrt[2]*W12*W14 - 29751844526768357261717079604033741804996505\
25631190716612732614002696072360473283565535386460670717928450803178054924194\
35577342531615331573503009450508557238067121363179480619812041454858442861877\
16246021926488135920269534888589546364957184904245386526573584662755549508955\
73338955353399899211122560030759693910620*W13*W14 + 
  (19267341796959544222935334582404315316766499304292670068901892590367006847\
32061060177120522129871659162462213061451969192559683170049825950231037119414\
82091945450332206660527589706148764083177542960666207754580916733604827744628\
88269972657936049612377999574292722073656714183480740725039935586313547947255\
94647249002*I)*Sqrt[2]*W13*W14 + 25746326444975348025107992600663164163877292\
38418676171271129984566002103246735674906603700054598418551651963102517899636\
48789118127090178962026207369331223166685192400466987259290105767909914154788\
66595510749770165633711131912238021363220155020151284442877577320436648840609\
91423283942146422284982056094119219608168*W14^2 + 
  (69822568404993752195475905343340693693847027039273382982924334282804765092\
66214763762197645668690913086523214511138836226848616416555324371853226277387\
40300613405810990473007342796969861991523843250822013755185812836157529937762\
80808570495917373891931257846211634915240272826858132421386529639656064163392\
668734408*I)*Sqrt[2]*W14^2 + 160812484422692069176840847061905092569278340879\
48701840219711808852291348376775791829727923208657635843159175720945599998791\
30093028010942639356818288501587342441404416619682811401235474668423746216761\
18887747156947542525717850210837772795080519252342721415003881547479599457619\
1601621964657538226229869499208481796276*W1^2*W2 - 
  (47558310693470062371001367483046522387675079630463180711190960007036609597\
06072128524036145959193299809128365079191262086969669520187033811265045871855\
38678941498324177831224045364487088643046765100020853062060966339408531695200\
16811604786991322583806063341701648611453625275570371604342389631879884612430\
6202534431375*I)*Sqrt[2]*W1^2*W2 - 465740153623185069794628746004718259868533\
48623207936178239811542711937477721676128996329658487250506476324359178570610\
68028169728036638587123182299684392668944901241659958782284535127378325896712\
71662025385941918614040480421965947825628827252033714270059390655365093371094\
73483818415602597901777365125864764103712198*W1*W2^2 + 
  (36930929779600352464438683053761434763109135637924982270098652473394395102\
21857865839540083704680231820624671471130247463782244154854809618330151917139\
92866725568337255294903377462288790265036475926569694390019146639888342573269\
53133381708713041458823292849158862152735245019737362640341206455147724762316\
942146566455*I)*Sqrt[2]*W1*W2^2 - 6820444255783823754159831751132025202565847\
12538542404646705688199273735358141320527771741726613937227358709198616991389\
19738030922272715676065464637414865803102205299140403776268684477497502247663\
32755177544873643055227212988356268918102835118132729328848515793826250589153\
2692517222753856753374271967331509383120*W2^3 - 
  (50201549328630097123208343619275185273220178058345827648714612552989870742\
99952227249753685171201947709086103246084530566888292758134542466435996784032\
71313805650729070942388050681570973715058148494730925482720124764565303353388\
24699885580638327816945864265389545663654976244006729295228804242632615475864\
2832719022*I)*Sqrt[2]*W2^3 + 860003355036852312412160408000061944574348066984\
39621002347571020523731703855001087201265599021622829411339572079201807806183\
46419351868115141153183837579194702545680789762559019804515294601236155663879\
23152534459978503771118136593464706277981464372947343478873158801953270953298\
233686953294583512268698683204360363652*W1^2*W3 + 
  (50818860445719409384231141223267636382354974113834151426995364185171473398\
25307354810520321237205645556636344129727454572205377365082008470821237717643\
12795844098270335445993273697825349855122780297533872476057401176069315193189\
98298980195143251227597262169283138501386328298163393021944852117691511696473\
8793516366660*I)*Sqrt[2]*W1^2*W3 - 249107982249646352899577076976965334648749\
85972512385340525542595881517208007148019420694729496558245385295374986438186\
22964758568949487468702203402160597657396154573894242019552374880220480371531\
83247448032908317278606461334861149650978142815477519796278851626226008342593\
90408788314951637447604211438949079975394646*W1*W2*W3 + 
  (10404098446653370468529607465458267837740994339920541400617591662386995388\
09518956831626693698860949379486982096411924108605464096203740305612938032003\
20820266008774717144173604520114291450596084626907327547829372567083654794814\
00519782441688179400420803252415151404783957425147220536142721023698112772032\
5073473798164*I)*Sqrt[2]*W1*W2*W3 - 15401456998110127919037337372207475403922\
45438847881099944731574898704002594634045128525042827741450065342956802443974\
89469080473469594524235316288964971433450328817269917753364705080375257805219\
23288776579832280097422939226523218897324762592838069194556530765006670615980\
40376680279033427730430485014423540591495102*W2^2*W3 - 
  (17989765739350164013502265580344318730449646799706879404187568472663965555\
92198195493274653475844185988846507479628003434837554824149996149957203845100\
50163258703681646734720470930437638239271196303737222539348422052640539355504\
36085522839989407751205871162013752500516333953523993616382831277449004725343\
42066135746*I)*Sqrt[2]*W2^2*W3 - 27213671603850076283867693647091294497099151\
01929765587875817414752388259443583916527612038010255282013057743493900687205\
89890078810311306179983151077410992955524937209875939639514685983656010984097\
02492761838823902027713447868081753032745408613392690020194432659938525561750\
108113157305071496984912500034150081700028*W1*W3^2 + 
  (33898582398748318089122163614068125517274819948098107563749300444737210554\
01151585656780880993179152602129624717754492426221238968291925423832841308366\
43754904133096739311040890636472543056745302361362649720428655379748761367665\
68179489518070103213667447119621898755062688352940170025103862596843447608545\
641772963621*I)*Sqrt[2]*W1*W3^2 - 8941493382012604703687183121442505559394797\
45045330133788094262568311882039750297180258012730988775357601921857845027741\
39562255696598758399179165295293359914124053117465310934793988715406621270370\
27471157769840801229664255663107596935998329757360480801574193783172630462640\
35987042026664427268766176241931501634448*W2*W3^2 - 
  (14117998305797446413586758371609922756372125486256543167296096907183393456\
44834541833605116626051841466052380484191771072325129650998887356939757634964\
39365969655585297646864723691056554161115301824788428596475765318929565852910\
79842886467135866975982032112897213490150252414018964500104345921340839526755\
15688404859*I)*Sqrt[2]*W2*W3^2 - 19833061978262501756184096817966000465069910\
00907207289890443727773818922545261613549552329997995141394701981013467160811\
57010496961268571362260159208352439252342741242902611296188753061627421040128\
01900441755901250620262816303123379201042027588482320665751661376344258790095\
9200904993693784529163055244673971093518*W3^3 - 
  (41380859131421867134147310725969694561867902878727223080653100553870976137\
21165587351672174844743183299497848071609073396813270583750835539992109035103\
00630369304758495372472312651352203936394599803277149528187746641114663602542\
11777725810659132944856335393880057798925397196622458293356412726742398484688\
5189719716*I)*Sqrt[2]*W3^3 - 533603031257163711329370027333269910348984745619\
92450687741211470680403514237367799753317070387343961725214381808669663667634\
95739066050611796609273056010033141740141263996730080380105435065285952729732\
22909069489751812249423332231606680008844503807783133138720045074732033190062\
75776640876972340929951823797291154044*W1^2*W4 - 
  (37315627818874999474877820014719502490395635002120298670373231592438279960\
52326652536435055097029096144204562264841248638143224533464983618426924966854\
94848978234609670183163997976934361066800986879559393933727993228945198334645\
06434826139707103242007007161192910465657521473173815812487905491158377864439\
4182412761617*I)*Sqrt[2]*W1^2*W4 - 439434887922958249716061269885485522273865\
41542951343452560043953705279690186694961546173007853739710144857891604604031\
98806979968156902857010264656944584785699600544353558078405120932479912699882\
85072948927874271332748557392794141066599371875918399610762946507675175949154\
66790501542869998533855915183195406463075942*W1*W2*W4 + 
  (10766809955263783058947692334433859060579249379627917287698833068753733707\
87647379780149068001259048722179725929320064828666383107362175133675631425271\
55075258010812847100699315702388487339429469413190581550747559412991663720948\
63685344779531579638321849036562704260922156831736442705339804447224027543173\
5506418883550*I)*Sqrt[2]*W1*W2*W4 - 60168410199845901486066851336565915180569\
09473432942196646080277220124547860125028733173017251433876266033852080751880\
58784769695751550248584862258438158585945636356876918616569327960136870751185\
01590466850650722920230870322789493175324386501874907239322945933930250585689\
5958066586986364472629625053719373847227720*W2^2*W4 - 
  (15545980454233757399308553069187930654268518995755430509624742648101434501\
38980525967607593662734476055278793311031423613820725960524080811019648858989\
09718849461249268075773381952800184713675999452309413910134742951057156064187\
13227017971797755001381023279359645018464063449556601922747854212891897770368\
40638083809*I)*Sqrt[2]*W2^2*W4 - 30515043087986963695649506955474483845745209\
98455273302768766423619190436465467019403537297666567471726585991160324248935\
71091270377821180062870473871395004124337316271019010695769086838698848145912\
94085503325150238306329197496752250485648039796435864336655380455243118114449\
386774109240701568258759062810017469519358*W1*W3*W4 + 
  (11712828344507665734370479428790945406403487135640864505388976652224263017\
89230795417643028483565213210781376064006490814899476675401230797710308929320\
32935517243637425810098473224741588635447701403149336548377950948541057336531\
24617475057239949841221583622053234482875476085635914725142800832652991016406\
4069955417792*I)*Sqrt[2]*W1*W3*W4 - 36273666713633421817212023559059331019563\
32795082300185325799036775543166503391087681590030478804562243295998484053473\
87384207840008065314675298801332378641149209033724624595756029144695758441489\
41123490724475612411877711917838789977061580558130533249391874012400615822777\
20129266462134140719684038072098638049856672*W2*W3*W4 - 
  (11666210604185213338803909652805830838750227790102374428636132776786772063\
84558068012391823344213290140625024963670839722475251378419862644791420771952\
83299052579579803517319580043469907843463038840015335390633255109580345054543\
35419864754583869715378549189255821459209811429986499259298808577442479651851\
92707440758*I)*Sqrt[2]*W2*W3*W4 - 1740558432494141319495759115773849547282687\
90244303983825360125614564097054923430583328605487622907192033613489158967718\
69568596267636507203838622025135851811654476721293028613708449283543999175556\
29645443965667863694256586756225077843334187043056417114751750133956118650985\
535247159833243981459372295744522875695772*W3^2*W4 - 
  (16026295036500079857331538782218960609287046792148288256490890172746000830\
93321331470476786894641897491228372429239917025224751242281890827682618636224\
26791724178934625037525236162557062006302644472457116103055148813898112956047\
18881546954011359554101528480645308601421156241352939739424971444383034112694\
34904357140*I)*Sqrt[2]*W3^2*W4 - 35468381279248973778928178994580204950842146\
24944119374719502905654128297719889802324836144937479721201099577455073874586\
00453961598866649874953554147006023086938511900775531348886151287400597782272\
88207529356706711364691363378312080236957464806717915688213562842275002542577\
932490760449135937922397684822654310137586*W1*W4^2 + 
  (45080920955359623416389811430415081991527327930695234263443002756064046932\
62212803739929010480623246106600472232202906572099078369706465589658493872474\
26517079025183105786488825176023907992422640157769361772154654090809631546000\
04716545838022169391036299591804365490680418724225160803219401157769980984526\
649412793462*I)*Sqrt[2]*W1*W4^2 - 1737858211764485770099829004106082788872314\
76171771281530922194261156991737882496652750996206269148445844404246389870875\
26487866389980870453030782724107249517773915445782452340102185405306356627251\
27183133889646067339581762781908815305954231964676363151005749301602248992659\
115216173730175449976887707863234139779056*W2*W4^2 - 
  (17266095005254612586849985325435314314263781406433964192163972755242301766\
25713720023454388465329121617915440797705455966166481709494477044302657330825\
75657283534728231170098405146451834611525443695214650461160971838534997151148\
96601048185105539667588697903064880045879423241288667825559235074300355985521\
37946135356*I)*Sqrt[2]*W2*W4^2 - 89668991486265658082493993634362219350564932\
22330532959851239592950068366952467905221516470508095854489535292090320542964\
79029284681556907516061663853568358508605468880558086430431374097524447539366\
67142158088731046965412855174315960793994449889845431038677975903607286730296\
6181171802701301870398515339760912127264*W3*W4^2 - 
  (15410444667931626061951287499706354935227960616743698015183869115632351686\
33156525680751082581646468978296367672588742723634014491944681705681853254686\
05493703258207372940522492640300469975362715802533642362525562944620353167686\
19685726235958449972491146269732471280892043266026467699967839726599589974753\
76724749206*I)*Sqrt[2]*W3*W4^2 - 21853869374846054280760174494409468460144707\
37814228663946257006281043640789274501019022468533967431279195119268176214210\
33503366715073265089956306037942880463851255080233871029817944789950240216472\
11163281099458840570961430260065085742842627813457716386054671446615626256138\
9510985275961704799419682317681189095956*W4^3 - 
  (48664390180835905297190762985740845302055580460182217179505767054245386672\
91594847504133990532053338432769106141017064894575405925462902142976266915681\
17854391781636882921586811420585767309623607895089302908549927048152847171404\
82289538666358189924310317636166753327424548382103454581708555594874186179996\
7826192292*I)*Sqrt[2]*W4^3 - 206177572129776237565221962840085133747976746073\
87641788540324087920246544710490213294162517192163199786122052667715420503991\
62951315514447574037648407013215827176016837287874081189074272289861634665018\
96672824210893351523582763309068912690310084891981375265944143517688280841261\
682388422309206871990686538192428710*W13*W5 - 
  (17300505202849187198359950151916870263352340107549774143246134780902696873\
69481889726371532923840993248050645526014659578570939124404044659088751932690\
55474375156370303293544553369177710772537911144594753873238723350912928012526\
34039978797795015867589825724843145307702541548402938526647228475032498435277\
4282942200*I)*Sqrt[2]*W13*W5 - 1024704664933437439025691402028910441347902269\
35509775599115540957931638259957387960774290192144379588555234137870193356599\
64441524095523834856478287606464747010925016456706870769029592309491970438411\
65864574914987383464729355970629173828744810646778582339164885223294863347297\
522670412206425663889546713492114145852*W14*W5 - 
  (90925777730864486284266973469620055869584421655945310710061047554607552079\
72688716747970399470117509861721225521754530379701930600225594825113465623973\
74748492874869437669057029918537517285288664310666318986686223648897095965064\
12615700150175718222973085721971999211315693630255884734279430760422401479923\
7345322338*I)*Sqrt[2]*W14*W5 + 2758572609254150219014105439295024470000125402\
94257297543616506228635782245790930308249011888676404606216868189992471227823\
05394455830826679176041174377247170111454552920376480974651722252128101537758\
72300651590148288780291412132949168889728844465841130451787996340057407742467\
42948335333825351928785165655324875592*W12*W6 + 
  (38407070180969769277943173609217053527055433509100854164016837473250475299\
57711493636665803472199918458579509213685638642463968858973823829584812047602\
04476619052253117847578853158447341622973459569381535260920239887496379069100\
26136766437924498968650789796048421004502346488395096888919412080820120003153\
343597483*I)*Sqrt[2]*W12*W6 + 15514699632960109755722223078040119670715231184\
37906286937436562337389469320996170651335522596351328551482229073465016292051\
45360449112507477747264117679461377675801446086923864631629581380762451808093\
26604212297163814414419295282213029377786113498845756455898653417251932604365\
0316421813786750221900339629253607282*W13*W6 + 
  (88635326447719647750175696819803225618941486714101821359721594280036225973\
52819040022289024547919997319821243306104518576699996986643700357865428436427\
20162887907013757661546055867783882482961782840658396477366535528421999705650\
28347564601673300714256944822546759265162105121592935492560406656027554774123\
759610487*I)*Sqrt[2]*W13*W6 - 12126060359727699469465608425264204597540436192\
78714602197348164884835448338194644565332358064573939418556914852211240676720\
23276309574113464914456892437374652233063845730462836817692569553955681443946\
34361364349623419807763673226290322183023528703951126776464596812892600685854\
87814435506602547092223666513211340996*W14*W6 - 
  (98462983512463064570108330431995602927817536847612261767740590765878259833\
76485093437556494660065721348858461241134259807286143260730028812777464466409\
09872884499894165907787246157425503913032083415320935652348069265050042656974\
36811318319582139449353447590766901598896115366940752087268657698354064994389\
7347600726*I)*Sqrt[2]*W14*W6 + 3851501764898070909639900703482329900112939084\
64446688970592722180238841367624365782839621675195714445561833472986458187470\
81735904532634340743792096128352100448372821738687080445530545577171165470651\
15930576556720815211207766280304054005685802709869449575259834027804333199853\
9766676461291000755907622901310847934*W6^2 - 49698738243794178936367163094561\
53303250400337220041225144924531585520075993439292685052863872649586051478328\
10232366212307405165471537066815562204464575821322418188745823791185264680784\
27256651893359130844886485153371495289686306725128273257708263883312336962130\
2935738934464324906325698912605706042010399996796708*W12*W7 - 
  (64838230585291988527236581306188175890105108623013505557687518413098878353\
21502822455896041962742118414613517654098093821933740058358027507813010420004\
40445274067100527102790605556845416502090419738788587602534581272432253875240\
31371533714129242233497240981605222445470332860209902165171863787169628355141\
579903685*I)*Sqrt[2]*W12*W7 + 11498432584079757016384402004488787968104896461\
79447550122659095856134660757472626825985491664809721071781075345099606305009\
26229419903119350558056846198206812563234294561273305434091842214973699695097\
50371076981479749174531867025001454071771070040143703604354619356276275902900\
586862139253811546700030628860864306*W13*W7 + 
  (23541524463823148607073723561782661747087775651689967380604622638735518350\
48747258105508158450772040043726779647615894922400519656896961592893547912864\
94981371162368362398882912766734139727364070593762020258104609797620473350579\
06127111333455963624564534814695454106856913896053179071067117024853345565979\
6332053703*I)*Sqrt[2]*W13*W7 - 9426105349706739984743663564722342042089092176\
40191142625085928017638489060720754659889114356981305356448522215437997339184\
94512909419325920701308252487043685816100438836621094819792395187940652019012\
03379348495795485036672370380887850720361127002860587749547328884714451631408\
38864827255271015263077808701552416672*W14*W7 - 
  (10160169563091337040141503841599515140296914260247600838602955101558539020\
79351907186025645077208955102838776318269434303793650500887053317171823109062\
56702797862591819921433677196757284506153107506370354947305067509066596194257\
46248850429202028824372961070299631448034553950557031171324402133733054261555\
04709097026*I)*Sqrt[2]*W14*W7 - 239518136614255579237244598257494449318908448\
21727922913508249406562526312383795164472004746607958349222129535646092712328\
44694210567680469195263839559638698649017451494536953974178351948880417785334\
86554775346597525633154962641649642736598146598584632959887370437497288265234\
039328778647644382573281552462065918988*W12*W8 + 
  (23611665324995951768651138182447809874834102261273517355107504292988315175\
37747401780724333017289284967988283661904847245602276660388008435478016817283\
46610378250395733401456229080073026160766602182964918594804453092266995586097\
88739098199731694297025405383948100203003874842729578164998144840319130754446\
674905232*I)*Sqrt[2]*W12*W8 + 20526355328980349482702960978937604120448028944\
40768264861601554292031464727783533106640737291700767199338295632991741293682\
99388785967092383514467408491996854920184488825065411302062575960271198637989\
36598276601638127664304222983902490151414900869576297080379016850494860162335\
0075829287983764871230035104866515210*W13*W8 + 
  (45316383530877554654102302085691788216482396366749104216787155336840981652\
30054436550159872521736449366411757737733047958353907586694199262669039354049\
20797846050434858809656710785656503404638908502013575458939386791321496034611\
07301513696033972035905656174540674437212545949801721626650453539067247428600\
09505864*I)*Sqrt[2]*W13*W8 + 145812435922634952548546781219800109810110916635\
55633069549187136480402504821282017370658898434753700087647745273325221393991\
60175002954196968896178942132722365012207728010156522635398514853542126070179\
71397319821020283403629487870828490614411081334051721225772928333145241808449\
7256860780381384462259395750638090376*W14*W8 - 
  (75286431799255770694092896561660912613089127624769945659028877651543440992\
36935385159396617466031773766827680109377573647969949541142239001932594089275\
80023241065900368957659969190302871150753705030648210741039096916737204111561\
30750310231381304778001747779118291404693980394625874658062045183340351571927\
5961516088*I)*Sqrt[2]*W14*W8 + 2558052493779056203889088687331543121943552567\
95177006722432521474779339922316497922246383554137667599838834464653204447558\
29828222434122826356256603918524301837940600191992033077714709590663830667667\
71472619965794467328925638577916704326785594261495079405703320578587204421060\
8464963547963630005992677257235877878*W12*W9 - 
  (42506670717747519964866504371631218933145825430086651589315828135402330830\
58352546876135177250818669574501816768783922182600544301884234424186039051083\
15188594528921037883338519796422181857367122315659625415803336319321621407707\
52588758006065406311815694287499691240886452329153604041739311179146130784309\
884054440*I)*Sqrt[2]*W12*W9 - 30287993803160974221610516529026841857987598507\
67748757609974732168380496678955096499039507959048298969322200533582411209929\
08333240067705761567814677980535639367264446851745131012818741221593384593102\
15703603741325907207028158971202413855833357179229367630264260471839412654381\
3835548902612325007898618230267388756*W13*W9 - 
  (17181859538453290900503038854857202992658636521342836156951566815540845273\
17343924022765645909733587783933785595440654821948717520733652669488313875904\
40059756191946257521746193086767812468361904032835213952738529980877196908110\
44546228179167136247638805600643696266172789506707908134609778892147461645549\
963453328*I)*Sqrt[2]*W13*W9 + 16188666728059394741196074396897858095164739867\
26027008177392095321608984872058867122708061709178173559305398469437856657308\
77703769458195545826609918709039716679580808539174639058699888914214429872201\
38013155526440388464412807650957516104839575671912968386406541792661055210470\
68271258739941084744660450494583149472*W14*W9 - 
  (82560523709572930697482385861932766087868633333247775773446356782653164846\
00893654916087197306650906234061229426729561417711355673478832859282043275867\
62220848134669841214506812940818922727290690519646833669948988760301638728003\
75286188574827500464302349175753896958335325190559812574497370998036249383375\
8073445764*I)*Sqrt[2]*W14*W9, 
 -278057787367890139922081795709717804950772501797601422695137112319209823968\
06746157682443857075373768653841817847478129073319738030261904878209945386064\
20910310095907488924038156674683647170030612720171438515418780322519950946150\
69739883575422932619682677689699416171101186372676669087801155799199279145671\
620187575212*W1^3 + (78316582075811455660037850682231418322977432307760826996\
59019208911253208968602411064850869549522470741635313924484186714030543146536\
43253423845125015241486861058078850125985035910809427094972234649555290362746\
64360115729998991613292656807681266336484070283354786602270442538740934617048\
8757181150433967977250544528166*I)*Sqrt[2]*W1^3 + 
  476239125104504766652856495843782637465072299758197348267232760740691648358\
93596971764098389761720429879249620990868817694862213553638499540224101842498\
94240112960135866529873643622531815486263907381088819785471492109178914291795\
45807517497247303592700445316428038677149102163184855186970298406479901921148\
2324338*W10*W12 + (2019111842659461607273611483433139469282639303608504633466\
08499301361238885034748069588059749938425982988602970300090400966814735433077\
86010142363350537472901470712366227386036932817695419457035208203098346504898\
10255652842050239552120350521229375494778606297495323945822814555493647532630\
1101749554315089710692074*I)*Sqrt[2]*W10*W12 + 231247448883062615962274615968\
08373171982936475857290890072683883806796474909220733006725311751610632558685\
29620085221034839161742989426650437507035883323039703045764660797377234973215\
91796772514535548980024560914014065139941759151813690607094450047117402294327\
12315541243272539474290285820550087647131598052553436*W11*W12 - 
  (73474362849937390942122434152525652128527913868831159481918867672861797380\
03020279083698132199591133780478439235821883007347205245760490134769819702542\
85282832565793816123185999337661569307716244802780888478233856374779109142321\
98981308314862977021117421256821094397319347478389604439265439841982565177445\
76955810*I)*Sqrt[2]*W11*W12 + 21212647070152422472172634711677051512851451532\
67690359474156320035597721612346781418069879551417203103550874461537614283775\
56979275198948307255201876573459385148553901867414300799492468974236786577479\
82946125397332417569634724753609774342996867289151940290288985709634049101793\
639164993719838303591478937966613060*W12^2 - 
  (38724231857410601869529366947837986035593771665476512681659603977159911630\
61549338871548257431421828787583940784610146218923787892531309406089671233057\
09456492111048804128046996926598450335459881487112877876043242953740710481023\
74046696491695092957713585475031877900407480860676487545730297103984654481435\
421664333*I)*Sqrt[2]*W12^2 + 172810601760279374612391713120535144364503117838\
78810331223971910258647848651425523428381338097183388054547760582534671416745\
39868689043500104360146245455008466797405452537071041883815956912339405786793\
15987777962897250213642845875152308120581680670673785258836333768409120131736\
25445160049570427846177579471067872*W10*W13 + 
  (44992713575672956752195294304614022276010393461051536795065757943731322373\
59675881719412775180490800893292719791610562048464595029111030057740629010423\
32296453330580658721075867605483086281288539890751021805891354209669458985371\
20599602119402433422372170977741299077548699791836974267922520425502707074501\
3323744*I)*Sqrt[2]*W10*W13 - 109352014492519470005845729693608473923955914935\
27903542042854881892201699081212496633369617045932360861327850399424997554837\
31283643804702329796060893375035241066849218217993120962877727456319250127351\
68733398960648656359227468976741798517879313258279701289432927576355319478881\
04550670443182202825478444064503802*W11*W13 - 
  (71326906542790250372420586135684688723299529209607305813883287318310107319\
53532097940255802087754460326615269238715000711635611624331826113007187256234\
60607765257729454623026334518225775800140750133091966590158010697694711996124\
45124492744714597609057214175105045189129036035211103603212448984040689143160\
15842266*I)*Sqrt[2]*W11*W13 - 49375116068663805105354078376209370282522422956\
71098352740091071972325265211414977472326177877688093533500751409573199640048\
75309767088221126563285175317338737413550369590422559454830430908733736889931\
71428785588779522655195782298148874436290677891395584625629799866929788400722\
209760104252425456127092138129331344*W12*W13 - 
  (22146760290325910035952235438609667778263116913647345722836963898684257485\
11557800414153669624461730545071957328101992393164139126683053195063192775002\
90538270489480024305713975747080738616640044054096860201488755821040958540085\
35755078339413315963321507479904302828420216370216242099692540826448593830276\
339829392*I)*Sqrt[2]*W12*W13 - 1586577932608943462391373589466373603440704050\
26154556117019449753249845060053822498227428891751247005727790783210022539984\
55653827542613828515060931274889777094802453899024564371480649577971136083838\
48245470744035032528030498723693093274632840177703460138954994223731213110735\
9691182306804322219128889963699473310*W13^2 + 
  (99072864437738232412711171366138456580332260841211657200546855108715782793\
13779660080882958989196459263725782588649718077668254546673365981118288814322\
75772448697175938616956143619443739818980113163794902927326199861877067387251\
71147565527796562709168582146777387433457443897361690634047257099354861728301\
62701269*I)*Sqrt[2]*W13^2 - 4037646137659041354551474082259345580443083357320\
65886165792345191056607108443170351141162257695357031062947154150404797160213\
74186254987471568666506168566374049282826461101890166750616355985742278539337\
66137610059220956353695175389222183749857071325424378204034862108881346502617\
569494522855990319747750176476160*W10*W14 + 
  (23543991749178005283244237839315887593896135559805407469034790064280016430\
91967504508334729813776317839096460906945020954983449221071905360296210427790\
63275870367716740406910752035895507103249338954471872624908153803311660492598\
48333076673357833248577582513100753430195566903720653589849197629551309918540\
086184900*I)*Sqrt[2]*W10*W14 - 2842116296631984190338153264644972369780405381\
26549018703746301231985862020112128272697842008909019286537934780761215868891\
09908418256574147002510104169800301450175831163028859363057534645467790480434\
94227987798648791655835149395252159441226588271676246830449266451637050387251\
3791991160191952827225874356216200028*W11*W14 - 
  (64347490227002957157544303943360716958238255987516341138593732111061283744\
56881676886923798592401287476568059465045027848951548485523589630248128757067\
96482474299435306510625795654146197742043184125191623570278417426825120684962\
17088415547027222099868859759136758533126702996435235797016084667573786391134\
134654452*I)*Sqrt[2]*W11*W14 - 4274739273579399292479611594682872757974562756\
04118847330991274709808137618694832031176645296454797577704436094069826854279\
85099720214451477675087251101661362928968010330238368618634697228617018655539\
31760527299484970420877646796600406620586896753585591625762964963351728562795\
2744136044044164860520768051076798304*W12*W14 - 
  (38642026266958235825863374077473292312153805112536021017137305917770154004\
20287024738333266758225618056488842044286670229314484432079524017007630015590\
43297273761698385669263079833443336099941476068710430180227169730995339486389\
92073992019453262942894237680900054676431162368422773584199531087492997814787\
314816406*I)*Sqrt[2]*W12*W14 - 1302829713918782770383171104277819067121934447\
21775810414988282609930823221628631436198573261845434943142394972503239786328\
81010556392580807449266949634826175066260153550329765524390577526047334851320\
70886514509464174586297999059020589151567985746874946133994959222777381523921\
726709752844870406748387610276760324*W13*W14 - 
  (52509169629009437750982522952730166454821443353613876280128506234373473061\
19712492230102273511373247481986735279320813586284774565737854906130920762344\
23117983266627724323441462385443238228313921917014163708792045225735899137913\
88340282823074582208253566824940247150921660785480588888422631867833723570264\
975198298*I)*Sqrt[2]*W13*W14 - 2616960487231676612433306987107608280561558735\
91268704099451216408689828130992667809923445695693193481108496816750935732022\
66699220942373401429028989511670407528045508291570154300290142497091623715544\
88228893062166790128797912959230493001647428026969250979673398742277363395962\
8469938464334369828055395457338605432*W14^2 + 
  (27367667248227002516054841951216800125087290359138435341889157608639056433\
59761326309870144320534921029191153070773195802938004989268562583106997645553\
08651721566221670500009296173384374093594166849532528987270782786797551878698\
18735937766977530439591170062569888143034227915807259151779944698049717331622\
187010800*I)*Sqrt[2]*W14^2 + 102375144435539614114095688719975430551594147732\
66627202443826639917446593159218584647410889861613430560935766486864013456164\
54501128300139909875740454594737040684704653220312172906466197239925291078061\
77171067858215520347207928172859134934280555294717135056185412711061281485883\
46704287767313004186473643655710850802*W1^2*W2 - 
  (93946239543738147613043815109525639222234132552870303328537122351701257138\
76087100193792065657757875344411345191979590511739305230483162838759437728240\
06913727577375404616355343454176162247192859814492696104030643225600107871106\
25456837947720917262729043396016114858454880936021323771115748574444387806085\
84251338549*I)*Sqrt[2]*W1^2*W2 - 32048887611727652551013151292438660605487367\
40245623444028988810094699200589987082435134115255267642708548888820538170434\
43780081989055992305766928295696013983011517281023462727178098740711998545497\
08890847078345028454601354987657645626396218474066522043472239803214929639155\
8195934336487007757440338629302334034722*W1*W2^2 - 
  (75171486570962849813563990323778182945461629191694655372818673478706396130\
08038151698681965980083761942009929556765515700519260726208205753859186296245\
84344274239607903438687525200616707264419790594172655450106090154799190306460\
22329128772557279551478487991936170132268209101197510748956508124294176870766\
5983670935*I)*Sqrt[2]*W1*W2^2 + 991814352414345963090732809247132115791248762\
67701279962240789259547726481210602831847080682298609640067850776310704122476\
20337139162989099928218894652414770743829075289120918606317587054886837848825\
78711954165114771768781730823864935155340129356567202515672279719950483107771\
8289800220717991129396588468036449724*W2^3 + 
  (51438894053930917477345390048100253674061865614845234834110992540183033109\
94744140675718043118337267521048593626836648870926503876126471461024738786952\
76942827902206811583267816541547488937980661667892458103835504402705149613000\
76740639565609801046365407056181866460510627338358428083783461745734630520124\
88832922*I)*Sqrt[2]*W2^3 + 19674974194532877847967560221828337073129111941228\
17754352882699740329584649955413860192071211596866406469492957769987693297983\
61985613267540434481428845783927176583792677973986879803421222648278429556686\
12373857219963228976387539143966858271893702448842851436887204693393072730143\
921099055080249904397808336946449658*W1^2*W3 - 
  (10595973463342182365651083148852166177842187761662650014849009909454438671\
79466487632158952015495024764165630098146182007804175864145189077790655200990\
00026544514174602984463859193172789906146738283119507387546984074044931122227\
38691800680542750702953007032349678145980360929859080814671341320075438473408\
419739106798*I)*Sqrt[2]*W1^2*W3 - 3595432339405057703448710156286963095080257\
07513805676284423774223284133388244033968843017060453180897133474025957591403\
32178161896255052633092569264523997962776262130089116056431542696849859939320\
89159854588657250519497788262951585060069684674603048764492813840025868111386\
974727046158171228790369483122081144856668*W1*W2*W3 - 
  (18391659548310709164410639682174798282329961552636173692905653112986642267\
32166067124812345732161604733095355181771703236814235419956806378740521430362\
58265007106051543005848980661081453603180247667800307953145600696599678908221\
16530955640671506276075626164488215293102974061680164089076463207527614565569\
48011406656*I)*Sqrt[2]*W1*W2*W3 + 6099105934245380234007699131235345770451155\
58270721237211391099065853393932910843047172406638462285913292766105457825490\
55758209997347734952991271603803822467668071482674540861457758272922667110840\
28718012037333814103188194103544554566194766119104071222782758563085036958983\
0576782897808553064351555935711085915024*W2^2*W3 + 
  (94810646417385181262526814915050324211609920567544805375928979805781464233\
14608357502732222289170872530000099888145442586998737277087604041569454197578\
07236824483841385857004086502929984357977704309905271785830228255560830961290\
54557612406297584148107977026331986112644704731142654030917226707332651714389\
91627122*I)*Sqrt[2]*W2^2*W3 - 87456640811684827111032505280244815545843023169\
12016350965991600699545455911481822933980925313705002218082232524756151797652\
30745480929533584004661855362050550399818819060397940445300033008348592673075\
41036560691438763882203244169571463867432632802431385425592301829620958583239\
0639471423713490615309571887477180884*W1*W3^2 - 
  (94976528850749300830140498746012143016696905724993579326395024110200867243\
41643548438533922391324271028954706648843613464382869913116534698553491351200\
50144418818116069991393171134879629682238350651286939212090542590699052431029\
22064106519204393220127399888178649416825609973134053052663833009296664872397\
4693783003*I)*Sqrt[2]*W1*W3^2 + 435840317734803906707172197990245540873086408\
48099712149641090256334535099069559562692787295412610640807088379151866933487\
14851686087040123046378946808390471694944775352452369989741377806922924638142\
31899193446564639569357033672918331682098617418767801884604628761971850547595\
71084086998031999457149826732183635932*W2*W3^2 + 
  (12615741391663953195971271727296240119389753523746684013260803489796690683\
89974675693886073251743091119408687463532615885983656832886683968038572622369\
03671071641557215517445909283420330513024261874177442613037567873200066246810\
46887542646751465527000694788454448807432858455125497521358729705671904846460\
622473311*I)*Sqrt[2]*W2*W3^2 + 1112391453299310584841693839095403520960022479\
89066723524410536388829951846400752496915297811666955018715063460125180924631\
86774643082345376577968718893865124662416896603771781254714080421101238144487\
91961496690121865932155235035580492899129029620401649444386649943959177061125\
1001321831777557581846622485112082538*W3^3 + 
  (24154836192296593614823991190617349727536749265017784429915099779745799221\
03187623748339562463154553277020366288735102752251403314472568452670272896418\
11721311976934466671067605038496473627390697291148713344764674015090454269598\
94685764825669257656481880042575809078970658039021002035649831916454861324194\
79803464*I)*Sqrt[2]*W3^3 - 18413080111450347447387596685914870737842247502074\
05800536170128539190684759829765083223990981389380756192632164178270978986721\
09831701513080514610574427166274851438951183014234110786351936075098111897240\
86281119609632588411575194687222307002956683203388507132912472029768252515607\
17350108865580831266322083355211658*W1^2*W4 - 
  (81489959688442179870591898747465163245913993467881137009268141920811026240\
48124995221830363370413339639310635826124814075044922817615978627696237218053\
49264551066948572683389427741711492502925274127048845479985405254863090243590\
43328431251027133796980007518144949146607257662311855310035796296319330178014\
89837179161*I)*Sqrt[2]*W1^2*W4 - 21725273751528464734496705874351394525882308\
25209390362488274758821763432161736839999510177937449381350101284835318540162\
80972618960453680503583514511914317482232559944808392112003702428338005617003\
96137536014925197166460600321456638608942200157567843165672177542803508003209\
27599655951019131835979315659074474846768*W1*W2*W4 - 
  (24011919122577516930419793068036917072053992031875960944609302946231155227\
15467709880931561227255352767874192216486259278069619021810464463538997837488\
37175813878988672073568670502142800059708943517547816850123158138393594685966\
65248129301712032662805430463449402651405769666681650926246920258618823856615\
68886407682*I)*Sqrt[2]*W1*W2*W4 + 3832956133714123246591393840391283744634682\
89895082894349465336865037958028457169283752241654396600278724612627228187857\
12196661804258668174948932485907031667052703160414121544478972851681334797003\
32203530976284832384798965907406169766949082352303355456378570815584204084876\
8621829886537709327285856488319975903714*W2^2*W4 + 
  (16115734311613518208110391967164189624707400448600418838306065337388776810\
29297380578106928182851076800359104212266722834452993506853707802844067007745\
18078356986411454818428798000210955885480242238034837567130608254321361231807\
90064633038376057335809497166615440579888485242614517594078502672444758681724\
182223371*I)*Sqrt[2]*W2^2*W4 - 2315411176333172773126230315326416163958053744\
72917672898537895261192753139127840303277739040014909718845924186392459032639\
78417615616632558131778417120640051068721893235591646930920742310881074246703\
17954370964041861976258661545143679317835681155009224243044603964036694838355\
671312246152092069203839823999399359824*W1*W3*W4 - 
  (10843760868336448616969075847340888506821686495825850937668035175651349032\
04078147607069913568709624237469271427742665973043331052220383469889113808644\
22196575669653702014634895615811247744627764767216536664457799286703645931714\
32622459081687126978002820624470426686710690669472372565899246558239779214615\
40194897492*I)*Sqrt[2]*W1*W3*W4 + 8438402297041024395364519830464192307251836\
25725402896809142491442530807875107645416014386639254892377177118676601821723\
92943353457338726101002012606593439326609192292924248103342797069457959394508\
12884754381816241260677897254101394718622407735831939057697721838621238396869\
3392123867646070105340405127444614149850*W2*W3*W4 - 
  (13401975717226932858198237080369962631697997510314570208433381195472547209\
29992251306566934244082177597124923752313582330007513872623043492314369413416\
56014890081318091918621541325126292240584268437353735664005993682962725039032\
82539730400293449344580078433349649291788626927233916030215032007999569301695\
922687868*I)*Sqrt[2]*W2*W3*W4 + 640760522560607191801269131807727411365334937\
71600503511688479536796833942053951605713673608361247155912860516568574724348\
82821708561149830645324518768058925364005936646652417521578034506638671063679\
71624800045665260526699667792322835979515453231192097988303763883068457404285\
01956100179897652009269199794163778820*W3^2*W4 - 
  (67185116825569685337236762953973483666782476405612311584709407381602414916\
21047207185494157933930156988702828685138333909443763893705490257812539130662\
92682277941848839614108132189508617563367919522749077204918921229474451410214\
56984840043311366389017954115562387645296545173992759501848576203988939555303\
83105008*I)*Sqrt[2]*W3^2*W4 - 52735551775440202333317526194296639836677391763\
03040315759794973701667725759469796914850434790558435379095578402947111990084\
36472379165014382767647642726828358307811299874106124738973010214986163598942\
65565878010777982082678252648411903580173730495034204628274502638811027288808\
0011841303346059903516389338678731470*W1*W4^2 - 
  (55022765119897200519136837689350793839541935096670915091149046369146443580\
88307380718207069234414119597474165653298081327552145423868166497079352729073\
74384836565046330229048729551462612023144220466864571390235489489544118629523\
63797190470300810936704273797253879353209750862809145832667216695372669638270\
6327287722*I)*Sqrt[2]*W1*W4^2 + 456542559690520980699073253928494254012150479\
03983182578010889608679676984743721860538055581571349937454649877044085194651\
04093654114280050424637203664480953370936541582192358420871422891062039334488\
09581066566143291082695835283648799394641138143188649004726314204016111117827\
48236000579820992234583506089536087784*W2*W4^2 + 
  (87854525808661273016512479300343011592991937605455096888994700250481328202\
22265045960798043646845001351883021851649193832522521401258844073846618347598\
47239979992903501971445802022022745982207109397034507762572008002188152071471\
22616605368488381249211960003780799638812906110054010332855357011473212140957\
62271274*I)*Sqrt[2]*W2*W4^2 + 52503910796414635880779223941621009824904622427\
66333688880818880869991856179082840751141733573895461925919072469601754674112\
69749059339505681506795237318285588989811474910109239219510959054674325093306\
40510794658517138221320560693373920825381744999326263487025234350145191369631\
147442279828345279598026131253708562*W3*W4^2 - 
  (11678056792034542422946007001103237371379772365967077362027743598723161494\
99666875510673690426072849468392351409051989231200027300201902412375027404303\
62732360763180617646982064846788593177566948629488881086877619489530039079654\
35771893106321890691587751071439313471181062185525025840849005538509601535762\
000736390*I)*Sqrt[2]*W3*W4^2 + 1725029233825321644976160511949710371899693263\
34669912542612411893904588987762873431813446022283393988595972726665151712898\
67177296017030449459701801516831968883663362749387030344635635639471479033653\
97082309504677393804972794015086664443638528488716344121613252921411687831659\
0620851803276521741763992495316861238*W4^3 - 
  (38907325871427600657559721686840871002421703322821311184994231308478371083\
89367392270801009823258023688767408794767068942686141394950817870066726990364\
98136991547316937222389322768917422981592424855475930096909808568556398874705\
42733433683970064099769796076593720740322771483338017850533239191559470285701\
5166626*I)*Sqrt[2]*W4^3 + 587510425033222082328247789515033776904825621519469\
71028539125302007548251645029322034367773059724590014255873707884886091571684\
15641259458377743718401309306822982847268197297349827687569646046747965494311\
24042927663326580977436760058392477641253711569491263932532862520676842351818\
0466403624242463654174201208190*W13*W5 - 
  (36100386936259975295254766680189378855784175749417405504245667068568299872\
49648642434902468500583375749149370031367874634316946182980333839358548109405\
65180913509225498529442170560719101217123467969314847401647156703382275650149\
09519584331151650298221471926256978757558398883911483103893284922286700714252\
31304420*I)*Sqrt[2]*W13*W5 + 396598277780119986695733709425886094665961098870\
88898336400995106331152441717604973819616943686631396376870648143587738782060\
25559830739816630433514628914825706751127990913225157762218929611591258289098\
27997314570600296086440382824829152578085538376547509161539293359674743505796\
71315475385378547513686507568876660*W14*W5 + 
  (84114955714927406614638213363101834945039645923958596364419435658002511712\
45647332179865901771920133616378467385762696681180781157034025822051821895801\
46545477720218527270848762872729540888326448370613120266177552670850454128810\
41068757119216321421101226399127252450944651949834109662548909587766628891979\
1197350*I)*Sqrt[2]*W14*W5 + 4707187212764704553707710654192190384667034826766\
63526061194173369462357312051106665931937211264150270581544539624472284722946\
08505098732799490634657247034056798131345214381910027589976866348701118727698\
88854771936342098447456544721672494337988105126974971861655312225547101569917\
864556822355036795922558981045982*W12*W6 + 
  (12064597899222597553208023396229940105186703609609221511120590126826110320\
30695188790342223468292965217854694832107393056952475540703805252683045602012\
10474599536346684789222788000753075140692386418032046281245392167412641429642\
99968001969635128266956147902027745865911573638697488324527029960972073328165\
882542513*I)*Sqrt[2]*W12*W6 - 74423644617588829082022731412210411632474003999\
86833753355109282647972420212404121225875371665072342350199900534829919040867\
42765970604079346787910095319032460001949337606330994289927167607870260034192\
71931601738315853134220984689440270887754566928366918161800425466456543013028\
0844507791275455799163602211268828*W13*W6 - 
  (13486931021687842114027953283696144708608781256389369381853317222694716641\
19823128197233330258964298180913475745934386697329210676028112246407568959190\
31684222062052641890357194256047437519126671230412869585448729531654183323562\
16950231656135665066748485932494170422603501464899036058180246064424915176190\
32914013*I)*Sqrt[2]*W13*W6 + 330443556123765288474098221715475781851962556091\
15334719153368804874489440191022991109055799885221003121843957618040182995645\
52617906392524953985930428629302892760517440289795068711402461239333910074023\
27073928326502113059695086941020908232552866778244041016246828659441109360235\
09145450221023919882653568043569212*W14*W6 - 
  (48006572187829024513257639096918168503671265534962769098334182166158185822\
69508383074068856901068586609676637882486214882232974402156082814521193045474\
23167733151737248905103429952584169043298057884249085732485759769363122520002\
79158412781832413093202256087200400881520407563248577647707186639634245596865\
88444042*I)*Sqrt[2]*W14*W6 + 225457191089064856146341572026429708647301132219\
05152182988290772933514991366576417289974404380983232942870874177950932083662\
38123982951931549692198875856691294937097909206327200705087452975405621096557\
07666975433965999836137724042108570697467531952525600193857085909292090834797\
80538256442774839470345913255510894*W12*W7 - 
  (14900715505408940250894165915923513266393497123213652836137963171264400791\
00792070285287819185738666675885398490536692951329235245572701784591494021587\
20335053764565130208468182643276270647543218147160143407809609324131799654244\
50178725122066963986553414135438768731606775183007399421697095771400619977657\
681745001*I)*Sqrt[2]*W12*W7 - 16087788226023735130273149165627303577825234293\
96024703573547921466947212489451567112001406678943774900343365622162467857853\
62814158663279377868307996000191183767896864003681706539203656284180804661730\
31532581138228175528044922232116047160801868734411316441854658921798669439945\
091746143809526994986825258742065040*W13*W7 - 
  (11229841454273876991023912163552481089837837293240364017142003712928735165\
93739325015248897143337426948798724595804107342270477364160567600567041182684\
32494697756762508162554383823742112464180806844003098105850076910276210507879\
49879068547996592522273972124716359162326310296191065155767223815326836705429\
252930807*I)*Sqrt[2]*W13*W7 + 28932295761726606092453823686353668909965635542\
89518843770513900922420699987216985319877294040376693051497080423520710890753\
62969557086065451294108019955365043595545293173483141313314818830892748870204\
98506998476706134567888508557379846010478940645107978398321420075812907047593\
350849198989853269629075965445451156*W14*W7 + 
  (28592117650620301404898824629583826549067417424069295101911614971590275704\
06419355245718829679074618640800145285732974318091877285490158433061859700519\
77662496019015905023933181895954388807562504902806189926407501033040599346648\
82569186936018310782159044102967502133001725893225826749820948332846144848137\
94075018*I)*Sqrt[2]*W14*W7 + 427944640544230101071100078164703322234771009404\
94076552288080242248760151958262864759957963910634938395759274776273131941201\
92878281403815638199121792039122272041424637631897827281171730796796163405684\
36730728524535023467529586700450445076200301096605508362203780867148133317108\
5186273476777861767513655701205326*W5*W7 - 1459295061984380829865270554165418\
27212305150514078000234795623543823010981109646643831410108333250880237717697\
99607547445582028663883365841653664310373406269862829282577177835522809302097\
24272566535724294741045500570323958690414679407777145823355328054847219427934\
0276010696082643741593468413424737103617616581898*W12*W8 - 
  (93101313548671361953897764484301585599731647193595771435692315801209579283\
30311513719865923165456988118456625052639384177619735203211138813244535319353\
96775336474454009169767769475401193305570022225790409540146692537414457044904\
27574845307262069126778286604082365901315341440011248137548719382836185003154\
56035698*I)*Sqrt[2]*W12*W8 - 116339148608702626393598748421035163229936077494\
48686092827130575040876760767563288400322588405433228849687279064949995868780\
72102528946949801552873521538638971188204568290739958531877943104999602103816\
72022106361828207365760498741941177638140020569832756238064722713610177476652\
44780723559531768480578381974499300*W13*W8 + 
  (58848909878883061625762564879450683244804288536763360152170245560995546401\
49521362139400562870056466755736718443516333505158944557334921216455671321547\
65427899928757988038204753959780480442730358701291374022071925820834796945511\
37805940807973491068876293913000823234915122306128718620942402338725207695447\
63591184*I)*Sqrt[2]*W13*W8 + 501279653648114972723390348246587587891104365792\
27459476946777317816439252718143512578037585437289163809874339765570090616960\
14901728560282198985052739907681166880984256345843479407900791556663764263054\
64953549994807054986927702369425761753031558312820202834992540367183240384430\
0813928422952978370994837949479076*W14*W8 + 
  (30994784016233588827608540853702873116294382607653796349649280891823898882\
85189463187683190942313438359108262357730540192109085297072039642818139013861\
58671015165790769579581230197879779345767686625163717569962308673048549303675\
80267726252296548341430136726957411219531965827293792740232304699072939718579\
667613380*I)*Sqrt[2]*W14*W8 - 12301381600042912316778069258034107941097923834\
22897050602406985311003223215749274989800868419559004281144113726426998975061\
01377122109106988804382336563032293002673975359874553844371585560467193759413\
56387080203312782765375744494857555167502096067099148726471810315388249401379\
482735364644426038421008906828660468*W12*W9 + 
  (14401885507024342195785318739980060202003927265457762817004241132540452181\
58478516600789636054250184763450520748684267135271057336727652610542297812701\
73024956884736931468052319929595451151114853542032359859047577716821643667605\
92672095243312714781700068323482811425926369898523422555735894691961536929487\
519635952*I)*Sqrt[2]*W12*W9 + 15042597604864744210942629666221683492204222612\
91153438880610526226417908520389141073697960762847917208206574005506773269740\
09694853379025284967662014636572064047261699163810225313000562973910534985490\
74832648445350009081307292982392643896371829651999378306475199255569757111346\
430214772446480875879299136752732050*W13*W9 - 
  (33914278140736310781058951910940194703039802385068518450893019177811683124\
94687581715412610922461258204492114149915669600864476747776851205028816204084\
36288386854600724765911138243013272202881826016195647137325828785492944872725\
54128193522852093244592204441269651033863069729007595451819236703892480388672\
29867746*I)*Sqrt[2]*W13*W9 + 111302747798669096442001491475680630341441719863\
02179722120391587151743393051165612367414034731659109958059934704167107237044\
47705319169684119214279770742750197259032044294662527882564866420223573217665\
11239439166927579665273017049280847379649055965277609731936240442836912383226\
29313040482185884880494865140753412*W14*W9 + 
  (25917281069448138520187921728514559793083107170801612495624829265565685359\
49533407841452449790360779166842041336707071666074891566679164412950052203286\
21747130002922181263429255147717655591590686805536410167478768589131479816506\
93191918326839297956032474472313946322221446728493848659092694312812263134214\
255932052*I)*Sqrt[2]*W14*W9, 372070697832120593350212498956661369341435658097\
45956522733089637174073588723003687450023657853017206759483829953615981008389\
95733463002223846158805772263671728232385593065186376943866581307860880373537\
75666768824547340894839673675490425441921468554994270868832101030478822842594\
17906014971388714039365446672367860268*W1^3 + 
  (10501623137816842447666472585959788072126491797706206062484591053298636123\
45331166598110544196958779666658431261981989664546608642060517176305720080497\
14197353412416426875693924085820180369208329117477130939588856792061670655756\
72421419025116906728988903232162639203135070459563316839344872535551806263877\
968782152040*I)*Sqrt[2]*W1^3 + 6544669340638676561042491190446669476985795208\
46426091785061274564656092763729937035270708981188593342488039216573498319795\
59523376428690001196930416959081788553699089246540201784496666102876823726238\
95516503204789549282281581791519040166151681330423674927304062900572264376206\
66883575133243150546188572639812304*W10*W12 - 
  (12431460768634890697136020942840067470615564741336506314700809734037300063\
46642031645737434186933692739890517289890839160713981931202965533339840217329\
11043366029866175706620407428498562188360226245339540851198786635729536274904\
99833618171492543942133397288504231177464371463201426508829153857407430507639\
357554*I)*Sqrt[2]*W10*W12 - 2661165991864082574195128381237891237720053384743\
94517927335454797279490700578092480931766296232474290834028007177476847146492\
12656392037808644625322550019556378832999677250291143997247833217855187415818\
50061453647684593399279232544253087182384922547415229384527940947236502169244\
59155933877979040203058719680055*W11*W12 + 
  (49487670990801224568094114457525172050141190731071532970384352293334802104\
98154932693219892955141814511950582874566525416965218626306837564198697284331\
36658488422030664254225960896378619702099001845922580410774829413633456221860\
40969709888997257790428710361278654244045145560158603225186371360212878905677\
1814295*I)*Sqrt[2]*W11*W12 - 557845991288679901666047157880899745266400508850\
95229085648104444558373079595202326022343879777597777224503512914007363206209\
45250821352525299507042880523084069090880791471255582188530509121690549598207\
96333788105018495349906359287563513249127780512426245969231442373754785376406\
505234515393980643784365515257054*W12^2 + 
  (28900289143251937454695033925783774239456019240848200384559563539465368392\
97361768040635638370987011367573802630757205427941370002075630502816665933019\
43943396452141034900226965209417055116101577472048329196451737559056958273538\
06578788557641726931099706545082595082001870816526001929832344813234676937163\
5069922*I)*Sqrt[2]*W12^2 + 98575923618365526999591669937590446070302784662910\
81114408495753267413644969538542946018910786387479875293936315445937477782859\
59416729581350766730635887860837938475526894172118369268387810209799863072715\
42410480699138100155601471494099654157231268621098440043465466759933383442717\
927962206439639913051587844514*W10*W13 + 
  (14316959353261954643404885999851583502206862357151489359080810552456035454\
52405929983830481343155649338538824461157131612801874236938285292181693361084\
87960105246816159932314312327757066195108263581886234068473247288438659697644\
77761619715942894233089739645594750641711956225267834204969710822877093872152\
079169*I)*Sqrt[2]*W10*W13 - 6022194923557145519154748956900868165822677417915\
95161744402733056555337784471165065216573958466663978471347942642169498040281\
33366261229340798119484303230297830171754772802158484710893087673172145339146\
24552674745413441912992828789791296119698541291153119932688716133050397470168\
00850182858025435735201951024245*W11*W13 + 
  (44068167671023413325145375269003247068896865305499184599075671757359349622\
17647409562989563793089040444273255833067273097568210488053789915195024409118\
57021801155627933911272278967824030577065086205912728495442879038555515391634\
96784607384615348306037251131740807540485737094009693161888587328002712309793\
6510695*I)*Sqrt[2]*W11*W13 - 342230786936248359425685043865921849788707972481\
56929624792767394809304087100518647322322617979438678394602634575224648653543\
34046221662751214355987811179676554661875583046297934010152141736927771303400\
53129764200484623982014877945003839371081426538855098519144926311175800856366\
122810256860835858204714062418341*W12*W13 + 
  (11042136759390649913148138334357045416384923712369930307966768741372978840\
90245293816387184211464660071089017870235382664029941021206392782690148917316\
31322961513981466166307618161248456043890188312972320647655599655012367397116\
25798465733335015819582272016535212322924501378465337758335816105899813983269\
16050015*I)*Sqrt[2]*W12*W13 + 79451493943514260757225558864303424211760774987\
75097622244432810411357475769605250261255561394673417247680036513933169892706\
98500743974346610788930395787481091857002264011783140237195581113951048324992\
02972029712450166892279815149856233921052512262356710927917153985490080216915\
28337507628766615632988190304301*W13^2 - 
  (77452470837451500585153856547396623595168040344103280045675172407278357162\
48398177501490692447600384643103556438297001241618013524684233250394207270327\
88049867845311574105736439940421061898077305093778960419839948832625276914039\
57326500970542420741201992045169487580303882955141804123490410550253709734495\
015647*I)*Sqrt[2]*W13^2 + 286385781448015622836528249598232172955289891788598\
37973707163276841570587240529124018149849487615975325993050948548678769845564\
08048580454305404761620608793289013161928431165630091100372441283430500201567\
67824606537959573263575376631624506467046728692194310493427172904454834133168\
9227156012594213680593935788284*W10*W14 + 
  (51311702867826785476408304143498766249274548584508892259017354428758551727\
79779462298781875913550428645271638094113675127190655264154776647789606703535\
83851781636626580570326478888566789573874739234251186933953142151078850928804\
43638068948962928612032323866847740457077241484865165576766321841800835878891\
1941612*I)*Sqrt[2]*W10*W14 - 645717213979098841451319491865811430034538289134\
91434721786966112703182371548486517408418195562526551163781372940632790764609\
65786089164641608141182712145924778410749051320795950122382833974114586413195\
02510976180001381522469751081574820159311594053479121960671667367729147659890\
5252592753151486714706528078582002*W11*W14 + 
  (86417346979179352691841118972120290347946195566844107037902704804859337619\
92730940597893108449992800840166346420418150386990662036139361668244550200101\
36978843170618260397454462577595799684478503706038760069022241565849842485824\
53471120285345273247637504078818247432019425237843158062660820626848644956776\
584014*I)*Sqrt[2]*W11*W14 - 6164886999779596054405779378419201091490571222295\
50350029191263524203852362872136435824659564320160317029706045679364335826301\
62151098251685158570779429183796394397062258448488257250970297635624437388491\
60581308613662272102433138659590472893761571922728807867729797129918753605798\
050712864460768943250610484443288*W12*W14 - 
  (12465804834768784905175683869358018135434298065331271389028938070278111089\
12804180695466517704916394172889162132205281527597984588529836969420592839652\
79439213841862657526897522790737894989148432066582809686241362563859633551640\
82229352163422468722969237040178901581188517958225339279561554206418884016491\
5431008*I)*Sqrt[2]*W12*W14 - 638790175404475047008309476382697324979473050097\
83910079454780870663622127990994234424418696869209736898428953298183034852342\
02831338049488856840231853062848714910980329236018219602697794368519798329609\
53360747855677860845740640959711325967335756728528821100756204700854459307570\
4101736636200721241293270849695154*W13*W14 - 
  (21205962080717217918023822750982615550839479238395101042428207687788657661\
90251020190182454846239129937116265627882018049301390524152999019968869064009\
81313567810606011739012327428079828043767831202173027862590777642083213519696\
03783241234830050281516324186384386803121289172289232261160824959061377283385\
0971486*I)*Sqrt[2]*W13*W14 + 281981089329861590760399822936168174929229266114\
06317595553081562532745372324801100188157212630520692870638075327710157218628\
31089177988621556180634169834980452699616264033325549168529590530643812386277\
54373074723534468407412521381156214368182585594950183826461106402907399781463\
2479311549321205645832290050976752*W14^2 + 
  (20510237589709532896707040472756674265218340819821658706525211562613631975\
12831776304063339954258399106500318665647525471278588821923654261865328415300\
43560700987116793340072886296236783368267019359340982858427910929653164065038\
88571133817136922979143083722711408586404170228530234452050874308084984032386\
15748900*I)*Sqrt[2]*W14^2 + 2660124229366696498341859870855336950902550640647\
75493628321609757396844543746334557052788664269484604675314883249266740637753\
84210309946754515732178245804521768400911166974540669836974900945817650350780\
69816711364986588816219543075384502721422662055933609675764296543206399045077\
427193857639133828152784782960746575*W1^2*W2 + 
  (12381123035394020664179584560913777505351034446860066439195221281539947925\
88772759729566904927389696933705180965938116895510923575868454975486579973014\
24795652600792440620157119451602410694661396394727502902135898928463468954550\
22410454541422265040811193639592277172618115499345283160633307567094475605137\
7051546300*I)*Sqrt[2]*W1^2*W2 - 106483744074479370611492982754623979122593087\
89685673707377963967781377256856192000045213541350691503623410636864944605897\
44095739112572326104002769846688180240628008968149965273995526954109858214430\
15603402594664399829941414889026661013871557691835324339889842244211939925984\
949701643716321740495258120539397635332*W1*W2^2 + 
  (92248157187045667034945236018028626862790522572046235568402957321278917008\
17106714408781420609146131894115766553065099003878013972560792890907999191241\
50267821182782552722153691758109320609444457406142833933229199027838960033433\
76710864612543181510486880449603089008470929564933309938156475239044486611885\
38770392*I)*Sqrt[2]*W1*W2^2 + 69604203402424363940155051853194886143013620712\
01940400303023036422444465768739429353098865902694732736054171131492895345134\
38084374035403205783736810234235565432883293910316075087580075984444543025506\
35091090642864908265083973458413195994216630378007075770524848089736381233946\
6474635033703310154012475378905698*W2^3 - 
  (64653936477968323345995285311600200862062157472165247787852255753345712142\
90587530544130543456518455071765017200979329881828146207265768673778125617542\
15391107500425892983693695592238325784330014644281708144927597391667236021639\
07016768224643213288984361908481083699467552660462155043833809432036667768433\
8589894*I)*Sqrt[2]*W2^3 + 261267839028758977679235782139593965804962608541358\
47764445717442270496985519468153338740276381154248258744538433883106552151717\
04411600022054314751929878244671946497776111301224675110445691071337772269797\
46131446228009835810451597380392784038189948755535547911934822956213756958771\
775368097789621307361912155347897*W1^2*W3 + 
  (79863945659055864690205207060632341688534046455684789760813630907911868827\
77868847968299390971826000806481330119908382373393450527747833811836517830860\
03431901599164279754350479637027717601282132772590652359876288036673359893043\
89649573240584690789711322867575560038651414739681973857681536645168414887788\
0354256455*I)*Sqrt[2]*W1^2*W3 - 175117438847166441041515894010946776348869162\
57999128424918483290990455523338586491296420086125481189546332092680345814961\
04278938145405100948697321914801433395869705772481279034590326633428700022205\
48380659121628078875068582618449385562555600108610995011098761976045198108303\
176336586780091111813281729497999506531*W1*W2*W3 + 
  (10360685711367993460208582704173227462541984174219803510424132159414066348\
03062560188413574552661719534298512219042942024154602630862042056171737770603\
43981832821671429356521110865753737980464624123502310461858954474951279012546\
05039103934147097823778429430937618939681455678519533756206060254689851210750\
8935045710*I)*Sqrt[2]*W1*W2*W3 + 73779985132031358690346802191320950768337726\
15714592424049193181518574316309359025548842273814860743419808837097134578092\
25077734713838014257011122445376435522983010089976196217590462571933930305442\
24207797510638594277562313313709157056064944222327604319458124205435073078491\
7968325876011574350227605204391403609*W2^2*W3 - 
  (31619901496023608689003659094774580502168404857816774775721791199302582430\
57681666785706223532167662125463346974742501441682212300420912411020993841663\
70829472417379204857806023960509183862715097654614672680155382487791223039999\
29095037818780073982247792023254298792049440485351462241566689775155313203543\
31541879*I)*Sqrt[2]*W2^2*W3 - 77317695938437251613581383672931772842433553365\
10698981233183099019988077802500940081229152959394590603066966951612468554805\
56550448464524959460416423536301675230653678269619208250285271927475537388819\
29467634200195080076735540203669225069179859259720846519535810844415945131726\
697232835201892074917879607829205113*W1*W3^2 + 
  (21120806271129164400075367026781880894858984645024367569635843910479849205\
59298417483467244267304089598737729475213404812684326344942077818150820540480\
90296632373027216407862546870783879930257577951153373876853655649607541735606\
92620996738927263403576375222917409621057570985479150747499862475886713677078\
131489058*I)*Sqrt[2]*W1*W3^2 + 8956810929100881494170184638711802777404720269\
06708863388796578576409772943030465694485717019402935395683363681787797378090\
06038391581713795451545169968329042144860014779276671852758808846635553628866\
72354763012290396804634894271166834627947779358208994289225593745401684637654\
76422876787610812097835578204757727*W2*W3^2 - 
  (23024673364282566199882130752774035175125705141211718774891183772936225443\
11151910441286370551757581971362309995362395598904392921309182631078475829188\
90873654559434122704826558444527206949147019019562887636529707553519181021321\
15169033865330313984648293369870241400438810426736750074535691192344314790847\
58089426*I)*Sqrt[2]*W2*W3^2 + 35226269680418324302689820779184710309759522585\
95049496248673613827954771590337954279493067958527534532964990532506779710508\
19040987998603812724383305830504504045170241730341306820658202657530999061700\
17598881618866452337074533934155196184364680178981716570916899703220150619544\
6411217642021204426238959695613030*W3^3 - 
  (64363571727304608176662998789630613383104952613851030110240506806351156250\
30681839363396500492069684233881565854806470015480874273140582130768761292260\
11573225678267697452647480118710643463574755205901700094215753556551012479004\
14707281153481414945546919897921013110148772269182328844773868115634296173936\
4469932*I)*Sqrt[2]*W3^3 + 570691484595994873580334971141012883666641439480700\
88035881397404121106308089448096202856218188884569195720751877618814531249790\
17454255464616232057494609429289397501569319054856481855288687079407688016084\
74222249268590057944789442704971407889206504306573575815665580669604428456792\
529304576988232782800100773264520*W1^2*W4 - 
  (87047482476056282154742784597663385248492726276542182913592353154526550690\
18121460150982568965589203206343362704814846422326510503520724282883809182054\
13910143386972800774192106850223629692095823837006507840170555703130827625750\
42963520278873553112296332335925979448598912463235165537130887182469888196592\
9960978165*I)*Sqrt[2]*W1^2*W4 - 215475401157012509163650785502312552662811272\
20852516615233283427016485826844931682110348367105931233839835146794014366057\
27152208460958795725491658713498921784956955036114371916732556288287817162997\
54796677454163650651011967911893588664706884494801961553591782394754759173710\
248400924801464371157089974501397327141*W1*W2*W4 + 
  (94559598469594494028327131038516431261670697340529181448752664359754013472\
36666390715556258161618161193486967258610161269460921205108593900057090891180\
30092375061824659730115207527020208002872150403112633052640260568820389464688\
63954146002054672495706394621041291319797299774898603616249074792783045688236\
144976597*I)*Sqrt[2]*W1*W2*W4 + 178027454645484255654589819006146764042458646\
89793228087555293110549413227491915446299913151117301580947564746584442751123\
94488402691133256987365909176592835197798589596489617653061079531718155426756\
37542101246399100239866129176331601605252801138173625547264979379647379068202\
7113322758370730663769014849953321991*W2^2*W4 - 
  (23541335447449588068593503737935520223728436266323011439962065594824146910\
16286749356909617397146233436058223916659478672037550384666121848528194602108\
37834019194518765342441287938757542148370615467053328244252306948520474147657\
10253186976083739933894504631561077003744417690144181380076365893506338659603\
16005569*I)*Sqrt[2]*W2^2*W4 - 20335466884269466602885826359220243409238784455\
60290805597963544613196695903187331281316185015574155120933273063394500248124\
48335547465062516036020505490894459136814135947179284146776501415294449825536\
12438349627335554147690763823221667263280858797708855368292381344449357947584\
3033170406630811655990731342242461459*W1*W3*W4 + 
  (11397378652050962951792412032846312996025988997211278136031133074797276709\
48059244813499153281654143082308238716262391325763597368824426741923490417512\
19281174299962089349635230165603306045870919336304539880088960499335473120076\
95050917642079332477239067403407646027967843458204426301908100401575078078403\
0285234008*I)*Sqrt[2]*W1*W3*W4 - 24912092222040065184257658158951718050313892\
05528470239955287265602304757059736286665196500772107315949453771797873667925\
63086481389046483590206913825103622119286931834628450867495040734132379847294\
94676873173040896961662807896047963919210453730479892538546998512383330402086\
83327142091126665713258116572701334151*W2*W3*W4 - 
  (39297032602966945341564735834161378623405970427211674381975436579762887759\
08187238961795556569310281111208988027349808450639658690036770361416350701673\
57987626906725441579581958101628099770997989558833207531337778936356158828603\
06146961624255154156322462835925491526270793713765879781049215165954656836973\
23004520*I)*Sqrt[2]*W2*W3*W4 + 2798279591683720018615157805272005197135785653\
54201732052588918928477731081804582451060926474168150044076415971982273328282\
05223826598793423052339214999318503526130130308779223680818347238774823949931\
99909264917751279910520175366943110772493424616727468923895823903095936453112\
86480061730207250906854158550059988*W3^2*W4 - 
  (30918512196389324857076297544439932930943317087741939530611662095874748423\
12702444787384666140439087231859116871453551317128938569180211251451028792216\
05616534831553703217298777635815277047410569023422995408714807215533104894905\
24777550604255623285482470653270878056348028937604719713267499351473471875141\
38257469*I)*Sqrt[2]*W3^2*W4 - 10312713425214327976136189279238062672304382210\
17873915805562931702351146922444035241846733062634214073226668408903629746467\
63697503800848970040330094563069682841626282720626369254687473564218629591785\
80031523998533550422648735903169102023052327500493171823209912463662159192994\
9280376513264015370405110469477344752*W1*W4^2 + 
  (32646034924855268780269409575117048460583620862818009025185954060032981406\
74448762945008248077875707879660526292487342477140674962349068515676935784710\
53758918587826726237399369920511758228203975729840742926265177899589640781802\
44758121700263689625358736262892603684932490345853051747730465887645036462540\
086543211*I)*Sqrt[2]*W1*W4^2 + 5764560797006819439778623498753953827259889115\
68393125558854095965267980670923335878100673255831890383409973980705585415274\
56939303529481516377308535048107283546716064443347494241511789652802800864866\
83103114602955668625690622500980612348906187814725668514822886028640446624978\
35926452803515098695475058565009409*W2*W4^2 - 
  (34849066644536471936919588173021395413269469366062717115350642888265966570\
42737341611043704394148283040223584933529355493602148080793896816679447868551\
34229753179411543465198619924437977616341739139293304451567248462709344741338\
70400240241337894707291537460508302298422936222560378511532349860098128615259\
82024647*I)*Sqrt[2]*W2*W4^2 + 11527385581585414243896650609229821162574958024\
76168782909528002001198211074658762580269397006750027987695663502706984504418\
15902009127255242402020622539596153052184964962521328384796260437592606591204\
51262601441410568922159500811302142062765274695160644226853120785960649353386\
91042144673545105384907389665675033*W3*W4^2 - 
  (25254829599343665131737557107845398481952484974340134383763754268067624556\
87383693039053626184509301541794756492604499585167177148404520155362571013408\
09054811028864190371471255234291201380588793575737992052429181336801337413712\
11009316621533358830530338431783199468217996482847611849337521506281274278659\
02186962*I)*Sqrt[2]*W3*W4^2 + 41929866901047575360502379997382074883048593091\
18218308045622347811903461917432588415729377163066917417059933688883604836973\
77839125839935849272930877557633772734978521939652844362539518166764970337580\
33661625463681090173474590507756558240915031060576571547936801004899083640500\
5512793062967585863167200231552766*W4^3 - 
  (80052376833134071841566977074982529829673929740524264527323484316690227216\
55877495423601530860543793161972520222793561098276665725853102492704408532028\
12622993842422513055857199492983537615334578916894987134133852549026546169736\
52708574016426541081886486770864371745152904394185453312079673242229243362182\
5615550*I)*Sqrt[2]*W4^3 + 102020286640429433693093831441048189461833922788863\
47884116324005740993994608508187545318669360993564270266188714283407948878164\
12849966698363207861896306114270428200243510492371364955543041428702645890262\
44594160834306289958701358390350429530753360919530048556788957286611652555824\
552989689239687042233586771500*W13*W5 - 
  (34069623142337876192658375772648287432924853352836458350435233831556211934\
85307492803841931487000622075066676943916083451990556794223284784341446578859\
21743079230934061680156260129662125675587658888137771754803969794034591169926\
88091768646995725554097041811322155638698026383241466654627034567704649094840\
3008695*I)*Sqrt[2]*W13*W5 + 1809474903100501012078262463665806653430942803068\
73755101229223177818694357063616543003528942137248332847836350961272938482684\
35853233304305413040863959657393136069903908614918344675286315728165807462606\
64806750589095099082601351962345279009173390209125832983270453003333663829546\
32030763046857930131590435690436*W14*W5 - 
  (18007598085186388305651008919114853547581300895875900940047757021618665090\
23240072693175599253921115013267979294477655853075274375252121689643001484830\
79830353585789171162601732369915134362195714901674459623411378402198779201766\
04731690617815288781041642872726869374276906552943752631202559712390340431097\
90637224*I)*Sqrt[2]*W14*W5 + 135639168799978724482287665825941876466563125342\
87943553994729774816484529815850533184797598929866623497623976500529063260784\
07828252363689267495055243516217857714214245242808407864455559680650718957626\
67170709073458320054438166824508701602604701294280023871830647913151739312602\
451497287164171062054820019639338*W12*W6 + 
  (20594805982653855222899966222809052945786912212594796350313258624405807179\
03666824733847084885620397199227568655207062291241611986746709577630837953511\
36650281131658140716430114892325353664661155118908209325751871497340227346378\
32868787770433118274129781892918697996011450697199031706344787282235872917552\
2017608*I)*Sqrt[2]*W12*W6 - 8808217730335728959337505232298691855366620144197\
53593820484210610170961893649998471097372830309595461807686354042362972598657\
46401422304104290526457658670949974727021579220081495920755729118035290625999\
68796676805050095226623998784585401423708843691243053420360348682112762264277\
0672932984705935468324462451440*W13*W6 + 
  (17468708413703527805613156157322325720984440590073656677510335854706963331\
31414476001507767669139506583064816874186815421315641441934448453711883673790\
58752135355495198605924170449229233984162840294170401047225322929080677040248\
64593447652036431755945424402353674892683637482170043306274269305626840284081\
5757671*I)*Sqrt[2]*W13*W6 + 1464891762392721713265829982622159533128709527894\
50413642862283850523162462823981796555997674785439263945596106138517752494068\
50650294096625331356058014799161027149928414849249808788986970101326429227965\
51728350379971128950911161864361762319593141288542855059703414876871639767218\
44006266529516588691862337148388*W14*W6 - 
  (19683037324072194301999807486497241914063776592718195582645922886903376108\
05440880037923123154151227846440038166988108146765328200180962540032953521830\
91734199019010617563640518563873098880033787881304250995266192795951824020186\
88846639008370087855359472325139105930649829390942285905325835758460290635715\
24797024*I)*Sqrt[2]*W14*W6 - 539427386102251697816489582175291627070850341842\
23039583113655362494096594696362554128147238227428536781704313117486885408801\
63334915111585523942061507346655424306878944585754226266742724460009826185984\
62953188610761977268070569449755912969351238063534678890969084633518261282067\
220677813667264823542674369301599*W12*W7 - 
  (40568836553013394977961838383220901681425982501328628498193524027164369166\
88549164152428052580649417552528571999662365893056760341195581072779518975032\
79300573484143277746951831303126445950844485655304978506050650042130435556176\
36898267111308264343095708130640159847517819121279821737334602417383577323967\
8903874*I)*Sqrt[2]*W12*W7 - 2783219049345635321771238518339254950954386934003\
87763010991927458007092213971399731456946620952709365981954709815201496607111\
49785280125195592275742585148144924032927371492419736344018033469932920960699\
30956496491184977118192822289791208357036288417542283156410922605169675599118\
51245782087245667246353788858785*W13*W7 + 
  (41125294162358608220820928602878829639488449784490153999765708846778103702\
40022252043080817047241118748982206023706052801338460771615777971326789766496\
62697800044030961082775768492536374756695468358857920283994025188882451477670\
83239145809411625931049716571773511377073437433325562570883123960226829743624\
4699252*I)*Sqrt[2]*W13*W7 + 4567352091773491596105998645190537287230128222786\
55474459553905462661868939329551231973727710494776278455124643450868354626013\
41188932902750072010024336626175499113531321726335010466969897236642384559988\
68382668164177698383352361841686863071520797899961729414546125966432366695120\
25385180151374930313500642087322*W14*W7 - 
  (18996748286501047831053394059322468915113687978960108868562405071171185813\
22239173701694608568614814182971177172590541653085533407622640092927515163607\
45821105363894740884161937066114123278384108691626164817036497629096452164579\
20814024955302724032029884146852910545605899496403099010306562070884922371457\
52866250*I)*Sqrt[2]*W14*W7 + 792490075081907594576111255860561707842168535935\
07549170903852300460666948070857156962885118353027663695850508844950244335559\
12737558155214144813188503776152355632267847466477457928095797771844747047563\
64316163934324117532462197593426750141111668697417608078155149753978024661312\
07153212532923366065067698170469*W6*W7 - 258285465286676303458415377679302059\
06393886220408350261930589814974710203175954799420294862914473421910966364060\
15861543654582545540199671189452366697825909077724006462296381015407513648393\
62240516492077850594189973668965123496281862406657101313145316741114561725666\
926742144961650527160641503401973742928948022*W12*W8 - 
  (29691314053758125431159727409638437640998498310962843670851538191363042380\
61754856978133012917211011053632750999620970554912946898202307601247410605357\
46120332954995006199689362874925840754460311750652190662790682018729879267390\
57708700874035953334836434343695590944641683557512133301654189342221721351713\
1430587*I)*Sqrt[2]*W12*W8 + 1458573736017483158088872585580658374295626990720\
58970235779061884680135852713444240160238657160638711713798494604885651222900\
05457566666910103170514168730296335125515162637572728770415541445139486631769\
81707434527075482180596646715351019273216294715065430606385125939460042201001\
31288395526689404522708895525470*W13*W8 + 
  (94732911579163067498193370673139762920114998636772701947449566141061220945\
78031612638945043087835676395809079821921146956104722447924145920980607582257\
81715850037293629874444867194782822786441731645418561026996660429249133852661\
11292965874793550979348319689561093948522424860630627177731124511881830222685\
423036*I)*Sqrt[2]*W13*W8 + 27603717221580787662998199243979030242798597427814\
43917491856928196980558988430982243712682760793864222861076297181700881602012\
25400480757379204640309248013482891755045429100514241952030430174457292678506\
39874330771105385914724272238195700682064417843060403385300834505203000618516\
66615407080112984730172213009116*W14*W8 + 
  (30985806734818942166250857877969964650897138676023259419287439862910109531\
95397400375463825608146334055424988847238818661095935536936506784730401292835\
64389749170087845169236710071262255755169119697012599787860047960538403140328\
23275224202892343983206203000753866834992973380813021029084581412405367259873\
6894204*I)*Sqrt[2]*W14*W8 + 3090779142114436439795637204535111436973858508260\
07950058062130209654268275122009913057227279645006636149724893681652338249275\
27275472805050655584964503606522656330615153164227065279987262606001347946089\
74658141494635632375920593390448811307030824897360002825626251401517035892897\
93478117074925464565822449489114*W12*W9 - 
  (11202835621923509272459592041495424756623197096363289807717010807293669196\
28361113167137969977244171338395653356918113643402586456063624105586201384836\
19264484891700004925484277396502368816894921684883937483670386662625915851597\
14101722960895570312376900703933758307279691729389966243124366411734297247153\
2424284*I)*Sqrt[2]*W12*W9 - 1716086286290482090595051301686511716761141980512\
71080437805802641703796129660267217174063083636454457251159254473610453420541\
38423181981381393096456942232443861662950214995461949429204875215426593422108\
16971775035016779489148798264195184148118181172890365073220255417066548297740\
71665633485873696980421954267626*W13*W9 - 
  (41676456044300701831134067073226703411379369664457213502176165856807916943\
61095165159680187047122810462618475897538339584279716076080669390734766589985\
92203527461826416304587515767699917924394135425387296031928128554166747818815\
03591912741484504832474870795357905966376381309658560234332793120574897221440\
2214421*I)*Sqrt[2]*W13*W9 + 2959453141714782265652495714604903010890263915187\
98128272734645024320996399705498513024380543834364606711022823508656257406027\
60479430678099902838490057695244669977809390238919184276269891924183375831890\
17386175033752563820347602444050121652149596782965740202817563901407428093511\
576436517743726399651221446833720*W14*W9 + 
  (30265114401717723729630944689296905578373874051067963333320746762949202292\
96909577790116096916551128577762205071371424222165857111484785907004302695523\
11418227146969426524048522880571653606523061586044590110306712389625975813805\
74345831862056257537827455228309353363060252067193115264032271142069993616156\
4285818*I)*Sqrt[2]*W14*W9, 
 -339634835401372393694155365931496509749419878228915732219293951056783571863\
80666325197383102613830377038176837910576421417147413694819977088318067903690\
39368750191525964793263973215123789618502542649414933667499041144610672104838\
09285794044418748847325619558276750708384659421876288917505151443973369055768\
162782333988*W1^3 - (86199625452284766859883465343317077630787137429708837672\
99499851318597474457756686029851103320662706145606458711675420935715211741171\
72939043595191598425660411274309459259863816222917390740258964016640598883934\
78641206687504833473052523758533523480163008418072274102531764583970095094113\
702450784487992989963249004188*I)*Sqrt[2]*W1^3 + 
  111171952207047673366440629479982276342884876806736503174752653004243069787\
51256914004103739896399861400741860602313575130340792910170128292157370268327\
40504019660237051040952484894541227324273700605454388375249808516413675362560\
79868427521020589550502966519383537217469496287133792809361755028257781565156\
49593960*W10*W12 + (565814035203742748273432683176414390634182663270692869905\
09994602515872205479798329705163253767805060697549096745884809946344433135874\
54736331163427171374670006875194414290853963022115799356181764241074885157066\
99441757220166864659349690687503066512333712744625156041084285838947276670185\
4450456114043908721629768*I)*Sqrt[2]*W10*W12 - 283756556761753220007354425040\
53072339612739313766789071228378963791181567516050633902023400309468484732371\
04556360042872752273007205235847680836494822731359597323769156483374648396412\
79178695257721631753996464218528007775269459056379545287079685973077688006943\
05272418811930024167225964855852244371887588923916*W11*W12 - 
  (23597233848255126227343453076298346603925835122365894947893546623939655581\
44565364964282265644637914880755710682319687706437907139491914448777486319452\
79133155338843943581839981016558466618125552262292626596558659832978477542406\
83373932648571755282717851883307150795615528488564393591875907296623557089725\
24183224*I)*Sqrt[2]*W11*W12 - 91724926885164959939074992757362089866259767678\
06973164607549943454225381727457118631720885334774704634060426862439315791570\
89994570797659281308097026286129534194724860730791029569330756878074309048425\
83471567868296095009530813705528186110821245312411585748385196510630259864722\
05219357296224294850393453103948288*W12^2 - 
  (13987219774177350802181765653185202074385144239880195793153445636456643538\
11878460138363125630301974311140662254081029008558033282686573816309064555708\
69907412253150844865353374682068115428716048195919326855527935119992304729851\
17826665280855081401854073032772286278126383177902768900280677851846374346155\
788276539*I)*Sqrt[2]*W12^2 + 259749027948598777135171112713436516504607182672\
67009521765597345253280303846025599082606001908212178111827546377569940246973\
00713517611307384452210733631904010076776567662528867534496912719256041687511\
53739339724562518228357474913278187406963260315392507745575078589587864946910\
8360038718297185887607176235320806*W10*W13 - 
  (61062586884821751127482388388171969539779033750678854677911834043326503194\
08798366282504049084376399368899404870479963786963822003564204992682304858791\
46852365181275142225251365517959531405386368661215857905420271927591146759829\
98371015771272720277391331543565217822404389440674321460859172315995637769816\
7440076*I)*Sqrt[2]*W10*W13 - 229862365212328944728367609827407299421956520278\
78112317961025560041959027994273527692626270235992284029541252035376481418325\
21888562509877889629903499697064891757217002903795791240650791829188890330651\
17181847685015417249085289267729605483471726383827071762797319120803580021524\
7329241178317748908141692660901606*W11*W13 - 
  (18123290957948205201941050364737771414787502432997929277519500509197667079\
60098638788796927563737497142447513952235094741875720837976023145392150545532\
77708155646252355384991291168871709507554595088955240143110803988279849030945\
20968792624124763134129394843492111266166706369616295960696757401600959315755\
69786316*I)*Sqrt[2]*W11*W13 - 23092015217056790889443277932541807217418658804\
01184431017801653157446809722418546914813571857224460122542360278222454607075\
31756827683136009273700023719025677089921070306369049579262723209912406329319\
50391762815143815362873844326928517521806553709672738899686400535818388301681\
009753294445114070995488714676473004*W12*W13 + 
  (64207577092495497021651704210319530363476288344195447553333881924188319627\
57466876872751180619696309292770376915124656321639640612655420675243068121988\
33513600133003315577468619707487167041518174886846126423515734203109521392010\
05542841574762979856441674215332753379037185529541700189679367055269103917795\
1432584*I)*Sqrt[2]*W12*W13 + 180236490974078638058350220817527802473158293839\
71196669307007438168807150237187780509180214432780241183459403457841975038899\
99243907354942729274121154183530691206334782104837526202536293664155238205337\
18984381132775230476955584855998286272779404637947032293149532370645087422277\
6762648404649228162640281608281430*W13^2 + 
  (21891750094837420877977024943465555475331641636155435360349441039680189391\
69406674811571373922505263336264390446406039584449438504379231346325563096833\
69603683359607842142006582553577940282607925518390734225640788379820156270512\
53096401118413811587677441429742155567249873336601498549754705004479971967069\
35261611*I)*Sqrt[2]*W13^2 + 3146753746587094973163668394756236120031656587328\
52906344129008979282782520682743709669455836069762546313257667121442266844962\
73806506948693600226463986148240220217874830499982658103484352536369942315004\
33813753757294149646061694283696058957293808252874144562895861139948399107339\
6529473478159231111956832230985996*W10*W14 + 
  (84002343483229281415679545368596339553782946993633857487300842982855452962\
79582218516954471059929425529167140596399007681643799261827632149101197209649\
31949555525912159048371253499226153509877017494122146315822019939911123031846\
39959070530071154145184424698084609773731243860489482165811471087185109523258\
11350350*I)*Sqrt[2]*W10*W14 - 83787457342997103799770263322843342694584899800\
83313157514629680844828817797187423797084953706803148434071333335834394568833\
88201689717782955919085704452623271967148118230439296765006721648946735629547\
41230856774297501992574172799048683923572305501547313786678612042668182940587\
769112484111653636303783330926337240*W11*W14 - 
  (84839998567432394102115729682059743060318290806146600289072344219327874652\
95562867326968399467349933296580641722852625391993607202410219012389895418723\
41320234597310808062108158285503496427518041188897564780741310112355143504654\
79911694198920106021339736531186889891041714823038928509756555846479024686801\
53172808*I)*Sqrt[2]*W11*W14 - 76201319225567908523212536820535787019478915774\
68463898766351849586073077228258735714603987431636595619188181551030879907912\
70730361013791206068687579632485539657967470231695585384792149007704738481482\
73478203434716158478945285755599676049305060299615501009665221450439366818893\
327239667077803466609339419409643892*W12*W14 - 
  (11029155547397004556511823536884088008646453261931277519876968638896766787\
22693153212903668313375736663289071048297411703219314505802291826220063761960\
98123008029860001133563524924863547911034632871162822153099399504864185822074\
31315712841423918274006122425467327635273243104905165046228108073374087748281\
35083110*I)*Sqrt[2]*W12*W14 - 76202500346712001732916287723961819866628441466\
88127945878311053347355744087138208268893770500443692237365956574227812777595\
29599968892607947203591702585705369292475823068827494724132084996506436839542\
84427091473113122455604251023973844234962214000774712974095749450755797782292\
663702136115135595606478279235712180*W13*W14 - 
  (10104109235587166018686073388793826515773520454942399496862785493226067400\
42769113650717539349625586350264829367083490290273152664109191980512485536572\
76766035630881196593133683992074742533599398834247506610726469109268042762316\
59353179745969101281711349730621396377715846123909381963230677352971956709136\
359391722*I)*Sqrt[2]*W13*W14 + 2898942376716664943664788635708024011933324218\
11260161057571478684553595022529004846477613541992354702528914721437355042646\
60773172421503702236611697102261274639581544469459258220577719118921844960142\
12514804439642804071099819293887492780574924633079148938831056257126541852156\
6783723520108264346261387280280492184*W14^2 + 
  (27806483105084527301070697268287781551546515826400437879427110019195967982\
97178840779496930683029034683712832287034900428899489985802697423152309546841\
65519811573438585953946063493501050849417492442501022922880601779620348068159\
55277305777010034541404970412729443748030805210462137615952668274155365213675\
363451172*I)*Sqrt[2]*W14^2 + 163735748850453555830219735141078921144197263277\
28739934788567636629913115662167685369735119857864778915070803608558750405502\
03926705806230405693625793455922099839019511165511266052273574616296484378255\
01550080064338620499760585159327865768940993756285996573516924541860170732300\
08683759373956668605522683008347444338*W1^2*W2 + 
  (17159407639629686379134018468699783065987081509138309453597075536164480480\
86049179829437601448165228146124386201794398277824391520196799445177565047371\
66771441934351681510972855079486594570303842490844203929062402319903985671345\
62869418571456779379080022608588314975101032777725107044714593634461895415610\
123749065015*I)*Sqrt[2]*W1^2*W2 - 1200701563475203951334294884024430143318191\
02519491205020393019971738350058885526537693767348862407393378121955700278663\
20351200837864446237105378013725587924352445462863418717858194310548815277582\
78760984359829352041205964526404966261807661983094511460377773755203141781889\
921232344546475024894506306667716809555810*W1*W2^2 - 
  (10211434369606229861750239027045766030654893121965975788430258180853806516\
95316256073213876536596308268809712369322354773726524262343886774553807268849\
31956956639261252391767809791215217129957926324579115397132751428966983192577\
16448671491544856310478135271410138377467045152077863066454571396017747012755\
5141680525*I)*Sqrt[2]*W1*W2^2 + 989492240395855854612311875550699166758899358\
29264914181967896373188856471008633669822410179350226814019098902736854946700\
12980672885832103015914631636740894607805843671491610120284239973892228454171\
99700823512172771367003111202165998832616188660869243483163061159936174542584\
5872721872407388832379205168641595896*W2^3 - 
  (51933369158949674933719323243549483431296370605670845778270156894041446906\
18580048068630352613993636497112641737548945713037777718158715477360537511407\
17696242151509956451453109597991007833276339739266284935511707416441054479126\
66950572885296185435126269498107876865797943498418270814672977496528321158541\
46473910*I)*Sqrt[2]*W2^3 + 17837574211386163591551140228791661588406990385401\
53905541027731650047271398733552836499434776494111427885021753465416338625825\
71320676411492315995429326164397360496542176627196942955862790586989700755240\
45085583654172646295657637499274374935216483123649612058443521665625930303529\
247753575833987845291122668337016520*W1^2*W3 - 
  (40945354218876098824177249791957721643675772429096972646310920478532367286\
23417540780670675428930660538368674034577423264396152454607678665178266373997\
79911480471712271012857237557696104453897645243218578713047774596250331486208\
07763940357280322755068103572874144374987023031378776777696419147998480080472\
69035276618*I)*Sqrt[2]*W1^2*W3 - 28501994087057026036219952917380016655392540\
08388715725534864015990138241883958218397356385430474861017899939640117176803\
96506050763347802774437261449739453704867932442153646534721482186043262382457\
14726579364129958902786177043167106130328859990077759263779374759739862479447\
40151706679681491792700916935434579845968*W1*W2*W3 + 
  (98185563909249916728355119166746859832287446441116904950711372938468490978\
76244097895006639803701734160288035705458232215444408416088437417506868866279\
93763943144900196451165019954596529814217635951786277330575307219331668620845\
47866572981414553008313952203259883251043251822787255901851957262639637035280\
2975864894*I)*Sqrt[2]*W1*W2*W3 + 18753909819315539551114243667407279088245467\
62688722360269846337047133792492818917626377306429946528021017530866289091651\
62718217480314689016131083571017352098893568092106594086073073883022144533073\
70786751946653393727980617985884130697732225560440052124596054917674621704711\
685154185932646889469289451926507208660*W2^2*W3 - 
  (34296453972646118512911990784563605107347798686121550149461230400251913953\
15064836676834809975608312719625278604617525709955407831053246065950386448721\
75834681402788928719624107335069810489372170850111501591449279518192653277268\
63770035580968765763426412430566169409952903504178205624695042206106094883284\
924448864*I)*Sqrt[2]*W2^2*W3 - 1413553881456773161607013312287195396545511002\
81561465531540897305304980214051143999332687135838360241030830354770323924658\
31404368051553684246760430296579442163198055155676325893830885186739477798005\
03455885101983950786116692902154658121731716707664843127057594347120379146875\
419439715902657730945139270443983989768*W1*W3^2 + 
  (29093886362971905499202983582555325430773593517193657991802838947381896406\
51641360980089200408563610615571539226344127560540467788776040793179422941389\
56691658421071251295902481816671474838999608574652270698644819682501901558390\
50044196809998340733682738313760783790028666804528389156625327327937527904178\
4115065937*I)*Sqrt[2]*W1*W3^2 + 260904509336166174159354814136847918710184846\
02685816596569318717483613736016471152423808023912702024489905143460011130539\
96267005284936477386413368685505900682189057220778419547904624743104151618969\
65478301244406239408306781505502189467532265378216445816811316610872083572291\
04352450665301884607435220335444311630*W2*W3^2 - 
  (27042773720982810952244772684261635432898737720146476323108320259632212482\
86269083333728959441528621523949449234554606054096078208768558989751319037232\
05689451661818199149817822197954151888199864757807088783700102425178965477201\
31515606329764055380309456350873947984405305345176082259378891811881794226763\
979558949*I)*Sqrt[2]*W2*W3^2 + 8132181581111255727082099086966273969234202895\
72373503534120808157720620381159130351177090185694773331724085173823513011895\
30886501367426910949413459472470052990893928661730813598068986726713052696964\
89744922376978485704249594745809652338542857737396612755031244419084631992807\
215483367661229016647368408868435224*W3^3 - 
  (83211691435894292771601901557973585489204824880374745399852096930800452678\
09039615923041721977013034882269209882130886954238275141493816561010679497454\
82457189066742719470818264120404876140674859595073081897423686009807590637092\
61781193546456468402471566793026657824467603645760450754707502931605345633948\
85254832*I)*Sqrt[2]*W3^3 + 40920084398750497929123390559697020134868165399187\
66694372268452302952837979797485821632950886170294267439967407422398111134795\
58583313278790987382539346616114192031646469435709909212269233155080492081854\
56214503024752040336334729893118274766473220517654474028911349783639534085962\
865587042998482256342678988056130500*W1^2*W4 + 
  (17770347847242988394217012568468425021699292630745586829486443776803380348\
89357030352289358610567763852894381703109685301712606490391047039944248681549\
81254457708133256031027583283529339681465532593517300955418588959323059372931\
10386352457606581686399565568524513429326981480623460846094192750294090546558\
99727169603*I)*Sqrt[2]*W1^2*W4 - 32671331333033008633170693047536827725784331\
96705202722930815697545359236952645153762573033639858394992100732147911499210\
44852715291365118696288021899308947481743358063024036128939084436734321149065\
55263983871880273905014697150631723428810102461929826802614561387897321427336\
22890737379976097128821308032699200071492*W1*W2*W4 + 
  (62440285075509682466801748919266552135637835042762309817534301233549733426\
12115186081725409849899825881037918068428726220935146518006494182451271568631\
74783184578834696835592064117497627182411364018021960126555253741354640830195\
12466513052240787968821809727976742010434254710018241302855588584861109357715\
8852088936*I)*Sqrt[2]*W1*W2*W4 + 29144628550987830370781419665663496210375043\
72567215941463988169038061631276968211614984165245278588175313543705746508123\
47916897864860942819228304960124436374933314636419960647476900245701236875865\
27292065488917344814308444217720433595818018519978915864764324065705170862481\
496415174559461033566789742805977340326*W2^2*W4 - 
  (22951787413531168402476192749809675722034683715548351405613764752701241445\
57551419544734944162013466226142499471815312109543722221483613242433674645259\
25979635437437633219106088527829203381263772241159519967958849193382598705461\
93205227128691786442101125393504821952781467533460736669361192987803860927780\
713646235*I)*Sqrt[2]*W2^2*W4 - 3098733501221044050944914165472464277918997358\
94665716667271222234050820835727878044888932811403437181869367802121928229737\
96965014932241929857141271113064849051043955557143882846739712956698566979104\
33488234590111479246231293020886580096652961259119928507158078725043873568172\
933083006649614397536167027369364727588*W1*W3*W4 + 
  (91632171362750666426577808085026270362022802353926193554990233800041322385\
94050249100003961609492607190845309052231522071640055567191627024872195438941\
06431681335004279516776953571748587885900099568686005969449131264887817650098\
77076900052614346031820928957415213163606946136017907327414867539054548737748\
1309439616*I)*Sqrt[2]*W1*W3*W4 - 89695923309989534002961948369228082185109427\
04538119711961491126676750799198500936761055833726083672428709307392374802821\
36427262961454469853229237057857904058433253838594877846690825924275561800747\
76878809818389582007021670542305705897130618498177173559552943056106700436960\
16764907040327840112260224768009196014*W2*W3*W4 - 
  (46827360355250382760527578215799888286973589652998414208440678319322441177\
50000242418643099996809543602812981946385745322296172996428683923902607448719\
12066768334638160966168313454265481381566462439107164714762928951708410849799\
24328554090885514093362279098539499965533962219765251667217240944727235452659\
595695574*I)*Sqrt[2]*W2*W3*W4 + 168437984429353339834096863130154327583543965\
06988000654222143460054259023762348870785966321537016755276916714527395482339\
59975795452204989256894445955940487600269641317027676803247489104174952162644\
55943382551073609818633685054567383792681144562161665213076228679456794531455\
39220570427460569046304272229425122508*W3^2*W4 - 
  (42503098134288615502077580246735708899658890456700567005869470396962416869\
50839950309159373082623830359771772527053477964523581362146025559817081201439\
95801820237222781214381404669162011903261341980937361070310413124300504007749\
15229898679144438760260944337693781620854926370496805614410444975955238858671\
696205784*I)*Sqrt[2]*W3^2*W4 - 1558235927729651274290622471575770001051300263\
29944579657186421070706337959682513460965861252193188459376702002108507860493\
76610404803117585262931447432611983510942334585728908033000477410606328472143\
47588623761408122477949854680036793264557858478644735234476665699213959701313\
610308374771517056625106076334072277914*W1*W4^2 + 
  (71870152180281188802562086205356952605248577207466968586300933426616904433\
07748056858252787160056379955271768700446429482316921183381858516520887517017\
18525545961847150690949695234245247988261799641534549282068241018483129837693\
33502194666694845290715719289622695452967014513816869295279017341743902720670\
926046446*I)*Sqrt[2]*W1*W4^2 + 2104593084877145180092606117215598607731425582\
81498866354946692792171880684453198069936739104875688317485855469234012311789\
97875221661489321888495725971058385099888569039384673349576168257547132777335\
92127116117693303408249493368728907840957128663158813850446182073894452698649\
5583430163879248470708399668068761234*W2*W4^2 - 
  (32410443211398828458197264884930611452865685618229347374402726491568284046\
95735449143931647714480540124490775480124878201615448791553124390584133527249\
78827983611778001919711084028149198161758467906754415667036338658987355270015\
72959881042909250063652722085490197421818241434702233617370041724284817055282\
542015852*I)*Sqrt[2]*W2*W4^2 + 2620669585010278826873627964198892456268512948\
00275958538743431562078220153641552039868254787605171440438083840539118793696\
48777000810067654799051499497984707739250555159966682302693720365940193075331\
51569732760001180415317412910369472946239775257055418233425750276146863372127\
0336357088800745507805237275138961686*W3*W4^2 - 
  (30736270233017285658482309280228526463905992941716958274915181733340062887\
00719637317912396334056831781908683284821401499577224834305306855988411081794\
01856598166626998481837190923665127491225161024188211535074673177241538357219\
84501631821007036669234638734563780314372154632115463257727012533004253945969\
827855808*I)*Sqrt[2]*W3*W4^2 + 1092790123941478776465278435973076727065561810\
13614176704371002416097964589023104729964266319112571551929113884415740142342\
05093075273504085598374211461541157609675272014523484507567118577075264603854\
92818693687594063420135073666392675293181995473598331184817245243749325358579\
4911267424909403521955995516742215728*W4^3 - 
  (82456891376662762041590679310939947067020975158001896368318798078317187939\
57649139296050553840150242765210022191766794310045170827896508979064968243434\
26388884862161920355356326108302944845853188145295404318599457590892505100862\
26911573224532898715803187336097219684793537184086129709930436990941458060195\
96992544*I)*Sqrt[2]*W4^3 + 40051913806766467423097863640229421270031741364180\
37597203995685967309604070026809004379220178307819214637258289919328345616222\
67008554080828289008414383870586608308507602737127203941357286530551330220017\
61728751984817042406409858417434935361761150838055175307716405265830978077304\
69225542302360436263060018944930*W13*W5 - 
  (25439932858268472937446167204541451757524185683475937543634201774797332598\
49600731723787401253918513046603885649330524921804745125694543557192122800672\
04948812925929675462976436496721704201223396769972184220858399588697038106238\
14601650726648174301819380063196773906032247466483646089175712854794980103363\
52124780*I)*Sqrt[2]*W13*W5 + 943826155909013850499236069305295286766282816857\
14109996916146152518739588823486034213676747818349164626246036924970362773970\
69973866015134719697281350400523381168911200634961276469877389231654226947382\
86990724063217516414404969915305936464236674488067747913292078972102257573122\
6527832757158448938275995433255672*W14*W5 - 
  (22890210433393254639569262520725985253854803696660934395666412740930028632\
96560106475805741130355911774425665329435904685870408733715564369441455496310\
68848458201171923436578472169867615069298439882608902341745985066685293255847\
11658440042066426852719907592171391166270581075096723249567959406583765259648\
928876132*I)*Sqrt[2]*W14*W5 + 50937482410868350161237023383513964250658832188\
20490347549271073741419645795369339284939096924747386098109953877144420404786\
09072687783783737451558642015629436860159358961694938528043781723655185412187\
21661311762299188027015103856236938057806870524771998672185457268177336142333\
54194983912574592562839411817441542*W12*W6 + 
  (58242486178430529682611795690295376115904459719513320260858507856094207988\
54551287080277296938484749722024059061834066955560723197603111989530692098047\
07206747877296879703407158480701806910020685100495987692505388384358344830800\
30637991659881886890035646872665961880963766979883281037313734706147649897869\
50794631*I)*Sqrt[2]*W12*W6 + 182539818985439242977779067382496198950868135207\
54680047344881370829860851456727959625506824693735227279703245933904174135174\
54295866380787488723732164401011761764750456191037788300656182848754666885217\
63661313263631327472479166323188548259151052713900468464691009946763130020652\
6488829733601778994838327459024988*W13*W6 + 
  (27634704506381638907436903240234009280673930051874530988952159310160564805\
46313465226851024644239245402337517425891358053668287900075567325856532867912\
33896904341616780670082036395747667888246910586143823854070932093081368136797\
55128138954497168126239522234217621336340704710254945926481620878602910801873\
93416821*I)*Sqrt[2]*W13*W6 + 749099425169862138830014966480212414066373964114\
37725996035587236398113052832866971402219089847316335689053251074275515609624\
62559954133233219983052092565638769847037481452078783990113754759408000166925\
51300434869675452505857319966356076229076112042045013205518923436967349704846\
2514462258538514696474106449305796*W14*W6 - 
  (23323592161336629813571157252191687805482946039130471388837596232256965916\
40620056767427983707410513518164315829798612108424647015306573688654294599913\
62608913535683590155175071867902758704268199866995537703252086663113302720858\
94138874526172664364253424634896431987475342407690478754358034684707172737401\
948521464*I)*Sqrt[2]*W14*W6 + 79590493351498727005385292400910168893060052276\
13402674687917208320051017381409383705778346554060940736449414179013351332062\
38486055224256293350667765671072405074964083001771731109176784973283920498925\
70430563079587502089271466426533636913893301638689428732294805537869783753355\
0117448999418748057212983083529376*W12*W7 - 
  (11661431640720843121183560256894246453895675886499062548586949969426219705\
11046590354577791327875275493893393381058573011032784178179083329874810656320\
89285341218091540366815806457510019861758585181269312368632976433093448320945\
24888680674793763241386227081754355741832099455515917551549665157481710749471\
739457675*I)*Sqrt[2]*W12*W7 - 96903114891053881859258420562806829363439783280\
75422030049946333892069454026096987136808253050852604337202636236988719346822\
87179405892336723860235823205776267256164200776721994142799301993008290541773\
54382200497837219990125210827689158078224595057606295710501025844022557425444\
13510503975071331070781901925380422*W13*W7 - 
  (31300158128111392717284840920783065737568269591453745254270643288796235344\
75875884301659635043504611072943592659191867041603369784099086749993498599152\
72841958919193206459883223932218095737018039976804211327212126370505639870408\
54755357279496384600134558251771678140699461673475433717088362425772572439467\
1246311*I)*Sqrt[2]*W13*W7 + 8681612038990795163732561520010479948773435509377\
02057404237803962169193120039697443010183457336690675767957053906280601278632\
74865607934918639564501221824850070376134378559116914287890210649037486985520\
09186409300067147195663007743185828591106704043052768105953035840407458319738\
840776645840792708501875496728016*W14*W7 - 
  (19122466639508423869143540686516599479208883685215452031175648347070518638\
64696960026185283606353082839051723829758517125945472097647907976849245181994\
32073268103888513957463184601374646939057225008595063242114143760255214859690\
24007252142928448912624229663327632976302678576711743201506089483838088745459\
314992480*I)*Sqrt[2]*W14*W7 + 14264821351474336702370002605490110741159033646\
83135885076269341408292005065275428825331932130354497946525309159209104398040\
06429276046793854606637393067970742401380821254396594242705724359893205446856\
14557690950817834115584319556681681502540010036553516945406792695571604443903\
61728757825592620589171218567068442*W7^2 - 2898266637864448424126007011609649\
66107470566453702689473338388651376667971238119688049490563151170947899144236\
58439574901399332671176333128789838128667164822789163662656268542947101753550\
34535609358030152495677616474671376552521815922884248147979670051981198738335\
354101634162444128675313966656966552928880711036*W12*W8 - 
  (18426771589824594045725924014366093197994471957437163113757026694616020472\
34020155079823058777265036411470418357573221577058641583220251073882403836777\
58239575115525829568581942345786335480289770870871512620041436656954287960063\
37662620388434521730105403730961080941271781011922884074912319998620917029745\
45163960*I)*Sqrt[2]*W12*W8 - 255333346248145700187963261838704237692163828152\
45899930326152160841452958857755273825314942748495084746608727134412743350663\
62252725533253949426762425994221020718375907083962406516673306668279928131683\
24767732643559332228899577377660257773008864303463190546240983295898406004662\
6422988835642305585189707784211438*W13*W8 + 
  (38164809197384679505940397745479192451604680428518688261575399102491045848\
39911072882000534958903371724019566989288572738071777476850485055237095314266\
18276219317074313363226634673334461865208652794756654681279755816751237011064\
52291329142946330420984305568766532074667887781201097973163969057623130476935\
57373536*I)*Sqrt[2]*W13*W8 + 354648496127817573120068975172031580399998358682\
09213051500744687422169069735761782919479490151938416223287367248425910476267\
99634979842735561968496035585963456815851248145810005916883568284894592169323\
62046700155095724474008181393607084270188058171827120876045170823199964174438\
86139258838842008724914886570993488*W14*W8 + 
  (87610641009469342420820705449991263514697540114422411229735528330709928059\
07955572358686856554612340700821613884411613674740572399697603952641892424820\
92302943026154139339885354647160146459603855329242643904906850399445649860657\
10673609734780214569615377823714240939237416967803055660582444667291346305078\
65071678*I)*Sqrt[2]*W14*W8 - 262730361374049997943574306614899667583843098758\
48132466876122711866993106733384797514443412315691325162507153080103881961028\
44403662488531539225535228290669467841046169967169624665715886459518448118381\
29456205779870586963267123240480990912285333389957444601613608320164200207668\
222553374000308474539042202704502*W12*W9 + 
  (57596980671840401273590252502037050507150250798357658138539907088548067800\
57169072993167241533925313288460578672906952461942171164290987558138757216956\
37726538354058867055761781433594126540068758733022922924676936041079747664357\
61354285895029994275341239740606469322799236674434721344552057513854782114047\
34999388*I)*Sqrt[2]*W12*W9 - 493891227410685719497286047401249471892711527095\
33987063694937779979318510728364234222939522118269046546289091853238936467470\
54274812138885212069663213281963142700571180984803627142955641325058392029235\
73491730627862997372188931969887030898713468792167451622921926794009743749631\
907971820613416204503690645390840*W13*W9 - 
  (26827991969244300277776746226572530308589745313068710570645299650686972444\
41317313534802970453172369505828614881217457851346082251739781551553468304977\
44754853824727659766121328525770611438992511227311889963099448896643064839811\
12320265073969744309742118622753993874904883834106706912232667661214205667845\
16569224*I)*Sqrt[2]*W13*W9 + 359301944343950929469097729556868610193916677044\
36079388688643919019829427934230499168211931808635350840419711037006547340945\
84231278538710264782060018670870317740853184077281804698392469460805869931695\
73827141289924388238537629794211409389359179231608648864898127582850993799173\
84765243807421599766202707300621936*W14*W9 + 
  (73444668437314899518733933273416330158012312150537337545969969120231358391\
73209170325442638364813239990995101164134686120786598407306509657671790032219\
05612053019205464511036679695670723437287604836855409792334961124086277789514\
67986969133145617758126075154614299431687046847658713805930261408958820069137\
07890754*I)*Sqrt[2]*W14*W9, 4657168763897371349095947173494985120420976808054\
81731786931078723194419082745784528283136320922713802433160280683428993072991\
43223585375757636094337345869270179312055020083215084767891104339807125215441\
47500991134337540693427725860027322364333059059948740247762006616162476279789\
17149703264520139933378665832934280*W1^3 - 
  (38243583321869814406580165288489698004199389619621217706726237982781374714\
24398969767194967474093372819676618121954039410282534448116541384817381988430\
75844788556738095706267614698107357998025162026647334697855163994687164016525\
37061403535356867626764573067283438021046587290590045527682145382541729395364\
75772136631*I)*Sqrt[2]*W1^3 - 50575243112692947654268174612136930240877596225\
83264004110676780226502704058358023049969937182802912473694423240689314083933\
53113663527955732662515608769902871080436855252494394004292589544269653379632\
66701011733798939723829174038243658652997291948926153989240431975008636109872\
214965222170117171921328160464718*W10*W12 - 
  (53848503763852656436140695969256275418938577603596038748516009197014529331\
15779608871017913824960956326960693681911171036371612779468693114226808057716\
34465054659443979504328102851469140355043812253863732085937864190653949605857\
08267782371568211306875631584896581257904466003653703201283022444133644174981\
831138*I)*Sqrt[2]*W10*W12 + 1176166360386500423473289716816581047823846946888\
82427673211158248233150212089793708898651107850601677513572949326761382767141\
79400179950647632030812003542392602313234169470705296965263322077015050243066\
44982614947665202491743423922632353010245924179170359123313401122920722585963\
8836324809337015622072650066682*W11*W12 - 
  (21503788319008999221839069104588245412475066893388477937103577875106560970\
09421075512674679279554162945540616102889552153571244964401893607180898867769\
55093460736392171567952755495958903563217463927138917386398148037972244630114\
96395151341576912765173003426999939904847906811727008720565942763429863701297\
044979*I)*Sqrt[2]*W11*W12 - 5217037629437253104734469516551444768230206077988\
31310857454749295767362547247669715150498403842511633050614537333838967187704\
03747452059260558852264403604492837888531986894657325924122110847395587301388\
14037383475439642051535576681086430438498593003894502425237079505372116925722\
633807197004404229701012751999*W12^2 + 
  (62592222592648853523889503217202428044543818066216504743700761836915169663\
83212219536829623124195345950083957224773838721160975783155542496491029843145\
89311127358456083140205959806368610407446148646736365125188388271479594046425\
50702515440431299242196292342024286517135625947719923312835562045217079891082\
932533*I)*Sqrt[2]*W12^2 - 403027103287482441765995965084378221519635745611567\
36963790842535695745910918832591158942246924034993480367457337351579511156869\
25198798449307518794942340240645862806563325272654783880678563065947303092300\
64145731627278925174076952100789383027062532345373793075460979625049566832559\
16440999753902715651946901650*W10*W13 - 
  (11914242047398166561584078870562020057824437247689066196011992432757642565\
62438035479309019690652190069551985233663673955494967263369151084929444154514\
07191961901458457068003162578796447283243182245929379619820577629635959509121\
58323717337718087882254535337484340658191854898082809060777722562841749435163\
284311*I)*Sqrt[2]*W10*W13 + 1057249193941408781539812161192463027757826081825\
50316074033490410489298423343873924669126044596607473995082990435069669032209\
82481211771807552334093469606036879116505988918896575097611389017836892511686\
84036553466090472198327049643437312487878644156403447872386408566250082497383\
35923746787479277621844392708228*W11*W13 - 
  (37393074637902691046976975236037911101672244368967401347712690243245506707\
14383656406861123509355237401343957164134846005745101230172016402519494400470\
88125262679364317716556937548539258452739364345615528995547040952843578070799\
39604811557064089725511441334387913976404062903440690662235554246771686948599\
09514*I)*Sqrt[2]*W11*W13 + 18267613517818862360477273181139749665910184169380\
66595911926394683706189044147617949316212096403383802325847495520378753612814\
34371996607095867596194642844986864809452928174639043796924007254270158191219\
00933803557609496101474528602994410862804425628163243898238034801030274385985\
3800656910980870662546612525632*W12*W13 - 
  (78886548889862331358767827593857016127368522053990745120005885787709538199\
12914164748191769194319085376646617544201162799456835472877064970869108462104\
81611793518704645221649457026127916801131635970200985750438862418649735381322\
19976809807501249963342616586010340111160040980556018717944887359262576614248\
64079*I)*Sqrt[2]*W12*W13 + 53147579393727774657256505173415120229739823671214\
93387033981899180142665245220352434213472932660458384573490010755518228686407\
46197704050516440817068913785708438464267235611315245705075350541145583787381\
59846661486410206071246813629947664977932301182995908161642637202176421486430\
652596889093782315077003168845*W13^2 - 
  (31421920659284346557951227134134103055121819906566745879001811708597812917\
19137853258792339535048715804202279538903992278104251375528895868253240981970\
09168620046442252148604776202000351973979923655226421316249600610419256072134\
21204049156883905567845549694182748101772930213521733589627878305711354276259\
32489*I)*Sqrt[2]*W13^2 - 1458613063348894546895218673603585472728681321869536\
85276492681565864203009856402452758421333763669457474309085730581011944476955\
81672845011905653128510239261212347848035463531543571640130657806544170574709\
97606549756930361595716966526287666529054211863482436133153129220363599638735\
97298183497734237772582967748*W10*W14 - 
  (19933192487350195337405642469587925031261826366146210926747289876537900652\
03396326526384539657747151529729564507051273005629850274916585451838867680289\
98520794686685875030788880510736723258095200233524342698133241234842383246529\
83360811731831009247492073487608148302402677854266656583939089226412960547928\
0398698*I)*Sqrt[2]*W10*W14 + 480700468177212105786195453271746123133650830817\
78789254786872006505558598519240918997544090595671473557038738343215804458219\
58957680306087471438123786016049513282030850972626957143863007823370537963637\
53863593459780690411864183147549613960768113283527054288133357227421139657221\
891104204484691599564211251916344*W11*W14 + 
  (38731274734910587317628409327104224136404345725566745972280873023957690076\
62740597040783011905534669008024039542043159458110459274063123022329894087583\
52876315441987541271932604085095705412058594864700383899697345947443818041282\
28089996503854168291209760038356701190338346395612532795875069154899156446607\
8792816*I)*Sqrt[2]*W11*W14 + 490331265888534286258606669706326946539196803421\
21118051796898906808905299553511961470690858552472483112833610961251865403637\
85559566248111587645406928330147512599935521125247619887332695231180403591609\
65348791739551108432166663568078080940214669122971167751036956422482965748540\
183675714187211375537582960182482*W12*W14 + 
  (35472835831716004799440021165495545412868889613872475323828673991537929421\
93795427061193198504774418656629199487681572455897207564690888934111578135045\
81536014887434248703646605334491141373866377385925000706240261582318777996789\
94257287579841140823230738668416694649569586146147725887715893528470449027159\
8805214*I)*Sqrt[2]*W12*W14 + 412755707713490191067477860090914542298866993344\
95954499216183824931276197693009847919357423255754622728008909133710727243344\
18736083532144307013625422793634030241302326382783372608115754707595686421130\
22597323868731039764524065329358704898351887826476545112453693280762689275327\
430894475757358789374567710862014*W13*W14 + 
  (38019009279532155991789647012645442257528875101005596385628113975478191180\
16088628719688465959357540179381451050002019702891427169161204134683827240238\
55640177359475464482882926487979706999838025930580666403269949052176414712563\
68192335186291696463685902085221053946973898624359751258470281635437033588933\
2892102*I)*Sqrt[2]*W13*W14 + 393449119104305638359177429216160251913455282947\
34975599909967841801063153758572481203476167925144566238120618304389442685801\
15151622864733287399489318228570785067327514580459425068767197281027976083101\
96976357650159576089411915716378548394596461060697000681528345719862579992027\
88519379603974252215216753743880*W14^2 - 
  (30878719536072508797511612753238972666890063148094523063413387243141692088\
61224196427021577708471775053014672903959550758099957448342350250734087514883\
43531371741097836635788421114751928640555951302411191979875891854067654056391\
28900168590972821006174312908163011435869305618145667959553093502025618446257\
7464404*I)*Sqrt[2]*W14^2 - 24003935284785862503026451772222845657808403187718\
64907565085636782183961641071314249288983908825989984411375228549239615080786\
69083965634456939098193572323563764008873686241811020100015852828707578458657\
55651608054717254105070715210792603891114190563540600610812247932837491522332\
6921697060771637262741397420130535*W1^2*W2 - 
  (10358516232448915925683534854856981193228036234392895497544581592869503773\
94386593737752798393817146473244477058837752786969508118460730330977814961171\
76363406816512942890576807542805401430260085129812905352179104333370349563202\
41730510442295730368657417596659242849256334458266038428929317720032127636667\
6219685897*I)*Sqrt[2]*W1^2*W2 + 944059233197089304561068628973835935055917068\
83184461618596416146806962182203311052870461502476955097176906776332650949224\
48193659581268631561223653816373786093804147986804965100271707494645564854448\
56241237840925395697476198131466528300560944554913412140209749285721069989127\
9961204065875493106220936717166659001*W1*W2^2 + 
  (57269851581730320519868786494564131133694340804502520554361841772979030865\
56114316928223750459932038721118852772541595652646508869214391433442453282541\
14685844574498564500320477914605329638520404212892180338243619995393075673279\
89722509668343015772498700006056602618592579256214171415289399736494969659063\
06014092*I)*Sqrt[2]*W1*W2^2 - 12751839347865673707572623824507515030773502440\
27161716208605010642465675837386830983041388958683373788407074924249592806534\
78119007313098361767585332891418091059486686266923546062023144329221905166715\
26227824259268563642706984241087015352032011543132687465629732058717738430289\
9484119835714609691146704015172360*W2^3 + 
  (70535537284633955692394463207263101078088958722171682970102221894330836695\
19044804555629321654278133284798128743825754327597413009808040075989765687176\
94764291119627681676466794643719028596754664329257833285834882380162643317411\
55182321881492085844608983236537929331566775098047589156168947789841522199220\
49074*I)*Sqrt[2]*W2^3 - 30503761673223744413957923980696975762725037335577583\
16820476025427110579515626551520208717606280137274708896242610618543504722933\
36214774548955606141358488158535604760005208076610512378996285814941110790427\
77516928236366195116071347714483927596806935615963106641966519980379298694005\
648083534763892039432486196130*W1^2*W3 - 
  (92980359004423534371617892714246840796319297090772272972262976551175971067\
84851643322855389413056182243758474664440764676611586282083232209021922639820\
27647160575760752066723403301088154785669091698821842193104362072587186834190\
97244776424709981062535263235919446711842687579688515911906006626627860706278\
417415786*I)*Sqrt[2]*W1^2*W3 + 2743087456720047715833651303824477581788546410\
00698123303719124656025127146378482723498578244170391185131217459248316623835\
44853906563602051627767505472647008105868123118791571364324085855865891925242\
44555227232568848252399064600077237959669518312632553399279300517791232644207\
0747299753723271625616616116411793644*W1*W2*W3 + 
  (42678449166123281559418362401275589415297072146151422598475938931804523434\
46147028645595774691937261803763208049151648245007568492465780563247563131478\
21042049816368622093573344770234599643410285660525490762949499197474177324842\
10936883031481409055303831661578407133091626286817610374641508877714398836495\
43625223*I)*Sqrt[2]*W1*W2*W3 - 4664833032407081074258658746806915290944225640\
04932944660056648511017237315882944667154897721353359896207830188605262661165\
02268638241797747608387752699301215580621901079228126615466410182050227148484\
70715792708221947614299984016003210238437828453804426820565986123989895998420\
92791467727332132264743601384757300*W2^2*W3 + 
  (16332837886758583356048619345034570874088375042196434711134374940884230973\
64434361540917563909917000873139457948413851945595868107878055998066758828409\
47561562635585835957733726322793583740103748607844782805764650318695626804433\
45105316802348365769475098853232622411046021221606120115878611315400728787649\
9797024*I)*Sqrt[2]*W2^2*W3 + 893654842561731017497604444526108069911793908344\
92264808150820541805357135402451247478451307054600999693712321359967767405277\
74812817316504447656656237870213548197581213436163467327563462189701626025435\
23851740907006450395133670392646536296271993235057932736189231658153181357115\
7873495190093099934900823159868673*W1*W3^2 + 
  (39094886161336287997037930692950723236131331227132246100937221312130644996\
77821997009333635371773876783553537392814136827088980756273163560557895333069\
35615563216428258281440845181492322995714145362027556999123481261600345376958\
33511099485061927256087500544796324850839434348791933108618600997676016758832\
47435269*I)*Sqrt[2]*W1*W3^2 - 34514744879709426315644695449695047979926495876\
27885819560030094381379500428051002262305025045621523035467762749157313813942\
68681125641681366729358493165686650218095165456879773775977186278965121764551\
59470323183027170554705584852561867319130308810731456173990591155247642186949\
0869213691494569947272492145660927*W2*W3^2 + 
  (88986034571144754333377888232591958306607361629418024876421220862782199763\
99792970641710648524932228972311682425235698047805036379015916132983774768741\
97818137279507301093562263030790396312309743407406224397400474583665628258701\
88556737253424101012696667198089144014265647829087825227943939872440363918898\
031839*I)*Sqrt[2]*W2*W3^2 - 1056111362905593446421644880375738964011326177361\
76481367673120775572053942448008011906797245652843421780250661056242001631107\
18748481759884906678013468182477507743472240173949845605728137966289069599561\
31071770569246352351779876091833573726093717367896408700674770819779250341303\
40539602603722523436596206621492*W3^3 + 
  (22752096707913725383310814188050285188186159317853062441694099586927531802\
85606359604587703876557821949836533286734069725243494481142695134040923302712\
45093608348378025842235522053940303819209496518368392370076317024999014463589\
35296823305864936356208827419916281046641175768049012691232369709327961229621\
321309*I)*Sqrt[2]*W3^3 - 1086273638676000212119331449450285723504599391852526\
62119933888784099949253850010754073910704842040877096639517320403408705855924\
96693483135517409867296560130238203589061039314692390895871900964729653574720\
90047969191032921137164760527521775018339996496747884849963833553562184461852\
58093639039423705339069829536617*W1^2*W4 + 
  (69451321607022302212517565859553855399518296271806971284977705235960228149\
47320818060750118108770222586113444211111581394955394569522343830610607334364\
57496485491897534420417612260974220002980107713293287307826505264457042249125\
29816074643562009926635426693039001986341825262269701643495168124595363873581\
201410293*I)*Sqrt[2]*W1^2*W4 + 2806920188092556054497480919481334321115694170\
80340587531051280429833931375823898884526182307461125028913201813304937652485\
83658799595517554414846651910688739474890946735204573187596663096219041963118\
50804390262957758120665197502187293116742570928351731028447490821238075489044\
5801603313451378593706485261065313344*W1*W2*W4 + 
  (70714890479275363627859672876691719408734586913305288637458016037851989341\
53025072454874491307253027511992213028605648812182085934636816701212465965917\
67361661651014899962710092933212374137049072145141475528702485976015881359192\
29323740135174912476226574838831689318742405207161270351397490901081250794240\
26848047*I)*Sqrt[2]*W1*W2*W4 - 3913741743216844559531414947451918106793689129\
60973196251977533551649254646963465823944925620151120834434476545183658642377\
75391928454458882239834368210558582740480949607255977364332379970540682693172\
27697583718151217234650622494779815992317646355910552250176828702690104875686\
48889301419246979470266778811974721*W2^2*W4 + 
  (60295387153608902526915853189220536729066348864214356681825287477934295828\
27230208830345629907775019798972047728952639242703488584973849087507080383701\
69304309124763623292037546477999801147838264938712326109020377035791460086184\
86904905003451044869116255446159293201614992651391011119733344445405450301075\
383154*I)*Sqrt[2]*W2^2*W4 + 3015362938867240588887683072341142658023272280826\
28235593643202363523924153487717669810345155322283412950279371094784235445994\
74952263832258406535211696781371772470545097655133317145642560197366744277621\
70599283643569853101023934189247750557949315833029629422568025621945596780481\
6078230298593661793451565349464364*W1*W3*W4 + 
  (29863818738490019220916596163120163626549467837991422381322071447518778687\
04936178494768434573331331294404181008369740874818096065159946333052029758019\
77334771170731153019197785198971694806853688980102372365004109454503147330088\
10545109943285016620929441254604187565351611372975379889771640853899681893506\
29983987*I)*Sqrt[2]*W1*W3*W4 - 3642921022714413826400768578106019884835517212\
94973368406345037509535737504747046581070879222404876211239181788126899286557\
26117194827392012507786225566611739231370453458837500315087546927373853027866\
86087296500935176014360270670033709861083513055341852590067982534390983962187\
84086056801861101348682879771907244*W2*W3*W4 + 
  (42075601743226705141646594412620261556924552624646843215112027398244945928\
31993479081189284316473851433991767442995121789854172575135032423852311759788\
77531803880534017019870279167757670553544238499461759397228426483452349666637\
66789898095690569031642438914901998851226360403363389035220501074602164629134\
6960030*I)*Sqrt[2]*W2*W3*W4 - 44020251171300770002768591372395646365000609025\
21968441977469940710667045358283423348141057139295284684199901858110902653051\
04506146708149022513692841797111871293514625598267295540228485123321742263548\
89155574216373053594639463225533097294421387845409081272592062447873514864115\
5944434505202164224636437575416736*W3^2*W4 + 
  (20100224350340001843250905212095267629663973377643676541359117432640378297\
31636305692785571092013030767366393588046133680578450381333533772353876702401\
02185280496376051648212816496304137740981860002171064662019710170555468067103\
37565293693593496416853415615495463844231266580654470903393351912011914607342\
1769304*I)*Sqrt[2]*W3^2*W4 + 112858642045647820130624459975489847448954160889\
31578506992481753504778830977120655262980081110219215399309313214355685988268\
43941907643743607489385531362838513007551593294761533039805843392683526891680\
96619752366581220770010770597508890553339048373321789027258644978416263047657\
61721840315800645091359534745581366*W1*W4^2 + 
  (31854383576055975279973928861970670558995842880861239146012955440162071662\
10533849230055093464975891291097129872985485012413257553379447770716401592077\
98539434187159862716232913751161055430057983784145880640857904369738798889822\
29259005175574591943764031733563258260676254814464465999125627559872719705322\
28703063*I)*Sqrt[2]*W1*W4^2 - 42169269299975308425668143611389884599872796813\
90438856060091729516398018593589987788122408289351370077042132929669608539096\
35219410248524059350864015352247280414918781133698490560538363972995380833761\
73889383088602017451474786948997047597655776549956233614205052812025213228894\
2638341720821729964307324707649130*W2*W4^2 + 
  (19341035276132680662224275644480987222804789948475694283462056361050025326\
15803434373055024594229642262871690612115023138315309045738585411755037372774\
41737561806816411672377236050042720490187728379315004108144012586449181319495\
44817159559135140865712024878531252007245565731707292233758257691421386898412\
9637498*I)*Sqrt[2]*W2*W4^2 - 417390485413519228598177404594648718411337507340\
75280192123137375975535832459627990756078392367097026430417506461152263122705\
66479480476106306952394355363173339315909149289108282275313833648291962522814\
16911396555857568913113919321311152198203355734995765296019470667230601931759\
680375965921324011907348310042400*W3*W4^2 + 
  (13817631510586676057285132005978542296968831992600484112067747331600243928\
81575029259249376360600245510345515330823904610018166336666475639123190799028\
27043621673177176721436280948488974072531803299349001173088446312898967669322\
43591357952942753312976497427272836647052770538536545486516101670297304942342\
4808133*I)*Sqrt[2]*W3*W4^2 - 132185007878558290829548148988387159323200992692\
93502928800597378467238659068926528761075121285043427517394293600795145435729\
24297397643579016501417220198127237695890851202322019693373095554817315663507\
98097102114011251431888282180478389690869721778665384973912047943923237347841\
317611007018851033619569805093040*W4^3 + 
  (32481017600937374856708116592526220003780377959911767343888349482535175857\
02634995627007722523899913417278593035119375555568351775555455707330814953978\
55858958850729782677485708344258095611837300550484789751520571507843421697160\
44081146187489672780665018567670538010391369897608751502666030101116592012644\
842383*I)*Sqrt[2]*W4^3 - 4267706743352883656220336823105473534068973788565599\
31565381630580983108988542541902840408015059380663284340663918743812209528256\
15606188907391300622776003622881293923443650278770116137531922872846034231625\
91876756452773397597171502805283646257646890590885720470140320379020800647140\
7346384238454876742124579390*W13*W5 + 
  (29837050365149712557956115754158317685036464723822485540951776755063200042\
58903900016751317264016361432247603549025670185120659602849148126772580116490\
38183242388631537803503541928215437869583380488618415448331013309095173834492\
31374215062155004798824159562632148590226226977824411975725890290661695053995\
422235*I)*Sqrt[2]*W13*W5 - 24207032758491929716811418140497224751734250980292\
72687076194972295706882754040430492630105643969305815307741669429274192999679\
15901375704047298939733232000268893092203479313658760540030982483372152268607\
15695864455775725299761904926409919146801954362325385520843044463041000584115\
0133197735740289725716545180314*W14*W5 + 
  (10581467666945680262100949557372721899793416988693187142142282861882943872\
81068408115016957973338662489242930965280177288269855044167699497516549771038\
22973290629790888904911739493292101890871275854003621313098805856251883836576\
62205213891714543541605747738677607834202054731844139673470050617056780762043\
1172862*I)*Sqrt[2]*W14*W5 + 8558442944753322283591771865409131244944712153265\
66505577816761119160897490533820644800778485300745991164445270019813923858178\
93368440029798236263652128236357827506229081021337410472671810278378396593628\
31186640866073145622830756426207632072021573618355756232875020883402792802834\
29641772621209681367975785359*W12*W6 - 
  (55434335749211846205063587567528290982324129359630743767975898236383048798\
34381328979372835385095158821258957973474008382682489526954648794337260355746\
30435266512014519208641821984388431356285884512544610776679880779557884806349\
77693001413697120495881741706042613617882036434802016917594487607536935926029\
875557*I)*Sqrt[2]*W12*W6 + 99574235088903614465119623463222360703178956489486\
37934898877388757649381239712678053040711511340923365194457980148527487007146\
10050209854974935654506867693351110661337542642645447216823092924567690590498\
77673340440473192639574715611422544869317028408594430865444832199864621142537\
31422066972218561890908101513*W13*W6 - 
  (16942647327862396462975391679424520219057955417192594062780461647448859971\
61881193952358606240588673713678192711451688903506399956507007086140809166202\
19423684406851710676761802788380070711910583564902288346729952495412482967823\
37624723838698107897327863354985323123862224961554978267367869308036763067292\
809570*I)*Sqrt[2]*W13*W6 - 23894701552389765360795612061200655319107737604126\
68253163361974483415822261694606421485276976154565187100507796983624690374507\
78528539009984329423842762602702142889144098786738711657844696438876932715960\
18946972775353918360352245127017076821299900904097575638440729222879391501602\
1144074335133993975149555460586*W14*W6 + 
  (13817934678901178155425255430423820906813869622474342683328196588341700212\
16015599958560759961263169201005032202926068375881991250021304070734636768907\
56209232939344588101998645556041614057735740729784876573681602999405446272811\
17572169526716145725040259339517606114829743866246240900815983874385845997169\
8439488*I)*Sqrt[2]*W14*W6 - 3335477434512601503520727491242583602782175539045\
72034239474328955158941643955440778686165225282223830688639745608237741819833\
42747894790854539187673696053736600563813212984180003869073152975064817129136\
33580854427752252877922533211048253877901241970738528713993882726512296527295\
8717134341952619521526878709869*W12*W7 + 
  (71447472248284208978898578911567266568701792478423790564569691446017364037\
88411543729375221517221055934992176648507750363562230764914951003362224489174\
62702857493568399463467698522191843003176772009056062826212628401950891521584\
67120164558681769628674616254887545849940771790464346566793617237478937613106\
158744*I)*Sqrt[2]*W12*W7 + 68228548874071668787253755627495231863879616717367\
94928717783819292122087364869627977423069716874117699557048828532599413235155\
24971035074281142763779627664825311456547798934440640844313465904600425864629\
24530664519058011303637203345001076908981629292303110989200579615111279649443\
030007760300655872907474526621*W13*W7 + 
  (59178120518234873699910464892616644060528217475141906771116042986774830844\
53103852476864445609189500793475156255463905034001657306724108702743914869244\
20027456353464618130657474083437766837739020195914150058691267629227931851523\
44228506875047636190703768806701497968479288124040068943511543518315200106414\
33231*I)*Sqrt[2]*W13*W7 - 255127723349524208652236250956257390835799262587231\
95222129996538960413714532507043298530103343989782823089561895849384572553239\
74329749817295518545637701864218980999581794172631472616686775239665228217751\
76059617602793230274879345630411083873114409935273602924461714758456311177645\
971713808624809204774607338922*W14*W7 + 
  (10458663189947122042195612060400210035973356366327115880823785126441878052\
07172538226767060062795206218697396813697634773272068043567148977304084136115\
67436701010310890962925593582148405917316122809492449974144767978724789613759\
66262657674353337993910853796406298557411069768994795687294233687048022689202\
7912186*I)*Sqrt[2]*W14*W7 + 1682811639249709071044710067126841398905758041008\
39546844280017676122079624814768878728324493595084506997034464920766107075837\
69511929698736645993782885181335004951403919304055439149084380695693931523626\
24998948212842049749471084032526410960267893806011850475948816217315600633376\
6082058314518574175228078418858*W12*W8 + 
  (50203832672636401070794075911765386486938255170834320813610990999966789110\
36125357177773322832185344461595215178287127106682444708043852973647788582243\
44628777998401352260805803602074938627718253451825920241850702687714108588389\
60879404240700917701399178186473760822654790827652177208773657703473343578130\
550214*I)*Sqrt[2]*W12*W8 + 12567925379747529662680023929146903841327225229837\
41359374715038942526091842802990248636123231647691816395005838968992726312215\
51188853570115434803337604227672153151169201780456621381636344726360474682190\
70927385525323519128299068072911162629585050002972190295276853331939453269885\
108940206238865005296890486502*W13*W8 - 
  (18433761230781477036964389250574305497559060517494674215835521033341937603\
18159256960612311460323362428882624898775525701920063259585909893551772037341\
19199921312179284268247409406746952663301997832821794881800404852405023626865\
50655636139830574961110284079237979628340605758201924097689853275573348370849\
606611*I)*Sqrt[2]*W13*W8 - 15923663938622690861332021505370330915808845275563\
80170029146283289218804052458171588972354525746763257462464247270819520336482\
29817474504276538097009747088875095252256714752625891672365107659676217541614\
67493719555987428541816167487583309946485127188605423190242546983092842336795\
2918317151619412003796285091172*W14*W8 - 
  (19139378238630098339141690763310604380088589153387126880710790861642250227\
77775256774334685386944337777100278890802043531556330999986552669872254000610\
09265877241876870357820590410073068948341466059585391565778608773429674254641\
72946865023410811685087284701236676881986763260291480401353715747828733984385\
4550348*I)*Sqrt[2]*W14*W8 + 8779980362160273235047438510388558658169627848758\
58918361593871588248712543756163528546783895808498430922008235842116471909721\
74419040506055868148040866165758689547862179225407491615676642176199793307105\
48909208006619944680248415822617011025226857239428387121984702231325075683907\
547766513303541096788839783622*W5*W8 + 21855360693011393922720769210684864053\
74396789880267653767240852198616606496592862189550972176227753656577490339751\
55219167387299013862614714488660636359192363923917587247833156679178766339429\
14893301166438255628822461902440101536292571474486568472692800988466670800187\
805202850124526229591688265462713125888784*W12*W9 - 
  (19651207047031816731751021333935810719732243110437783501483436386859371111\
21341602668329467413387417772331357320923783721740657924493233591780501512453\
29753349783477650076694065460082031650749541531945454547347604051503895157764\
36000777904381077028427203370102368115886546354799138989704532007345543542084\
407859*I)*Sqrt[2]*W12*W9 - 28698091062054097243135977290757729881570894728054\
84618214247417008804212464170743892252458779442998077764017179580223144115720\
16918685638562185418079870102436937201273433145861085791146578259178346248957\
41370001134851217552543257490975234003662585929593177427324585612458537194241\
263461525098983585236360412676*W13*W9 + 
  (31920052161649302953176869932534936726236725930848229429074823030679560560\
46555938358595417239342672108352342202538483587342284724606899851891942299952\
54852298307427876496024025634392358051017531259530640668735690695811117590482\
05818748026486822758829448438110646963942093065443652205079104358105156435004\
359114*I)*Sqrt[2]*W13*W9 - 20261219334255732489074928085903685454834057097464\
37793685453164761241333176602091872438653263907226231025884904565005722223416\
09919822305501617675082287714132577220928574707182381136006560787511609817375\
65711762932252119727719411451651344610721652026099325440262784303327816380129\
5833481019634181255434040766428*W14*W9 - 
  (19437928624976565754392234693059254805860056579652398935337036016797965701\
19896395342103883177792871935252576308359101707877373647654878278553546516835\
81635488026815194139567389217364671913008188725360154517169694774198253067799\
90159844458406269349506302568350847911530846286865076838655675114796932743330\
9750724*I)*Sqrt[2]*W14*W9, 44510440851118925581975032450882078035463484306009\
38309303807004515072699583213108541042407474654160839378777028557052178449345\
17241778599157325321801283982800132435282564317922135215588588306932401198994\
36791074825225501631370258867430078086027438672863492658064288435591768356768\
993122260054364644377495764564552*W1^3 - 
  (69787964393099921010755681307523276524014522359661370781261838055730939863\
35717444474570620346495058435412336898798764029679510749369809103159864215067\
37601162842018431524837087647770455329591579184159494983614904713753716910170\
36064992086000724123055989471829908797360842675825135611016267006855149298623\
839666686*I)*Sqrt[2]*W1^3 + 7613615602550956825658348644029139833682296815794\
78963522208873995015337777795184418583816274976844646640933241811494177745294\
69251794464868032179639138983516334802481570091427593509068258042908196712603\
04271613010830146638422365329802380299838730555306391983813798516949944528705\
89048747319450100338333485346*W10*W12 - 
  (18465255328017707846617989318349102008034008378705335985455437533530482952\
07768320142172327309538553733392803000586962038732558907831226957324241191029\
47632154646541406741377098965624061611130786408761670514367614192095695859771\
47300335359726450860024330954767273813735854833976378863235420648773351732140\
71925*I)*Sqrt[2]*W10*W12 + 64421875592797489437267317635085597883218505679606\
27134052287174373735685091584456798132383599718364982157016350420179646469410\
25693866285733308518007081078805732177971738176617235250359715888425778812039\
73014489969098445926027726710515546238896037626940530902939338069364541570686\
1845540648242884497003918430*W11*W12 - 
  (81259854337176256950541781154909648368245249586704356649779904681306915183\
27918244873446169729420143351186522682813108573573090720670443771352086753712\
34911171171521741578862115171229083355598227484603681490080014086808736917674\
73959885980359784164092946981508099261301458520091933669787117647778018444666\
691*I)*Sqrt[2]*W11*W12 - 1850514218108578979955055533171952870398794549580955\
70824150596094842775221938082451754950202430914538688876165129157856925212673\
68259591955278943651908671136773010526796382675705342154166963085830234664797\
59696519927489027717312835668971923713691524881461032324409894032107189619519\
589110767606078294514130987*W12^2 + (1066292314177342686242318501003013319486\
57254174479937915328751379874371534190177549105057987932904412377987640355426\
44177514887550220947417425303655784715598355046825886246106037196212591830782\
44672721668725202370435255717537510339882047789048062664107871279564471239349\
688116974026441350975654411872467034074*I)*Sqrt[2]*W12^2 - 
  341073625792596343724873224817141908536593593305531979304799740939458952972\
95535115394278509326789004254462343536233597356709055872455288933430654449749\
50452530670334357923478744872188105358788676798042191543955577497249996342019\
27015599499012136701968990596116391887059436561708458407387679289173728567519\
242*W10*W13 - (95980369185022876717508013135271708535212829694524917149403824\
80028088273336741347077670863888660081135193051892197160985771970623711072830\
27992966937101197175829131528034726147796005144132398241138212510246109936009\
29764377216283131161538751132779016755674178892598414188957614070248170906276\
8665419521008206*I)*Sqrt[2]*W10*W13 + 101820940555585011220177544339294498733\
14959783595057768820563367770544817023552306944370383500817788202518160068239\
62128844745147382089511935874341974255185041573651874502551207228773050501908\
71555686530198531024625034404620139481070068992911500205594046825488290576392\
7165359359359890082720680391747846722928*W11*W13 + 
  (10713809781350010564167204696616572825287682072112187391211574218493490519\
26769099051295973260182257103042103601726195557875782522787016263907514192083\
64797542673747414554473036250910391950870348440043015023042334806462487708058\
85016891812280125090940149612707264867374481534768637297994497710003305606049\
21302*I)*Sqrt[2]*W11*W13 + 18783028208150451398779221836857907067182893879013\
27300457118757135936339678464454797695138718747802541540482236909475477941211\
28250032534623086047538611165399399728280542526407965419370174503805406462980\
37729879066946120221656706217185625301552861716359062556454363014923790521599\
41624593295897244145112065416*W12*W13 + 
  (25826132821785366933673513107620144538492854953608946671069588929428328075\
37198465273763584860975718863228209275188311944099150525229954277721295742276\
85953565709564883813031065987729061578143250615437979195778692096283037473211\
98563798962284388161525179142399178386628115221757375086876672188255783885872\
77095*I)*Sqrt[2]*W12*W13 + 48452226985483180642904691750459097223752493458073\
17151290943109960324786390391475305326896995203534880596219927260322537864994\
21626153980940629339122548335121638974395660259381343860639407169861153933565\
99874701866305028405525079288079719531243990597044368151152616287103272723117\
7483489185346493407399040109*W13^2 + 
  (82721042035746596007675571694776262414921207706234803609393512497420300969\
51978758017992113309679357997610144140876763992974031502781855371544911275499\
80459836164988316468105040349226560859468210485986054446561163657924747125498\
15727933917194310902023660077830463563657479811635747402608076002672240073436\
8814*I)*Sqrt[2]*W13^2 + 28879533016894007477494455601449598091440059278294425\
54609787774578045219781383392856959455201938278695714023476891281480774722039\
42976026997017825013674582163664355200716979754760077902141851121684777952838\
33179454383038975867765204278709213481183134308327998185132196708250331009867\
71475793785113815376098584*W10*W14 - 
  (45930501254169086986128772074535958426686721484381925871576400851069683443\
16146234053070179211968996813503849342566834825684962480899211540282188555519\
45073196869160303975431975144615954299637105506353399732200527916896223191762\
67859607666216818076626590465389040035169952427775897264784416548623294696819\
92094*I)*Sqrt[2]*W10*W14 - 28649182697363302398081523834581761980695730365054\
93140842953072222929492960685266807775602982301626949452406798941382068796031\
46084014895412835955816067159021057757672554018690125502406168459711501234116\
17636002891415091638053642186065076513836020540161823649930495408475624062495\
94036125684309614180830236584*W11*W14 + 
  (11919823163023239946569504047295694456922523376002669656950257059194669216\
87648892514762680813838693350594494572105168361234062526434091777491704662380\
23466303387794434069379548082759559294376220316510509069671272361019893212007\
57387997619610767558411683050217060121532321472446752671533654589794919418252\
470856*I)*Sqrt[2]*W11*W14 - 1683822346259478653445655350240862063834387973437\
97512598931334813700518127849686504324938836603917574364352324773388975999305\
82549796947725768554109230932012992821627441170510770889709470752217082173635\
56039994419956523486627067209243864331032061428862836508207395148490558967990\
483693986520326597696414474974*W12*W14 + 
  (11235365458781203081471650747324538632554726472071689825607666578017328885\
97568643784250176401838342731718220786054516455022381892066659484701357287139\
94910678549720308088255295567121590848817628005656525419717279807593233228071\
54883396807759024205348216582199457185367239212270307970821656023075210767355\
009040*I)*Sqrt[2]*W12*W14 - 3522852707542994584769623895227793324864981409022\
05019082632075055769447064793715721197479417438251653975444421725923783599673\
28783065600187156518719626724332962836420360688530703604039490984549253140928\
15246485380074942938606513739371064035297630738417954028791738918579154817177\
267860843999530853241626665986*W13*W14 + 
  (10748320689351849821098717346992534752214578338301017937871637809589412748\
51068000169771869110471305679656602771922467317586252358547215514193585200044\
49486324216729436283577069615152862030080522669344130784592729632090396196042\
04395550777918020627041809011904796184359481877286707604487814544719194385620\
702288*I)*Sqrt[2]*W13*W14 + 8462648487237319607113347359353811144651963228642\
35599932986160398071399478957719719354355962995651260511548699053539390590135\
09396059618488037155948340861946768585115453140415599240398282365547963270519\
15929334000370325852436821455846897656698701798689200236251862691433207901594\
425976612267881059395448190496*W14^2 - 
  (38537331489117635517766466189024086482729778139943261744280484079937745105\
24733103539145889633592980740719837000981692286771431594710629045480456635058\
30586438868013284230983267846753879988416956793956807087054651363176845805853\
55437688973637150391548084762095832631344055179819037047924114094590920750898\
67648*I)*Sqrt[2]*W14^2 + 2484487182891119026876788321293798572680882285840595\
23189958671002452229471353555960531324239730864311698921021729543271772836291\
82487715586992208463699153603586558946369290043666760342206658903740877584785\
75954272990386132922600860562951755907045329696840701444416115836333062887162\
100462894867898687232563030931*W1^2*W2 - 
  (33878548138075990561710324602607791140807107501667572816936776063158891082\
09997819119647563014977232814543354900020218698801718674716371010572376132762\
16337745778400085469935896103711060611609899668947068815138694691707351782288\
05220479263085631038683604102605850261364089256191834587874172060129176588610\
29100103*I)*Sqrt[2]*W1^2*W2 - 48745189522913311355207480102771664226263464566\
53987077657183062200807866329022730751767170177217966172540441408232925236314\
73083649374961697346881804718573585102725768846617832052482287692693971507817\
99311998339188788474685571178031330851195480177242450898305271516113031665254\
836491275776169088326603814955981*W1*W2^2 + 
  (18469568275586902646148492969123650863587839384241563311489168088930096713\
12623041649469186380299278877985304713130379816869571794853762965233976282584\
76901975481364850212550784032543700602427025127067716103843210825873663308162\
25981611600711455845441072163534071497870137523058667931245353138866834694595\
8037383*I)*Sqrt[2]*W1*W2^2 - 178166451766392097457653108246139968246011391982\
69960611579804415758201603712127632870961407114457157956537159679049779823360\
87886758595837350378231549240616385454556604089375115467967856317810193949960\
93586988984172132226756877386803149989306721889794645104865835716219001533652\
3662648322665721377645983741626*W2^3 - 
  (15075561422480159414183553549946000226867575370709252384139074964902306236\
21222655716268385304711394355069429804708750024539556822574188817447294417756\
28138352671776937124831063492827552715737496499444052136956612133679876405615\
54509101901312941121286490816080996794656865325148495193257101032329705587706\
17160*I)*Sqrt[2]*W2^3 + 28535873694606160938328754439905866027819263304866183\
18143651549523312749176574609297901644396924816628075696161116334318430738409\
32573402388681047604342301545804895634641817247540834196750985383490944121283\
76182791282280292334889670308135109581840093171670731112906484452556156609427\
68291383733510511339506136770*W1^2*W3 + 
  (13850100971987516500678636071934345955978184034201405668746305068261017764\
79264703796459993164909095213039051651197051620903345200166249999285436348357\
03690558751905176818967996813665926037135773199902284868168333413198450004851\
59939173196247140370189804093034479902323928290368123763392455512163305112169\
0977928*I)*Sqrt[2]*W1^2*W3 + 279195991479105320136041144526564218384238678380\
46597231201452163693183799371283452628304298827746267787181835063030347353918\
92836947395933859394248482357296657385791082077783471566985752096223338821952\
07345189809803735857922475964719724944289309632558466985664774842030682280587\
449462074503951400039942324063672*W1*W2*W3 + 
  (39737524863016078601195051219718355661094744115281765112267995662627938231\
40835878393183142022675188684606367283155901564018620927789904820042849022777\
91482107170333572962089519572178870426903171930349807692868882996539229606329\
72116290509333636772257699006577756299702916585376778149394205520608275727743\
0600697*I)*Sqrt[2]*W1*W2*W3 - 10390558433128693020542350464497331981193843734\
72394863256058582457291397284653037076075051753552872405927734957452077748682\
95353523746452507224782377246243775097884214176682112891971902953971738922120\
20222838444511319844900111340865463660985108055810137864981070521759253404506\
186714403850633856021534971252476*W2^2*W3 - 
  (38362486447749464638761848042940632068695617263109465251496158501999928675\
09603014380773070874524975921161498790523834002639040936417841398374980011508\
44649058809597502937892813549130092336673489833472787005365098157536412194460\
96395904970405004419695671413765988366519514191044782361754334341033468375317\
37956*I)*Sqrt[2]*W2^2*W3 + 20695565032355924253789291284360312553197710801021\
11280341365100693654197992492334683914532733720384678709781020504692600625263\
25212767128301910935290960481621395906087435867003827183104161452236722367557\
98919929135644572148544361186215345178043068473245145013441514642668823431571\
385946837538172120677185324297*W1*W3^2 + 
  (16553386749205181242547950906877487603953758241204861940091897796029502463\
29177364807351604620058065369429885897786633433260119599279258823596712206000\
52696258960552370376772085370020077428464746139607873454278306464536402158410\
99266559505867914578965871165188997269954194443618261056012610770579624393151\
1375819*I)*Sqrt[2]*W1*W3^2 - 692413495564965214664786407048579689343697863487\
55366174713042848411400010437062206043551364454224342625460851842214757515866\
31119066485290892327455959410959456166929367463695235407413760784618645652088\
21821964143276855859099308523306178542735246505402227149286252748675935351741\
1900008889729630751629767671553*W2*W3^2 - 
  (33415984730636687930543454263567153264692204784426099208569118900126122065\
10320606526225220435487470361041256088696367061721594551206929691507706330678\
53946307011787456294363004369109753654586690118485195913577385574685606274453\
57839783652775796800400041852681827798399413146415164036996871122395094535619\
29581*I)*Sqrt[2]*W2*W3^2 - 19357970684156425450924311928461530924593088275730\
48930898745221608661806912762985692177835431650899115797854024369379733081683\
75367368357217078237499937947319191878926299686497886799888631692567651820267\
90621845001418271838658919517761009167414999453693490919279684231823917741863\
46248604578959180368255961878*W3^3 - 
  (10887426173092027262295673659917302310878944406167195648850690584477177834\
79244110434368103416447280765389923535463928111292636432844995571070885391801\
26492857585267519246807362610821244116512502471565574782959779307300999894270\
52451665661376116850332181299017204263081194810506741086031819550678512487571\
05881*I)*Sqrt[2]*W3^3 - 26836426273885917778322780220817012964963722009654862\
80948416531890648687725914773562029645732405520481688884513714074540076787452\
87142264615202123640161561093244826335335110983086907054044726962453431223594\
94459564007559422561239417163723858905095826750165427271720055914061450991405\
14533743956233192033570714169*W1^2*W4 - 
  (11071905118749117597940753465435496054874029052272079867734294906128528312\
02016280231917856517115393478901478300962285498764595165153193810694865920599\
96872568070981409363685990596806941252667401645703401062226624951566796545467\
77851467491698174454644932360810773345063688234665662900305992028944980566284\
66826826*I)*Sqrt[2]*W1^2*W4 + 18853574327373496948463266418876539108355822792\
37259329846913676064242450340432968475339073629837261466705362239506122848679\
15090807035596503329889634220727494025391208808756591786166738016948427005796\
35729373641111356020252189580235024310063252533558545536012144876357916605172\
4560145995262834289157099638033918*W1*W2*W4 + 
  (46166450012582348080186721991110748769330540015489143237024491785079527880\
31399704019474531142026937994942807011912479498430217855375125829163422098897\
40549001682370280061595559005301744289378901575401695115578815987890077590649\
97394710745834914315835950823923448718631040924439035129801223260839002335967\
2875909*I)*Sqrt[2]*W1*W2*W4 - 68739565651193374946871873675879776463781575492\
54315600914899485930682023011914406911978044025934050102785148158263872791774\
85598661455510381216829017123700079251947624489362852718888597576457755209373\
20227761914608971351226208144280283085662551105439551490991193620124415363553\
23665864389409044667390869864023*W2^2*W4 - 
  (41068318442628905358128500643396617922270334674737572189196342005419427585\
05061713054794248067974355575959060644071781375524403286513765936151307373828\
06011557177868947403475376612999737034415329986875906661669517498347967199950\
01685876145128504215070859117785590690946397540464731825327992975423982640521\
49115*I)*Sqrt[2]*W2^2*W4 + 33668413849703306806089929054274068034027224750968\
50679581608718837742792141370442261006329645785022777905820161588277983257096\
46013928083715980028606704241222554374218066897461039228558881171525977909232\
76634675133940330323202184003332957590102995319855042930589947289450012676519\
2636752478917489540167561234492*W1*W3*W4 + 
  (42551645776618639009483470730108698694946602715577005159270996607720017965\
63555868686481403044791481586174816165173373571149788403896747948780780553692\
26350473994757978540508033518258338524235751707457372586526286478425629292470\
86247944496263488473466172146074098310372709630637892494695482849090456101430\
1923603*I)*Sqrt[2]*W1*W3*W4 - 16212486182715036198496095492516308641165800398\
45811390281210159427402428212700303270788794283765884281379868753427817571179\
18633854658630808955518474488205186162792110691256250168789427242271250108628\
67934740015878104602138585389979247537132884217669509651299454432957364592403\
398188236361873653985150583328278*W2*W3*W4 + 
  (82569190474350146890105797961731616735877810848696235291752918765123422383\
58272378705302617784910779638178416199539839356170139694742801502102743213934\
78298311260328268521959198396823387383836733778582022798524061472412266895570\
03286759330333242992293964838540058941036776211731423697336743541365281996189\
5446*I)*Sqrt[2]*W2*W3*W4 - 11096141675151421627594354144272293642621041252862\
73347418680382663224894457791499890679216269350875951743546633471957735479357\
64260692842147644186340647941190882850771585022540929328736413752766498158213\
36313051852567078294249831672040015790253906350425987330691544448533801286859\
900758966909333307603370556458*W3^2*W4 - 
  (30589174082924578763182886099749722335022236083769956242395372839274456469\
82171265877369934522413104586786467178103782973232814411273839406155955612772\
87877810820863146821069672073228400496055840932846627515587826342614323099239\
20167632130038055432142724365922945826152847461528149922885762658454248295110\
70740*I)*Sqrt[2]*W3^2*W4 + 60788442162257782645116028889255349252478448866336\
00145728612894707156760332969353971275429919697643587676358135919287211195651\
30648769508180937848729682254507388546153301738263564947888672989682648799435\
00442076245904590110548348781857431491550892303407505064148171787503897810542\
000311715637920374115501469438*W1*W4^2 + 
  (20707956677055723470948137167901615883105569945734311812291011430251335828\
64561826122879361956166947043222323978870844649075146381259705997717478025632\
53993486946938027069885807703469336423933638169730943217544143512550532914727\
43496027090480349163419853534227965874941981957040862495484601382975843124372\
6692263*I)*Sqrt[2]*W1*W4^2 - 107388565862679648844089966527814093191250700097\
56081175752617460281259735964567252413420949337883602255302937027663334016980\
39378711479701227904730874265351498148831990981200412708608548240171999606864\
23781567267427355087286519709205462461408752819928283756542430256291560849078\
50127100207424758621734938706348*W2*W4^2 - 
  (30381367013801172708345037221685404928907946398445682549553697819081110208\
15521763568228697682332652463267073951804362591467605941617844677933463020719\
50987277739885071168143848926127798067653006699662941837384726032504863422459\
93793150458197437240892056706782838740820774491856664977848944553545067060684\
97348*I)*Sqrt[2]*W2*W4^2 - 86219526867646785959994545838433460554921265293550\
43440543515171432868727833738746578213059067640769836190683237001352979330751\
96023589901816843876687330431453581572252318632888270946865793489996010345782\
40338875285920940629325142788455351026111865125835647631444164236867830997796\
87087434976209737669169580184*W3*W4^2 - 
  (35386388885794616720562304175813472875810560417899097782947193366545820806\
29244991815558924483721267242493724180130086735949790921164162394550353801169\
69560072389153988200544806982995123566474311120701469015360421501106294072720\
65266972334931609508995676571860176036657836579677598793776166680891157161510\
68165*I)*Sqrt[2]*W3*W4^2 - 25069769069172991329578184676003768616535534092117\
58004082664619484984996513361393783551610496211217757495410027032746091762899\
34110892594690116737960493223716711127092884363855553665721230438342340418570\
81349200259689867497588683932922822620698727508807265378806415888861172856510\
04094787912166349475859562928*W4^3 - 
  (12770388922433272021223293064267624089974970394651998359185234917169471330\
84218352614889338754662974541155269096552326737123801840670572790361214477230\
58631516625045524481783647446183943335336653528139590955805473954572879162737\
83862309720180103334408246465519909149035404516941362702792728598564933410194\
67999*I)*Sqrt[2]*W4^3 - 12613553427471215229857860583660822063940027391481884\
82847959114562650298525623382807953381314704868920272752623791748525528358048\
35919779888263107070801432597883506281489892012725902805337347736571970718345\
42100246539042486621394456867748324068187251776826306755068896066418839502497\
14632797512113046807401830*W13*W5 - (1124543835468289677272387505048250116287\
94316119617362574709594711507000307019607205192147835135263505885525427942308\
96574910221629076297831849975777771305881896072414027325667491041208289552451\
97726841108978703253077707179102590618748897842061555522851124741318547319337\
90396956866858951864496949109502659235*I)*Sqrt[2]*W13*W5 - 
  636812404928645971056299405875554863012725740683151773200926528140272921445\
35616998632967024955747568148300727264301807442015540204984256819446907622752\
94972745136754347422908485825676604274946031637223304842007256364952376071707\
90201421912136645332041764611073794520563282158093999113749085040921159213128\
1006*W14*W5 - (16395722600699966661295125085398163783488735304426317436244098\
79637754896254583678441894006598513193661084859118439703646647206713786238664\
25363731255767344990901854382423280745363673084018146516591268591528429970747\
85725101106112752233343932284334279656096741669721621120703137944267542723746\
82606736219189808*I)*Sqrt[2]*W14*W5 + 157311169609143989241018998017967499721\
48772326367550160218966635004410006379222815462965931436912032596789309112031\
13644522421131627708852654626902374397098157919303854967027176959422927514348\
27183188259273880816594026437159987438539751829969743055896254302903457593361\
4149863077297637061858716849258006883107*W12*W6 - 
  (72606975888195012817005236797762859034197600688543058518911354714366829756\
55903083254808475517439664500417178250183070628075247995622165317348149250638\
72497414144750002822643803080607259842993460430688805653212831682755329023862\
11792104082155568645802785443919115034082687707216237188108644453720618573179\
2799*I)*Sqrt[2]*W12*W6 + 8967693515474352022549351611198267299955155108066369\
28169694518550649760384015406758871320373408821156043741994324886014044992806\
51938970941284163976415631922002516831236170506149437566295051375018528122411\
55201201932053578024512722847235150483562669677435843859151721825828488022731\
55680673335437696811975973*W13*W6 - (3981884736046646708753987744635432440309\
36178990913330016831358439607801032774969596502340213055442047706869025486815\
62643495229307032377317972002704032163152736664052136230360994477547829439549\
82117614886171609713940310161465449728617980221944135232789785858000819864192\
71149159129196873321286404227420756924*I)*Sqrt[2]*W13*W6 - 
  718157722222269846214653393681492409668593919990167571022362274257639491226\
53157114744904564032826628188302267971230525447547541597385314179501347085992\
68239039099433967963146265254736254847147743552985432294704965753415447366730\
41491191407779988347209266605874752229745234757594239605077984438752510516424\
8110*W14*W6 - (11585276998122963788091669534454813687807202777985626303522845\
37458190864649840807956647012972346659318497074646009971233025440572580412038\
70658545813439567688977496257391217334029805666102931668557456617535892168987\
54693975295386567503361811510662935152048930259175755606231808698034250610446\
29779030250961104*I)*Sqrt[2]*W14*W6 - 252967808844613358000333898378051887518\
14659444713358214027544523112520515017009050765945091285443074666032489902719\
57239927728375366865904031926492200279124677421102217171134252634892595435647\
41783686993793891014099832472307972002476574777468517945525622043912776096227\
7013579332277701310708084912601059637891*W12*W7 + 
  (66961915799719453562358403033366659320342068156497773111424369204180399336\
96582759265538068414892720063036967249996409447400341946210605795672683691562\
28354368472229535779425049361576286761712390214222685214950205290137144893563\
79913596634528582713959152605451679574100775211118014780404366386839352779113\
1546*I)*Sqrt[2]*W12*W7 + 7314821081083347733283884051333695777199293073648135\
39989845186616937246060673726898612136188354793997008930240317421109497522830\
31316737804756945570668494167940457461665275531050852724829404015549380440561\
56700253566210209425474913157899932523161763710158453514486294753247273765056\
42803571778647833299053949*W13*W7 + (9346296822703060984946585553053591279364\
54553710909540097014499034221884199325892612410337462556203102364945615777794\
96318144665381423049283685519576924470216088015788604024210475940480215907752\
68421381582022503664509442033956250873476686986879751382014482935330137089627\
72002336481738886922914422169135302509*I)*Sqrt[2]*W13*W7 - 
  619570292663699687316791265449141940869829498687800363484480376518959051913\
64195623301786509559083144461035850208158088486333724528350046228109668437349\
65577398083666164092014298992926765417558813424486673391268026034646367021812\
20079240997023193600319382140014457830892568172476636551136122780493800546863\
4982*W14*W7 - (18265349335573936599831983551101725190089696702313077450643372\
00777338827146431945197055745909146235489793727119769574590183980410913050512\
77534568901872968571926676717594933905445237464566029260483982680311136802496\
21514447496240929055343977332031517873349343667261659363453756311562209472407\
13758650178037664*I)*Sqrt[2]*W14*W7 - 834672573158348825701080257894978203032\
29297629876180323526350077076703280840703057371817187393446193419394641995581\
16547727002860697710420645831326379809083121571867893116146695682020387614191\
19781327308757621325490145189587893837443316885549084769065008789592900590663\
960718454697946186852994878459384394396*W12*W8 + 
  (86480436429907471839469788383555005054867026222574943167807668221107958135\
80206852495428433897804188979158407529146331591398177483957504355994947571187\
58306909827787304938480717675712817721262756025871932613629979626599600871536\
06531014336190839174456758726140458927916051439010258978377515595314715861077\
0663*I)*Sqrt[2]*W12*W8 + 8260041361125736542522198615511922919641664715822603\
87197840871131968705596266836576064542292208553285256832552106052080679871897\
01356588431650453178862582488358840622039275067879715598836386933803659629478\
71033700910650121305420600352184969359295658093595866018471677534995266344419\
16185803051680806224127008*W13*W8 - (3766372642294882562190194262213548103794\
41092226521590291762012276828187048292481539090595359552745320700423814007992\
69379494735189953977974484654191286369034291401680936938916536693147124668784\
97130947888147079184805396708698124460360487357959361366582471562734712303199\
2268925472687705881493971768694362960*I)*Sqrt[2]*W13*W8 + 
  255205834944939131783433016532131336600498113452165093468033719122076487299\
58825327646248865593655869548207085027411468894323224284912086246197129571511\
20984664310376131738428942624628694040798544272473486546163386857457955009024\
53280532900911857247369107928813748921723719142211882184532693255914402349706\
8720*W14*W8 - (49189616117934637872449895648588694076139144944947865004838912\
75072909186475949487450318526601569364749070819796921537654382430133269861247\
73565825843008593251436299736914700404124341076221461233280435639944271489365\
48495889754551180951977225299737002598827252102067701173516362050206612607024\
20250048172796240*I)*Sqrt[2]*W14*W8 + 325184457857787897594349574458835505858\
13436476883663643021995244009211575694672723279510514659574015960074379105263\
57303369339793297796520587709186698746879951464735636267607684874654690450970\
36271507798107748444689627580749941326763593000934328045904755078592026008567\
595395700279546907900131151732919991986*W6*W8 + 
  447095744971305459385288220645006809915105757614289682381024088095980148352\
10042534166388576973295271063496028939156902309872972093465060959366408213659\
28497247228097136837256073204487877330721435232604456368269437805275082270176\
27932208507307858154903560992395765117865445959054589014224577269897295020834\
850*W12*W9 - (874394620805120728728831475493315886757206023096956746416002557\
67422365740098167720022044903099886473862947110059945150491416287368727514866\
73656345089420098785935949650163714699645156985237531138305751269912728010843\
00713949628474877121952836909823482041483680586693108515694881735808498097726\
89072690957454*I)*Sqrt[2]*W12*W9 - 928155491585836464100493447634665265415616\
67866855917638188399738309069859543709739586458491949544017308271562582821947\
43948507475339023051930244113315921873068036132305517295614852877590855342470\
48431521392544787347486425314071385640727392989120726248251406166118822388235\
750423839019295547155601026199747758*W13*W9 + 
  (51881227489742642518636000426760623184031726485401381288495705389747893588\
52129331388062571868471966544326968820093302024562022375257453698639760235938\
68370000345561356170104790585103244123233904006851944207806241972647444478378\
25899623841319482574470109782106146043774894610651705578046640491112440651020\
2593*I)*Sqrt[2]*W13*W9 + 2168854926706333681730850452895399171596484331600254\
77762040491769335450889635648264596314368190121448973098752938782403355912111\
30495476471736602803675318846481008135407505355475420099614516284996298231928\
51611295688137413313288942424226785583145858651008433525092020244601784012432\
954583007411575515872907496*W14*W9 - 
  (53871450859628209098556527944609715248820098722117545752648382850052987793\
58081715357888445420481697692450584146565585123586857988621708886896624263469\
22945943416483328943577956548091361229086099519483789828552424282314578539506\
08121843028487551000904065838871328405783655495321838349804163352630050273013\
58228*I)*Sqrt[2]*W14*W9, -540888053127202688237209477476370841947089676501821\
68774728273145946469355934813684189492663386692953562682393432395654737319099\
15106070636170241199526173833356600560099112168759765811174216449776433622722\
51779542698030415554494200098244696380815772460876696388433640718062502141790\
34903609247842578766366566672*W1^3 + 
  (13063542361381771622207596579526278355051104229204115869054301919411379597\
97614385324765636278313973061595425243291233703435622775636781579278378458519\
67195044643270585436890137791416111719143085863207146202777993258441707176738\
84582213512925964071788377009241136468294334116234349041823096878678755032101\
5941652*I)*Sqrt[2]*W1^3 + 103654944737574053910776297806551122158692576241364\
08318152502674103431058514717231064660776680286426695498927309435753691204866\
42200888358667635964027543515142342764572945419479758063687833327461220678937\
61086172040499005726024820422759776989354065392438713894873359013973959922410\
911063431651744409386824*W10*W12 + (32345718997233527267645827177070896786851\
61765326992776354907012159919216536883156114623337693324075848438055576739959\
36399263344138156331993639267565677489362685376162418979508139498588597782627\
78682113841682810408395436723137313165635829538169942227380404741409634404424\
47252638573733521129054977291100803*I)*Sqrt[2]*W10*W12 - 
  745553808009822394286293092695671511123330995921549896848469616693261524331\
34731575567052455149847632234851392704675866575394695155175002415959159218009\
13682649354475811984545078560325493921867915337448485474765966176767193468134\
31264262818725865799497462361237873640894465822818748699378436726297946599858*
   W11*W12 + (163888660409659589031766206162963311536445653482715687476854019\
59367538126231481849431109962199602625347051066998382504032625788797794063314\
60594574071403007409733691083070050869197712049070397607618459897717250424347\
59538695967998091145171430010186915613116319386342997768162851524366520251052\
4027416792061*I)*Sqrt[2]*W11*W12 + 308320592584218605911613150461211237919147\
96142593389081718367126198643183132528944747673099653798033343997645468719207\
26252207965375899939102615567206218595796574865668470834031127710981497975946\
55318443680068178267257017991719265099362764358198063379470575310331767123498\
0732091943162137129079504591911251*W12^2 - 
  (15020522418708538616310026304103241313748944727255928114141958067841644282\
02204726414106373756285456326573477310584401512749830506711313492690873946578\
08126187723672707126457713922070514637794679084121416273600195665977084130121\
76335219988638124096443982227199096745172389528468609043211754277744894170709\
66*I)*Sqrt[2]*W12^2 + 1653510771705710960616544208146767900155192325120300184\
44869319271522466569133060740449110781203936639846410346131163803388863852390\
89917197333987210740711126234647827665389097772865342258530929666215361995412\
83956999293406058426117665543303555885579022360955065405772576715593657298496\
333001489562387640568*W10*W13 + (18120112550358503697147255958128659750240663\
14120257418651148557625344431197097005648258973100302445945745601409521668794\
03073038315310384815011222957305087940366839954712477265608846717435352458089\
54959261850879001539319951495193581920373004132588857304327336508149314403364\
12401166114480422328686986991680*I)*Sqrt[2]*W10*W13 - 
  414595626984885887045357835798673943273735845239847924416432503559777429051\
69510474488350010706914603738379610182631101050084115256159335746826887083926\
17102051232928023191595144082357321161368046411530498803701076097593913332759\
55798027085653001899620743177689271070925999357324715170747562233334586407706\
2*W11*W13 - (1340295300827926135438407770682794087689672443160749025548113920\
67899243634492413068540583782699806839934235792797322450744854969176479893384\
68899667470488992476376668583332152622884116240070260806633980988552138925304\
63501983820256129831011877115619544391175023588399499138114213103196044997211\
121041902284*I)*Sqrt[2]*W11*W13 - 5513293393049373509428253879501544880566355\
42662193353063845470358151804070691102350506936380693311988295522755828009086\
28608749254784567245539925166501366560875959367937679810052758836045375638885\
27550671435718796754439520423368961175379593205631904867277714343278082316504\
039491454968776706276540961094634*W12*W13 - 
  (28809369116609547724419566285706105923744378764759254564015379978734267644\
13229614098967981785680449825893822692161117406573512580910880857035895780963\
84011155922569767507722969114303183994461387720645008817668805556960124259643\
39463802890334712526595339437876441180582857226055703672033661449598592259638\
23*I)*Sqrt[2]*W12*W13 - 26511129434697232974207772117430244931764891860951799\
33676608587363993781441595079373911735434769509544361901721654402923119530011\
14843203833820539252956683750281843949014916236358463149259294692691486616341\
68813067308761703188088667310500784557227230396186647205796886957860573370085\
95413860249179849330093*W13^2 - (17440339934711704512168874342103847784916073\
08483963481078701531562524381512888452084295405612131133226703868884397843235\
41761389802397130160119370200744148720720104595400849215444444074062566580373\
98829402339941621897770669884643382071411065249604956940816435581232409986466\
03559567253258255712816616958102*I)*Sqrt[2]*W13^2 + 
  345679551623443975158977483235324160376383531036735503833098809480285413026\
20478539916647845403074820208910136301069320664286872680475762355712575673437\
10859769644138469931570366977967236866133091067399766059582127202556387136214\
36019371131448257060838000999467138826750519386936625883256912399699818734312\
0*W10*W14 + (8260089750642657395608332750679214890195629744814770201000134941\
49826262168731148754089944300678828879601024275411392522553027461116704160028\
66734187861748068655977826795470277041635183215942769057396025093995066567488\
20154360753923067481781379703571315777518093812465612257683438639256320657755\
617207706864*I)*Sqrt[2]*W10*W14 - 1397689018112989297082582444468695383271934\
95845462196368575245789147752061710386165873162367981745575846935641940593164\
76321205317814262038388373309876121116267793326332364328812714143289218838032\
32841757294341539582187622557269129625163532218493986413155088124822990844049\
8870823789485416668805742659525740*W11*W14 - 
  (18268028553336206714968071727658305986653599881116611522292590068876131864\
02362138544312301851963799870295711282125132689453356556122517983982082929946\
46786587283696354934801893613250743611319093287238648595042495775916725472005\
89770176422940644230528401118505408863460265009061425758261774858679305242003\
188*I)*Sqrt[2]*W11*W14 - 1650934915423078661702038023596664388074883234828102\
06606648823544919180470445242952829120937514754063031069650172406157818351103\
21081920945958192777470093284165641784800863707989441426970211213813967113094\
10236913017047474300582870267863418853375160674006150926560342678872812286355\
4882150928546771746150074*W12*W14 - (1765244552019726224219914971798817267907\
41411493583466147958792192074492057218838384555843946773331835325254506419206\
59931375308964475589082805167281192867393320326347817108537958456656557241394\
39870740976254777585893777211929530860345610735840079736767587917188031404482\
3797207215535243244741396627228208700*I)*Sqrt[2]*W12*W14 - 
  123566690782013705846952038604106529274947538581410553162812950183818423907\
75152230652197389992257841014086275936701349568124668086728343985036058593194\
46651948536687659334809503038483489158359380481308023588952290327870053745722\
43447919571348668858438020108017733535455788374768058212376281583371702646111\
06*W13*W14 - (161601217886834431031476768563679855961839169215709948888199970\
38558254526250442402350312408009521509769555947564187262448147301385624675997\
61586087638771760380267366105151595297184517024559503238646522631845633036483\
35813077821819322557212939736829203949090871557028380399981287639413166774281\
37026577220800*I)*Sqrt[2]*W13*W14 - 47563699183644055867578448967834394704270\
98472458695823456316680186650829235954524286674323787499250693114474234925749\
20833234234232132804738896751773879841033877458400880953843910656543006156726\
76030389517928481665572952905684208535622517419487385604377147045307173113561\
26632362222654172376347630263252688*W14^2 + 
  (11802240638646081588851887486894414482690541785000407834500779553702025275\
49074577383575526882894554583723787877997980814356497117054673368017484108252\
63395568620669464112188139413551193412815420587779314106783112039265291922551\
94792413464425784584755023112964371349097808976905400742298731906309880125581\
572*I)*Sqrt[2]*W14^2 + 875940379124336607243795035855223508163457802104541990\
81551512110169633409753571209668207476546108578124440188231077636654864984504\
97748156858071560834608876858568641395035979312605838847433332345415327024544\
72272680070758422424619656080991415610994981171293678792869717967203698644190\
8704631508312610126066347*W1^2*W2 + (7147406951380916364923586522836479851699\
44781394238262418694327562396494870302764945516341063330323439251251907098404\
06314937426660377299711806658990873558992143154082937221291639744170976301265\
92194520033323273631463759835828802178235766055844177904910699484768319864397\
951043652240714052391916012106222732502*I)*Sqrt[2]*W1^2*W2 - 
  289164330940298706315201462451658591750576975630103592839768461926401681165\
83364732439855279912702192862019982587294298152843481133728658419905863717961\
77307554678415564486932415929084854487863665526522510909687807459364449550392\
82524257722243038824291995583543014750848064601081926011181737247795893765721\
973*W1*W2^2 - (25579473472765057429502152206499526780218134261623157439889682\
34055143101525836507069455909525764428916113127444573843387810313529604377942\
43126681975639843202809251633054700047167568487332575154043796773195786724355\
41483472064164017113569754437452055133995003358198866669123363510905503901650\
3751145415825789*I)*Sqrt[2]*W1*W2^2 + 489229717942845162190369659306818549904\
11318618393659140656577498287351941574632684660197803877010459270464610972089\
94451336952561805542358642941660783574920510290324624361561197648698900278140\
86862800270756152273340374538155950267738911926742058596252704415698568840354\
2907425452819595193629093754408724898*W2^3 + 
  (31961877057150787833440837292192228804398830522148328065531352828963665493\
19790638619346594180591416350765136353380563341660130607511115539054725296532\
51078686450733400944363524888375704869614513123911122334089257368359277646687\
58947343823883688889586801112898982192678256403645697288918840785736437080590\
4*I)*Sqrt[2]*W2^3 - 208351030844513305109971197587157655507179096396260160300\
45247692488925171920728142560049415265918331850929515452836876256904443387416\
04973356399376714881187694358351769512109441781750312457382699237942875192426\
69805180772474561603810759272821701919283384225269833790441126702886747755632\
3292396147776354616624*W1^2*W3 + (3596760778282020539330676921003350763386034\
37467395407130363627722445212654266587935817705575432529788988252690546432594\
96414995569021156066057403620529327466937990120622164614960765264038902681740\
77234657699013293297538228012458674162216767430404430552316987731516643654333\
251078120164899451168045498889136923*I)*Sqrt[2]*W1^2*W3 - 
  969530193341553729717597840144216181356171380782109219481648983281877513736\
33923547863324425469470959186728368099610804520352063257382318188898156292793\
18447057925231816755638358892533515372709448330516025888642869287285100950789\
46338486767768428837767873421258736138281338752978055080402520230823710881069\
962*W1*W2*W3 - (3680172824178353079373920705842836169505980358201291911962541\
48822119992589301268356987485099855456319928296139641955382580544496108422194\
96551407740669102125360983052405080178995393147951667988315404728600817435443\
92176577672208373588017434550843815940299531519381733016668556668388634590588\
49686111105931289*I)*Sqrt[2]*W1*W2*W3 + 1921023428536637093688216426941793916\
57197380124697230942224292725747577515446256730075044833147163601687907381235\
86025867275394403035007501305924450999006394759942272023173357119225084309003\
13116810778555012260944354858558329044924206515839191637277302469886111612525\
1962316815629494525617506368545498655760*W2^2*W3 - 
  (33703499817621596178763666131831605243302494280317798954650711144218034320\
12996267428325981836394420306911051020378372368313683530965528128765215523809\
24582071112139206099746397475785517832030836374144412023548233682275199673412\
54302863650242362235487956817802027997150000647586358281457246686850873095791\
79*I)*Sqrt[2]*W2^2*W3 - 24409694797084434706104692691103552608869618869780915\
51021169509117212606925341838485295872201677937610645956662078378170975515287\
04393920652681550124876482301291436154230561026589930602692673288364704372008\
11700187560850882002688866671687811008374032660867689276670759727558355565077\
3918050350509845247681789*W1*W3^2 - (2051177615429580590331111443282099344541\
64211527848303174114217000705051568585267837028948767928310196950417537219317\
88673820737943806260603441054481311846002893731419377186874329075622739078201\
75508941551814391829967292892229987007975768405821585697376288483330555159953\
61308068398809277065367650560480999237*I)*Sqrt[2]*W1*W3^2 + 
  139115640620834335949550289016027231815650206437996797005568778953968406181\
66683193564849465658305615271669924478315022126101903688282458540673095323923\
66477913950188893490630039923197460926727770580896442532890208278522686853339\
95478589652985580564901966405469190654207056950410936215412375640834867701591\
69*W2*W3^2 - (151067316646652773937265543322226880104856434607503074299052903\
96955523935897170397484090207990819494174714281018756995512164617384499690586\
54506414670020104456947840732349683490848053892896216400828693698177407301459\
83565006366349501332567748409800805026349216554652970100763066156966242978970\
2784406541928*I)*Sqrt[2]*W2*W3^2 + 406652380136887221138701955156764894152617\
24723937649859548266563854723012742904975896160122798761790774038983331617894\
61961863173997536740354994502646348012835062285266079550672737070947166762299\
13243047419604888845293631010632472298577700790844463495165456867955953234796\
7135735409554529658080873013938756*W3^3 - 
  (25952777724086495945394434441026119850762361193677843760603711377192537321\
78528345156264648457229035261925715536226921872605803092523880580666031961290\
80101804054280014056490050365523584870208918202798600908032111223590513168982\
72309138264638472223704568058661148731489933144993177252229685940476802085305\
7*I)*Sqrt[2]*W3^3 + 900309020852043970417878217588740276102362769011836699614\
28899412218589651782585496014427378517691293212270863703658473103815177990840\
46468292441816023854943468033503467660518926857668413500306226684187693867092\
65092154373758356447632731250330177508970291321368356424710691139943559697353\
9371907031018715078215*W1^2*W4 - (1499872270090386607742709324619283350842573\
96874443674582706396836069591452517409713527958679963945528983348455445433989\
96063861348987133027045512568208540819341006378007611543972876913663412224923\
81984470208466266452026915618858298704093256863343529727160955687593726369950\
959353021200754615221577318441184390*I)*Sqrt[2]*W1^2*W4 - 
  890769395328642804292633556049047590587097562859345018924023276792452984338\
29449451328428122176107467977419628956934817871804425886004034608110247743928\
92751453616083698586173504379454649361637275133675854230305349186131335745208\
79719726274353298344487381493743501932713189140843251537767999881845645036315\
514*W1*W2*W4 - (4587520350314209688992365631196223788044175063508275206602772\
97868359545017089066813852866962341618348119886142515449809398905302468628378\
82938683655634405309015796086350221278270745291365867596966332582254959324004\
25750753501887277506496933331997294949997211303996975563760883360806426031443\
80546803749389875*I)*Sqrt[2]*W1*W2*W4 + 1545620285817416377795988904567181771\
57809902319014473197404604401539548722203668842918908432299980149372724035248\
37041283896444241930061360227083734435481827448485489917145095353962134090077\
85365492789173339238349762337169618970425949151107251211506614813188802991454\
3969906420082022556088542366612069062609*W2^2*W4 - 
  (16170679438610353457613395872462386478079486111306198338464597582634813568\
76434657593754056040342569394534183077880900031316981164781130281701298613674\
25428507643840975034972756818436096881269122993124692117642919160481134514304\
70340874490251018321099130154688470744199410660837614569176365156932602739748\
4*I)*Sqrt[2]*W2^2*W4 - 110899613918524378776226523649955699872923649469749176\
15726388723466539594265542143088383769322445707905628292971990549153548765196\
95294330519912136328957469258784706745392324121731648562495546053538226396906\
40019844526362503862345599038606104003860137226097109881021035542927648442967\
1882265626378966267651658*W1*W3*W4 - 
  (32354052369461781764724572768624688597093180711646576697126537965118598142\
51126236095227132595763264361906000384566595526991804728679923037496558811341\
07884639900713415998705572067334199362798186889307236119838732298905996174755\
75952578130382250146115467423906196157732941703589554636432618973374037094228\
3401*I)*Sqrt[2]*W1*W3*W4 + 17479721064282315941903704029710428214132603005056\
33576758002238640041310423072081974306751871900187168342241537217752643751487\
25770534786986675267578901442167697694697926963785949404422469652312191688018\
68543107368558391019896328710236830309759081355547416782048304383550078187769\
165102028495397302047955434*W2*W3*W4 - 
  (12134217288473270274077543036381871737970646293820195979630948666711598323\
27463201810194239457310618047628984600558886665915925826971760698443975408886\
55684558147812884725753804340358675424241726771288531485886150987810760946490\
77374310312968773514799188786792199005345365450158777588637739341979268484023\
520*I)*Sqrt[2]*W2*W3*W4 + 180945627880118905415042941055830546325199740440245\
17236903031169198443180067242934817142335850561118759093410708642911525530357\
03965970576603294380775258900034462607832060059789284043121700455628862738887\
22007858275582342306520596239952767961732184473301125687362314347246645514498\
18003055211575368206198928*W3^2*W4 - 
  (45827850613367251145010214241646387354710594051711110421978770310044902372\
17590904254809794805361719564332909820865735114538481270886073251818650689969\
16144212959833268237176991423781288046686442076387987808756703730286060983677\
16358635891030966974037042431006555190564193174341453987153856395521488090968\
27*I)*Sqrt[2]*W3^2*W4 - 44088437937967564277842892423528992290571224422008944\
86409982318109488776155220071707565364610023862852119814783382117305907631724\
99272690128594153176681598779898700753774553755840955421235081141517160097459\
04590225632988940379873417550068959916784523412180842202649456083949429335039\
0547630193807862184981000*W1*W4^2 - (2188097735086437781846254858759714006622\
55999661636017444916037915806176941867299428901157205980354420232398592389055\
62017079053464622985454102827087492867738091007034847841888664961069580713526\
97141573444149547009418133509271246508215224061383294775687948203279078280229\
96399317989427082229498293271972760783*I)*Sqrt[2]*W1*W4^2 + 
  182719076890677426317153900318001671753268035656131959143508828667681506573\
65083346064363637372312515124430240913052498112172608947039687832225238401967\
60096126418860513955461270647166229135693222825043467278522235623308453432544\
86168038095970501154999338371064737458980332335429831208978431629508629958957\
80*W2*W4^2 - (531050899606303536821069118516971535513603752360308551885053881\
25377839593758166037271167082282838217914267468321999895961142654264458011302\
72770644749189637985181011616621532085306073870415463587650028503934960861020\
38056754769412991479826706846414883364858393095728251415730759181475248152970\
3710331910226*I)*Sqrt[2]*W2*W4^2 + 181007810221133299170717214217351303617589\
69434848995110615956726744358901080475391308869147430284086444338026276570492\
71363545210000780269867124075171129175922723336094430372953850784440761575721\
90416773314193726142320804195451314085003582779623834694649804285493164645842\
70269491610252787473320825877376968*W3*W4^2 - 
  (18807991907768037381473154514471198384231584445054932950064389494545677770\
91736096312347344511063400164264107020576669180033293589490048511771413138184\
53627995325765162656788423731484359571882426230973215302391888651760229265771\
63560180233772125714221785597344461860602115456600736608437045923873393523172\
81*I)*Sqrt[2]*W3*W4^2 + 56115780297728471208858363305285947557454106450191435\
60153844380590429375747798446414377787852466676384888100627446357059189084910\
58640425658113858597219797280717503326148080393355332895906139853758949739828\
66035628247611872464494744658928114887999230133711158806484575678726828780726\
67582238217970632948804*W4^3 - (267404687523715082896595655268854515893670474\
49202668218557676643452041323614790132625643305627905994411804309747141555050\
44071737443991547379771714357706365128522109680306757447207983770846654075095\
07603177520551303825588780437026916025468112539762128256984464380031169929220\
718734146004592587729822015675*I)*Sqrt[2]*W4^3 + 
  248260546962732874568677046086033875953679654848637028288567352550442237413\
81080156255282169867373509113549579960819260426165491941916970699097116402213\
93631523173656717830514914516322574127167779454672864103505680829331923832691\
79318690982955604174684032122006637637761318719406694485839207010885825720543\
0*W13*W5 - (92479570866166854051433305821516786182052428253203290862459487745\
66395172992386125538135400924599611765074637008101585607337279538723545919268\
26844009118673955334380466839032515556480983453718323929226816229543603278628\
85356221829401819698889876845618635706975600496834980059215684589536536863663\
3505555715*I)*Sqrt[2]*W13*W5 + 1018323503037560029613566561541979248250486625\
69971962028536952273116416798599216511328082581883535497657224750547892016314\
30212167655422891051311364088864805091010760494260820958407676981858605662587\
87380187753706835465778271572540790656226384331954450282075475701363709746311\
4899938827096569126881866241902*W14*W5 - 
  (24769432185688019989547200721648998704945624719657846336027021205680973304\
62787046261635356948856177940453756456934645720189825687401156575102378939946\
30010720132923305022626810607234239490819540322336274109537004691866645555448\
31082579794774989651856556466595084349434048463353023576203117912181709597012\
82*I)*Sqrt[2]*W14*W5 - 215756487271348845398416911249921438490326917385517089\
60229629946665078425579874523319737781086888272743046199521000739211903695184\
68494258462588842308355921610730204909334668452393838744856106444391482685425\
73844675758905540327223522507828042894476116343600419940576172406673909601323\
0147857121530371866585*W12*W6 + (22443341917006946870975810836007033884085524\
30273918662000527289236618304059292044503153539035403902776210233788999355132\
37015018991947459725931472256002839196440734166190468413954366762825648360503\
49716272951597902117659468512627139768951390586394015232897967525732106970590\
13229532274873962049578193456423*I)*Sqrt[2]*W12*W6 - 
  807165567162965253386739143633894460401090239585046960732620085608154669959\
92765321875613694909554643369655605608800594200577950688839662805876531785183\
63284136442368009134209440337494095374723664461051733904436755609266611575074\
59434791267596203078159493158701979350818268609941233967173600244139177129919*
   W13*W6 + (1026816259659364827284986420501388225039538175043058163506765738\
00051981899712074899677327556909445103587805852171544817908445653677741019034\
26811771956771090399484540715528819681272035156830938301102624389429539912126\
67404237916252670705502607059951203472337707537124964035158968290620096766226\
222412797654*I)*Sqrt[2]*W13*W6 + 11567261121607807675667909323625953436843437\
76760581013215510810053290081735117975349714684467984687422661050360679251274\
48221350444979592086796178521353446974269152336134282498808580483501533816018\
47155862465326214366499779384282678454886546580976266081948949067202811030793\
913004915830909326870144024844834*W14*W6 - 
  (41938776331095264653639093305633670822164009779248547546376419353148254533\
75568178347313967191545120390250133493691976560824033447811290189817608725286\
78379623176862467894700073118612642226345661205704939778099294066769668316792\
84905827845430158118254612017110445029262076619834407908450730176266653791602\
36*I)*Sqrt[2]*W14*W6 + 352706879269875913678241354951411797830214763820561847\
14456988351357632168766080231565834856857994782466045527964553752842240262841\
89924890289151379515517594170261594045080060115985303642230152256224250923929\
11833735490306543294926181120721905694092069355958708883525695882188920949339\
0510570778719495406541*W12*W7 - (20230032952361346346920903504778707349098684\
26062898930975338418101445448086866148536424629618618313514685234988960030695\
60598243419334289439879678522780238111299502611277839488783361290838386866211\
37364042009304987617825994396776190034442027978174947113071049713146761955635\
69185567000589624908025962774736*I)*Sqrt[2]*W12*W7 - 
  158406351942244072443193267546257654859021068493297888525907021871855669603\
11230616300557947436287472350476027762545363113035750745151692058733826899091\
65410078267581616842211405412194331802301293149796210633194944129831270944907\
86275421500175608617488168424539141600030622939181118755843249051342106805353\
9*W13*W7 - (11528363957678136736670882200515588424651096057313151519524972400\
30747346399348851555409472904782207943445663025847052181512784763951599567391\
21554461519237834261842855767207408508819405045093099340699015251624132590513\
17525746289188248338497440497895615953045920208044010727003325544835661821201\
45415997479*I)*Sqrt[2]*W13*W7 + 106263311417449423602136032733710891800241139\
21121111175739764836542535525782647988132305563753341823682367036950671110851\
37370481217030106475081931898201723220494352721119772316067039572425978469720\
23481978449776736700922888482719755143265275001771917452863507986240482871974\
12414610049162521742870237314934*W14*W7 - 
  (25499447788784470432466976674877116148759335336571352501152904762395856609\
76326659708639965353322369695170200371711828747543868943522233107265379436439\
44313726598778210666341934550850142347304895429142283187881935659696562563975\
58574692617892223142442904801963457495802519243478657504700265278364658880880\
60*I)*Sqrt[2]*W14*W7 + 515650819732806578293434029387856508254797254257944422\
32650835965418300280149272162554411783191096050514175057920478216513821343927\
29009226333604007810276252517874256902353408666207812928673978860926572818788\
21850448477283032092578413116798817401243238749163992621079492081910562956144\
546239756312756699346*W12*W8 - (285407512103431948066950537029036009852027838\
03557376592463605976825585674866391059898108472308797370656251822015286775950\
55174512497232387842004772776739968550362697694039123470719835986374327470231\
64210997840749695030658474224346819810813593383494975263127049217425715703637\
3905276135988736215213277804875*I)*Sqrt[2]*W12*W8 - 
  957036592967338948969129438990832657585556879960124371508311005495334291478\
41577142991747774022725063929366275051761821556444141695323859301815115796799\
33850704307574518725822605519332084805184382483410412148110551045891441798122\
91787679810517713318795862622677723102496322168226859943097878246918584752982*
   W13*W8 + (3628869728260572769319153410362017545364055590498419815330589816\
42470249528480222888189101250606609051188065491648365754680118921419034045301\
55623886386500606729602835819831157802415906920958012941663594583883112290058\
54185024010166747552829987477908171359815973539991124462316984704651307187839\
98417759504*I)*Sqrt[2]*W13*W8 + 365772788969024663954430713298241532160044993\
81683533433944882819610491613896082212751625220096192125850391022769868696018\
86382930674624836083087802742479801005266825222551485095764332837143658768715\
58001529720376062076835186588406451820553286977291753940067403624517915625496\
2833253717298846932736647811628*W14*W8 + 
  (86231123626874192467364959400068690864136322628605050407391991074525672640\
63683594007068447221489489171096476862868108136992407017328491180842894627231\
38813038118118873154328000115392170988894816004538506758721916321545053285319\
04965474997535217220631656410715561273790783144548704006941663357302317053169\
94*I)*Sqrt[2]*W14*W8 + 664998891324719626982309968218477517092299314455698643\
00658476981613929602647592481144193281512421300531849446023033891684444576550\
05718856007585248872693006035715205800138257024283547424235113216186253540035\
75551512530839979430116080967282074290482422812021660584884596309602659058378\
134765094379821922274*W7*W8 - 71344964966799453208465040640073884015689002021\
02608684800013646781777457877544651907987450825313030591051585663016090946095\
55736539436743308145826577623040437261904068793185898632267231490692588384344\
14729359658380542336556691688620019914058811777031881327056949677260519400321\
7751366146581668340020424058*W12*W9 + 
  (28713462612913507642442793740715407516141114817459432760827031333456616097\
75547906869978778023343679886031969463293502612688150160675026370072403768892\
06931494332635491034300124491055506883043380435214252836389000905303977272291\
37659908405236863665164527412993306773157385877042501091259929958232958037438*
    I)*Sqrt[2]*W12*W9 + 14317544476384702640691063267818893101575680273148400\
91975959553855825557782329506375250965737096096163542789440923385885784407575\
66670077570068422476262003991974639197136836480924349249313197090242641399819\
99447822155085262146252984846960114993239421751562548930226223951693719691252\
09727304613529311350122*W13*W9 - (1197566645725446814165687140665145980320489\
68716000743772870364980474663050720282355407258885578367764587197361243174772\
38737688883404687079093585523147097771773612947252880954836061215769432774226\
26334571254580248987718107304945642121768766009729252170057743504572791227485\
670150231826048347629425022672193*I)*Sqrt[2]*W13*W9 + 
  541974274615780924367598427184432181867500016054623422234239192448501702768\
74975915308287738050919306912170512837418250729311717345397841069806670421069\
59350493856093239822466194851268097801460266813208105152495441798776185136638\
62523187215342815116383171621771514325786037371670727358504162965375077099856\
4*W14*W9 + (95326148794588177450560946591362918125578248818537866891916202008\
06264264869716280325022604826303778363233200736207631890147750366177622282245\
37330641152391125747842795914967778588111919052667671795204746071569297326000\
46200997508066020054415336532528700540153287497215063216917762272669242478848\
58768217526*I)*Sqrt[2]*W14*W9, 1137227023676009288124805465181421272560633654\
33556038009499991459325462383535312377485446472741226313528025220776056447337\
02204529303424955887953809239113038785781678455139345152020421226276073439651\
44520318828116066050852365141481328975478756927599016185323015924500539640368\
97781467885523796337080597391078826*W1^3 - 
  (38952796074983954790094156543245469867667440102601569726794998239860399451\
24494904660989134976822019905712311077370819027338678962113227813946470103231\
60504722020379794288302597408920810928997858003015337473862704193237415585965\
91814834249299929035519379358176831415770307030996355366887553251324137525833\
851301*I)*Sqrt[2]*W1^3 + 1530417341509378012777243970118516140399028195752869\
94766697051432249318320579347005811639379490900476115544603433880948250770487\
09508690293038165010712989694325548943205068782664147332637709504115820608608\
50526626897738211096837275243927862191080350364483073581324398521592538277389\
130485231226147096131636*W10*W12 - (98457047697624472284516061852903050123737\
87297793186823368355735469958623496020707972039479680440165779884241802047046\
64545824093587851594373488603168007861915482251554617769499814374414727524165\
97460488936975717002662470741881926233263189179579216748319663277758829603172\
5782180855742752655230342223981298*I)*Sqrt[2]*W10*W12 + 
  710090205500674391187015284498501745139823299365848394683019406801898439363\
51645830844089062891800249899498821834008959382578407565295101479362315768283\
10146976275336383259770279326845591962436895684215869203570064273268784295254\
03519011604885127306771886435624853648529715092209925241033399095131096760120*
   W11*W12 + (106866046342786918430212895774278564310467732279054028524072140\
74254547102103178093044043908325753305974193758820349812560884905906810527487\
43086231723705976416356818003378478208974982628742721610075579692284395336785\
40749383596010757804829216081016854650385624408464626031653285004094537622642\
944255425261*I)*Sqrt[2]*W11*W12 - 1945764424648963973999784151394769849041579\
69836579112528019266421147895630934922631286116130856107014947566480383587157\
20808073852214933821428506981259397840372615615189568921182352383769435507278\
45360626508449158949693991824061715119678723426488033920501188926060371184334\
719532131315868023851642330517326*W12^2 + 
  (40822655739864645163480771334604479350496073821662524987834982352849819319\
57588173945092029461523147449425980917071385484350665602223570678541469932899\
27144500251123882077040968477162805559066117422904399366245240827490753707035\
95614099991181281108448867265510184501805804498485490238022897453110017676529\
4*I)*Sqrt[2]*W12^2 + 47435772294505122513567061050649594591519046501507298009\
53478019243080513450694542312818621823756808555082279908931769275244389045753\
84145142488605169070987235954214510705738763581198879176989748486240361388462\
74710914443766545229996170470509530657033887840970212277645695016220019990998\
6691960273930285442*W10*W13 - (7378378588741040543394195000411513841461038687\
91073881707140290724063590364963576071386610849517518748548214290836162923815\
12641620824570373366726811399651635792319253714957665819737000745381889450936\
32770038564236558051171719419541159731096895109290056232552184699618783815483\
74265589333621297201580684030*I)*Sqrt[2]*W10*W13 + 
  778157739886881087265792635000248068805354650111952985750570669471536870052\
48553297025944751255980068198253825630670456978798309282835627272996298624498\
44276299412624121952467174166343435753682315544902805205824915175998168957822\
45822759906975140857103686825582498138726205661000091908770709248926014252032*
   W11*W13 + (156785949103184991017035586849364978309019149910042030244036106\
13796910822184824645083819334531643623252300788836053684548700124999523324192\
04965474125312556001679121778699448612614368631138083574576785499384835917541\
44285945845906953223858357640201584052302270028342553682302794577631062905003\
7415369743638*I)*Sqrt[2]*W11*W13 + 116933193732218766362023530447337609798824\
91518261961033963445339453731441575586142217975809202163677228176566554579211\
95948500916046599963592512610516226852563426172689735745073776766117813829566\
55298101544205974245378428440509004355541044931528217445430093699374636469917\
1277247061703128144254294865432428*W12*W13 + 
  (27464313393179892673730447368390185406754229864593426533146105397761210088\
62619911195834401334743685663141345129161236689179474339332096467717672803824\
58664451878043694156513158512702315142177932976885565286503420087071074715460\
51379687716328184918782261249792356637886868207007337879893335010362834967635\
34*I)*Sqrt[2]*W12*W13 + 29323172320666256946857424913130834272479469013284798\
31139096213429739820826088544951492557239171019199412701394560976836510395545\
60332557947542121185154861181389138204042869487425004109763760466085189499613\
12971058800414255158799273528235314512665476937655065927026160265574407850981\
9027300314698786858506*W13^2 + (900332748069011022181869011165592061065980805\
40327657594362434717040291188382355133020440249141725721151981743746594910550\
08958894128150988192374400310830915216907614179059926146053302058593409058104\
06324604785478747674741222758057789139924832218695290061674843870879913588727\
836374568378409917030929891735*I)*Sqrt[2]*W13^2 + 
  390553238592545739248903178324962707865185269918493008101775228540269656888\
73511567343402675947157151799349158396286204773691894348745372214174736917360\
87874520525568370200377564394346212244609094940342342971603675753914666857628\
89931466125825856230530644392554490977848497122855145562850447373779779837897\
4*W10*W14 - (3824221911481305801969964186398994985353477704334102655210357273\
95994266706583181964286659345694547013724583673990294303820089608514738910792\
03719869767002133333293590741907910172515671650827595784138958080052733078575\
56960518417215924765608266288769620492121679367137127012973589278049921024057\
529515979116*I)*Sqrt[2]*W10*W14 - 6108510330258764064038339055208706131530656\
90693196306966717230994035766984619402970749043311074082858036690166072908545\
34368639507765913574736007849527800678010823028581126093377323242303392905387\
38692284855654046367107215921891155146418531854076697606284725810448078733937\
259312485550515504023002722892722*W11*W14 + 
  (10182045084161568977375090880719321206656226032979670372711829835044238745\
63099658745624410189841644883149725751769353282159046633832205251072002752847\
70075767097916102632382958806473684684030124583713259541461505809961396991634\
95902347432012008938905474153980289478720921731627456422762233225480036741316\
684*I)*Sqrt[2]*W11*W14 - 4978350596783080951677352549833741245349197999408168\
81620415977679877640949628088368642899447068359341847047253537529233475603656\
42789167543431199484507139360009226915309064161427958738620220296857819707407\
42887134310898427613068697751987817557834625356159877789545712296954616708892\
528233879685563233378624*W12*W14 + (10108592210829016872259908531185480806820\
24031745454095268516012043264660690270602825029464486198402131857544865324787\
22823848954167577720651658285527624985246679658007187620569626974394856882727\
04224840505204862056290503403982797559060261873592508444576987574380843993692\
883337892654137415241013631440807764*I)*Sqrt[2]*W12*W14 - 
  619357637872907772687562063712384940087111764348891635200088269019644630603\
25038815755168986789986050534862652630454945647832044783662838854936314784047\
33340456657848302372558977768174852040862242685378648947297920172980328407407\
29497185149047275848122804910758161156260063145910043413920850004329120729287\
8*W13*W14 + (9108630721632523861655471813445721357564817366748654560348480702\
26112611624251406820370013218414341297717768199368907926478658710226093177462\
24109766403255542588073391344211402363454437496639976105959209931882063274078\
79182268535377571521424664272205496045053944610136712433730692296304331563988\
453384366976*I)*Sqrt[2]*W13*W14 + 8723640126785785391123943237273035719454672\
48741375510762676349389586624784818189307472714514663776364034570220209382388\
16963089461343956170576471118470141242878607729073864116924179244862564778874\
80802605238293578392543791934682701939880020125728882102424643181143439095586\
632925185154678709355128737761188*W14^2 - 
  (24571142911202921887074881715554245823805199076129207396863869162562593278\
10513664402067919408820214081606338108559644473151265319780536318231802624384\
66202133150579410542361046877123751291166894832006213820557037879521829191922\
49166504869875108481540545037072271801005211491596276536681008292576852850514\
16*I)*Sqrt[2]*W14^2 - 3890807915999702495852761855421194833063122727690371500\
78385298116080652237794755868612706657278065806597368555645144836502052353702\
82586764743643370962318847078101191295258196004668493893133531743441695385897\
42685414836131505968026819176707292497782248729225098857826892505319506185329\
9724943859242964743605*W1^2*W2 - (3619692987506728452305446690905621927749841\
07121694572015131737904809059065389593568251428746834538074029502628493689867\
96613218023924946959478502001877692052439968843304282130173743876056402839600\
26876323036524438577079373994380876122084759521583518909046411274076994108404\
641855319353257046809509961905550386*I)*Sqrt[2]*W1^2*W2 - 
  444064765162474147197578257849565868083624478260163006691536101223083997184\
35586827048170265120076201201161772701030004404731111931896500407971526228196\
14481900278301364471180444969066767266811130094884362559542025511028523178130\
29850839574369871804074066149149342346969922211360804235928256390845352929605\
54*W1*W2^2 + (172259827442657184649663854584497410068069895396641480278110606\
19083208095034540470007436036697899100679105340404810065564285139350649497236\
16375431728850658174398093551470802156131279318373369777296973914731768899998\
26874795353165617278011986830012141584403955549451630583477416114394876206739\
374965004893011*I)*Sqrt[2]*W1*W2^2 - 1483105372817207419483845615287629908194\
09196487176349116634592440738754364553061330050103642962164632044083920855753\
63429325521283092402623568038036444290758352214570863879560280974701865709070\
34360251352620789373243474002229708800566884763713770120671131350887019168912\
074409442979557352636849583619458542*W2^3 - 
  (15950511463986390795584014412155649334218515623226139325854411024230069179\
64311369486648090894292868176763236611512774081868848814399433103808207126028\
70535053968991547385565443067147639642830730631549070053997940210702337256213\
02547397504281572085666293721380999405957982931110650849282373686120312480860\
94*I)*Sqrt[2]*W2^3 + 85317130917658782116375308847090715194192252492399662300\
46427742558608001504074596132768705044782073594417264219189590537328836356393\
19616346095104175272892221718437880304177758318122241529904311445030090321279\
47196984039144276950603031497696957830395052111735828844319478435625580682868\
6732159786837712333039*W1^2*W3 - (4839941630828012945225891305840161129083092\
71030021935742118772248551979561416507141305552593853432213958273839088397707\
21449125814263628885059852342878244410667915861781413949507795173474017259242\
61828596212763095479156521645843425936152330350702052174019195049387418932389\
42071297452304856005945082296912692*I)*Sqrt[2]*W1^2*W3 + 
  191726825658801744479454940239899335471848713935617865979566924757245979621\
15204159641025985541953801640068032929291596364789208342647604420558583449746\
54852641092297836772514010832171349130197485893212785529206747344425976290369\
23278925841244916824655092837786240959333223781522666290765341319236625794315\
012*W1*W2*W3 + (4005373585344852000256681748611773460537474280191760835438688\
76081862360305933697522598039182313136647592095289192124366452929379394398800\
54525962530215451368898872514183752558571771728382672241265337524482197653337\
29441557550894777065487181049345429381072731825496249558901295541880166634376\
99240311131644686*I)*Sqrt[2]*W1*W2*W3 - 9153509593181836240024280356991665443\
51453023599922996920428051273517062571012449132002828728446497533222898196252\
55461571848704079621726647628313422733931249794454267632537495043576163582670\
27142940574912921990538901216234704855247952486150299286732578374854714507303\
895472868197309554448767712065620974747*W2^2*W3 - 
  (45271137873157562598007967635266669139496315986777770394045629849946750521\
29686576455632806890973732608213246132557742323220243664881528032809601853786\
86806063589014351108671703640305524535730330570799037334512835369872983165287\
90162165682904007401997646532016726592853636629442878983397547763903072327392\
74*I)*Sqrt[2]*W2^2*W3 + 32629819110910481387848199092477723653669485970243074\
94116322770418035985182229686349415361804447652134712641013693487308416841229\
38886637403094595350690225032192647884988376427456455887725648030461211470847\
92835001174087409585788849838607099723444579449161385829663995002415872243737\
52514880383930781270584*W1*W3^2 + (150679576146351485339597084035912805413030\
70484905250980462275369281174396950921910664118076659711493597280873739328999\
97688695731865841853644473238191106302725557583445914289852060831827612671276\
52332663205844177928604009409939898240462198526436130807628718995785332672218\
555355676730167857467187432827459150*I)*Sqrt[2]*W1*W3^2 - 
  628961615159454008470756123617618580015352341772676778035377939357936383656\
32034833138001236715776252647780619280222906789901393054366037873595541782410\
21831351318772528226330307838184648257155406752395803986880641426680173155598\
36699948252124396629662437019329863597374970214433195546435553014110486178129\
7*W2*W3^2 - (3894600964543598509573553614757252965290803862194157545696623228\
38224263423653066519340660498104278497238396527744308003817875999495625661144\
35854779403017732506355381930627703761100602662513956269415701204117805508177\
25875581497428830101768583134088100334830159347957221979817565134014908495598\
142034551161*I)*Sqrt[2]*W2*W3^2 - 1744586134372254537917855455067555141393738\
71198632492195847614022488214423562564115986813156228741297832735580501899991\
54012572428608153034031119085954398889357341539218222544574287677109352923989\
20999671673988896916770665995289513152814206663901736319081682279718521970663\
854804488820908863210817440540580*W3^3 - 
  (12073775480751100395532770260143691239943518150294197028434421168917801494\
70116813033573849991091839873432268830169201324025955216262539282761482406702\
11486702608443972924764951614330448286601700274185165333938327869457028714295\
28927694272238366855187072700764666446920100344285687440798101804015013072523\
90*I)*Sqrt[2]*W3^3 - 43348387525079908207488073919816362945658432598910328664\
23723016210357062144902179744044239525600857152275667181801903949591161911366\
03126582889592346946441523072596257498098094541659651029124835078111228013905\
41212176030787039212420198502442176247884555972480604176044429017176239020680\
10779519098375008508468*W1^2*W4 - (119102767053726799844093202246257828067322\
15287133790153520528708664735699871184391929564095490191889275370614894640859\
68678406375047265157646506920492649193449293351341367274502326545123056718710\
23243849632164396883192770052250044809833728340571596206643661371963935098399\
6916764258777862154707331896569781995*I)*Sqrt[2]*W1^2*W4 + 
  105662263560828171294991112276015324460171741048776717887130089978105938494\
92609656034932832854211850339969021704535742736973250076163057324878823921564\
85219910492423800149917489289134775653476087266462506367321617132637713204285\
93035906736508516667850285619803317883803511288262013195098881088544038730931\
716*W1*W2*W4 + (4405047371274201389331249666086518047848071995589339193353049\
09468373325039228784640607314842521235874441437136662554074646913004998562010\
17881922473061884712574286202001028618666697014558804093845495346922105935216\
03948105262637353472356731322306158399881981266715888030795894269678425612145\
92598826243361730*I)*Sqrt[2]*W1*W2*W4 - 5600184884618884347852117949611853403\
04090325631448650048791311700760279859774056421515406015145575635848335222324\
00271679556026161456116881208611317972356817321628135865434930558159447009097\
20755239406716743006241775822024101609381576880241144687789630802030230414876\
608225640219809289072461333692468960897*W2^2*W4 - 
  (46919914671606444304413135547158726400782102753988561911197678370544342707\
70795308982167871859252868443072263573663938085618703277020530655306249192195\
50446954405716211544948731474691845981456369700678481589824034716260881636229\
07575367525561459515965660504039050448874984714692255731517245591926298342404\
65*I)*Sqrt[2]*W2^2*W4 + 23185582832872440883350808465838469676120609309396498\
19454265920598402114396049581160598621328748482129822898345836958031093705157\
02202021253645700060370632271931709747273413414171498283859268277935402303270\
10295104252835922819414614232324639800087702575720939702719677271652670188110\
8328100618509582943336174*W1*W3*W4 + 
  (43414172019006636494800796478602135495720708862492261505235467872104832257\
55050539985464843186206347566517964600932481094067985684951730054971070256300\
87682945952803170711212875017129844339885027736365242667458879922408365509432\
78089120871988642781820530961718283570573941967702983582282620614277449311595\
2643*I)*Sqrt[2]*W1*W3*W4 - 14377896976251990460318865131030142825157202178160\
66257343601299397724054324982133670295637445362613819206548843742396178240418\
03192219270327650820814853350065490666194003166065219800020283111168567549382\
17131414419840711488499820728091227298314140382702917996244851229953956451715\
560747160280791456904847676*W2*W3*W4 - 
  (83962941842835396323135117971813397944768074167356672182472988140264630956\
68833982983380420557160909734897131490144567603122426305642005208351736051483\
37235481005860429773304964799935464808323710612009861791944430571627025500631\
02163001689775866870213562275713421112861298746908211142188248805210570085242\
3*I)*Sqrt[2]*W2*W3*W4 - 97584800486674386168809976101271816866639022534419838\
19331993831323917881880066464167546421794675314717953365931784188496592356764\
46728787300641621774730229442269867783523084386217824973375654837594311702337\
81233577325252171589157830341820103553443787462833331997925039779667276303286\
75091226752063672165815*W3^2*W4 - (375909769301184592462575503451942679355466\
68102338871184851161031047358769566593281823541212072945986803085658946917368\
09058117721966312832432984417750708447461326044676607075719223667859683658442\
73052097499056258917580746786879776966392367896936259037981223110600906704494\
2203453438068587169362459567956681*I)*Sqrt[2]*W3^2*W4 + 
  358077620322914650154764221087448646863092884809092969991213615431957310679\
79792823386228553397816401626999672593353398588712659206725182238361905057690\
51220533781595559843488199814307531191398668127747491896483876630480711885422\
79253008391716175670504519830575496039005135804928293549493814246939816826543\
94*W1*W4^2 + (187215554731462262159022196165019108559412044471813242946542763\
09375750477754984619414584686580771576251379376188785732345480424285647370894\
32036640181436935567769558782113447580609018324215813811163459774040383085554\
32502043108552005600630520853755770601676600605171449526497345372960342086360\
596190844966447*I)*Sqrt[2]*W1*W4^2 - 9422265794630457655804050680192742375448\
45704588336198642340098519768059127464682109549798238838580964734748764922504\
46591529533227547581732622610219956840225169261701549494634988632187591396430\
18022001402043149729819770557169981251941854177249182074822537387020570287719\
046715973827962263604311110761660658*W2*W4^2 - 
  (37620778445327355710713106413190597956101927624686865335652042232879578031\
36084913740639375463604194997497069270082656465655744126404417231024762828977\
99307122936524743998244593763588696453624987060724205980938421404034500156881\
79285376507803028510617309773362475169432510583936166008864023387473608269655\
96*I)*Sqrt[2]*W2*W4^2 - 80089409374043033112056017441252802350564810165660635\
98449574314782973414996719620182915269893783131075295131652931973405878020044\
33470468316537206224557199761801604365252014996347302437932636878488475392271\
13573923799519276628288967380479461400727324504266359903130667344703970936892\
90334514705856792315688*W3*W4^2 - (442307503099083754257154018773999265036199\
47854758735998568697157316058942593628306503498906468113768602977337662127801\
70679876405555897134280092982982833057234394953398838343292156701933674016649\
18356070070839166503503831301448592895126931192730459265184697052012248790370\
4245434383022574069757536059507560*I)*Sqrt[2]*W3*W4^2 - 
  224452103955956714461987472355131297889629704614871855798964439500812149485\
36634979470131318078103492453336383412867936977758166972462036089462441830200\
01761818944208646290459321017327288192922541733489654445332825395310145205176\
00595377441530486446574415974620614443182498695111094707117607236883641791673\
8*W4^3 - (1521948123880391086904179362849040205911945017983029801812623123908\
55094657758729338523075563699332813586319075131273867913672538679754652300455\
31988792871358451647521180710759082015622372570390587375527086476688696805544\
79542421449971033576372004786746183716216078324094200963749845799899667036864\
428675887*I)*Sqrt[2]*W4^3 - 1186320225323642569403664493591030991071928310410\
18066961238102235315876796405327779987477783190413905242686556990445752591747\
95218689524432175688268761034141454198552459141075132892074331048303379061401\
59611440279114735047322158286133931350577531421129933596438754430370885258399\
889182413279732368713999530*W13*W5 - 
  (45877054811609324147432307370350186550991866186345156477607689613975623550\
11588661593422618379527107956218912054020121696978175370224554178908413251076\
97839650735332910971980948084606646872744181241964921620675689866008675533190\
37439592337987340024029103606615715541228652262295292290654392976945829654951\
0*I)*Sqrt[2]*W13*W5 - 5113091433010808704361436271407347881515725660216745515\
63654220512723687955825773842450980796040763378853188348393657480919553361460\
42271119599965991670181626286780305834282760474255719965856757130578591695467\
56704602957261131067128918982203366794380269336754256291671529704687866764527\
672047109071620234920*W14*W5 - (221594992998233776740255930620115121384650944\
35612463290140347975241143465581625110601653432354253336118199804191823975964\
43714284630997257270867901293918949145773153563496916694962535783848219945578\
86760498046710029658013919789622789271397916652043528644798269197632445233353\
1555531470810378389243033711448*I)*Sqrt[2]*W14*W5 + 
  156596465766616239517721166311907899667869912623264143213666421834537226355\
60591950975765156848633777189518371487827349665822787253309560207116138754449\
85905853000981208362552613792729251787285856355377124462541570876744313979830\
22909616232399311772532841546669639987145252220996613777466685329345278338571\
2*W12*W6 - (38585459940211032168875671754861685949414627600808665289560170904\
98068797183034159829178978526550196720414066211832466191798719051442605471542\
49058128667563370584317362675639640988830934204993896175831436458847202160411\
86095396932034119828206498562932223165453121419105931831441005779932967045710\
5753573736*I)*Sqrt[2]*W12*W6 + 5723159745807682487966355796833812320768235703\
52607163373735309488778934978526074281890545509797178601294918749617750062602\
23552562397081487218566405359626969053696910705820115541116117909486265994326\
80022404604986540938723536943805806142790781797511639955262070165164803604390\
38657160262282127105579181124*W13*W6 + 
  (29196220375181098893436369247114743280773082572762059413919625459149347915\
18740180004502280373232825311102847530498100380877073267509574970471325698650\
78433159773842636499465943875434404836309861127441295302695332869222878936901\
07987789351738718241732328463477463715225537602373690356978071542414060569460*
    I)*Sqrt[2]*W13*W6 - 60294769467389823686368090868452386827256075652999733\
92835350891382364259126896279421764627233786741649633085545065919672820716995\
37488069244510245008317909430869021676912538317794754366667668328181349013908\
79014982867589419992584070730864759103555602927445491967911964361405386765917\
27701892613550312076754*W14*W6 - (1963568920658050739020994038497477709934392\
91633378258778547160244525367732258718667625891911569484480495105112809871350\
55000066780526179953469507074208150823199489392428649069226325870841327786935\
80787443401660706511668279388818169216551192401245663743908803744506280204960\
444804630312071249244503772522206*I)*Sqrt[2]*W14*W6 - 
  230200747296568776246946581922653224791578384224950145157134728451136918282\
68321258964055084639081713294230903971833513633657217563016080678818555020271\
81157442757177904128115431889223380829459057321508652121853003032103800146713\
96203160362579806539412998884109775984190565943805911546151516533646470261015\
6*W12*W7 - (11767941942737220901154553207394440846910327336673126381461370607\
26863071479766013606085583938205354699370799067624239206490561959536386190246\
56010263878805510918482138468212680307494859607934958816508808422157115606627\
14824674381348567003334827973546370779246700122319302756066495233949771250685\
8841104484*I)*Sqrt[2]*W12*W7 + 1570760965497388499129456848105710551280096076\
23436744054765967109565787803705502093860370263914245963170819518241184212690\
63254728875784280463312065441906294675018652314608153949950795058980101688128\
21875700390966265644056676386429648494544832097510766178609767277915605175258\
82924377557141467200119103494*W13*W7 + 
  (91655092725236813964274709826314508852510839659298557723745649669177577510\
93359433855990645802257331626170894684515904927931141941046898521847244051035\
14880456936973171293038698378524998451290314925555307203007340266575743523716\
13621692315207608568900163041009756258171656553838713161986573979442956458763\
4*I)*Sqrt[2]*W13*W7 - 5115740637124050556634670204295875762107105259732407985\
91801208447084283708074948110682887042475155326008103208598061492037258821182\
09198899299089891670118078968778235668184607485324794977978534294549886933888\
98062901880971064407235990751885330311216621532536276418052775062883426893679\
369744422971747177988*W14*W7 - (238439221159780989155903670202984734936386007\
00237896351130539412744882714167772094179517199035098722480510090089951297487\
76583977844719072735977743420277639369511975888785117496907562031269342351351\
00869313363016643299481786300403491532521973392395036093433854494807472184335\
1574759385320572050633068455896*I)*Sqrt[2]*W14*W7 - 
  129169027781619489536864303223941721660943614835417846953557605996686052662\
36214776671915755594471663478919425661521806300947586585347219069020651023618\
24921947801332163874646351655244366682809802267418908119246010397073772253390\
35488438843268036624405741482794904405603695969050662377147136654066600601565\
0*W12*W8 + (48591776328970565684720138773927855638520090532048163479527382617\
31414726098730468056290382817153050490592154903489544791220737925155475251280\
41207529803045055748945953937130420382978212164833809924951599732461252132393\
19879081543495652674639622305372391035923238294715550975532943770171254877922\
2172274574*I)*Sqrt[2]*W12*W8 + 6604485336209293345560257234223806096596983133\
03284370113378328114956056656915991239007386789698967079293111378430369357334\
22664924147150006324481040106028141145093672697300158155934637617961611179501\
13143739423550902228951320470139494935401406688601037735988927262783030408069\
95063818803149934284143536228*W13*W8 - 
  (20712708007236296658416666201687041352578963285964625135030257088534225518\
94053109218456437731948061965840872257897498262299078903027741326753778944441\
14933883054754070564267792317039732727168052666969124605114458492835580461631\
12665410538677076196198944066250094807859981860282260711716088535785539746598*
    I)*Sqrt[2]*W13*W8 + 37586774068795087512283789201942638247568084102455401\
23622899837683026572168448518024560932114120980860656972956159664158807916565\
60097727795771897310606223776207892753147936496943083028250232253291526585870\
02147146573548043835293502970168282185235839460682732557870645981463241403494\
93359544052290024471782*W14*W8 - (3913929716660299941706641961747180477007345\
11948288937142596701884085815329800904250736274835987803296130770237843871667\
01266379195110858314091498767697212556928227471204621142862421187752148162581\
56905510420133699797317895484244503064480617174361749503830152270381700149955\
825208152695084649221077174467726*I)*Sqrt[2]*W14*W8 + 
  222389602421486045531298784436384377028993634361176845220397107896089273033\
35197033321320024001136418833694919496970856506072418195468583677503510281115\
09442150420900890630647514066116447370728657607343430846918311636398829644550\
32395388650590388732498259914516828415481983399556694987501934574239200353214*
   W8^2 + 9152378217485220033611898868850046921178458576881560833215438572785\
47529754006721550432441393704597071023028679834010777922257395364350423286062\
07119356422138264301027021621708323061105921594624124299735043475996735833706\
43841354770396818768431156979896154218588141520952615445253433972634656541011\
76224266*W12*W9 + (3730709414857738065653271775147469422309973069176960824673\
67799750400810426815529147713287230373928506364123780641401460044215657520686\
23653459765328064906839250386450568253274914757073840095569759982430254515824\
21671776192802133009705623563532166339947043242339753421784023051071346250492\
0097874715134780*I)*Sqrt[2]*W12*W9 - 1179137112324746248068832113221127390567\
21851136203857014700564264956601874803411210462507232270470150119027338537406\
04472934826084421462630478787030435582245727975349744715901004576102116031384\
34810639493770393591787625954195452722024717630191748889291610247250877711382\
148036647429469514804994206643392892*W13*W9 - 
  (35479376019969919727718583533475203720950299785351649969579644705181936104\
68604032265657257151010951212929124332848661199409377316304294183541929733864\
11997872677244929883958456708965565082387565162240638719365169998238001063623\
14462131069045905118001088879090690372642951765866700077155822243408230470727\
6*I)*Sqrt[2]*W13*W9 + 3493335496342812042569456455864185510258906503725705633\
19320790309771572800990422085818681235011307976558601065858551386885797312090\
64040712788619467697084517591038593548457645069661588193178461092826440978776\
31571836496857133029925021843002596617650468031766455758339244723342305438066\
103631058890619142118*W14*W9 - (454021050312067741558073300866711201874488987\
13787261275993443792930848468196253184647565901629118104821233944350083450549\
67284423492243613178950514744231041959343820611195544657553399350971975850589\
19466342016155517284320021288954632065433522687622663721641993654128217330620\
5847184120837206281810214308090*I)*Sqrt[2]*W14*W9, 
 1019208068930746516300322299921035793364787303587228978567262690153357995668\
33448704513482142365701988943145656593121196005046840862807112077311268443482\
44352862983996943474916699776366258451046040867401407877567468591864950545956\
44909241872168075229994626482412211138381912070583995374854900544931834009204\
200561726*W1^3 - (13418967725636038650861614506888154183066840065639688930523\
24572030309071198207869638788242916980718978592824369840088367381144797585116\
73810943394626533313927161641733614786092519732323799218347217180405243591213\
55893585524234887678698027591600147410586214602677815345162665114966055530963\
62584959691241204358189960*I)*Sqrt[2]*W1^3 + 17704532109726174427341688752918\
77988721780796235889360715438268467133007872246263195729856923460650348697506\
78343541277883048921624923000590330623992528250719126657244060592187027690026\
75001531088129949491366310817387215469323766552804989468273060501631348162418\
31469461784307826035492986774600972041964671236*W10*W12 - 
  (76309059561693306438876499958718372516889674187284481688713672116097846382\
17959602612979048074282035426550181680206221837446391550532407439332103610966\
83160295844395769795137084213017848412005984912109911877462944878674319847862\
95558519949321342234965628836066445913462327232334922096529146059269318550199\
938174*I)*Sqrt[2]*W10*W12 + 5831890904228261046500253337199139011452635416910\
57313653281042622255705858534307531537663522290160468760759869364506697071348\
25779025428052112543103780763392444885284175444101598374236744229394200602838\
40975551028873550303284749338671643496401094982436568694543750874321815860204\
8444476581642906212050373097444*W11*W12 - 
  (10167330455384140890052067194172957921653508469308082836070165213702792450\
62178283726313576059210005080511827313368244588478750996214126646368183601386\
96238697578315245532998356721041519178893584006617144964162904253462123885765\
16934937636410863605952941838206275406987287211382394829085601243569367567823\
429949*I)*Sqrt[2]*W11*W12 - 1734929556319266823916473509079514518484035335703\
31830406938053598894134162054072793545133019300727328643806771252473448204744\
89836429898748391005400929571127937205382265409596847527170107808418269524673\
07854304653434532217735659561042654550556583194232774646134440532568060613245\
4351155277381663702475529412148*W12^2 + 
  (42633861464434845649109306421933336112070822802812150050049452397601549389\
51918234859960362316223026465392615588814238279986403231181342960415072801624\
39825230534483126611618504847191753660951840606905352707661890058320377719156\
15993676694498555135618811287735271324352764220026846516052882907793573165104\
317484*I)*Sqrt[2]*W12^2 - 411574418719165163665862179734632729257230496754209\
66084730136013250961016087457259520329488360818520481897235473943518734206479\
93509404646354294380599634834332157171115088088760465335799063054032032525089\
57846128200950337498926523084542402477523766004705540410642222312399209111048\
2767382160032116969363526940*W10*W13 - 
  (24519814315472805389011220835075479144930302878280821634301855258714835126\
10207250784738229929984956774570731833296223308498657942492168493642465143562\
76342648814831621410403078974247771467480743946859685049028776880093698029520\
38893044718340241029673609161508381711983542978053039361572669394079547425413\
132118*I)*Sqrt[2]*W10*W13 + 6674815161531126392478468830093985510133012658881\
29451558682063678320549269863025917144179022474431691238669502041232491681473\
81784791299288771284965962716593622886519515439388203460609910701466654132914\
17033952151128372410050629493041161071255384531207060896443067051403520291986\
9450447468389105564296104811134*W11*W13 + 
  (47103558875722121694024447743317047521866075391254780452198434203672612979\
16372608413234680213449950445771055024433635153244930573722905321842967989231\
77681967801118342171340137431417715503174333475948687127019100762492334727294\
60966802082211785860817383609490979033174452752166210188317821488403058802979\
639789*I)*Sqrt[2]*W11*W13 + 1450248344240262493629251897103643701870976186627\
08444220655603500413040544441015272737300020901266630761387715169829166418395\
12136245036296565929356189139399088475439460560659387734083311295679932088993\
47846139335413872065435111883979132508634687771655050093870413431280206526184\
96889981417366498485717782468848*W12*W13 + 
  (52997349273499767584433019852680447912857755010225097994645546502443802098\
98551190478929428446479866551526411422901642648246614986910355776025790224765\
78536657179398689729063005424284924983482799046712912334933350683007392539411\
39142729921105107651371811736368608044851128962768819584030378504182811416609\
094877*I)*Sqrt[2]*W12*W13 - 5634791699753045785542978016393081717375253652575\
66052954934611888462524816855551449123278038441461792462494769866318754136681\
19712062625129419760183331075246726150915378523289241358367029062164375058436\
00860029195549211437681369182327131381459134047217553221407414793672059444404\
981563692999383641666254990034*W13^2 + 
  (21179629707430838244174090623827703498810758309530656001016012551548097802\
54949956665454602970303135896788370350992195070812244217260276916065927562656\
13664235621369445597327748430423407096377721838627767141985832780649412792840\
10635187973548171688642619182963461539861824664123750158172356476525018218933\
147547*I)*Sqrt[2]*W13^2 + 464993865233141576968781048064433187592380176458206\
63482000243482675330831279547121994115629508141195967506808785508494320210079\
39031408382551248304178727027344370137103724663418201873569710410116685988641\
22046511686394817840494641094582577865033579765339742822252588018230150276487\
53841792228473737978761428736*W10*W14 - 
  (26405715976345437840408296129363102886225091497642757112332692167409278840\
48178783674183184598999225645639512699738872378228080518303446182277595794018\
61618599891722234512112156632396333963057553640761797475001650644675439208814\
74810398763034313847492937441624450421654443340731555349570810434673082525915\
8406214*I)*Sqrt[2]*W10*W14 + 103293242309432614547746654378197173234391394263\
10080853100395032913188005841626988758236558473112707782819107055288598830850\
14945809071430347933731855006809292666926312434351410319567982151135691895103\
56971624809381543823876673499280594584349094457739060389937810283250394329866\
098032617899660490092894068072964*W11*W14 + 
  (61342209230852247032839045659486158788168573402805134593307906336846278823\
71233066090476456284250920922955076066660647689785410968645463906759150075571\
38807815547294636636486710241536169903026605223473569359142228200879203758408\
23318212671169706449897745413838531440355553521458497178555000800712181330237\
6210362*I)*Sqrt[2]*W11*W14 + 104742499906421924424281413419197935295304655233\
86435513592496034177515748260486354545255385249525755718562643010266241382321\
30996620141705500098332486324477121801177892160711717519827741262218404646315\
59392940579177165556253263870514531113511023777195575110024869187223991550074\
418660680870046356300526341255744*W12*W14 + 
  (59306774310869969677859523182846917106104565654033344307134413100797835041\
26832188647455891961795424553840600414482664291315532558425443410791686825603\
98463697494946344531295314102108147267677407211764819320237795724130145016238\
07821536229246507218661247503204040374472000297273136193055094210015962512193\
8677852*I)*Sqrt[2]*W12*W14 + 649845631837686319141170827231619413233642235997\
90114049655906915750142869297859629260336502088480046889593587219212593445224\
22809510970205171783052496836213783293875709577754004336768973276844594890991\
26350000583634739091834932639039543954049156780919662635668565209796390917895\
18724791988136283248807802537324*W13*W14 + 
  (58897304318360375012363118447547297291508984589930193984726657281358067357\
20266895237757833163858064849319844417900000848840165714514193675848256884140\
29301679709346104508683281808943918471028325599063432004888619104215356458882\
27096842950994493974406399195321195864415018941304473153235299915437904353654\
8229862*I)*Sqrt[2]*W13*W14 + 339860739221636008856341283645970037844746819596\
48380234479650676350006973319409894421143399293861026317293408712378818478390\
09554764301601479868282289718633285613357236293343624108774417132587302750671\
10177526203960039078402934218761340538677254559104084677213740036419027569331\
112048204499072392435379691580696*W14^2 - 
  (28769890951420374651840323065458386216851786090522874112829863488171263499\
99043806571300986367242552559569667560850564503563167854635722955741741143409\
70736856307396134854943886138397861284428063331358741382262226737219964997951\
67016301266054724482021858634396818995919871108343657985171669701627092022866\
6293252*I)*Sqrt[2]*W14^2 + 65179670489908423184794681239101882451295397732946\
80918061284777949399550077756811086840873257291670124739470388469243237817834\
85810329507493381661611597847644730518849243454728111811289180851620134777279\
78893999155345786266839973753899308787985018000809966270307244662209617534217\
224781631185359712850538756342136*W1^2*W2 - 
  (25657251024839756589507623861485287261530581091390760889671097027831165792\
71401396969355161651802503592559808506962224290988382112618679947257002436363\
50751280706475405055259235722457395389640572780944462920047959489488678282843\
79200304225376709394000020984732953853432318422260474411251009165773644153862\
6009663362*I)*Sqrt[2]*W1^2*W2 + 228208799913886956220738598112494022878302550\
96707190890351602885525747268478527316771762820267571252580669116485081100747\
90853825102202283544622246239191451922987691527205166139094929922682962258299\
43525356603897456832486211510588066539370014955732520928028940454263347085813\
1621685099026642495823532911476704234*W1*W2^2 + 
  (97984344990600229952487274459358064530828615965232904495486203846548845773\
23175926821123331752387711927879243833269587320086084258885018061654402744505\
56858719896097500994628548108293769058399601836911955694560796851687356476054\
78802208279951826277860071015872086051660014072840710006686179255291793378110\
31220227*I)*Sqrt[2]*W1*W2^2 - 12548206467822514039848842229130762047478499310\
41808886405104594389335019687795849187148989432491256081256306343390306227926\
98259618991967535258477407808183714928229428116707300617826140041687718941311\
07224171930461470765119999825472407395993261883487501551327171165848709790669\
3742812206436731464650538701741468*W2^3 - 
  (56472994660174405418324783991853309155463063576854016856353105074553356563\
59041992293632395168583068905977764858191345950055096016448948642823924437073\
19260651184344947711828539461646930819827452562461383501571591943788415684850\
03752925036179972723863340347106304550520894200259772619323984023435459260584\
505066*I)*Sqrt[2]*W2^3 + 1826258713103750354652279831223555337908242165219114\
98697443497838899603002454994927486171627155640000590526836354148858683760360\
23979847962178548787193093581349490896730545529659085700782996015507523463187\
02526742092767875751335256552434503243011891217887769446538112755338786633225\
93631781249542716876071289429980*W1^2*W3 - 
  (64224001242787640645266956678859946020281166908167600579088484459451288487\
43253039156259555889508434196450920437067782453562680623461390824533150803926\
73912287847369136397429283009088299241697230585619004058977483110516193026429\
91747100894408222000133119570996969359150997090908948830258386231047014152072\
756770305*I)*Sqrt[2]*W1^2*W3 + 2059516320269239955966692203653009566744287740\
87717548614623768377349825688588292769517943862742220217907328299627817728984\
36101273505221960761778691329189172573556037785571391596242179159807315100098\
94051628013421302317461401876934399794960072640869114778295388160070642193353\
7513899159273851768253558203523785626*W1*W2*W3 + 
  (16460829410365322033750112790973591614262090634068095195543105640918361111\
22925021528747982956113860271147525108619039631073482591322317422284178117100\
21978791045673091615262905892904226027560926608845083973161538983611456801089\
52203040477420981279869018680368440538109065933802003025779750770363184033584\
628662662*I)*Sqrt[2]*W1*W2*W3 - 583766004017306877350592096290178604714826572\
03976000673105282176601469895922818706097786191682092798590195721275329005299\
19464222714968637767425308550245379820850479936686128889406400451342284632964\
72472472716645073720535078995022207476305588999243561990551018392755056645203\
981301655312463423177533547303181256*W2^2*W3 - 
  (47950338171906953573182745455370758671455076822478740520269545290802829519\
82691045945547353034784190883220124727434121881993283262721014715725940217563\
18611351984075961210754995357138067167531264202148253632902589970526730499731\
20948279206996772659315213950640064241292062337445256270454226361040746476566\
322819*I)*Sqrt[2]*W2^2*W3 + 3886048926291143295792985159102146313903997823473\
94905028216877358546160241908047013761943723139225478740226594169674232977125\
02007271773720847597862231473271727044091152787145221094060917602634251473532\
51710230436177522065149382214016808525009115092739029196995859274498588602756\
215343629788910853274780368883810*W1*W3^2 + 
  (77732575468295247514787997501144186137430032024539780826702468268890683570\
14399810711278516302386442763882947838212442550915068238166528779631574484414\
07147871707235124837261733115799213586299345602708829353286784126170269079533\
26278429801447911652347466125847775391432347713655983456105958455688121562149\
89923468*I)*Sqrt[2]*W1*W3^2 - 42736838793392953612330310903998739399498531552\
53477406533227872416146069618650936527690020416605113562399385179786032425654\
76605817013343163933663782402472517002974895411567758885926027708295193784588\
46243221606261844684105822362437209932304025517667897112550262689317315068193\
6415262834306947925179121872133982*W2*W3^2 - 
  (65164899439548499439542920719339663542219086213278157653559816070531357989\
43206956190393962822347767558093512259801694168867894622505369004317888251276\
00073649962456388137696067357984988584244865438004453496492921151465557123730\
15101485597095787321430425544238335315251792904368974272993907230709547131642\
154089*I)*Sqrt[2]*W2*W3^2 - 1206201811092227009081077000304174572173865494950\
65591701677433099047880622085606485813213240494114007211293403320907093630052\
72056644215986280592254026541266056210118438772081349991395236687479056149545\
72817868772452926028894543946459908395437959428436391336849221915327213338419\
81206323534333441118094077660470*W3^3 - 
  (30250636435521223425767046448603604942490686315176480394601156139073420942\
75635882291997161789663539531544801418292147583651316987401485787938724924962\
97608466719775959205580102895912103154844017815688704848214405239028730025192\
51836898627429688010824878526109033008925723737822254496530087364209052607712\
127890*I)*Sqrt[2]*W3^3 - 1497847177516663375565636564211950796683885824149971\
79202271518878419524392070570340420358623416277771810098138278205782934796881\
68537091671389732440813936164662388474758037830271945370167507997350384118547\
96590164022292427703317642070334692162579661300830877617312399659526251623838\
73096070736937358477398621791408*W1^2*W4 - 
  (87455025161394471249948543839437730109935378261144028591468185784869055038\
70922772530623718167154922387168876052694667840618516197559675354235651656240\
37123982675692611222559580372229770829095400108421953812704588230243037997857\
76802525220540346250907857784173722305012158194669274811463298137206918344672\
169363789*I)*Sqrt[2]*W1^2*W4 + 1942070784877646052938554123789330133357074574\
11890088422713594634885811323850155320745116089074626696887714155533613820749\
40717930769480385398533771376546002736935422352999296802702270059942335734649\
35118563072740901970165322525209029286170336778999477934131884376185184974965\
9189490484062149491586845410655884212*W1*W2*W4 + 
  (19881983613295710001675784925193410544092786599674025451571249999288069878\
00493034468460556969521193550935250037901466736752512553593869088436371065184\
64886001795821187365512604552373868080362896950425784856602561040009110223010\
05122287399713129296525491380366668202130898087926585662999317935294634468036\
960419528*I)*Sqrt[2]*W1*W2*W4 - 451554871066928511649100412618018560060063575\
76348852143364632309777732191836700061298524614597109589381496848723818589310\
19858919834212988198670382678542946610009376202322958090897826524699591832029\
38401032990539627734536528896921030948146068491435297109971292196190841895861\
597387260006544947235813524548271330*W2^2*W4 - 
  (12785492687092877866582528483735489231086194028066414193010944657790744256\
10976445694538470017287006262047987984632778223285639618865774178288833055411\
25249594412787199123606983738930031108580610035388091268594933860640312058471\
62849147178734243852509568265759028495453167391472266075490346355319176650385\
9406254*I)*Sqrt[2]*W2^2*W4 + 234602833864262351570240724613104947316454963898\
24982245336427024628044848632748700148529468231791950512533705611604111673070\
77758724009512051732063330843231031449390609289803841009477375929719431356302\
49681963235660466959316428836003486427356643178979369694656486603309038116367\
68110889127465992426409852567367494*W1*W3*W4 + 
  (18665861489072578970969587716531185728986190088817010996401113563265003710\
96853624629941615306503483289740091354937442281448660874711414698464337170212\
62081498118001360893404986027022250738356367739565954707784221168586328400419\
69516586284092945560389804570798560045163606359478850464367857847131300235431\
463421358*I)*Sqrt[2]*W1*W3*W4 - 731617872045284005340257052862185077744707285\
56985120691760065953420072893498904570974953267345227005599742713746873004563\
21569938584412148754633964306507368193134184182087891660530316385046870334897\
55134164624521808663847926402209653349045523214513685511513347827334665564477\
327857737381727976067124750369826072*W2*W3*W4 + 
  (24326439215714760178515927109534861274996445728350179829453421616434289997\
76785232427348751736024343093294946134425163946599897366855191244714294469727\
48133243179590405677028566117440458580257379395753084590504012242799078019363\
72804913252407673268168229612599546114446258755597482913125061336885097049154\
2711822*I)*Sqrt[2]*W2*W3*W4 - 57534346874559095229642154100989642186125517557\
02849567610055130837540135842095694604453058072742773165386400540450774907355\
88508768819180703382724333092801141380193486285829034452644840161203104436101\
61262767421971206420832982336948646562387966404436858931511398684816261876762\
9608582369050596511079916390251638*W3^2*W4 - 
  (16896324190187330985028510116233003005968062735777345418195907558533080929\
30357939823118207733607765469281102025295581739386073606457633469201152128373\
22254163588676813986100057572093039455893326923058799891597029980002218460172\
92464207614402473811965030129785918386411711967167484932574834811509788093860\
340439*I)*Sqrt[2]*W3^2*W4 + 6963266222285836419301713272879796861320602365875\
76405707485378190356880874167297242194063481593281726068277861922475883168492\
05261432609678035347003236393769591500299769117887128262481115495966222572957\
50831504729204270682620695842190121688256061825099152253433302247023901929376\
378033485099102238881831855580014*W1*W4^2 + 
  (10102301383053774052565400744639674640525428873954108754408069751907010704\
24428780645959754138883633706100335364902149944921713389298451472143709369936\
17958994863627837605831363356313351188677739993555913273803835311437718862317\
12735471325439135130712669996386832241965074415140598500901549837931964920104\
464736683*I)*Sqrt[2]*W1*W4^2 - 6264838549850752450080692113897496629765069233\
64992848117564614998844643496940521666170174861611584059231841353413977136034\
39734470748669864620324919897671173401891042404606961171468742131089123823935\
62439094019403896460859395936245165478790394889448469438954658380111448486757\
01810435424984105323170641652908876*W2*W4^2 - 
  (28755647740186321092638056476477173108450847100040109665362373635263942960\
31108325407092530008714346999048389151249456244501138768362290040825173529449\
77168405505222956295771975696902824295041908838672803612083358414838618180444\
62043380889395316837239691346994132794274318298675405226719349589254959508690\
303051*I)*Sqrt[2]*W2*W4^2 - 4840202735286763046820507354052771447455354586587\
32666663438105750366611332904415739370567490987047713493637705958706521361792\
66860692550767777086144270894280429254484247974675744286403115967946137501432\
62629988747712160459361700372032647027529185323673287057472572553091463107000\
39407968728209586841190250840094*W3*W4^2 - 
  (91588709351704981005483117337470538451476414269522788090533889585660010351\
88545254760366681378155445100705356779576249803744902650944760074531564472327\
72751421485832104582325495824577838677141066923843795324644528105057788795809\
84127942948701569565040335558681005288292894514858623493484055092314534187201\
117748*I)*Sqrt[2]*W3*W4^2 - 1505633094972319299499552009484532437265050640402\
64062315448611761667257413759738098889810963680862469243920654195280191793041\
44650838795400887921514750524417661402690998184044639467821065756642801038755\
19977248469752785310569625799614945635165899279301021704902780883881164087604\
81156893821560573819341421964878*W4^3 - 
  (38654458691909558827320662325789046664618869463090237924972169437887739005\
43886453429600837108495818442414365001056574502251326922860666607636138986605\
41338567917742362135876966785885049336445796315578232801296329804122449266546\
75439362021335314944908516540389949037038776162340531564650283507693867177628\
026852*I)*Sqrt[2]*W4^3 - 7082818213795543667952116566614328546838685461924308\
85965574838734722204817614465835225231137335946786944054605227973510566081048\
42199772701852790560142563698814945749393696698823241196739059628014654945984\
68998577796675943923905245649869991376089537832821595048728705774658071388444\
6159469381626914656560191520*W13*W5 + 
  (10002391331241161496585301628396194800247418058283581777287507841126642307\
12695563943010170871474732095309671181146830792412944316841979867593662722556\
33128740083161935860446562316641988471208381897329476523001768646925723396512\
52974156247720122268304412927940633285885034803801692781881733191100373490597\
82600*I)*Sqrt[2]*W13*W5 - 338312246469770323416801232687260539535741209531913\
87581627073357477071937456723087116140394558180562512010718720197680602004936\
89211590229841749220439453116599973932123455514339982560489013034052479721352\
61849800790445276942107939446302143273963847232498238847441365494528711455450\
673914328957824092678166005560*W14*W5 - 
  (21537917039639382647542320616406487025680881819790560579098137740967313216\
64529065971160020863531096633930336282297909784191638789086352752304557513530\
76119389884936155404817709209284241452942623098944884694434647681674936189046\
49963140182590639022858456459029817842261037198409665378593066087110890413417\
59306*I)*Sqrt[2]*W14*W5 + 644501272677882848355544604414385354761522285615939\
76935410135071588914026365469302443255466841002697167832742914402256500278146\
81276469897159863485376688735977131510935065350495806810400549510087441405593\
00966169126432599684246106574491988817685922513847843362042276152867682736504\
46744993801885307257015799310*W12*W6 - 
  (32503014014173978976729318397004660550674888259910858015731250805732075228\
28515169856569447450927483656114450960662116775883041473375975386897341535889\
85112699407787796360675682759206776157185459148351369611820772821078527154996\
76705519589646114050806242259163480674597284233558015700889663561938852191208\
731956*I)*Sqrt[2]*W12*W6 + 41861734167975963125940543978427150597880023229226\
45712881642048577303954639151279376512637333627881541671990811611724244145955\
12427430204746825108330450208176811125757323053795255139048741506819107893098\
65689209393722232940754853896793310895231600363668714136944510579817820808640\
029134793659705503853135651288*W13*W6 - 
  (16034165113107954972367878425589847168458106765521010417435765899752654815\
51691922329012839353090940165019121635885936334322999715161806322938472553516\
71550852300904398886849772143261921724643250845811139919933449430614615106067\
66050858145134038794278545351100123096353479382353619095239204281768279857347\
945118*I)*Sqrt[2]*W13*W6 - 37933202638092065603968868935616964663922981970042\
47189532890577345190684991061343220082155473039302002165852383353290677251402\
04461355930969139425053367819050073198064488620760874306496375421823347036554\
91846598503698399850202697530534055206048345378743817447794292009738463867937\
2361281264273985011210248100400*W14*W6 + 
  (12009327349506997616590247304427901878795972383195844381706783890168221814\
53996606421252917544987840468482809036340570541650801900883603904883138488191\
29872767046725030660651878247834548847330363939391065204345151136071134704463\
98288537747631846936322167371871948448624305066938983486976477294300649647325\
798278*I)*Sqrt[2]*W14*W6 - 92182533945711884537738328496092057858323737242829\
88136790979684018555070251880074989947696121482350952155736651538834371507798\
32456970161506817337846790924619589264622977273806626258580518375558939490521\
24012203617888658174407617631070228690341399159339142925907974642958446264145\
185973222561354045399147832162*W12*W7 + 
  (48898478155191953066969697806760293229889871476154763383790349939605509171\
97543890441624769141503616056315261913402122881475284707471958429312445768668\
10864637149512738389447087705438596651789958596867002503953791989563842047561\
05557392387118470638423488587182071316076332043633365172235477789904705581032\
182301*I)*Sqrt[2]*W12*W7 + 57361361361940212658217388256461037198920765044367\
86713161071249805527480515343341702120649016481648693943795699645830640570703\
93978801902505672824643980283948326454596168882384044222636751309569463652038\
82652608001614154729963967998420369557765588806719653888012368499504353968476\
088826678473963957877581911096*W13*W7 + 
  (26557169975737149938043739276445131908624254315608639911989602195669905707\
17027831276790306253782672362908286473335366334713242698207051526934928083222\
53076330181675983598802243026328902256459916620570483868916788374123569442141\
70078955847652150409067384728284627233160819281316766381135543301409697112983\
023325*I)*Sqrt[2]*W13*W7 - 34839220490648238375339705866984368238981720322608\
06275545923981781038394753878997731540159217986890537527371146836298477472133\
95886630515107608938713687537599051822138744465910961406747658726535857276192\
41922018404092937823080770039850644250361488434193778983504225929508156982075\
8994440061191123802066796976000*W14*W7 - 
  (21779500581731249167030939266666391482206910301413863949372606308390679545\
48327133650642464161767899483818201563080403265264675465864738720011450982830\
18521584172748797066122336078116720784338184466189264636824931693756357460073\
19083166300579322572043909402349022492407369727339543798013144667538598777598\
542298*I)*Sqrt[2]*W14*W7 - 42540837682847594510840792663886162889581936375667\
70552980021127944387003014154395726376585427137713474701491480602023936727460\
54880169794950574809384122736181905980694267691647457719262115746513491703414\
92077197695979663509342501688852704715996331501384586532463940719452557963780\
640204673061385992516335725922*W12*W8 + 
  (40325240608801682726558798586397309979984959990329671816161235101116992665\
63167327259826661914660193382840020286366248845932087248468417607279265233170\
03683015910557480181748106915502649192461481163383030980992065400621763708181\
27176838858273811622464690293854042508519288080843628014864915417245114211567\
628422*I)*Sqrt[2]*W12*W8 + 23669468241932872583541444968862430061097953984427\
25353484238767529001136558050240471118849520756737800305953769865230563032447\
32104877120356603587947595091031697562529968716797238758302826804218715096047\
08456666041573102968111000799659293777459244739488880205966089874978896351308\
640075842884575187422827165038*W13*W8 - 
  (13170474461190537816572574959762335315315805856184434586787575938897335994\
61266641231623807874663474389868316022962587833667171056892112594900795550750\
95270060059256994444121248626204390413281284639083743418163779663927067165357\
25415158566355748839489712700882962397383619000764926920122573493644490199121\
123082*I)*Sqrt[2]*W13*W8 + 20640329616926840411201716954400948931387988776510\
15358098073592107227155173644695808250331116119389224461266386433325572034517\
84828136873366531980372809511170975942855894892311732479490146188247247057403\
54418092063570025862498476128440980180233665264368684967602704312204718951983\
405298366956406214943108093368*W14*W8 - 
  (26709639643018038012690820988678376785513672136398953189051750963810006535\
19639769630100630191514750506448328657167969493374817124473982559211970913319\
05383700222614645456311793064880773122086370404879240779778495792463647830081\
09426987499671078305260968180140783810960982621104765277665002035870434477178\
3652738*I)*Sqrt[2]*W14*W8 - 2647868287317012401967970942836852172023902667857\
61879402279292983632102130927297215982994722361722198382823116119778296321874\
71880084268008949352155831081030361568293158321333036560982742251334079692675\
41293291824920991866561717369845113457443250834469919800445205618844035076569\
582911523522797278495815124268*W12*W9 - 
  (69783233074230709058621124382415813345403388962844733836667781701125515094\
73152542593558555033082209229917370845923445815550360316106838127337356810628\
77638609529607153247962547223960469162288779109263592462349932000530849254015\
46627502179790919546496012948436423232478485180489071777815465010863128452999\
35558*I)*Sqrt[2]*W12*W9 - 493229797418210809868041342988469287450149246220972\
60050490546773105493958297644394410869511451412034690572636176689255137774118\
30536743977026120944613105986942388194109721736244844329790142057680444153573\
71260501069753671345721185664803407574471917549739345064643370454757647735738\
92898722458401724272196529760*W13*W9 + 
  (29759257806299435516720532241972582923329557552131726889136948887730922242\
96591950569901203224554252673813337370178429836663398121059384929321526406415\
13051349940449648282880687318982953039951038954720770734312450552716647977063\
28639533675990242737252737320752073181046300002272655940191558376175484361754\
860534*I)*Sqrt[2]*W13*W9 + 10896004944806819472751937913612592597276921828438\
97807355148694642854231654198926722852872467686364474969428980182843403149396\
01010273867116359918787747125410958928382615242654044753972793544939719132273\
19525800591695020810776982998282199497241550856830402849841271316324726051196\
346041236591253067112621661536*W14*W9 - 
  (29028004865131952021753307761639670005568867734974088458080254729911743893\
63233235563483987106284034276593376369792919775807145767757400642822786596984\
27648138237618578314473262235461423611251728847539076358549255980333297050089\
33912939563899333542205414526756327755172750468683143470666230785874871006148\
1704958*I)*Sqrt[2]*W14*W9 + 8779980362160273235047438510388558658169627848758\
58918361593871588248712543756163528546783895808498430922008235842116471909721\
74419040506055868148040866165758689547862179225407491615676642176199793307105\
48909208006619944680248415822617011025226857239428387121984702231325075683907\
547766513303541096788839783622*W5*W9, 
 4231586330155394538348316182260681730532424785415347600670205570724384415438\
98194778561374675767710308807342384478152886170230873782404869807830538459664\
69239652998491822465457466227577786046488543848587893439354181845660840580941\
50451118565330599955349779130172864826229107016698527653973784598834200840432\
71403814*W1^3 + (112325834245672601342877708820835816955123546866619113030282\
20007159392899550620529311533951725805101584705437603234341450753018862784886\
51592587715677550693267279225395544033660816561242559050138856228956343316022\
21002216734397290431240574390147974549996010161516981441324029217137066016222\
348725859294136569143038*I)*Sqrt[2]*W1^3 + 1253360464360219619399725840679513\
47913235724132167852592516105928025116452884730878927852763226297562084292431\
40977462787317096577393409269618035783629045791396466098677392433513585937552\
32921425503035872782943261541584693892338080814717623095714647773043682099182\
6378114315573857982539513341641601163397662146*W10*W12 + 
  (34565015507040573400595469468536406948298628407587131492633899332294114674\
94330319621413390025294897160249195647797853973210147625367495838766327573222\
87257235309314367610565590880843134159247779872024603657670701797836952082866\
50166337960782545882283979520544159522369476925898108253695610746314145595475\
11158*I)*Sqrt[2]*W10*W12 - 54433029480459202338266959461708424504335172160124\
18280725994698646860700093421349667787489604778155130170111987520341569024862\
30670567675593138228434471941840037494177405415061529529847409263665465457923\
83244732279042359802931733051805307394240196173266068450851559892839652740242\
45021044642535097415862546548*W11*W12 + 
  (36266071284093028263654171492822834978343162545475278089215659402066567450\
15748969556683759910949965090323875013780717820903636355152566971085278333509\
18731124899297418719037341610156746763929441159152428501598811321060794243944\
84793146301281594954681259476623040252182826036125924931074761212703599381493\
80301*I)*Sqrt[2]*W11*W12 - 11534758157317791417771907884949919112278555955512\
48021475269379262489857238312518608617380075230176920656053773292272504359907\
20108670954835381187531440949792083976536944048213022019813949735930532445836\
62633516698366573172282638212947549240230344529057471789944505070121605427298\
296936002523052785673381162694*W12^2 - 
  (33344424958296389435337776790428181169720016415934277885244158873898256605\
49659461110380013844983534873853383830347136647924759053629164568441287260276\
68428224649939442329725482913534428343836758384181397824231541068178031578464\
09033330469049855975918215873711531837480911994781004386436002545760718581484\
68400*I)*Sqrt[2]*W12^2 + 4350111439014282513264486843019474331727593142711806\
00877542286352007962035199697771415057950769136947352364865873103941632050183\
26839529011439256218671848996431950668436519531962329043137550448397122418466\
50514394562908048606909561555133282392539137642221333288874572976185750774157\
495205724063728704603090894*W10*W13 + 
  (10741774169456682067142272103089448444831733078827561027023674168063064822\
10992407720386628321955952947938324895051326103107867081902574947220778762021\
75131202085242420993548348666322988770110199239780622078261162553988541192401\
92070212766013005533131527144387083400643748500420680242169808844756022637114\
1268*I)*Sqrt[2]*W10*W13 - 139837760824950620159253567506999822069342544683985\
35514824670100801062577471724538133501516970861760468202738329679453745695399\
95747287671442829718559776850933891357844129413448522308303167880911421879562\
52123483226345464293993827481174669091867739041183227218951403382341230714508\
05714625972857721066901961232*W11*W13 + 
  (27605998571662352184840086323953140804855647125462526824888993848792357795\
03121436618060803487001165511305428726010621472522967165466603242673718386567\
16701338468298284263824288292394200440401481356717313474794443851457650593814\
76781577149557717157563389978649421198469342684592958256678968258344141903833\
25231*I)*Sqrt[2]*W11*W13 - 20292472627703165703603661226133859740223249524788\
98214570033587882268743428145520649537813254192090752023849991946113318492446\
20431737914358525452444765080784721515087291824350334434628192898829835399474\
39716632456157754988495221905871400589792268570758069707594756145280320826075\
344917852202180490532880588210*W12*W13 + 
  (11426488992796582643176452269836748759914883665457662118357978355182414691\
04707070178250972475864062293962562222389938905886250167368539303623708725946\
46013325122962241108029138331644744514892687856833294982139293879182220753311\
90159902890921247341393558070197924606962156199532767896692238147618911314301\
692113*I)*Sqrt[2]*W12*W13 - 2884656692987409446016687277584360725265406443580\
22599691484258553015696651515512015734407064774176784459734807412471746449767\
33867060923307565116260435112999742435203721225656623248424835179505901118985\
15886217531077139442297257706043686049285689975127919062467556254756754431770\
122677729206509212789815210276*W13^2 - 
  (94832532141491974074257312244372155175989496396037711230500033783646815966\
17235474085163426584597343990306525806378586927242406388563823937371781290161\
10078566030204640255555263256023168292521637625747657299649628132036823281305\
24294210742555002350694888407095888084276747977451257405098844349672812016249\
4865*I)*Sqrt[2]*W13^2 + 42640717339838018132504713402987609747792265486147391\
60509517607151465668235836059314816728881543999908493357516923363582001520512\
95715193274766807318993390814488293669092048411162033777146929551216734498437\
87642597003369783005250365229905606842644647747784598831516639967367418407231\
576013093380981807332266912*W10*W14 + 
  (18460855466971518408356069936330289970173774449049213441531177124915486833\
39252526185559251075634503637391499343186644058117398450213466061052149640266\
48509787179096427473855798747599032494008319493692434505211986345654105478606\
89846318237610099866933682943049668699172028717466853813324891608594076915169\
565366*I)*Sqrt[2]*W10*W14 - 1106994845652616747302929403280086558007415206838\
52592181738349458214609515927888220331011285776770182264375716084049955304897\
89731555930958562361413343850264079767455567495329860781458258151596011068400\
96639362504490128592646557976163956646100488887803299389551622795433247804339\
34193406696873540476009464167828*W11*W14 - 
  (22530477195480915335671826319996176706433782787789266591274468225281565057\
53613448908864963176992852197546276330263723863398620538884001428286145436652\
71154700927690012539767071475678463412108875509590946227172111086956541551378\
07735667277162999228630229671025204259135352506790235741515455712657336619803\
237242*I)*Sqrt[2]*W11*W14 - 1049178413053389217537110013426637415601324159862\
92771576355351643573548700754738817033945815210257611284079832949914869161342\
24709784010553993187628704465254791508310723004791945797430002982655260334449\
07609410334161301848301739311263193424489543163418183532230358279646459644158\
60390416061713462809928829034172*W12*W14 - 
  (21915054987469588425207942863320348395646218854965422023705713088108285047\
66003568263538693777728518216387224477859315972858588947298721757586448947431\
96859018409650476576791645470083745443434213274413381580266363954559814052758\
94506769104356628901032418282677196474294112015984539811453618691999417808348\
403580*I)*Sqrt[2]*W12*W14 - 1043298546187525815188121105751837630788645752763\
04734337663353595705970423561592631724927203793194515377641361792816255422579\
02638002475774649120985293483474668196863893363501063682375642075540430629413\
32225755263728879488245060684568833317075083878456014559157993692752900329385\
83865974011886635835695737725076*W13*W14 - 
  (25523106227606369827407478279144793669002375180755655506845093472407256910\
00327922008885984582892562061427596526958043137961728823602736959992612968633\
72687464328439103827693995098668702837042207013104870191622246202015543837224\
75267522020784864601015344613601971061420928819161347120367056993274218413664\
665022*I)*Sqrt[2]*W13*W14 + 3183777217636985405848135519841828309212579355968\
76008132384901415833343529852555297097823962686899035079020885785751289506773\
85466376272658817687793985037548077783991096675325840443671360755303586291002\
53567497665112533310069908977975735304264506785207981527883641240072379784756\
4196882417306397672747636417824*W14^2 + 
  (44781966655676572953563591466287812947808211326896252282519720731269050331\
99488732300817588239623844025337390915189288014681143445619794405178722369030\
60379229939185001480881455823199711747211104642262033244173595263570872690082\
45443150175367282734937018379382705963603905430671863724800802374098513104583\
411380*I)*Sqrt[2]*W14^2 + 413457502358550621968726417213036800742100702289092\
78258522178802018215784510872816649924153421564988946128571245824162349213497\
48708018031090347095014739283622003275116165197684553049755098701922834373921\
02590185640758644270252431263044138390890619850786457930289586185287682140967\
36298795681538409788960214476336*W1^2*W2 + 
  (19213331621729213653574433771198387832052459916489933941585459563361362450\
24409595762202429279275931566137647807522535189178338630184390337816955522322\
15830667700955819932969188990681162565536119913337854250008374814285499169040\
52988065051764449638306143711801199567261881916871792730702846572103590464425\
922912077*I)*Sqrt[2]*W1^2*W2 - 1883549576144624862650296172564485625715246075\
41899966139260200581432459470011167583519381470931294692097972327343668729702\
50830988647345557708123132176307312826497820385130174142292517755931488428139\
08584256286336884542270972143308515935363282267261289492476151883727804926673\
894576381709425020475713392345428532*W1*W2^2 - 
  (29162986625079770781921381140050406991350727557170121178174855673711099118\
65348752798200056047699111080067334219332592789903434364626320508297831864924\
74182572078047746524383936926818473766945234038765122851522089472458734221171\
99750531499408989522484082235023670164923476182077652301157334432796836902290\
1276065*I)*Sqrt[2]*W1*W2^2 + 166255495838067266308643128053916017556197843860\
34819646126690593534023995422721964458236712842804256347175954774716635774402\
47485367661518933142858626040055228893768523794153326900744430812172549167224\
87560115151489388437931717217545916770251494983376283522262439331346257881159\
21154824378016963037317220343132*W2^3 - 
  (77209501448157852195069961522916360612092799033189001712718209253753450052\
47343345431043712069959295867512271737510104437604580281301926218311485718341\
18707940510485218896172656558152638186327044908090744272558272812845204341856\
41858155137880501608558875619989674380278044155551147017041680315794727715346\
67940*I)*Sqrt[2]*W2^3 - 20324052533576945159054244182575456654454011399281276\
55816260898412111101531417002227692898702636821631305365168763586094798605827\
98617895421985972694864955498744210033626227522728713162815628834188396956366\
14695666810912698314579174341193114008278588424337940963985831014251408847931\
96759778029900493469369852152*W1^2*W3 + 
  (15160691003938299280499955000540838808995235908326600646606587273129531208\
98501349378099370224868506001379694750386996978129183158381847902430092473965\
51009641611513594519281724813246612533704153110374932512339985364818881586508\
76783305610088304866426763836016123571441851313348506649009910720555403868965\
339517674*I)*Sqrt[2]*W1^2*W3 - 3985921353424534901937508909251303081696946057\
27362134139840949603241453603105676740071147406752642620288558970730753501019\
09725180159168325276321049739401785134126355762112480880296501340878074682230\
11009920102344353669588482752531315740298220024254023060415087604915854385177\
583413221265511492068463118604629114*W1*W2*W3 + 
  (10610032155801155416534472065343098341211740715684459572623447761544761966\
54931992208779427195192134149731809148659466323534617819218850854958583114087\
58131602496010320299903258079517960614305999448646496549033411099306856897727\
52903097425016882053275873727038901578766902257420620492094369856059580170563\
83412744*I)*Sqrt[2]*W1*W2*W3 + 4046941202641969376305370118432054206539765998\
30698072619257749166401396993471747082988925596384939911801678189817775374748\
99932003938854182610081997429116154276729211252152566343716141393783242686608\
74874238909112238430496304536460693758010315971366320468922721364734954921481\
9831166055350829742905211807432892*W2^2*W3 - 
  (49913767687959956707642805062654350422506109141333042853820481136413583820\
82489399959087723641745919083923147392613066243739125828100210391708880018617\
46364618616867784856996359052298530904744454363229518588955776519582438831721\
17683100029988901689626790212836872541067072103360475357613609302625303407556\
977770*I)*Sqrt[2]*W2^2*W3 - 1570216402748668040078074982444715677095190844126\
37295785746571850813695941861625158941091169155280644755167952090429947370949\
74437465078351025473026976398577750918494672114695895833151515076016176155758\
41906211340403641990683472246634454876744686036631078022231758065726063464494\
566940167971380731134614577741310*W1*W3^2 + 
  (62702914443097739377675091884605355302377895261893368495538840599635768310\
56576936364028702464893244842075676448694769024331367804299605530529351849736\
51139148965366795171357918806144440605187029007892634769875783897034457450075\
03323296764040341737911281882169685616081019833286244118753011152068452699070\
757804*I)*Sqrt[2]*W1*W3^2 + 3747649561642179022969228520850956852637187160190\
80525454614495144009620621750607821870649582974255025342097207944933851763272\
65504980229863158094604351856917217928072489840798830292459663918199594125147\
23676961524387232556362245732394535724610078761154344547011978526053619906787\
9506271424356732628851845466428*W2*W3^2 - 
  (35141714042020196462086913257351851142888496276693259914244287619521175576\
16904596366188049917210682901351773735189942781395941252483503385572118777635\
12127382703206611969930936971917144701082756128677132540482460740036036356539\
46149953312871524189963168465045778845716878414297726697832971675493217166160\
407042*I)*Sqrt[2]*W2*W3^2 + 1169627664460278592353760348650358614883797406160\
22652722268477990904054494700451802064204156557179250201327894130825165548252\
59547763774571420164852517815236764722403239957949954904645244844755944668261\
86732367577690433075850623351937857013297223465603069708454697707690739022474\
3807925100298438039230055733760*W3^3 - 
  (92890236848963616392037555029428795368921356344231718872741383933797984065\
10878047346200601114797375103284067523686122687323057827933390900703987603230\
91994600349456457346478496134024249500898816294619940169913022996861027519252\
29189567083659158549876031453767442941648280386558268433232742482039957856195\
36900*I)*Sqrt[2]*W3^3 + 19670655396193144635309606316705724513740115714273472\
54323134343932614003409952853994777792422239751006866000926948604864872077096\
59525849013445162890748783485649129224959901975868508167849901261750917906640\
79396238854815190274369391286548323727101735468144016357963366707595629768624\
197485910101331798490825979790*W1^2*W4 - 
  (10018811933536796431487971931173592011074451062338083630091068142504819456\
58970503267042995351861471974826283242587918330416429383799869960754699385680\
37647546437837454058718895818954701591002794470053346099241808299996378842396\
07155926612681620738224556813991987961989939123155352778206727886305967502748\
965199257*I)*Sqrt[2]*W1^2*W4 - 4438542767400395835611757513205581568921982648\
28122080343119301878865270822535814270643361331376071039142613349639414505140\
07845597961201225985385127853050062385311052005406565454544128337218748344546\
07586665402820998150692098239851522645570833197714924683185509234786754039819\
263782714845625856914290134043131286*W1*W2*W4 + 
  (71808639116759250811884962850123005082446002966601513863044720287510176396\
49678273986396509321334764668718841275583955531747064211546469798445723918490\
08012680340650409652282271305891809492271950097969680721148722866862526961815\
30260237599213114457948650895638869430523587751582987703210272329138032580688\
3743768*I)*Sqrt[2]*W1*W2*W4 + 47360222781024139493755737836923520817256837174\
73029734268643030589715144843665908839345212006764732116123314591634839639436\
61591547219117406602084456970469109109490766832785324406896668885989707493278\
70457319501420024984316241185069403727359777854431658412566246480997245805218\
468426514176550090798388143349756*W2^2*W4 - 
  (31092922886289708032613793089115953047342817285684233587555013150453661332\
75213039982937675666213532077463156268508041579654328882928394263735804282375\
03921132602118778590059911126132348657181129852115241775503315586481685524907\
22981780684603708178725736072023998274055413398366228492781122894783619648145\
918757*I)*Sqrt[2]*W2^2*W4 - 4483337962227243062834761426303153708399658641141\
97425048302690923586364905467352603266082396998553883531961353983325012020831\
46524248524842199269796184456452650350148944123102016063867802836835369821003\
14313003687353363028017355030795264639073866462681162195954502976226297989853\
515769927211281656723765001001158*W1*W3*W4 + 
  (11141441372119593845772876770531123448389438118428794136315656640353039969\
33492067415976201859887052927002188222212184259696201232098642366385119305716\
54803521681898817099553465452313640170475973552991153130403462104897809912559\
75117583933103058275238260592150531446318820358967794382284419932114558502186\
90167798*I)*Sqrt[2]*W1*W3*W4 - 5710534585507509355975559314798548403408969457\
52798256521926246167503792147427817974730389001036017738830757362571454737458\
50721922834417404147307067996245021359732512444896315461820917847805287890727\
65328471963921977396931132036794836061351741892491095495440548966287374561359\
427705509255562524249371535786054*W2*W3*W4 - 
  (76018277582327111856147886874411583573995492475108398028404025970768605841\
78516218434361587027453379133565675879030273992919744219278175132067667198844\
34292282223629081063259175766915257946375840488104308171634403335707498438242\
14809187335541303313550369587734984773477185437620211505222372730257933880241\
260662*I)*Sqrt[2]*W2*W3*W4 + 308295735777709704660760409714374608959099030731\
69749001481028912647513098391424060159263235912760185991368777547622096488831\
11988973561599888367791031186896924679804548447932386078532038103265688823959\
73885977896592999022347853374832907494165972746257573372035588893996842955004\
73424456690208698304070695982026*W3^2*W4 - 
  (52124290883279181146082926223677064740489990135988323209348928140669045734\
16677834598659471409624206400887387905939820496793258596471544453542548274816\
67604913739502670249832339970084148383524390049411025337752018901178823843534\
71247004668832705256789066604270510809387624027995414481033643250686166298378\
468066*I)*Sqrt[2]*W3^2*W4 - 2074450816792645086829795791282050696057068072939\
63954177644682260267622706882535555192453567883465215322507662024483342335505\
50526196402400400052079772135279761829166831566017314283838638723752452787182\
30290555848155905324918301651824960682322426833089250676152593156367449614524\
322638574388269620306422083531494*W1*W4^2 + 
  (79509241109901857740747606266831493383438445263106657948040515567822642034\
68734665623025187654639648648643194942751200402155490423466144684261524543397\
65871354502955661744930501693379803371630253360737977752814538923121983331818\
33132610830929298678814061708425288541588226064482512890875150074605827077154\
972517*I)*Sqrt[2]*W1*W4^2 + 3798157887842699846081353636147096260053539248596\
31415614570982012776716487768141096270126534656522247475191668659835811706914\
60929267337709681557369452180860957955626570691177791192229371756858364858390\
26266679153625527437953933893996367101588777330376863940374150324626863171724\
0609471337043597078544632100726*W2*W4^2 - 
  (53219935115007618660703059198267731797230148647107751184530856718826266389\
21016708195702208723317445314094148942654074943747616177074221714748996342123\
95011253308419945562473979711268562364822796542134437908015312123312622842659\
06228154836423836800307998389090190347873976042732605809900145619044684601206\
821297*I)*Sqrt[2]*W2*W4^2 + 4222959650787070343994655129095398387907218877879\
81751102873911150098970303021683276982806094555144262878380032373357915187148\
70835168523069776267515028161382601112668258116517086349887965336536432640206\
99772735126366052037687436208775214213036053949469236188430562711314122583192\
7864853397497324574238985334394*W3*W4^2 - 
  (38162755820084494537981735486121267885061117615396685941756293805915203149\
01640371792900619470066859209628713309633836527160329538257904926131809298436\
41360025452616840104739350798702261636999636799971434326539815670279335543992\
49998305070036601020118182634252053982641370622035760489540387609140207526731\
306128*I)*Sqrt[2]*W3*W4^2 + 1467242737100622010390443956701865844485903199363\
78085095782594310646095183218895663845440614744880577618343110924219174362820\
03670112514468736759672677686469981503664690255086001660924761961721137655512\
50372401710479003040764185664012799708955869051833207143178896712195287455899\
7402341146455400798201477267426*W4^3 - 
  (11044765396824163678919553304883198794898062854457577712997965304946724382\
62537689548944137849305787929761118282232370831918922499529059868718379582291\
92487800743887850339567208598141749673129201535323706357429751074986949997474\
06855605672408704360355846609179851911714376414534491662347799933772740784835\
694676*I)*Sqrt[2]*W4^3 + 4125149032091489859092094993837297911093871021007483\
48547172839464308142524890570249635053800425986527578555447464682041817497534\
09344467963325188967583633159976333970170971228014091161189617642597427280211\
28940368159695353313042397383897343733751705635033982402571973093656753790524\
299402278907809167659262640*W13*W5 - 
  (55635580284224166018175249093756713509559027403982193966079562192880263528\
28205629964592083791522634066188408735685926919457615165671241955280080532223\
34874856134566373177942516668911852275711226054591261328431223493627504773275\
28409643395069614012183181804616239570348332711532434632207666301064869681859\
07790*I)*Sqrt[2]*W13*W5 + 173320844321546316788993118988910116784144613411358\
82916088669587578279632997363021030252141823532449575211127095202759273552958\
94436863587910933377690943309066700608276703417762250371311338784358004005159\
60145461205621139994235645469718329958248624227082172355076972521258460075284\
57411819716063095980366401524*W14*W5 - 
  (29764118684489355014996298218366496577973023267836271366256592252549484086\
65043898881912340653582797790182698736157573937072654002239842493848032154145\
06460934510962300979859341189198374713975839864091050794844418800244363971124\
78453292529924753782618323349256613144366496994516243184749863152747822369306\
787072*I)*Sqrt[2]*W14*W5 + 23109316322267211440229242276622389520507785842928\
32080720941643582826013559222777219079163201044502533596074836872489477621555\
37299067876834208924544522750079488029276062279328719724062408164068866994097\
44330339468574501208128919936173609271525617374831583640506308909071364003283\
47878132339478955643255985844*W12*W6 + 
  (55074595051871202469606862637501601565215911066148190972337721221717333537\
82844821769758131728428988855564567215616389145621934726134757941627408637646\
95154818315256527022137752558282584239593301544548629520784149591158373232058\
62297613691550023491573159976219419047416228877684491905779162833142464347708\
72976*I)*Sqrt[2]*W12*W6 - 543087933035483952708896918123909657173875051740072\
78758963536837665739300549040506590499086439697876223340738699760353696773750\
49939946757294280275792954540066706441094086376023621104593582794718297341195\
13452933305457581154690779392424658856791772599371107628994490931110881229057\
983733659947677348946498406*W13*W6 + 
  (32458935676938342720312279684251564730523304274495547733758316720824711552\
12512754542967347169987034394750961796949921394986155773122779007919782413511\
85772629311873817444669592732184147530790958787237492787709257776158374981828\
22476794782747868869125883299513524952667470395867772119741338441100005155047\
64834*I)*Sqrt[2]*W13*W6 + 177434949238115629276246923707086618585865508419703\
44118976138201515326936314392560392297140707986811117213540234918219989472196\
80086307101652067930873586792244742268584636163118465996651639052010037343206\
85980001267276047427140954823756242763765214716799430539315577995005455824107\
90929362638290173880276787132*W14*W6 - 
  (33228827131941870556080146019775434441036835967099851153565600460548025528\
95397522082524696021681178589534945155325750884677818644945803568010131405497\
31340637119377539569132324666439238190998205931476863353003729482168863427493\
81771644623136397516562120432281135913520462379054462668651163279799814414436\
077898*I)*Sqrt[2]*W14*W6 - 37913801365062652878074840789303491942758454626783\
83655528737955322792141427144014041652740454715026762801385181407846584676789\
65167980081941612513350224150862823249652074503277253423792529992185430296719\
47213606398871985092665367845670603381059432838004063961381664944008896867001\
16381226269502718583762129266*W12*W7 - 
  (10109979458390498163263848997609886386664701231259914172155439285175470194\
78834239724029715140773230865518664504235902173717800055114323454471202534561\
93999221412530075154654285441408923987046109894304126884835648264941771642979\
65314996926811739085486525151124318209234870301750643226646431469482411475696\
921245*I)*Sqrt[2]*W12*W7 - 84504439538593747618457097190956578506741769869331\
08711037897054258314326105014435491964525196916278370815129714879718601122301\
97617231637407999142876905614067494775998784252409209503123165176637166261332\
84554665662271205498077112785551860821493130007911521697462409328152260082615\
27593239155017191004941017388*W13*W7 + 
  (34090729033773332536223684579824490904141189311758159588691621383491363333\
44529188567659395933648186775102815847312400305408416068347468478443190468415\
06013616859633838524647811970628537575859473747421561873753403138027938397703\
27655366088260436299135229702979068512282153496925978748741529710764390412912\
49651*I)*Sqrt[2]*W13*W7 + 221639269393709909185195125604197560382994745246334\
62108928744727811761542164259520417591473571543231764860216082858969864903905\
64415890709515265908731815418817984782975381289423670275198476009658273643833\
70800597227105674766579310948118148175044486657186345052673957272417878028725\
27950197668919058029444909684*W14*W7 - 
  (29243115821874538189143847875159732477184089038735946961042237621023854694\
66266135121664888493798402438626775024803485525217386786469597995462688479931\
54965640092468236447320762925154143693409848578408377035495039990244795352871\
82609637348844437302237399457321370494032514269365170858655699671672901968752\
513102*I)*Sqrt[2]*W14*W7 - 26088104639104636175527656843382376652131567864671\
66913813094464437878809972966402313684021294773506153663753019953977291740024\
18581446400888522321066013303614295744128106133265051834055354907367172930480\
22880639721129346493227223027066136583478508725429725624434979097770867353444\
53234067559560594751138936192*W12*W8 - 
  (42998239180280837005015956525120840293992465305923047240598237656385641458\
39830213147672628694542265849674755599685233740701017717452932946085622719385\
11957021795189675724350946601088859173830160914167184185111874191103365524072\
41569561892519485952797438127923777710549558164887641377538475607155417785191\
88860*I)*Sqrt[2]*W12*W8 + 247418016680356068271848911222707256012726652478285\
66411358231908356722838990633525409955812938369154943623392898450687390727505\
76056396330595205467579600809641897308748709536029551096268445724460538901952\
94642337033328446207878133359806709260368457471040523496559691146017366257741\
6303900620507034850761353424*W13*W8 + 
  (34330477900792621968574616959669258058603649320242733720159470372259320496\
82763435602745572639277932656668681104975684468721821331633095525556145584352\
94573873811886204084878857362493119873077445797272018325485791401381516136359\
39739586221961989925429712727708631628389000866199194054726580854888332313003\
67522*I)*Sqrt[2]*W13*W8 + 449040783729304623620479604253077592745814813969942\
88806284499135518971534522547705132740034841743572834086545635555431306265078\
05113778585836516397628363144976394679657330226187585975379925108745268070677\
62352125283865683713614215350748015464294601679135542145742367558493484629203\
84288081834116669964241005348*W14*W8 + 
  (15233579369109482616611529224366496397807874632048185846283160671937343817\
43902950033064086797947735549142811324983020229550589123634242138786603793601\
29107199550515833928362222497492390197506315222229038205098761904914553266606\
04931625145508520437167422202898078877925748486189729903168684522886118656061\
280874*I)*Sqrt[2]*W14*W8 + 27395307430297346850880952905074811756714437634047\
16457480313940400009180278426845832212525978404153620579686937144315681040068\
99163725973691281392616311131425425385604598785303406553018053703308365074136\
44086680508404290500885585735053662885118927698918608449981507997917427058448\
08467397380803846588094511592*W12*W9 + 
  (11041742571216993193227211419417584599180576398864294958705072743612643110\
27969685882670957445327139369578241790860559468650711562587068029178877451873\
41127604707535483415733241009711653351246623977888909397618777275256496737258\
26526042100897287208331668451861470551158097821861505371898218886734335015540\
48340*I)*Sqrt[2]*W12*W9 - 968147501394677162958182857595560102850009631384907\
26863812977037784690389036874880525700962877470859444508358951711148320722034\
42830336893597697398298868962126576634475434779968208335539968344119580067146\
35299352488872518300205307451254054617658833040371692680998288516228405209365\
399606586608260179336203964*W13*W9 - 
  (51104458029375173192473932224096412872137305499853808993520170731397883815\
92101606590327733935887207690745274453377619633364952475165679719901909049986\
22800090773216600300994932869929051245311048288461975555146161063761097758256\
37616744618139584439703437785983471041119206166280327591610211618564419643127\
07542*I)*Sqrt[2]*W13*W9 + 491490399690426907399451899304369029275640280365409\
83139174653852706268993259680928061942658710928864212413959309087016360294050\
99108680531528024715733206394079897811124396690515344283109105560114412117221\
88129502279727274873858760103418380187233982459960851508405260412341708951658\
96628930572713452314130784756*W14*W9 + 
  (16373747882152067044178623193101748926299332024684371977445867701623886646\
86884658125660954138388330955784242952751409914952781205908803870251756861297\
40234465787503403588875812861279715912610879479264591596670661893020223703010\
25775187728151914065246462225515434942266155532546466309503115928493106825644\
154082*I)*Sqrt[2]*W14*W9 + 97555337357336369278304872337650651757440309430650\
99092906598573202763472708401816983853154397872204788022313731579071910108019\
37989338956176312756009624063985439420690880282305462396407135291108814523394\
32324533406888274224982398029077900280298413771426523577607802570278618710083\
8640723700393455198759975958*W6*W9, 
 -113103955880705213409648230091756271162518633802944116607877549647901631683\
66774969335595252927587454944185056597942152629205393369602133456398549113473\
21582728131450630805120127569043579364354922600345691290656205978816882604531\
75030356181381524491990518333713911054781578742236258495766237467065092411739\
36816280*W1^3 + (141428183710845647895343500509518921372719798254512019902679\
03315548172045440219615641603226419649021166803174806740278531785248319075997\
67359959787924471528539654141278664165441350474916666449601013681681998156901\
15497878834183398143599678192586885666866515238578919889717450845634666219066\
03841462574746476417289*I)*Sqrt[2]*W1^3 - 10353551055312418278007688145374149\
86687776142148195858138739022346058545260837830090254536229211942668539398274\
87520823117277739828707358855326067465509656680041498268510238615896996455011\
31595702231611188847276157325114312633425220225399608374705931124303991054801\
4551345118811404472859536841260918285769882*W10*W12 + 
  (77639450963713665678225599700158097278932604911942190373477549086078218489\
76708903231282000949771104624995085314670622897169443982600908510250869667610\
17067261576195003842618553221594617226197804135906426078962829619414198481929\
67286266204470933076492212687253062854803168574845342947935150171144687365910\
9732*I)*Sqrt[2]*W10*W12 - 565295865066413322977383909497525935323053305570966\
63261219140371140541430669959846634958105578141633821186585227161569057860859\
66208496902105940939479434504726094899476574207408318657210996421136310960766\
44221443908140994774054105447473277842670687068408297029707596669443407891315\
499027436947248172563126972*W11*W12 - 
  (80549653206411186810853798206497037299439606315247658032450559634330420650\
17619204716217529967063421839907639854409844502634790473325053802666912185420\
70012935156431537056233410210001994522978508503659237856767101069695282212791\
94607505738811923161315852883245213555921654997902914889214355959440395960896\
329*I)*Sqrt[2]*W11*W12 + 2011419590603510680401310281174182564178291971134694\
80461933044607175548075423274037960299193658874511488621117651284400168026656\
49921202137787692680048269885176006466341137993122526862137831417932942116415\
85447947672753174118091847319166844454483502110209736024166226162043441994348\
42637851738306551265513522*W12^2 - (56421796186148256821901702853749964587404\
07061494738767706269143651967627997246416246307529798424055896409293986012205\
56356290809039183386616576156887701755080460929823059280269620713440799526222\
16856605050840841846568570209946272280978316762887403238825867435270054830981\
0559507360183152892356751832311463587*I)*Sqrt[2]*W12^2 + 
  181006834885630713419831800816400576210896292106828359106215865380822809518\
71991499545481505994709506536839177498767805127508581879868734382240123287767\
41100662177541363202529283663431036978813895455122024799939625025756239674805\
03165216952205929907206731150719374649715096966729280935426021887028219777058\
88*W10*W13 + (190245690337643577019720478887535259984780809131336839265694282\
77708556232398712286986789870337380816183675338041779981757271966563172507639\
97020616998723751585639570820206261715428265249547458739761120894952126411620\
50350024394548152579675311279481669166459099055661632398309644523599382786063\
540162930944218*I)*Sqrt[2]*W10*W13 - 6312582082878549016967835001187084562965\
76887336310638005367076337241536297657506635737032016071728085816663912865195\
16566770830323426091585468850242888894635168282480457744831867050350264755788\
12735936488013358935682397227476207085745183545963178502977932973009370420586\
48039336575844767694918955124129136484*W11*W13 - 
  (48662969821692397904094613792029328086949926643006404988430746506053782587\
46211739429458242222555978029464012385194362645964191721276457992655674903564\
78382516014232125638344872989639031965126696622072323773549171268462823313368\
82975436123763269102425558362873440736214410948128953209499662975481172322053\
7235*I)*Sqrt[2]*W11*W13 - 144528749693188072493533690371270833877204101816111\
42646150085009101759090027755098332866705154141814066952631834603801491369288\
85511496548939305235339009328187070375492912196513335460408164049733711374138\
86014143063524542217650410770275004891975896428445633866044488490037785731613\
7076990296555127300529049334*W12*W13 - 
  (55655956264882783413658398525389450486056829063680159427805497257377974458\
28250622188124634893643680344801069935415187778244595015057380496118193117952\
59679682571884726756974557172314946363010364757838376766158769837839671026405\
93025275827624616094134398143144356582542138010696532568840410095867232145252\
8985*I)*Sqrt[2]*W12*W13 + 190866018869158121091960052714686697548752303888799\
21462986994495441475112814390572287542846179960294472636676195894097014081988\
16855139832589732636357651283244190346627434209276894279221707091920609558967\
95643744235283032501514641923148755999602370300166443079469060186358463781313\
555269768441253673683385928*W13^2 - (8889365018383953921240942977683692706244\
71290434090320601444926107696436139180612445054430922584696080546082895818439\
50431386602819662952424002933027282702117099939589428954531725130217294939233\
64708752233253863664404798822960313463461653530971731240809435654891607900292\
8499460867359201105834178774249290350*I)*Sqrt[2]*W13^2 - 
  584002974620163180214418921772349931957977959181697759236320237996020206336\
05865745618566693369129760845253546800378533178758364394507735495431612041438\
82311010763371715863530854417360082311256187396919605607431155178809253407457\
46877548983070042876269960479032093827782137581672721308775048561719682652386\
040*W10*W14 + (29434439646327219377001969745934223335953408164044146779339915\
97111635125200523140967713249334817941288454950551557401377051590963696824354\
97423469633470273377655172940241714363676982606695261208551112568191990632864\
32098507814268317726931141401924376329343715882497505533972723365223937538903\
90472220243457294*I)*Sqrt[2]*W10*W14 - 10591500685865508209240158006507658838\
41149494494950848712263093857734934138489794528982207527630000902036507182478\
64752410412087584441606270515468671105245140585097282105813957003292834143700\
79802970357006759348053633538605310701616437340843299195762565379389766036952\
39478431697038051435536974052240628473752*W11*W14 - 
  (67586238657583506836699415847081243209212204918996626203669689405998082204\
85840300311659735234445239817140637929049822879563993057661505370921321320643\
59236308267616779899586795825043721275917133582829862587365046984193016065516\
33490714825313291946701980546952531407086438929012113581253342710129982242428\
45462*I)*Sqrt[2]*W11*W14 - 10147448211889658393918268632505100446340089078603\
34806229167877168078526901039627441499199375893391413458515529186833187729111\
40401195595764148042095121080229007565476951765707033568743369412525760067785\
44301240383565456112983457414286432711817441882311603232499379907553097304170\
94068454019073428087609681872*W12*W14 - 
  (64668692593607724182249107213234762987462051630382598580215716627342958313\
78995006822468533235161924784006866467698564098743690874155972778018113783758\
27280997677518339372167214604305327437517945264357300722361759958500998200885\
95226188128613001045147319270319500460882520726721140962104397349177645554309\
17202*I)*Sqrt[2]*W12*W14 - 61307028394556848406932145237704070158760456745450\
52652083653640130210503299362854813430120114370377629020594866869199050792828\
85123833470687597690565703550892216706753676268046322855177722015652071976138\
89782871124181112453885013107528132470488619274930001421413286079652969201812\
6689498425485416904423978052*W13*W14 - 
  (66016477567565519648398311833322480791174474053277815558054234641503383392\
54046139958851898566540875511232663289607519632190323546787614111199954033399\
01358805967707445233405072397550637761404252418835181478376039331412987757019\
43934989898458810850042512378197618400106485972379602464041368507501501487114\
85792*I)*Sqrt[2]*W13*W14 - 38201358300491441805888726978671550128835400170965\
59845491761068253811019019198095789552400843003852350386289531731738560214661\
70028526475711637947089544800848750501392436858374425508377343881097979870266\
26461378450433612277437241568591685550157403194596135443135002366104519769354\
81369863900404904494529146360*W14^2 + 
  (31671892029121462116225027400694172804728807189100272402606107773691368971\
66015772897298024337281424458000296330857400799574730101958308625219048127066\
68534317547587396972845689021938470349778870702406277188237620664467779139436\
61937265672339447412322868547472183006067220744811632476350483114838621596674\
25024*I)*Sqrt[2]*W14^2 - 8591430778945765920494898481035730316306622073945665\
10093479287153504239587970120093220558654325846086340402049137928327843570481\
76256199524424700001106187102925049685586947888953802273640517245228202853862\
35105085179680265004226378096189152910809172482294828965169271975534287034653\
82325621200509285186391341260*W1^2*W2 + 
  (26871955097931596269222750424188577168719114313135729940713906031146708886\
30772106892023550444882037526548385310395411227639626847397993239707077896085\
99373648806070040913518718166200827232833107396879938980509933027306718799326\
63769072571074415535851423323771172996403436605165785360982428254514190744368\
34431222*I)*Sqrt[2]*W1^2*W2 - 26483665366817691146208362084975360116215212534\
68515656409777196940590448856033280657528684972112241978674793008635463956634\
87433969812351982262647647073978479352056769185059026897471087362549308163339\
16992287995856969798118245274869964334925360802697114014878927608832147628674\
675179549235960644268034442927708*W1*W2^2 - 
  (10801065747187753645589458735483505658197200097095988273709346057961186670\
01449163385268666794038619184126606141973263287945096468815981575630366669768\
57086546893105778573009356398117591758058753438469636897859171386560957685902\
44371456774143692983218580559506870015821185312116878939297857975058659902969\
7944701*I)*Sqrt[2]*W1*W2^2 + 135681775362233367511658321572114219731872282348\
87131230338934280927019274786297775648181467401962063021998127484822298972820\
17840199598126275444364551630213038745266370125202476150034383438754767319056\
86577467154565485266024314949053186788467764907999217850518154975919419735787\
5396337624254490850312477870476*W2^3 + 
  (63467922502195682205752945962580792925480440282618751134836293721172331833\
42293506657211960304110609277874961978407936447758643407952098951719216609919\
15636297823532637738360061097434566825121980729225021595365947059456303759401\
19263565795833247593587992497209467089211793003566072540151216478457168254556\
8448*I)*Sqrt[2]*W2^3 - 131539693843679395831013968590416110976302390614190251\
20082695228299075770931290086033855363149861962764363291251612653948949954595\
63787180929910804038885721565156654649635474398679647471088103318808367473370\
31168812639338474573087089168937913063927991842046845796986598140781930809179\
6621202843012591090509751308*W1^2*W3 + 
  (84761928295435985014063462108061491912383856579105698952474633768666766721\
54906671535063192862045044443297280379799632314410785522826625781792993725334\
30224871359270444901524437661498659861272554939694752023282345360699262817192\
69265513030477057297892218453042421514945727362933083890872041797492629735971\
5264115*I)*Sqrt[2]*W1^2*W3 - 227430853230322239493404770070074207655525297993\
11100369479885589227466783479776613305333392193394388417453573479785510643088\
32531653473692891421374809949399879564318674392621305449690333455854509964409\
78070516050876134914668341185163901046907993002888289499582669805611897594509\
373061946370373272389223245786844*W1*W2*W3 - 
  (18289548169634734665720112344069172107654869224364708184022693815419884994\
87981189348844387334894832911452248188956332997013509804062587784795551283540\
61223939972812658050390271123644429290509262874797213060782712721782902725847\
99409108318909155922079288441360244272975890636417353465016801492887864414761\
5146674*I)*Sqrt[2]*W1*W2*W3 + 65262529131374522692436184662357174658590414975\
36201340980136573747259136377692058068781557346037514662978181362446340238289\
71110280868073200440870150060555405831627771298353172620543291446988200076786\
64229502126702331751073016279476680572616707920517764230531654674855531323299\
68764090831163660578782439934230*W2^2*W3 + 
  (49065966706290803609337851843870013635647589005576336157676724735474992410\
96117460801273892598672090897551946147146012757275776515565516765945920955015\
32312040692113956853703870006234828297069638925486621709538542720890924637454\
38786160259734274585886712718688749895774665270262982117569369888255734546389\
0671*I)*Sqrt[2]*W2^2*W3 - 548651253774466098268707353041848798796049525621797\
84987308402079386865365747506911807215734605514208706151054879412716315480040\
05440716927268241072756487593638178027391784115430431480683618059938788570001\
07708035116736015028582681661253932625499929053956150264841152146322573376127\
78160670803057244635803896206*W1*W3^2 - 
  (87800975818874123480853873398095715240177216896078804137618067167607834490\
12359770914540956371983336413352189796904081545739229417878512186172754996506\
92959534946044243713282942631468329601151999896002015767689156307620895408609\
74628462471434017863530234047412454496875492414135479572927318460066684423649\
688068*I)*Sqrt[2]*W1*W3^2 + 4832159618343124317042981717905131237680303812641\
71502729924119735999817416905608064492743449044898873789181896935081524686583\
50327783186863589590738660730740914979671346478628860629087944619958546912355\
89008731565119148415510907805417061340161448674049062217438413424536962406791\
751774304376544349509047794548*W2*W3^2 + 
  (82621246294441241558078478373538901713216556702068062491739213849749557786\
81246472320209233876616609651710568418567686261109997337581046927624722054846\
95496308257524241209741168160093978821322248321305669828598218048234528764721\
36796355185047953675048128101199519584682539817677803137633205344397272843611\
8542*I)*Sqrt[2]*W2*W3^2 + 139222105047222609268399105735519813605558830401924\
21141041999891122478748108315840095572954189234638667761738729290221832461405\
42543935713380756665733292462435420460350885733865423034158528460490241474292\
72150620797997828975008568873137108631452711784828149551363645401570884179009\
5095801141099590896453361972*W3^3 + (3318055899561670354033875824163182038887\
46332811076505410799558472633029598445964033242348189211642868467982574388977\
30846076964690428229797340497448128392903636858696569494703026916163167904618\
21122228012642339452077643819536032399306078512270528131695900676305062023491\
29966818906767988823489731324745774330*I)*Sqrt[2]*W3^3 + 
  144446153446582462082262021877537764768909841965500557053694842224744458911\
27733438522115999286595253756477317789864473566737128773055734410609352594058\
75415134120654934176785267863155485294615909938870691990264268164208677126620\
67502099999671914108590187544351096665209668803228296080436983209102629599711\
1036120*W1^2*W4 + (1422699700766799892168695890194483147192193246731595454777\
07886235733554750948591688371987462348542390955884937591137895262483430001114\
84642727377054068763886972194157492526352775491988669569827960653327227557951\
18816192930886315673331593574449431462853636514245113374923381347388475969163\
123476042621850207922902*I)*Sqrt[2]*W1^2*W4 - 2065225222502110416848000763357\
08928357566712989106504005143394598863247958627100789594427914689628252665273\
59254482959007913023573066937566123072796336151133903217932843641032443634768\
14587157943504498975778120668521865406283412155579346423612412262252914081452\
85730507324986543131506701174932873649170632592136*W1*W2*W4 - 
  (22258825051840066774913707513955994891027617978031149333403094999345348105\
03650923211286781039244131414072221523612776858925894129662697390035775629931\
72630840557078861977180320624863892343862241673101479191354609477128118752752\
80896069793496307847633318177939136749152284819871022067192630134926815114271\
7360696*I)*Sqrt[2]*W1*W2*W4 + 48881718586411907063874928486210820509877758613\
10692489088553644628896183609514663190900702758708120975330101609689826893267\
51225796639331514153943249124495412313759855079995185921577127407655627440254\
90598193862411434714793296643384891207743384006495713475808699619351316640128\
32022101938578582194422398582146*W2^2*W4 + 
  (15243441483193722039083666746561230007262681177537151497889139620931535124\
33693446861318034211669746354945785127038492192571051326325353342736829655872\
17761702984320885408986248189488252161058565729557827658612892031754640783827\
92338458581215483183577487298161847555784270203384261328674343542032517268654\
70434*I)*Sqrt[2]*W2^2*W4 - 24551980041845683211338643247805045525329448688998\
65775133603912892751758374308128116480810967622693396915834493103746963705272\
58866920758348138709280282805182694826080969117093797619121431439766081569571\
65945500610701000984921867224855247478757150120988349990907959707907792764929\
9959718950744381517500374571606*W1*W3*W4 - 
  (21318643690178986115615840073858034816805205279952159970742090543294753295\
28666505395613493920674778818185597968782316174738382909605234854803659181537\
20331227763686634632471750792266985502741432190752421593992934113673067010567\
39730898316886629192327991479708885619619633579552144175069704023995417639378\
2638596*I)*Sqrt[2]*W1*W3*W4 + 78047443413811860712732123842724478466564761694\
51967461394888000076811861981310401532052489468152911875188688912489862241007\
61259310296050514075356774090010422418691098287233371764250855533035739370236\
23785628402550113315844750530497564383978884793606077259054700156759727183718\
20766846105367728305675454123876*W2*W3*W4 - 
  (28015576932914178136827707368406728491051318826602031407376542428057723114\
31248198209039073773630623212039840796814645062454592169851806754316524196636\
30649235882538648606899270261647199694131163398198967954310585884243695998991\
54266599365811501171328694352977614416180384836519436884499073368856567576351\
53636*I)*Sqrt[2]*W2*W3*W4 + 6544839002711185073378877163865873057961921773292\
14397132732739829591399637752591955084020164192394504882913062061352059833391\
67503970901560836747769524716621914506633670362347816648027772977070022542641\
47545734948124399547438040408272143874613854085686858723010814300060828254826\
656504093069250571657820310894*W3^2*W4 + 
  (71148589152804094403182290780470867260844056037126817102431298831219009001\
51085582158689418825862395929007836608870120213610874483572578824570101198641\
72127616253669735986303450422862723687115869399217470374282181901723178684050\
82392348371591177854963757287628857820694741740861894198795302425800940037937\
608*I)*Sqrt[2]*W3^2*W4 - 6672751501009154020474325697156049922015686041612681\
06573834567128651017249626244833397219312445791086423592059485559526944661592\
50910522689978670733328070909505818546751210633944976946290469728302720285459\
23801984016640597565017484568149013658113067551582565885243791376835794547392\
7958683559963720773679502960*W1*W4^2 - 
  (11353613136982642552574617347506780383472310111046354912261697087084102652\
31512790111369158765782661255445386236237021456575823408842385138705273361468\
71927506053990215664337535177098853766966683468362566810830069589420201591947\
50936747150398486536383026380108762964292221639241325113718842927456944422405\
6257044*I)*Sqrt[2]*W1*W4^2 + 683465535647345162695868050097926257682960998007\
73153171844553430877340242746942221136725426064047811689847877551273896438223\
58701558501013005113534157986711899192064169682738882332120915168223332274579\
54874282934017935829628875663238915697805952661238782986898813691747424938662\
5487943661205738574164305042352*W2*W4^2 + 
  (36934934264244319742323986222809387827230452029735478459377068989622633050\
37191891432958259520366849804961799741677335117426387816247265847720867867651\
65987161466499927031486902841925398488097013253832008783544856842912825488084\
28157360179365395644365194884040582657884056171476835743250929459715099824252\
3122*I)*Sqrt[2]*W2*W4^2 + 526244428648596654235907436292867023452687270701567\
67160874597871811293177540218448276431657376313966431172900983317478284552858\
32048556080732526183550165530430590458973008430401763160736447616870289303260\
27573033361850673060189971162699285942704817906794936700893311249413855611624\
1884351215222721722981395540*W3*W4^2 + 
  (10201434247578137752746020182081138132394594178459234349794521618790330931\
11857805434247693945684846524224981404355934479741056653896323457271811334086\
90093372902466009612318136264824175132933767281602320500978999384337600913989\
08258079184881484207879060048275885889732756914152089157913333753872104066432\
88574*I)*Sqrt[2]*W3*W4^2 + 16284631162135482171717596519398447663440495195983\
57812874738819470408071611824813410254622263813478295788396809312864554422542\
45983398375246212001349090806634454069861800764746259390479397146476797317988\
40506208639265857038994378203385601918770023990936387946743995177351811228691\
56533915238281701988623036806*W4^3 + 
  (42988453886041737881291466851316825575812597719784544315805129154011897067\
32941494677041069402127680227746911834436515022484469076643383548220064043908\
73964693989828019320068353974008401830129264098497177047842542725792582359464\
67118487214651860657454491800907550913571919799306785854766066973376567961251\
8190*I)*Sqrt[2]*W4^3 + 706869045468668309970942248176842612023392608306854960\
02385537178570670391406362907518517620668985050850748041433821492806443859595\
59312221988405332843733362612275761486697380575307292342965648447766163222222\
63930826411620001426620731736775051708879327365801505828657007043535049688737\
858885949712074553282380*W13*W5 + (547357116692062588058343199377389492524349\
22424827605292964217274501672978552633166408919619018430397409013005065740044\
51306406856075621605119908470742298441886633882817806996754027299423094356962\
71159061481861161639031875352812454228883525061527819482010830074068184769078\
31237759546157677492714953386708030*I)*Sqrt[2]*W13*W5 + 
  379137748551496032498377928367948876077059321155978728740328426158403424106\
92981589661946804158263496558933061887652751321167470568397079339311707120206\
93385217763664918824048301005456879850930707818026138408288115070795166306031\
21300169928853160520912104623295633040530530174459833442186856286467954708006\
9060*W14*W5 + (13044445787686845818504136104448325419277532793542811203669755\
35487098961818814196381530328650114878300861394819419708901525024666533615027\
26422016261987631639290257765986420869967739496694245349729032160585073821673\
08135154542796302886886365472665349463341642095038324688417802485163558461568\
986243663386120*I)*Sqrt[2]*W14*W5 - 64667559134545473114576900010759612682050\
02533466217316824075097469049070518397353577068497414143113525459247935049605\
38195684198986860837638297380414538468565001157893135863906623181044564961832\
93823354013673861488547684208309388607420078023212504674164880587230874587466\
2178539828712869968268691230688866810*W12*W6 + 
  (32632228080870233466014455978189576600923825079287796946174459471781280874\
36670203032681542984064014689798730547796171310435937315031368154841751958571\
59931409390747158249269789572600667142663440682641822454170264520934764229564\
19563928791505970003151338915837625833182682350031903930363027262445119564431\
0987*I)*Sqrt[2]*W12*W6 - 4546730327957553649990263779077098026339149400486316\
11147826457457869863371534461385963482567169575217614721575267221405613246887\
10975080094027093753995404649005069534534867660067018623327473159315651011619\
66468551317164634863143703511895931724129625758751330501693776202903797754825\
19230124207569156370288056*W13*W6 + (1352396361136868722445807389230570567145\
55257071991896613395619396028425873091220434537513267329750834685855474083179\
19626816992935347704361099104708412549103838490606288812241018856337555889694\
67733363564769472378827857266984821226539308862356605483230661491579070951824\
48907975109582617881654333822119223161*I)*Sqrt[2]*W13*W6 + 
  413914127471075776583287231693383867680147854989258632914264922108735269734\
02529056389007133614528507982935344761583125307483914887048251548293017047900\
31071573101367378964467270781917318608320494724134636930314668531327606318778\
04572920890834780405874491197162786621113563415180457734793984105429415724304\
2944*W14*W6 - (96915210393396253207559604135743869903427530347374300607017225\
35958775677375984252913013943531950150074752822923384039423041037045653059507\
99007127501194161078733471168606743913288302703986236611932711912711931867447\
74394993662255969458578769559354710927173208415349412664434330944940130528780\
625600985556238*I)*Sqrt[2]*W14*W6 + 92968453908146850485349047255715050126555\
11371089541933232278769003838155539625288111807940697664938070413783683856287\
24398589861565012612148315107252528265259113991563630758280322864669937077045\
12293991006607649683331059883406296851168476980408841150924172216977714828425\
4589662210345533130410829164005863748*W12*W7 - 
  (47359864258526997371779416075646986971770921971177459887104606123056662817\
53758523739706827601263542726532392541777662572843397049416005404018195019715\
75201355345397077600873878939012998561883903520456423637036803902396560229926\
96619483411231951949075426404953273413713153885947121281700392458727003265605\
4778*I)*Sqrt[2]*W12*W7 - 6820448560614438019915846238933150871723708399508859\
25787500560475505318360023024564508089661656900364782734491544327055475211436\
20166423846008751292037895437578048838970143809051017816352185692284461288151\
54470877973123014415090667231371738371890041293395982783460017608547267034905\
94469655133672084412205662*W13*W7 - (2712343035928085810409767974665264948161\
75431079739757112048043280677872100758818316526125630661055149437378684011050\
19033120660629869227293559992528578246589614781751170989882103194420092960248\
10744917696719870138973206093022713903841837170819964176255941258055703538657\
60892883921219514746806904952212073872*I)*Sqrt[2]*W13*W7 + 
  386182412610505023725849481117368921208760193098580893230871687977545249035\
33753526589136372181812973394720162291961975228658687421564733511150473943814\
78139180997037544949549283409886096401847074466296642525892755188239280267128\
58895690539353066063249373528301226688405692469400642177987942067405468173358\
7492*W14*W7 + (23101231379027097993788254851206837118494164380730614435926805\
12438092996049028333173001879737744583376579588169241602765054291169547729251\
44565602219944339268343443079986609024226535098603308308300133386442948324679\
76790054241667368107792835797900815105271513521128889021857409288280700704571\
9593652718505288*I)*Sqrt[2]*W14*W7 + 4188333695508753304435450056083010536974\
72339820113094758951828272042881858058184909761105834916462560473203283970734\
65344342124013406036830852489130104990076279755084122709961962968762725928614\
96436539799010891790200250645797650950061399053462295777860332310241208993881\
96087831747112744264836742658709300914*W12*W8 - 
  (32578946907945158794040564031554926542950664458416088325671934278700278539\
39982019982528949564373713892903463410271973484242055095991570853392641558190\
54998538148480709646426793961295926553822474015483071193511547153960400070006\
86727384329235622128663899210302736252721145276440618109538048497042688165140\
5128*I)*Sqrt[2]*W12*W8 - 3014328841870630556581797042336324730953512535119597\
29935505670728370602657784044516622975994391197067675705653253582075987774551\
41163652359002035612812811743337162304481802383870670339628281194981212591190\
17583896853883244886069172631893998874350103342929934135010961612014898934722\
85579180694541100402746444*W13*W8 + (1510875459216654458923893350576677603623\
42629472122322616919508996532286222793112253157000142630244867528785064090735\
48947200891655810264349041228550897472024876194786026661094109664228377287023\
76945853959962831909469545667639874816041684527164630973415118786689869966302\
76085884674460333908584376840138753722*I)*Sqrt[2]*W13*W8 - 
  268909340501598998587474000882710061364626523456989716233153527565190215390\
24004621247821878538870270567032222303711894507998232090962524038508091896582\
31383631529445435225274628674791484138665150413446408608870103189327382743863\
85030664533863594393397073254847776232649568693841211338193379976573124400319\
424*W14*W8 + (294371099203656080417140524890845078577425783736990505755432547\
06640770153674070347848252115802516056483442314521574313461981483682426507002\
57709330958792620445447735414930408919936843992766836113102107616337400933970\
48793034685316640637045268650483668181163429807417147919996658489992521533317\
5578138366465870*I)*Sqrt[2]*W14*W8 - 1426959872617603374281948504052552466277\
64305008372589235784977522021970931759276582793301838214952429940128327556242\
04133613746670259031629551911285409508383552090644113926237656778897152547374\
12588809067429625239301496401327988467734054934229792842967810943016694946244\
3327448747721396566686274934373171680*W12*W9 + 
  (12756132372599873848358191818744888935842969290650038965868450173430278184\
97921496646156305712034090785217535860662361003527382774903168899372943275205\
98980598497792059657163385640736732702490360311627107137410842796910732958574\
18174817205186765027193216919640252331255278906958789687427210464081851816373\
9060*I)*Sqrt[2]*W12*W9 + 5326678840826007097231511798250198161351443903957216\
76394346859525202673513091757053473453230882568421706267623228089614142041450\
71714484756664516979271306034965096219243604233981284034980660883298156661738\
66314047561308048574963459391490193713509385538484576027808253929852484344309\
64331415269552430511183990*W13*W9 - (3563476935874988635350967146777615330616\
95897676087484228723207544545248765135260424520893674942957067925108188941183\
15772672494421775671710916570223710095548658004325818723598496730061303543954\
15557220457972959962451355074897245949725622059987008372274179389665982055491\
64916483109369216534080081787575694610*I)*Sqrt[2]*W13*W9 - 
  236678442933594141687706356140668360274070442220944281381867301885779470161\
25437743938052782990213881717358677955946262388948763779363230556222611377719\
94451341479751621255501085594889496646497198315279459230689206001825683422292\
50153143523335872043942113657878005365064680124452955413794379458892857761051\
716*W14*W9 + (317512403421263691948187055354163967479437840411462593060737637\
01651948335945585840778052682542209540004254185494413937098985602957956421311\
00668028470365796945376460180311789711290713250551340645874855746265027945625\
18240856587669035341955559939355292910970988357353252373064806331075278364381\
6278790506687626*I)*Sqrt[2]*W14*W9 + 1083948192859292991981165248196118352860\
44788256278878810073317480030705252315575744265035048865246719866914597017545\
24344564465977659321735292363955662489599838215785454225358949582182301503234\
54238359327025828148965425269166471089211976669781093486349183595306753361891\
98465233426515635966710383910973330662*W7*W9, 
 8937358753583578707743161589416861916339466849725644977442272265553105314333\
47388004196211058625347265862805453726791959792425497031692159510509383681405\
41487116652747778343868570831509073517590514518936503886560024942170057020797\
20776625449830082666626484772129058662860316551008968840185001359960596416565\
60*W1^3 + (926566293903626833295476702566799242620741253165605526151736137189\
20885329161880144074042634464841155238236033566387728470401162537929278921497\
61094064887762797283846620828999789198948598834288603055829314661029755413174\
84241239933072575477986202905439027198111356147586842717986773718977562072106\
456425981502*I)*Sqrt[2]*W1^3 + 3602978995735590053401048354759115450249089180\
43165044637702935172642751495101969042364229193507051484442428853884405077767\
11511727952843620828179118883660638643380865253544006237164236776631052069910\
62990645285586597796975361836395006836672967750607533100369492816827288898749\
6359577913763143567414514932*W10*W12 + 
  (10577879068347606676857392037135386447255223109124999831672119051166848319\
14374995661452802157169238461196395723050955265280955312668660112218512706758\
51561146876177405463109423209033455354600020675370024647466905305609176910846\
56915932905806294100558222368363720746161662420601912800283179076699056213781*
    I)*Sqrt[2]*W10*W12 - 1431249486236453043739309520137436456846684232061064\
99795912596761876704472812929878642983980568850967855451747778357904181110473\
83165610170840945863049346233702121858535236579659407021193029399399027088012\
00000678581600684325534140666094660201370666241928336897610331473437755101345\
7277491735406901499494*W11*W12 + (9684234386178816007493881686898294467442235\
43901602017505891992696661590349314438563115372231162315421530699319860961193\
52917156810261357957820783191788028043148826783864853774850526432046818368202\
56253452995308526131613312246577725885257837500709390517125274796206922346507\
795909338796397690476227011886*I)*Sqrt[2]*W11*W12 - 
  331272772498658699624334337142288238738081016399473903133525620480554601001\
51872578353361002054574490412767082188262244965243196761149749229652629683737\
61067442102763899434085484717562109132372760853565198841068355202720460341089\
5307172667465695074368730411280376718719355143315113932665557822403233319350*
   W12^2 - (14493000553590428008667191823961935847283837680039436781457845593\
71040914007456646335109287327489866966753461190826283505253160555121714679745\
54655167243757224272735725299384973371043077402913905694611521986716650809768\
75206038922603282973578932449435875904413984077615979322047453504069356672300\
870858902*I)*Sqrt[2]*W12^2 + 231451790907600925646591222835670511272512669615\
42897682352679522657820214702350043621509290729201803886672947337351458757491\
56683985018513733461421483719575630258358017480985014817630121193651331553114\
03772155165711949262694708802897685060431419896366808354524101296745326299776\
17676548964666531533838558*W10*W13 + 
  (14222892020642665715915917352477541804408534656998024007995899679995580913\
58087149840450764758046888741947301766562586819821642637455069149026901098113\
45819171584273898777787309690193317684187745161241245444588797658803613300645\
1685795213270294314071419875178963520749064777016323389796997780110098814331*
    I)*Sqrt[2]*W10*W13 - 3998657936557812481702601118254023564154049777913866\
07979768851931476811157436625485728078717045731431513277659878440729583810823\
78818138367148427940484979942796796171131752841138161148766083061560140502122\
78234918905671642768706703968131220615145868502014271808134659520616461214791\
2633954708017392291430*W11*W13 + (1017387522384457327124846551070621883825177\
28227526123984982052582497305647466655725803679629721726605947655827316542234\
19155343660892403036034358029082179189026753869887971004176627601038410835516\
62553371781440736274244477347963631483416426008336703141052284101824353722388\
4374992596608014323310541500007*I)*Sqrt[2]*W11*W13 - 
  802478315769268625259537497436333429847139106105523073207483428994520124560\
63427641956584950210960673405680616608755377415409763182187993294262951505599\
21099429662996678029851221604503600781787101875252093808902169772410793333813\
7914765644023125947225532130937502841301761823199225104460934835611153094052*
   W12*W13 + (235136625209855319492474413670029453742797235354429543124963008\
99680192699590969674937180144237421119958621083916048126609713638253746232808\
52773058610730226859975042398807615147525957368809411048575950238002536050592\
11322896179684937418137157466089595901079279480069619759360337629729857893496\
41063529152*I)*Sqrt[2]*W12*W13 - 29612729617031311167475212216328350128220698\
45557243103691271905620932913899376262540864672534166583851792875260950608076\
80919745505608677672641079195149383280940716790203131101529205205129309400724\
77185562083227471530709418502326822426259364906923148700552834008166258467506\
097276727569976781612713839798*W13^2 + 
  (48969369582970044197347095163451649476998816904044092422713909271540752593\
22728743547572627330505697471312532550892524495167445146801560006324030850307\
68829860226415916830079390720222006285968415623706766119664420165438457713384\
5039841368941463507014814103940980481636248614319482899004773853684637808917*
    I)*Sqrt[2]*W13^2 + 937898044412074578608154947265516470378263759228973233\
65983964386455998613691841112966887587147960742841191069065215810888534297117\
15773649374544969690020723388769915101735845512130659847499628031301308392685\
10952510607887962843485895625341768609351359309185880325169250953452967716460\
26016314908948664086*W10*W14 + (311646999417717873544963983663864615111190486\
02279547280284055094951079342906791636831155177075007800977689419815597708350\
40025331305319965243760918885551795172715450581658617740199151136881848524381\
21389089173691831318628837924698488022465382275268361266790294072766024624833\
52726616936935327688634072196*I)*Sqrt[2]*W10*W14 - 
  249844984234168584173139031719034012947394455305112912726112845831227244887\
54698488113593637897708452421120259273588425889434478036710581557736106059591\
14579046297862578853177532129989771926565949830344019045691969170159527331921\
14008280345321952049582236916672942717589817131752142674864250141959875115552*
   W11*W14 - (270308675057853185589559256734585294302128169975649767379564536\
90112265986164976744750005431119749309891796301761768892037611884046740357521\
50656775834180295018239240470535021411716328397402792712147056159603590925638\
08787341915342327889873310216014960972311105756955293940733748537215503604607\
01702316234*I)*Sqrt[2]*W11*W14 - 23035243758511847623539683179644259707862181\
62871261022112524379186797645581447671666462852397446075897365007062913305482\
18850041783007054621570538660079524430822572023795112393775692758155467840762\
42706395357960424059099484402872023155252203908862528591629629820642045712479\
1872339917170710380942466323730*W12*W14 - 
  (18617112309683536456594263565909757366440677272009517219222672845422589537\
26822682458564286292196566848606535428215074328821476594164075806847903046828\
86244082867885814724401042278772710713170680978081054025802566538623463796411\
94369754432670735210487579459003397994721322180219518811220419278708217371086*
    I)*Sqrt[2]*W12*W14 - 2185701251911962494702386229543845868628391500129058\
13732230771935120962111046556368185023186963347544006636232661895485110107986\
86866818002595139411467612722300404581563991548238903329786252656975257096249\
36682954128552381758692079938170895519417250103964010061577109355839876958418\
06099379426728753086930*W13*W14 - (347240640551954492483361800080460359303682\
47327718093394875400857031842629166425276480981282912196248123949684472414241\
21532638928651112469516095118648685869469479141904127704094222079930275406487\
21186883285510898772606966071060243091638358107748180178368364230332074760122\
50889555796538212254067983241302*I)*Sqrt[2]*W13*W14 + 
  849435491081994115837037896367679790074588038963573431581569122637803243683\
56972161657206551205689447257965268910369188662398715890801991953437682878955\
93987469117247715316754033788180203734195686339631608821127594066567276645376\
0427730034787015394274932071752355921611971037719445372129889020018259637804*
   W14^2 + (88855016217462853435909365960569294491760991214246095646336007934\
27662580117084527969422629121635197321233810621387218217710954158882364860703\
07212307078418253464355218768794804022663532765955994959860615511522708274894\
31142100535547442905408870526635700976400726995754998850912223919044539301146\
762925928*I)*Sqrt[2]*W14^2 + 101853717949543888694577891099665605062128952943\
65489917490335884251236239739584253316713358455404988124490150667169113196268\
30566045366469399924355127227801449312421800278180379005132650898848602461350\
15486249534821531988820783522160135463604207984611244095322168896634446097417\
725782358459920511251347634167*W1^2*W2 + 
  (30263784224041110900546954323201833487429601184518870900433803418246008854\
42582903151521565219089385229111563765781942760814720723552706151207217897804\
95931860029245897899592481203305232731607509917341152150159877627529634397823\
28989228758692696707425032668411855062943544981660825419039122000899645958355\
896*I)*Sqrt[2]*W1^2*W2 - 4078413043206853546184196531225196617072727185778562\
72298769379665645153514044570629776691385547136200181517282987032482411253361\
35387500578577508810608204794735742128907751121992114013508568267780540614805\
41904969702237615491704927526955836635338048656521226771285095127073309391362\
019347929191481086302792*W1*W2^2 - (36855384725075782067349743882137143602133\
15496015092109101465882823724876996251684101211361180790995855363179624659577\
12161823173331806623356559406830374198340880490304270404664529341035162121874\
01818824660677772581167888277312036314224669547300508986246134243350158629962\
1330373614697347580774204625060716*I)*Sqrt[2]*W1*W2^2 + 
  332040602486039624593337475862552195902110264248629349089728814943866223755\
91071113107307321241544389992200685806202772500098097773236120095475335545114\
68817536883875589515227628388524321081322599285060968671746908503982124882988\
6668946893914052653251858837030319018795331411808295770475025657239545944408*
   W2^3 - (195216844745471775907165229376073404577524115043228859594066729436\
80136488670427295698712760090209716655966356506783908726472085708704994788436\
14388817193067938712543529374769648819786626487099939964160430020967716005169\
56863217389235030121153120643395011985646958105358405567797129396895586590240\
94022674*I)*Sqrt[2]*W2^3 - 14524612974221587259553438143927798015493164371808\
87134884036065386010419258399683207639666772632626136764904843887615265043107\
10474875737444759340055827669174998634526801107890639509483834411347130411844\
55467540639000736174968813890565786512429113799459342020135968467301408653350\
804193423382562415856152092*W1^2*W3 + 
  (25857566835459897321670530993021904816013042124005869547776886902257589202\
90758676892726703824224295073005916496889654176838612852580604826748864580014\
21550830375457460709770298805033945471929200390042256340965470076046426569525\
15549316791228310078997486939215856275005555433124268144678476521501094563587\
068*I)*Sqrt[2]*W1^2*W3 - 7905199335876282246100238669967284401233531379788825\
64248049670560081944427105057366085647714036981560638261852479738781589568306\
50909384563066368655988976808980196536033384335730350085609993450396830028271\
84312835811209077858305388788304685604950674452261800149197741637896623022752\
698980810951936929798162*W1*W2*W3 + (3815652862637944743534439332035342729973\
53116194096405253416683086924320186172952857444775461984625849206279025158298\
37221174803156706317658653292471001892167161780535596218720960369830602603592\
14330302485118747788855806159991585401089325114763433654478614095595780052793\
039414227433522109938181674670815768*I)*Sqrt[2]*W1*W2*W3 + 
  772043246660800956257866052489979852625902964657369856301766490189274241188\
72046420770379274966049989195730276526303064266734015116613193439537550885609\
51222914268632158678426151163225862595720348308335987883618667957159999860176\
3934963564063308026248228698843781132350916092129729852523533929047000168449*
   W2^2*W3 - (114362559994325203699477955807308292971224431703116865155708846\
50802703591917576239170858208009847758853113090856276591353581070639719951461\
64360332306430122060841534375032087174867880312519360501267888980993154931898\
69053656981299886002624377278114221063334112604241408415741094356399239476024\
125377241158*I)*Sqrt[2]*W2^2*W3 - 3227539337887372834007024455766139781161502\
68477313293868404273004590899183009252792886490676732308585031339149419068618\
28834087808782178290124129783654781128465492869080377455626830922473032412305\
35929550973107277460975902163339239064823382872834000229814364995565579035222\
117391837506911590297001439010694*W1*W3^2 + 
  (71852826080679081422800687475843126438677698492755653452570899969805547730\
40685819427123014388709604927175863073109883959440170085063679381927409380483\
84733284991753032007484982672747243590378065965101411650149904671255944963506\
56204035913854740616893399240807220488020758477160419647790360584613133280441\
2*I)*Sqrt[2]*W1*W3^2 + 661236320752130199443646937247238204754796673996356781\
74140426879747524052053865877995045045508679237137423224440639472891281923879\
22237755052673740286572760418361873969115718825260913958322565391453004500061\
58245482934173120516341451499517190029733627798128598463110569161337364809974\
12013688784518890742*W2*W3^2 - (875247466767153198314552754814165250908681929\
81628797003649166623396337701638861078689307806835211185199417220162127552315\
89047636330541030170466473953230291312677302502679602937511035045212225689162\
86865793895149565791505533873214242924552506210735090123165693251446335960173\
94111802510827783644986181427*I)*Sqrt[2]*W2*W3^2 + 
  219226552957048849214226478190425770879057789602325923611388924891285825594\
74393492250545476743291833744285314756764724249731855364361498842507666780355\
09480925388367926134286659232350596523507014999644006542177667598521031877039\
9320779830906381440508248325666222213464724495189675300539917924993618733740*
   W3^3 - (246968149174676956418258003889067784668799697139013782228829774923\
19206477241776911844134255269392628782127773909802211493023312642490792058458\
39682275899031493515249272997496375893654850158995001790739503405727607656571\
16025317622443980506698655418177283555559109972355806368990691705325144959983\
25543005*I)*Sqrt[2]*W3^3 + 31159435283917839375237359747312691050761872009927\
29576025141722866854699303961276239240547716374163478781822655274004545286277\
52273525918740752357112695727591156487054252421848715468835559531286657965814\
99170302511926570906276511661836080752224215615142966408923941228881543107346\
412469396421632703989501069*W1^2*W4 - 
  (57430900506429818487289842004635137504705400270692829107216724873121875255\
36568314311899157886124137225662508540381924287835558484713764117329000814680\
00042637521152444114829170684921787411811057434050599271816556659220600889780\
43712482839421615610111542940276561933586290297327423772069069506563317638120\
470*I)*Sqrt[2]*W1^2*W4 - 9516147403307019809016190683036587650695491134288977\
78607548435321507578824274168435275896594844257475124182735994403146989634853\
40144261795631994461310577060532206068070433186658300269930643499894292128059\
65291245524647596630331063894293836615251132324005783540207708233819584300766\
303866338764489903381672*W1*W2*W4 + (2735633728018374213407349432685903846329\
03169325171529108237026198650224257497463734713204735520813290196116563443145\
34072333329350656824703443338743085768817216097107945007076233869451859221098\
10789262918331426550423367995201977999091588544917963743738141488114551547944\
578315374148755933415814715047540693*I)*Sqrt[2]*W1*W2*W4 + 
  882080674587011103539064031039069604281802471337913579657440409253078030692\
98835231820642154180437585695986211252493537733541525474547467350570605571582\
73286598664117293079029697166291095800623754690928693020706470978357968160766\
7504270179501521972547943966107526409692564202566827382987475558027195242007*
   W2^2*W4 - (751805001044177916586023137283393679867680961106585715856957716\
82361001944761263074899323225661057076830050934489866690324261630108425440615\
37584859126097302780586827864211431304273230845297882181290226993153138803625\
60657044761563464632341079758618890956390170800951273655910401912501115048714\
35509528158*I)*Sqrt[2]*W2^2*W4 - 89597524950558863756372334875070299838288606\
01804522302938630399769965999142976012171660788612746024164102027286639950928\
98403347689409824660261036607394886033914828504892373271621466080423415714827\
52362105507272076450640034674324816957686418654208041681716401963864225923791\
86935926140209427950043602672990*W1*W3*W4 + 
  (41989635325224034472609905446681159952268417476546592141328654510298621246\
02405875659635704565782170858121476285793863322618899375623373060108251489849\
22633493909656574099752502331537514973240764621534397852701290617104636935820\
76182251037968991614817953702489023547523116606406528260003421043902496897912\
85*I)*Sqrt[2]*W1*W3*W4 - 2827543145506298436813193139265226870112718362936828\
94749214336555040910551411918993760434456204374585902096563066778300564059376\
37408287724592841516186481093643958768582113599966800608349956240563812594732\
57815160928384371624815684997222103969276503873190928824061364533602363448148\
7951809795879973393978*W2*W3*W4 - (170423318080960249221956064233832472228509\
84957551624110753869814037931525523871963581913721901235156209485203680146702\
24060666754149536661566471184773689906064746369568830993638659348447602251405\
23482994877477717078812119764495760166659894267592869764810771958347227953311\
651157022446916646959084538098922*I)*Sqrt[2]*W2*W3*W4 + 
  506162865126600466148899211133875389116652200981674211402956932410128697119\
12656425085460996675522431726685319060123455826345425900639315455797875149422\
86111039716871089264251962748595192657224141011569949311565415253747777591862\
6138835209318866473749737164807496827729849069410362235067242639025555902880*
   W3^2*W4 - (123614884412823478107196470320822112689171082398877040867145908\
82976992480156966248127587326497214456201534598858650686600487069757762258473\
28381860658130811025425939670199341683474017198148639506672112392070599293327\
22984508585338898585864592612922354306639287931823011389564665504078550891452\
832854226284*I)*Sqrt[2]*W3^2*W4 - 4432570223440343557486105241700620064493937\
65963921647916751023640247672413942589253190635524172704404258703828729889838\
05936021040817491163279640727590233625403207381671392334634594278801874602740\
03126111275728195843627922516121151990527750853483346398739622575057791568431\
060617067396211629136504836358760*W1*W4^2 + 
  (11386880729321601411525008413653994376473379756109767144086113157348157532\
23188623836974073671724869756499772552385608328693653313378786409660498358530\
15774508746191058426094584574868151091530608914415920010818447867946665689153\
93965994151703389622184111064066011205711436160019009607472793691471346693631\
84*I)*Sqrt[2]*W1*W4^2 + 61053267917503783931160998345490838253035247803972483\
96017893326139474490096530371920327724843641104185426777023790404649463804189\
39550924547910646920146300316055891974410072225113869813129939806483870995185\
74703112195029354770363802918985140653437782731168045734993119129432141494900\
806501365778049481007*W2*W4^2 - (12434156297743011566973129238907643936090025\
09494353495574840958932331419393325993496990351009534903365561867598229310396\
29865407893125267736135700561566819332520179133986921181676450100524158044625\
35714542089219241948294884145558343657135916952498566943582353640579946823343\
2533349817313610972395098105732*I)*Sqrt[2]*W2*W4^2 + 
  791190837730610800074620545331769186178470339318468428838398203804238527561\
58560930061025198471764560681681462793380733904301147882492892778663866745596\
68628450944615007185872884550979674321840057561043902373754096519236248867572\
3303808271478786133301516105357260744031922947529199934515284769068639911887*
   W3*W4^2 - (103226459862658577280635921763441192555934548844736148561461716\
05750091302902854350026677837626999258986611174887664843398047693974121527690\
65853082164646545400665067268769301754644883082717848917517699870625810786295\
58269730450745318210436685266018072107302666341325070541966850906557008337521\
710780227058*I)*Sqrt[2]*W3*W4^2 + 2855670990860299097739553929635897832831977\
51356261509953133650414796590709606408787859019464360377560129086263375224692\
94657811187365312940696089314189788611376669731474498055138188346090274010927\
29924996013568465300312680373613770501159597069556813519917427893761664488794\
3059890400687929645483927688508*W4^3 - 
  (30621610833850058424108936118171292751178174343913521700054495700434443762\
88838488320295050774831808600697452755365930770446625555748204588261998913847\
08209320501275620475076930619494143211755256993596027048174148584906157870219\
81768832689328973778065576433932931237563214301265891659317517134499714204696*
    I)*Sqrt[2]*W4^3 + 6527351680877651569554488988775763256356217436091949334\
04220724697239420356547894970890770527184505265604634991186894817974353420110\
37868263199818811792430876445914933284286171978375860524316114885529282469198\
18007090045711670285569064786485369363522299454081354636591245434141034613091\
705282463913190360*W13*W5 - (140302763810088282047823250308379771403160881527\
42338598263436571998771953507273882592191386843080736858501925523946029628666\
89245058459328542584946900822173133977924819422902920874631050786155249564556\
27259425135560520711610240104406338901944548016142742768125698633741421524177\
74700430471969185659305070*I)*Sqrt[2]*W13*W5 + 284746153743893846943265649976\
54638134866977612984933872727974891754012074265137730091838083728775231923805\
10693163178803731378665756507022931418201864420906982388469423592606205490663\
19250487332008240603273874482589904133012408981875773670093973721286242290092\
94754563424824572893164109841151874004180522*W14*W5 - 
  (67387414921710675014049289082776309296809689679371882637809848431582988666\
85620019472406149224879127793088745650661819382405997357253857127433523171500\
47349920726614509819710552569420911600915899403996156938021726211180506922356\
17032373107197589216152912129988237485303892691211600424309028230217152782760*
    I)*Sqrt[2]*W14*W5 + 13059414331146669071365657654628784858667150740164985\
07263146896372930828333237002090707711680727262033316792364351753716890335167\
71251390552662764235341303476706145570387494078687575051830496328106896610359\
71345340466700183352583304545845567644145014162302185852492506818563535100122\
344771555680531217012*W12*W6 + (147217864561089097583984806957213666952296328\
16504811434977689206059574822043451539575057301337501968977511592455105377678\
29865131475077148489654739685293568227072721759467982945540504687569536996331\
00693513388329963296307159091394691397350231924964973338981080674953339323740\
24673228487754844649184165798*I)*Sqrt[2]*W12*W6 + 
  461276866010669969687853202586513835255266420498641750801058391473265572752\
82784002247732754744517900739105412669295010124085059666783029217928152001927\
36318001893487051909996892415393349165487205366409814544535234357103582377939\
136240217535770726012413800621467142549964704844541676946737278121936091542*
   W13*W6 + (6234995901017289154255883151210344135301765146899365273989683123\
09943792498470717999516339425008518711505711982162474644214104873063576386789\
23431531245089488507035617598662192636670551378972038005839163965318964922240\
39586517334631141417468486800675914423513156488723466610761231443632961969067\
027015302*I)*Sqrt[2]*W13*W6 + 21919158639278618318078588379632731579250527310\
25775908897819167788807239263348225877190809325265130797081719980960708313989\
25809451907126313263805735024887455900571764564265313039096902228078335293103\
47430121015396319875226370672730996469209695082574668122783942817772897933382\
476614246130591952801505844*W14*W6 - 
  (76746475889432333244817299503594319851302942488718605163386298036025733486\
51588105743641266581725720471982985214220531419921862392256584028841690701538\
60584990818110301934144018719513475604691056999511688769568161485020594828243\
57783487470797092316372694878425327667378813942036792261910819924331239602306*
    I)*Sqrt[2]*W14*W6 - 89686160632173919076167671936704846075021745769331642\
04201990976830616009602907007525229135497644687295855262177563831887600132945\
98552367586176592118386552350578007995971745514277403628389054539787996171753\
69179165067309822598651652934542991469994373432414055230461516269320661594342\
74772430078675366904*W12*W7 - (2754888547325926113645450950194797791599961616\
82311935619752883438915332016604769389764729741359150874755842124659685368001\
22869772719626665013511294652199703425024592821766754657456646552706783153555\
39009592304478950758801886908554832660011381760385034977095421300189561614800\
1548231825684408420196968550*I)*Sqrt[2]*W12*W7 - 
  204416599706027267918416595090106678323722454194192363855500895719537842461\
52807756620803213796123623765337630554323083033382561047093592920915775025765\
66524235971520488307631359685922940775494844445679656229206031981506595919849\
9917533767485046663769923415697427833159684899348966176474406588950144150152*
   W13*W7 + (3393293461755221555691791001413120079014260887233492346851647505\
46590029999783159955106819125785172899971359642895615209875090009475273000155\
25653306359308640385792534958598437619200942329042734001140566031606559354614\
37229900370373509990895170290345229336050359589639068513926199562131363499708\
862593334*I)*Sqrt[2]*W13*W7 + 38189272230060334442981548736477949322575871971\
47376595288665934891027322848132255318296775058224725629116470417526572130850\
01314311474141889174409550735993171997077597234710053932599999686636968502651\
54265630010788276498917624907721704445424181424746277369465857525497249437088\
359614750963150348941247924*W14*W7 - 
  (64386560892305625664978740453744466528488614188231731821612794872380952402\
70147424978054126097724975527207674474980760502145713793689303683859088737366\
27575046853571982566194345661118984940903291762834461455043233885738395718056\
66417395199914277568819877700244473419342616687371508931058880373771298768708*
    I)*Sqrt[2]*W14*W7 - 12856026256580874606966409993718603896538585047912229\
29440521016399180140889956970045262387380185660145758496081442057564199399326\
13673584758720152500835104438816343061221407142732200499901616785294792515996\
64768062979872108458636741362260282104636244833387934632787074081293918856953\
633235733372421592916*W12*W8 - (123362773672209811474470471295925316769440012\
35978178345593641869681391451014216755534217226930588641830783347882720964031\
69651057625400704249756186339882006288756418793445588712673806070793973685262\
13965602570422081125235229286424467014292859263600383323366977318212755452118\
40647041381755732370042865687*I)*Sqrt[2]*W12*W8 + 
  469391604105728799073834164377129494962963736867804552683341733185513332646\
75692157638672854198305004185709813313793746232648372768019740732295608793578\
48404639891571589359968571661940461625790258796296918379312277144614995946732\
292196792325206395245589603522867967170566183616397929188269464374663897498*
   W13*W8 + (9438380181835328534049918434306108208978637230591262383624792136\
55087219028487602693590931617636076798735786118486868012829079996247758875027\
12725214340771855227910488658033538068267628646867263268957098757620450932853\
05408779056912224112188575567888441387586206758573937955450514125899350808996\
640856475*I)*Sqrt[2]*W13*W8 + 10322275950297582543577492949835617621485764737\
09077007862550771813062860693338038762795844228010754550372315310876805096945\
34180045502633299133860153196620784745890330601071874536325300019452678925963\
41580225300363232004541666756872402604961148662992682177888097302261908985765\
1508368149494312828065352818*W14*W8 + 
  (25084950684580317727812371733272884693013926967013649688836967131098765340\
52075895547855339224239833126631200856129881241103440173916027497724722213081\
06267962957437691041894854600368881223949169655257200388954882100611939706483\
54641222201235052355352809583262781995614128470453943166504408048796186195740*
    I)*Sqrt[2]*W14*W8 + 80682188433773343411832162046076471618490544891067986\
17909307114828919667788597083605175540844238225843481135914953459275362020644\
71218450412071919564590146348813991121403468153387762670792512346729714538157\
18334954216677147444353701400930933567493057192733569863308739868759140771956\
95016393300833301078*W12*W9 + (8175917969573290467152123566686661359612175233\
64189133337996249566251724017982035598142104790208772815548998766067772000117\
94782788863854466916894217426665446346624694568378884473484068119083254501219\
83930968940697259885195299152308850608329947334322097113832501635234758482876\
282978798238792105446046779*I)*Sqrt[2]*W12*W9 + 
  552120138181548922220883676129873721797696175146028124522652442688564322781\
77518671316939340266501809800500737052521233194610965399415233308907232103182\
79926217711824492715096645897592888451946047918925035131122047958038690949758\
748078507780405298876906737305833622733629858591185716758905899207691362412*
   W13*W9 - (1060776462261938482349328275842257752286394806299218075609291764\
62047811809903066091054918363442984540189853767151875349626114957302183953419\
28874175654353973550194121506676142249736828558501077341863616837946262986143\
39453076396075163733077354690975680910491519142330301932824346404828080896241\
4873593821*I)*Sqrt[2]*W13*W9 + 1135667186172774279620763658159917012572986025\
30954014225790227457380017386710824727807733462946038644999550945444380800687\
80471402196527686456444249182357986454973186166573222098611824913043195155027\
28059406930409437590732377477643845329159406908879769166118332233629460810294\
46679244880542717399655247602*W14*W9 + 
  (22800683027028939690444585059395468985304627890276138972256134331479220777\
70633408196657801682757250131021790591276582417640063687545373167419084177385\
46048924792004679973707688908496679094682194757097066788059694388280456177274\
09675489678954615160658746609057324610628006373389653621402577433437260236794*
    I)*Sqrt[2]*W14*W9 + 82366519415365202048629179420883102603330975689324757\
48903596588744047149383406308637525934815235710679146266480359576483730525257\
58095691759389269670929423018674407737270610190394857943470640243558275344758\
11789319866623320168530516810611329773604628985153524751264993327185020998143\
51923502749600013082*W8*W9, 
 -158317613158719694045364624028337887287031285093157226088549432068927011997\
54458348613193866138229994637608132045027009028272067123893371743939471576254\
62424725613523575154012986730267663594834659553338348976902579858850185462330\
87970529769705530448544103905341099125440621668370387705670074533314328792289\
23448*W1^3 + (400022708625255543160335558962057376311608702733467142547633423\
19980629989849173537185583914783090611903354331946684868789950856091717855974\
16464490612253347168857303446861180436659214016988878478023972215405709781678\
29578079416822587103797990263638748419000785935227808044263053205861629925939\
71699004042552740*I)*Sqrt[2]*W1^3 - 91733359699217432646229135852547775978879\
99777448009631738904659049811147146306572780314391030094167277467876019919523\
06087154922586271683817132681497112936162670605061067912958574946304484504514\
09267403013584196474652001172386969816465244638911437541190234590853692426035\
1589799910336383801115611881635916*W10*W12 + 
  (16739851104031971646091005318805796891243202874008410782705458455350371492\
17945435343022921620750154433247594899807687214450472661508520594195602173381\
76542815391365781674999538704514795645663996867196844181173489218572060312725\
24517100404625783348185916174427216949492303405897736277176212473415543083548\
41*I)*Sqrt[2]*W10*W12 - 11540411944519952734151924234661119567172252341399482\
17174804380271874856926750514635592901193846035433808853551522443030916984565\
21076686459327846708098814803910163671588752710619303779062381304279221116732\
86732137854490609101941689448838076913036173352992425270455726232010679162369\
06719887300800824369084*W11*W12 - (759983670284320456273725077581958529041732\
60383125915414617558660263775275907579707016503108621152936103791093976827069\
23360779386682398264455835992888842513670526877028331972008841751147074707628\
06732402609118986208168530983089747822851234804871918987576213325893996816801\
289918654984573281371123039093669*I)*Sqrt[2]*W11*W12 + 
  844600220999410986956756826113688683168248662160655096951319934585167902418\
20948369309253001689429217807852418111722183761584746497322745700405574277788\
75818305710242099044510119821000978150207103229921287112574245195563665562761\
03451623052527134270921132326178217713448149710145183377873905551152929155928*
   W12^2 - (15833427327996734547522139284399580763098474789843678678904330651\
14306940650665980198731146971716876627101561937177663076182269434105451844663\
20346374370820679302851413917980784006973997277203350849291728665596420311222\
22349635087989670835444741897057101908807025167791004442503293886966503091832\
25352217342*I)*Sqrt[2]*W12^2 + 3369810388031139878531128924896569668119881367\
71590975401964901909247337329525819943799174880934769837280909212430043946396\
40120007199862799457870329896986227649204463655723864492871510294071504210056\
68914887849102641841968588902725748532315624527312666526310773725700017635857\
860118178277773601916525364*W10*W13 + 
  (55126078972236276277897376649693169698095113655181164386833646801142404574\
89675256168915464729375949747818476086626362053970534403198415309642807309037\
65643770633488882696464079236252386135229723494710949004964310417853232757072\
19220292861182276994245886364271790509877562213551853920865893690220075418824\
9*I)*Sqrt[2]*W10*W13 - 116910161294842186737067956063947845748342496822056527\
72059233241945475147344114524090864497749548911018763879971468125851952486556\
76044510621392870718048877606787623482447841793325224606563858048995454758949\
26084192313012419747428807412159754586069224074687162476074272988599951728076\
8644551429593384540240*W11*W13 - (1851936719517606177217688362371307186285945\
24976680206481051334546753885572208872293713726065819725294325458060820121200\
39862462250439261293733071701842612105916102779282761421946938001743794403541\
25985232702391951233933432616794723183008901947331658330407455731031404460179\
332467042001569817425142184387663*I)*Sqrt[2]*W11*W13 - 
  341928859826766719677196696065906701296913781715209841564363389746942101312\
99753688914948579970166484757664088330546710328485493375691710965837842264675\
24154183969838636375933479621683488029315796173275307304752306977299420340962\
21800505938533392057652294270313030032417609993501737356810746204527580476747\
4*W12*W13 - (2721738676781983755966665794517858901928854331673312882205709784\
42013651236605914315838175823816516480836450732604827104351530247699231786119\
16174346920452200316250805376849802960596574908097114755987910086629438739400\
87933134266702333110248722920927923135107351575467924338848877477595664581881\
081932839804*I)*Sqrt[2]*W12*W13 + 7966678250539533578228144593372860007517672\
93953991120493429886358223038850696293011886149539482844272803541184789342231\
13392427866159591727095766067288380280304823848376842659104844416994754383403\
43460579219034287384320562633156655892849849686183711196247984481742991436962\
073900633976432341178096801458*W13^2 - 
  (43128207201063918990020913057195752769770995662896826236378441543631520243\
61914722515098465883602372446188905081745142927880365753836889370710493421583\
60975784172265968253732104669708310690655225677001333326448236809429181107996\
71749456648485610033034382706406879312524895344093913583838413946563547001824\
6*I)*Sqrt[2]*W13^2 - 42542865492685280720094622708300907101084644770784037128\
87978033806480458229909453399973691539382181849127875579751155581588791201230\
80878669269243618376580876956493258340803135992043363048895292641095874536732\
09042168546621065968629337641671591365673251249315845165782004802558282673720\
19929512553252205644*W10*W14 + (606715239648514022385750594575050315641090644\
21047331385896796066522408068201751397913523837015927507257433575469727970872\
13037185524828849084687497736792410318663592319128911543775618949010401229753\
96591479910543365964725318083239106340659845294197869529813167108948721748411\
2057835517002559541892204325692*I)*Sqrt[2]*W10*W14 + 
  426082887130340813276866580006225825841321153466886149467765417912618845760\
03092891008687406799338963504434779242495826417891652186863798133276089886037\
26066285947185172417394674010846525230984217490038936221484299004227963424881\
11733036598183774568424026826026615322929792429771066699907231417063087768642\
6*W11*W14 - (1525271453580996870507056455718979726361659098613107297647867928\
77551955978443540389530380617884843068229442646379624940114128531744083745044\
62040124217260235749619528700400103899045195469869528089600783915439698461473\
14178498929169474797265691297552267662993461777549127458479105470190404263030\
6092321184240*I)*Sqrt[2]*W11*W14 + 400747527223815326220286603717629976609150\
58797761457842783105088829783737687850263651473215820309739349129588536688834\
15363403827136181262478761484698464013402428388251893736741399405902239383403\
28965928709067534386006338940946387597499494956660568162092505443839337262576\
8725091217594612237580400602393498*W12*W14 - 
  (14485964626517711491335841062023660164066885471231635833742551751508180392\
55781986161863526057480813892015233299075998419526030812741462816648185730655\
91785912998166972536428623348858115657965295973872167320408490351235685631568\
05463268985535160219311140117122421854979569890895433539692636963113347921824\
322*I)*Sqrt[2]*W12*W14 + 5203557260781707284905583764070453329553066043727258\
20764860532408491095221326770132173239830439768000474153150499548127674464088\
59178717259475764557558748608719593009350614778424486010174086903164467803100\
84569523072419440181037207923290777878474660479077004257130751587152004582888\
709786414988938028523908*W13*W14 - (14357210887501436681439922653345474387498\
39723693289707319446951815382911223157617801406628505009331039204824056748306\
13802907099018397950253468835271883225959172806352914523910476671278083202768\
60813191580201443080796022671352907459509313894938292663882791925815849832689\
474770396775276265286833204538367538*I)*Sqrt[2]*W13*W14 - 
  114524106854300056966832832105135713213620931062216132934768719961122884266\
41158874759365724064683634462262072271568859542675538338055851307415640517557\
13210312501212876368077874166988993450617537903846696406945259065093833471294\
87711728851910590520198586036311301844707789236411801495450233921456856001145\
12*W14^2 + (50745530663824268047847416037217061746645531326972413960372571613\
85154755620752812113371200497634752067661362170943869970464962781191276336331\
81143793970638089367945432370847007042348604043832446895744706349708030903162\
29742229567974991056654848384168906819300466521738103199005996424242172574120\
36007699532*I)*Sqrt[2]*W14^2 - 4398695524080352028930821089457315033307952515\
73175482107818516708046529129086991007591065679913195383737766445353462499607\
14602623903441110640909588915712143891792441411354526592408827472042116118073\
22620884686671399074414556790916179374056812787080007888372753514379118230697\
944528536158227125401996737113450*W1^2*W2 + 
  (58970056874391599996410578863462542990385845157582299202472519768196807015\
86097833677360648973366475332275688373092725650627839468399357852683071252626\
17696693481139948194346648808168521905923380620858230482680791413973542623219\
58762530653252723651080499017415181558232836406554679573631446851042296768666\
97399*I)*Sqrt[2]*W1^2*W2 + 41150848175530300791026159113374070258569037839638\
46979937869587268114653266896588990325651797726573731179303375968460865433149\
88809908539230602027414634916342570717534103112417733033141120465051156209686\
01961629008609304995097881051323168008437842425526653349399140813021548368394\
072712224882542598275127406*W1*W2^2 - 
  (25519085339949801503864740508897609491961342937059647127530790763689515737\
77314466761458212371224056699457598452756516730666678873228425595221047086296\
74508501382942046917760641294527471019192320705646825460789655421055859675023\
84012186423108777398701254713443088140199376437908656256934343447725130081553\
2901*I)*Sqrt[2]*W1*W2^2 + 235486490658862470128339959054363567008253501154265\
90883856485512711393473125983449015758935835746889989674650449023598028589195\
55234567378629134545720467997389279049329211931084780987661233311837247302425\
07324536631374194225759249714496319387120532420203238479376346798247984080234\
5035723513336415072160184*W2^3 + (2111108226858298223217761998909758205573641\
59988555561460871492170185767544435617254182071813925003156738835568272393560\
14767370135120379753581583196965394476249029108036496436992884910714329508437\
13211882994668352659964276898726306902996679312542764093111748366106033263863\
376232692701584241564898920452762*I)*Sqrt[2]*W2^3 - 
  442904064156245143167227823932093540546121341448725183764731401384800291711\
25699613319115852087306670087991331907979925585386409026999881220060337339485\
28801439285357362848773559975354565780518298064824592173179031256976818507472\
15622173189163689006951603214336144343736972305842677088679229819370354374014\
6087*W1^2*W3 + (3984267177240553231332971633077444457259751919452988914750022\
66178850690777605928507679588210753559672678091201057847948607064599883633915\
28617242549189804034976888355588181378413137079010256510086509783418060234118\
96504024383490977767433693688727410001793559343612543778360864572912290786205\
69364604633871177*I)*Sqrt[2]*W1^2*W3 - 35996686501724631438213783390520785388\
07803297841198538522778824439381108920040708313045293222459516137382769325705\
67169737348082143929879508839672078432727970089688738145028030727812844846245\
33748386264631559242905136763971956294310719615851612701359503962428205862487\
6618213757701255895135703220109047274298*W1*W2*W3 - 
  (50721168466109257106142630039787107505424190229708041160670286112627487297\
09813122331523940264498262314412812656506625392319740188032337328259235930175\
55663973977619903884280362317330627732328488141889680988767525454510200955925\
24545995009668586192830465564519340321037797669442834705767752330764218913773\
4255*I)*Sqrt[2]*W1*W2*W3 + 14201096973101925953104056236627746488235781067816\
94094234011273811392437119794674696507849639213850218757647415022079567199288\
19699089974157279817286996223525038828136700910513847820091622689308524411629\
55669674853593588193189326175639787218375968185788983858756043354229526582027\
223519786195258899918746382*W2^2*W3 + 
  (44726664777394798841024460933199037696004482350831017147587531942367750347\
89272013142181845202096099037462006099088849660146976341961487414968907104510\
83927047995466666424105434027283643271573642460181176601262086399856935144431\
07349575516653193635180167213831926493428594456397935276778760681589616673598\
73*I)*Sqrt[2]*W2^2*W3 - 43212398023411355962343418504998260437206709244570878\
29334472231213425583595707161364903947789677541571398889746408888906421144845\
40148334429254068485425671655659526026659803810476385265434701976055535061271\
61026032080983284982633189876841115360914185031016922183543399540691315219449\
591808629612373182309594*W1*W3^2 - (20857982506731488425011098959196473603799\
62334007631893050098553826945092679726075733850846266600227466644780770384403\
13235329488466964137011297077618876015393335089962374239488498042842087358750\
73203735377047380395685731158635552003336285918147135589112564756313500442850\
8947146025928752140555379915599176994*I)*Sqrt[2]*W1*W3^2 + 
  102763518722368502061659441864872715817593344929935983560979973374935691499\
66533232320885790064547823938771444200944720711405346416587750386348682179242\
73910689699489814781399009498946452169446273596568703004292469988747924251465\
03448160287892107612247271375933741711028408525592049355277636077611688967855\
97*W2*W3^2 + (438463697269384341842866371667852405197287533587669291086398614\
79738033126962753942232454064453199446240776711082671734092163253154974760937\
21876289329507544124190764359113204607522715329695306598911340848784836257606\
20588406765507124481630370529384121225247706155717017547126573982694646630166\
7091603885753*I)*Sqrt[2]*W2*W3^2 + 270879078426124819664662946546189534488297\
55259490931169914045901288672080133383762517032743878979315047785195160338121\
14099841891514997132203577066150187553831488586073349184428758843568398519678\
00354449648487428579144202287615921709517416691858496593290693619881916424239\
6615023548019541561156616824003624*W3^3 + 
  (14326912593204304166516157066783521683975684208050503184406640688941249159\
34546266369631986679213471691786636279788295160807532005600358213958915843187\
17455882203648610011368851044292955998029185591649103069813325653984158276690\
00119415471781305768583883910607217277222745823669755870460151195228459677714\
31*I)*Sqrt[2]*W3^3 + 24169096315145942916925156722360633033466745458593235008\
04056597868167279099639765362834385847957551439173020820862507856339561350051\
25264617510480028782684282122717655182662128071629561559371706303079400970851\
79807289607167152626083242562717194848904645997508185043310620097463589561906\
67344183567875377850437*W1^2*W4 + (281387318519085909699888086469275849505832\
41894252700803521254127094402864096037060010765434237919666078949340497325698\
39450788785000214310224527217280062773181810939694909778689771723987070055216\
53483234513019976000154944215510858974009511010242429845542047257943703137140\
3534303043895112351262889888205933998*I)*Sqrt[2]*W1^2*W4 - 
  260221391177106809632879102646245946900519740417359001414158227422434153803\
08207676422609858715141353223171339504565446593844932345071249939406341440703\
87944618841066651512334934103561631475243018670003893887093168205867656503518\
19567745781734412648658144178042806362695215042621777848155778796428851220846\
680*W1*W2*W4 - (5833670880018229610490617770982693919038439574228519282345068\
38303738699595964066856374637144328604926009317988272959405957492890003427661\
76862861235187529046436838247838569020062192373986236590714584374378476453317\
31039768956564737641898889488277887519741011816296192774153224319952653696526\
21196511727431414*I)*Sqrt[2]*W1*W2*W4 + 9191935779491949564331588485915786203\
78306124752134320925581139798084857345296914600467916676186172288985447862644\
80354159987851120076474857329672749455358589211094691630696958191831894271729\
87464052112367094510137744475211327316348610916695249342423788050775938297491\
330559699150320647362351535655774357820*W2^2*W4 + 
  (59482049953669306197783669815692846379069489137114791115105518129353153729\
24601594684555821156318891897507726396487853290230008011828521587789618789078\
16625496019979256119646636836727201456814568907573213259737807247012925346251\
77544975450350995004947232603037242861239862263393156581047997345025793323131\
30*I)*Sqrt[2]*W2^2*W4 - 36786341814457944694427923405688453016701942878722610\
30704163400580546366002850509729450521144696122377178534122796741839459880474\
98107777072665953989839148764543968758932331992204988998624803720844809276416\
81551798531335315633528442102981136970694846937630970528233963127052902749873\
7378130177445867053493332*W1*W3*W4 - 
  (57707807008359506801824798501914541566566795026578436652852693862124094452\
28026069210715355056893044856910876072489707947359179932297180016169160344642\
18976312441240068503544816421460618333288644880070515313591244855250686124228\
88063561351695862953795308694406216046137713511533949436016409369937232188785\
0697*I)*Sqrt[2]*W1*W3*W4 + 20035829246836675260483218388377934661561545561418\
14978423512621080351109662847230193078337718042364038988085349582980760064115\
70861346807550418562621627529796741583768905189198844337267704052140745023289\
66499713156897450726829669359490126555997936335637467394117443879550962165626\
161057463544218229822569774*W2*W3*W4 - 
  (20464774935657507598727285144075748615911018858850488192275242457079859621\
71335021813838415657266723985827781399413108484851440390078007956457102759787\
84531298714052547229065360900812296725236777033154312129086291769748177710341\
41276889480193801799240131053489562673886272834605550533675850674707582144117\
58*I)*Sqrt[2]*W2*W3*W4 + 1432444294717568962228079094864088102448484778744841\
02178432847907474612248612161668858511985923825350560030054221582416104979908\
67132644516648551147231343711308477302602095100322347460468888624970595293362\
94540391687571315718272558311306735010491269755735629001099816878265685707410\
5056820678500423508926833*W3^2*W4 + (3084864762655522317512388353214363012943\
77921916217772493933467549035663680074600032933807241228880255959748980375307\
02332276847343191280651347531334742010474457200550363477494747890409468996937\
45407444797446175068074548749987849212718063397918157316641481244054608790506\
157596290725923290434005060088463636*I)*Sqrt[2]*W3^2*W4 - 
  555172574648746134757158466163562567360103381937286320156779207577079476038\
13388922819267011084342640179926838576770627894446415673682595864430047576751\
47597427222036821925056605135504532138075582083892651813948272805605562357070\
25658213753927644594606254402711119680750596465775644216150475362479691024692\
94*W1*W4^2 - (276053434806944471463337628142618512673988492219737612078818265\
97991279931431317816530495980617538256816248755646800122494525341353593939488\
73854805491363215681094624214379183603057863313991489493502028066752062980159\
09563912988209766147147684078564914132686613654203019595032873823853786107024\
302199636505079*I)*Sqrt[2]*W1*W4^2 + 1485846969224615083410729015667054684432\
61631418989505609710049241262222328374398367346228658345363428933189144326234\
66826833693810546983645326498144351724830862311299169303761697778509858415913\
36342435233138191875886948125503335294849527829271814190096273431107460453792\
2445729040008878810785533115588631673*W2*W4^2 + 
  (41297112881930675656973751779676648511060670973620268253883127494908353646\
95366813388450246397674772085755538520017915077746386343421578860495277444636\
67633032031546836592349660419319179305377693812591575568648799729743816293076\
80876614808536156686066083400567941744330476753349719531514099137842426041939\
59*I)*Sqrt[2]*W2*W4^2 + 11216472234117686489391659925183091524944127506343843\
18881328989315555191591341126388120975583185674522621170532930312469774675616\
14505315487678302002255734014293292619827166580326620512355667196138955981724\
05240865967913720476278034188443832495016414928189401430919481826586559583505\
325211191769671482248067*W3*W4^2 + (48744776969416956946065812456812330836189\
76394775099665518255224806775762578377668984240513476555557543400268522774849\
28237920759937885255459594709939239337059936766028149064573016239334401012612\
35903151607755962534166779438485125008672014392801564408403518141840281062794\
54014559033222417062610503685843453*I)*Sqrt[2]*W3*W4^2 + 
  330559026386755132344535460101274453937785782046203469905259887242119152209\
35349399893868900396799327514494825261595863280277498740085613493461280085911\
00056522066857291213580544978481049803186948189293054554581647725705216584150\
44791412250929811094404696867805733980132775966086830963071112269871937735428\
6*W4^3 + (1789420770220282517719060010068262884673530448655205937811548880378\
29924648508251919270270702303259205252612888722388691917361427046260131507269\
98445122700198745974569846626779325247440324011660598741692086615614318066075\
32121149031495249145646906017168723997846336733245399125908613360973581202349\
270528867*I)*Sqrt[2]*W4^3 + 1540139539485007844480715711311605276303945497508\
06437847515147101310030737701428966055557965859308391946367900022444319544299\
74124630008116741509804724400422474839817370985324966635261693816953838484246\
16569244233217640597223385672409979979346547175274393161422207820419868418332\
050051985280557853178383600*W13*W5 + 
  (50086849628620233735450519268607986768745524391919587489070575735744224891\
06598245550005978955535367985743943160147067504784472500602234028536743618653\
83795093287227393191718005213363198336606971123034833420177736339638591723057\
64144604427645263080769400376664636423945931524464678904921560842788104782048\
0*I)*Sqrt[2]*W13*W5 + 8244121405813801831183928014826565426413933838671961526\
08178237950512238023944500478775142268565112193446729536388771071157407810181\
37353301880584024670846100515290875358558932674270798998593791490992316498764\
19743566630249452716823834508849539581313638926858696205002597096626841143517\
334792462664289890726*W14*W5 + (182529809751485622146390932971306284216512309\
91557011249905357270541397289839099572969424524334202349852524471332641523743\
68921297274820389901852346895150904779173662461559816985690638984562226607060\
08814568146435114686511747310118104474151723331761966114526099825988979737662\
3442150905137190081930258018824*I)*Sqrt[2]*W14*W5 - 
  147914016884138316141722779958527653678910930712307374109570764011956761925\
72046805309299691645959294186151961411666019621991259800380012606531292335799\
13248526047786603439580934905061705120899229723812005870196590293714719558427\
30995736448238220577056856719633461241095859968155161576844809086722842270799\
0*W12*W6 + (40273773302173381013422814808183066620300401392490985052295062752\
82379613356529613890963975923603934090030296041449531063722352666934549408688\
83939727414031775892922201016696296560617408631031329483525240543877057521275\
28039943831531383464117363577537799564907699083345778239673036980440718537457\
0859884558*I)*Sqrt[2]*W12*W6 - 8944703332473569371796593803501805481939780510\
70710405614933756721159464183337980933228001555404267832604766807262001163457\
25743709034693571959959238148103670543554938630352490695408308392753105079308\
83737410754415826745865581203474999439137004004536838031825533150516283120989\
20505945859344593770037223654*W13*W6 - 
  (86008917247055336863343001392745790275631398213708460639461536804767453133\
09302675889793095988609098581212836280052174281317671887334481188806076654472\
14879665422837500383421874695850035000709271630566997162279558207366147769971\
24561248771219198229616309403881719881800807931078940247652448884669244030996*
    I)*Sqrt[2]*W13*W6 + 91929739648773752780583001904088631106411940275706851\
11627504102890155338012447566506487592989946187950019048100420860780167191162\
83034651191799040613329765579026737357035317063428030317029603433658781484462\
93661728984966834385577006904594580609081178916791537054998015922647213580682\
53716707916984296365630*W14*W6 + (1776383338865742879604438381397695937019355\
19850676032626184127431738497373278194338063402931522270543178059642626505409\
11985601213305425537277528402976575908295237786614460250491458399796380389712\
93704091891593837787661254435636364133374775095563646467636414019088007461211\
679299059693790872455421013684968*I)*Sqrt[2]*W14*W6 + 
  272408851192372625611995623913100863062264048458732164657623007869814666960\
89515958437945641167473056874113024355476492452038282773087622669524868051330\
09670468440829914661870140406492200529928464223396727670107544168358990050194\
63754566822832678095126630947654909769095448084368794657463662916243132185811\
6*W12*W7 - (52859204863605482705693546677806838362755440466907928758022663891\
92301668791695763513750991659131128017351244815398826793415383027150906746333\
97371896134348871153708308581086053673697004263791050601251122880091025000717\
36460858986421150551422687504585664071679593373766382558897385217975394262634\
7444099728*I)*Sqrt[2]*W12*W7 - 9945993321548213031796776709211567122070353386\
20166028960017135658146464531905497609566885529498274419873832480742596685272\
78151760545654668302757688078278285027443345976599509410262482927420474134097\
71263380802137125858241711523496516111104740072070782498134771301593945332120\
30630954787121407794689718868*W13*W7 - 
  (11221195536452838261983851586479375820256596174126393925600052034480019070\
10079834072038625598463913093253226732608899030190694402914059191090162403709\
55025141019298621891241407989584377607103661247062871879836490608000592088455\
53389136035258743050127608166402706200863518446297447152947303615934362998336\
90*I)*Sqrt[2]*W13*W7 + 818081255356552579006472551366335144507103150342363430\
76647090211881381713343689633282301595452823018339719217969353503429894170421\
78347620045000702634987240700029933749376490155906094734328573193392980341641\
59565439222800169428826853920579935029947871206991958210518676757084565608877\
9178195263596122834008*W14*W7 + (24282254903471473883982356165279655844918256\
50965512611811437020611027367002869487623296919541719770909207661594463284521\
02077320263899512205461576196369936825407189496842201360627257848709684721688\
05284963635447387697267810634491036567938842612416517738679278732795512414475\
66995995898527452833798071477134*I)*Sqrt[2]*W14*W7 + 
  122902770818557603853915618981179278488278734013273522825131512183549391790\
84767539869876667764611859615584495463422287933572190376221516290940882721356\
37255594085207993483278034116735082780206594142047852811886558479031715107655\
82323752433027436329602290230671798083535194312349347697825131387002353568330\
0*W12*W8 - (34064337566883687837170595985590693796969138981342134108884451233\
39571389288030783232460571387020750152169846724562775443449790898585550396184\
65194796227555500391263883541000493959153377157855384495214533890397236015389\
88797512403913020315774620838535557343939445715989511889363252751838944156482\
0820049699*I)*Sqrt[2]*W12*W8 - 7566768769859525802903060948086548506397580720\
35056908528275800695466464237038258976916925119152775234762016022367611579121\
19895726713139803143637029961641980868803202879166764202947381473627087422453\
19198813797174875256346064413703155181117803217323559934831820136832221979364\
33995039391953999723627168488*W13*W8 + 
  (38757854278481840238570699787905203838777829941434783791193946891633637546\
20357801756766728519599479599851659393896633152097093421973325891379120470500\
52769389460457205138044164942085637810006038976176945313928506175038788104041\
19049201698283516626107564820902647249323527843323483100717939597846259816452\
3*I)*Sqrt[2]*W13*W8 - 3407404498275828968552710194918888033547587278661868815\
66821311379016175851119376403083033288447607282161616606147079361354662453767\
88312147291614192341465706017431932738044402845490241518174998247981060471016\
96818233661820422241667136952834189480302222623872625937229098577124174006007\
107227824024639622824*W14*W8 + (624175514505438745560415162484527004121327315\
43925748408421714776140434377953350970009036907181792882026420996510305360651\
02232082430239802870218019685863502451863501111482173143642579373436026169870\
03682326648544863468941639450740930112879488227672203169099520675739440302489\
0780215873103941247227135013122*I)*Sqrt[2]*W14*W8 - 
  595012938565536535182283377616754902500367554104587479897940785803044826708\
48932059983637119339884400767899745096742347952543536193403962296836521599492\
06540570963532489636099588073082759269268594504388068711081609018417869314612\
32425952161568813030537104828872508521724544260853331001960266256622776039516*
   W12*W9 + (5010904208906394648214743621335817954626809937190970999004745480\
26937641926490278409738311339319459595679707567670410398563520213207328924940\
02662836281126313434291184047454939065804788559797118875632023335133124708373\
75680942313538167662474898775932263118253633049343882478495819855562479026887\
58226643983*I)*Sqrt[2]*W12*W9 + 155643307982720496604074261595985989304518538\
86874981367779069525558339355092523390998149171936988964460744064542696928430\
80336585977059780453016895042517757330383418852692993328313342287680187840462\
81621973858811448251934399437197989309373002608901317136332765390520978884837\
7416760912618462762991804345868*W13*W9 + 
  (37521269222136163967953345344208869790489092242595249005119812858157391897\
85967571118227029958994463378326089620295287433555430605512532444690287402877\
70180159443789946442964912732194120135076595440327078589685029871609245275485\
08171055474091851391642682301368874896741387453133908636302214167388494398545*
    I)*Sqrt[2]*W13*W9 - 34496660519607483761130569158815285211613477623684814\
40598415822348357222639279547259511854794102341867569733982507601727906908848\
38154600934228483543902174336164119357847963793244500446793202952575202732319\
01077163867035040420746160514384426535509479006277287004530639284955875896159\
17814597509857053409876*W14*W9 + (6881851540836411570091556788450451498629571\
19056294471046979713647064708465826158015489448212277423335134256287912506454\
40357671734971190413176700807881229726373696582660632408577246306642829052914\
72646358714797530271652138201151419531440572259916726499291123896608087278190\
952576283864608934842941198357192*I)*Sqrt[2]*W14*W9 + 
  222389602421486045531298784436384377028993634361176845220397107896089273033\
35197033321320024001136418833694919496970856506072418195468583677503510281115\
09442150420900890630647514066116447370728657607343430846918311636398829644550\
32395388650590388732498259914516828415481983399556694987501934574239200353214*
   W9^2, -5417317077879072425703686358258448404996138042825907640894383806889\
91842012864198259498593943780550739269333742725580303335049985582404893262513\
13314057602876266298599081162432337081210835432198336456075619717740145184067\
11181351948693861646904174693547321969527590396529384633263920138004264384805\
28424454503480224*W1^3 - (134727363920945398766959199801451290595904406822365\
65085945354572032679634697158084692879100800353874739993185809559196893849689\
25073786312644712449558931946100925899003384090458906839705288819080094763572\
84652255465340786594079621866859406045931897170603673241503994064782879278875\
6602353957376438521635936493013091*I)*Sqrt[2]*W1^3 - 
  970996276751510949942564368860759335664357040356315488182427750082303542141\
08857008200495175862628260919753989194410466054776863921407727583341408868503\
36756315169367191629289613309692237113384553875026234571973140537443101124157\
14296346076685555687704332658142409235541056733812229801019599427592347264868\
9170*W10*W12 + (8633988769242425808410842315875894888381784293868370649971332\
16283417977692954539939374252346195901532377172423786178053721522261623003303\
02013327578448378238707193706364957071144067558202750125035802051968652497678\
06119352840109276975560522485142681196188202910536347084801453212442999074959\
947698715773736578*I)*Sqrt[2]*W10*W12 + 1819092133027504916394905792179980200\
47702918621031529645224535695378367803989543917399868394609600069393034788391\
20855477099132678955092695352964514535403354201127538346244109823201771606421\
85172014209271720627993599780665875714059204725495710811633505494806270695037\
2400393633600034881802151897390517544463572*W11*W12 + 
  (16517817278687560322718225373762747699325755492030962692848312406019835185\
73896310824306039781617670062464462942406410541030270402852901260435701471794\
31570081244272259808414292008603198155254966542148176921963797193378613484859\
24575398114303023705307111180777578820119045795458550073103845256159499177196\
966706*I)*Sqrt[2]*W11*W12 + 4908290319943319148522058674196948006625266067890\
04590727896378217679238077591328812888165476602190148386254125547204496867723\
52725025456979364184169526419900840444750765999541693982486626713083215084128\
77938605016397749054578045549634170212817444643492193833264326184327805662493\
0094873411174012689179975378217*W12^2 + 
  (80922763334890054272489680154820100362741017068260178916392474331771908868\
80206131238786242500399626058500661266704301662007912460159135982073256486552\
62324026260982625309972853227118483685066799534975218875291714891958780178710\
21901151424469405593136448958360270309370548056162041972056103045319046496436\
19384*I)*Sqrt[2]*W12^2 + 5280638369082165955811864674975050325815927290654353\
70541488064885545270087251359735602418514557372020598112191769836038552074091\
27295766971698699974126822966789244045760585953524361063082284737344369831371\
61514534659303824784561960266683936649780942609825893143720256519649589763499\
030081126791861519046299956*W10*W13 + 
  (94319730538692954575770371664798277210076041073383020135744563421288066169\
86011064965314822822958801963034872047267310264325392970695542615366959664910\
49325847184751817296241392132994442288871849769125649070435703351543522436830\
65224313830980099911244459334523663111310551503357864679703981427102307531436\
68779*I)*Sqrt[2]*W10*W13 + 16272566748267967523381412041930241857165867726186\
83622720580689608483248244302821338670046496384941477369178392529658684979651\
16643222662631558746046206663829059731279335139367766209337781153628662436265\
81308942377283674499281285992953972018430629188291981216867275128868520802709\
579549907346578602088683168838*W11*W13 - 
  (61722444739011990413641790906434734196273472324139539011775387404639906835\
68407624052791887879865496963270899710784606406596895874013977795063753219363\
85699472589487317943163292545192820612716158076236610981987314386943497550665\
84485326692016205629026781205429283729091940872076884106905271043202885988260\
46599*I)*Sqrt[2]*W11*W13 + 32328188722115110762302273246287175343740060352791\
46155731966650149254103610610825442905563805510082603396932981241514368389650\
44954242702447683860722556678730405779044385662162798250803215427637181118584\
08242946010746386159676152061383617451854665609245012030062672457324141009276\
866071928361052140109224832282*W12*W13 - 
  (31404265788578032129073231857668603104924928556703365626614430511462938714\
82789618349131558887675917046316223926610756144351342616798277690124766877739\
86286340761324785519978103480842225974425692626807809292010900847700099841333\
94514156557020343992226431793243060995658436281558932106116818793844235475005\
926520*I)*Sqrt[2]*W12*W13 - 8323649296572023818830698374458030201226958191120\
07909148975439466510024643078438487813364115951555397522294807366548441013591\
54866844799008153321446000477623547199954563995942431506853680142257557203317\
00785158524209044821611441508187918564283356664096450300068329525163656850162\
027741135971677015375076663801*W13^2 - 
  (12720707887534371190661700573820440792744305118005055572420812747831628254\
42805878823655425648203159270022572293191246280964900093154856420970251199791\
12892269323683648022538653270150885308139809497982884280619294856793308827455\
36193571678600831722865018129117681940577548353401360281688280121139641064092\
953603*I)*Sqrt[2]*W13^2 + 186231920982742949544769944569398892775026182443823\
89372945835143443109444809111840533644497414750770455654205416331931761325122\
70738666210536282740636974133806770835395854045198317093637815250456754493161\
88619739474048083132889228872899395486179843172140631293504928873995559894372\
5701160167260936112441918580*W10*W14 - 
  (47359466343979627514765287098238255377320146730904519330247049708226620198\
42879115368458580643462393092319400848738243374480025127579196926729086236579\
48926709476964272066445700349561878854260462812738117172449252141637043458170\
49579361224977586168110770525698106450537575031486963164869635755149136610495\
69622*I)*Sqrt[2]*W10*W14 + 99488525225634613703524807321873477604729810265548\
17757328477775021610035652343011339412008072801429244142008027583281061157473\
21658597883129564599498695491165794923081635349882052495312644959095855771429\
46039636202530674595818122850132801700211129473720092067669689111131715832134\
31182080844879080046121449196*W11*W14 - 
  (31843270655696800022069300388476283649893222384423545885690808558832698851\
26109617321006086654399968552611516328944170423152823004008223464801278690056\
76662260732499464082214786271383467169559100878729560859148807641396503396818\
19706319924410772157661247618324253173946711443900559024795825954746215693629\
07906*I)*Sqrt[2]*W11*W14 - 25411361967445643707200491487231759976600312426668\
05003500810554771671877777349341161280646547080833447860536920120199791142740\
66206670787646907154133009335333981497126220105217572277070760811252365415787\
36775827172144651201866322581235215357471803994546329213591245255234432122592\
026940297153049551565682307614*W12*W14 - 
  (88985281012535018320321720290833030872799164975396509176584079756015020813\
19922913251921879230895628414057486857241030487354368613279597900008914662048\
52188101331243142148833856323921820082773051686296407604151507459366312739463\
45301662100036902209746889063623068012051127276214578082629497207757765777366\
80304*I)*Sqrt[2]*W12*W14 - 66818833054452438844217797137250026221680546565919\
59986311501778344369012123469340219232015569622885454632927053773437855233791\
48596604081647087981306432186329365245763160927384560366293634816635659989609\
99246716320621304654147616127403863010158134116573539487699197705061442261293\
39087078086405760653664104670*W13*W14 + 
  (14691761874624402944099474226121804827839362629626228814277384175958260069\
22640214649478382102384144899244482824562658634465169826431064428474841560294\
35784235986431154067340850930402361530282739880250404995838678468510547339543\
03640311711265056712650657285312102961976031177849056079164623291176854363767\
046210*I)*Sqrt[2]*W13*W14 + 3747724216567955974646386607525952771786896142425\
65345682185547704587563067933629039523733410648677204639280662669589265476642\
83042164908776692309819237858463571181286942053582824939321140054499549301514\
09321631985778050295324069238041222946487579559645247551311446598397436204005\
675350105727479708802720349288*W14^2 - 
  (18902621492831600570337270523721213774297759489378577262959291559248974347\
40826530701115643634710375504316287937490974981028490928836011903779885577162\
83606781831916106178977136753761623014425248213132545605697818664957044894586\
20124255489474141193867676722414105140807332817735105804598159297298427291474\
50308*I)*Sqrt[2]*W14^2 + 7554976664219884142110231781523703281602554212466628\
95214983426571314434028150444133615132292534785715704874304322251921275627062\
33420870822719062042000350819546375219326443894036572348132709341913182650746\
54987550972327461673726195671178897824331461896802891484722441162594053233262\
94851224873783714722718734441*W1^2*W2 + 
  (27407716168152917602929465867927598438570799289365148762693887104173551274\
47658004296009041250585795327120482164365094307987137434382933913238298753610\
97473006869339809180459820715935071063695146729168873514450867254098422968207\
83714079749487798673231228231181243667141065631429252970435220994458311275679\
626829148*I)*Sqrt[2]*W1^2*W2 + 4979523677791757558607863932018604062520684785\
61738351648966936896563265123957216774899001506149131684311879413363839030947\
42265762878988455769145946045956512257953950842286675364696792434901835788634\
14724232286727601449363274691232666340503026431859676967758693393174103511074\
81563639537994312505831637674477709*W1*W2^2 - 
  (13987936237852817974399441289737595741856294248616347939920942896313675827\
92912674111459838998604954126509964629753850407274043225580811153711109467522\
86523737549875529107994335050140095076346935627234193294527317483268446414183\
53458821550525133410146039644063600151378870234631510264290316862140770725152\
750722*I)*Sqrt[2]*W1*W2^2 - 2822144911551058731448578451476522243497852322772\
58129648338492815795281126395751352533342047307033294318572131720495945440103\
56005752217280736125456661149719743480228129627167808012597564038809735308560\
59146395362977506624799993674228971956410730374119936761712498962342891363272\
864298788670302633545659152934*W2^3 - 
  (20942010122897178860896125936287169540325157964298419117433503961059844751\
42578662994311792531848395478693897233567307079713908838391391192560734984656\
74124865085820907066413382306231518072539684119055164918556456929269281673942\
94528759720365767629042317362999863426255276724858024971833805215133843306937\
98610*I)*Sqrt[2]*W2^3 - 14380899748475338674394796279091393463524356324259422\
73644787863632752008884364803249254626859356618316303607512357818585838659520\
53988410991063596050395376359621175418040282893730671031454267221738154376921\
55915662081378234282644468538908057523858712191814662888320904163789741210847\
92135593301550312312702258764*W1^2*W3 + 
  (34175420382048676358387848244793823264214420148407136771895568555658525097\
47710528736629415412808678501843994823784714599632397371376742633858252091683\
10777621686830756518668891665987944016400981220953692472016064743880050135253\
78598421162843105108010662418506777093677220603553554498474495252964797132251\
804173233*I)*Sqrt[2]*W1^2*W3 + 1436732742468606751474753350363887167016821121\
38160176951240837773871673401309437709642810473525720383396719133740236086674\
29826888235253672948181381628442020160639154143443823367993361317467308642243\
76288295239365028883557520048870857390834964088616412684650949743485933321356\
833880944806866337618329225986837480*W1*W2*W3 - 
  (13002686115727553693090005855599110499991689646602689806024754191787153674\
18593848379099029166693566680918676559566319707222420820109428022187611659903\
73720761466859739143001670835122005406868433786779639821688918489808851708552\
90632311743074294751240205990187753831963721209248946303663033966801678641114\
36134415*I)*Sqrt[2]*W1*W2*W3 - 1812740609420104018508526031278428215119169986\
14924200631981950140010563693443828734796621931337707393643836851061771548802\
70924689191554881409043161985119940847337469761849534318672656879232333947614\
82131659040437784108760836052071454153775271768847437274441869590995627125886\
3534786629700743624006562705423018*W2^2*W3 + 
  (62915376296205157304388698146895955987555045788359075816412704946597911426\
45284480287015952234409398322589966203271857193174579579430515236906599818490\
73526330342021669575024828339878132689171429239611010546664428182531044082050\
62702055145668249972111933044115137226276832782474183629800134402043284969856\
76479*I)*Sqrt[2]*W2^2*W3 + 55854465586126520229521715141224505726881195584507\
10632723618665614553841763651772967453201685883292854530871468875832360764939\
30067848856683174199197191924846676517107285741073479634241391900518338861636\
35887884737934156994267975579314268732094253251886692614532363272116943606209\
0493886458092573220263040285251*W1*W3^2 - 
  (51122398656715168746614038639137629332676108647664804922315613101670713023\
99167676851482557933043714865096613922433667497990796759617437920742539492044\
75314221223558520981658857736841518955326908021600214933237983657588007419436\
40422851174758215066875326709631791234972401786610722709346568320702589145565\
3699532*I)*Sqrt[2]*W1*W3^2 - 198853964431001955822929722186734472060410374278\
12607899943817006821191036553826682030427438758967726658400003992121381305288\
61420650087886902902183851548919487069071683828185290343822569934801421609990\
68822023454274229920288881983663123290615539446840364353996448367705705786341\
49402836878639833030427315233183*W2*W3^2 + 
  (10682540410130933657126401217688582310454873536799624002303913174250018231\
30559968069520808116940450872603745956999742895969064737979684893242895395120\
92318736780294238196921958310638545953484427302703672417635373118864846080162\
77740378818267237117633220210188444497248990862754055218778594189683135328794\
024223*I)*Sqrt[2]*W2*W3^2 - 3734145180918999280817683889970080851567467126203\
89960298880324414806607291810557732733835388262172098766670489308046707080678\
36309291763241138053319153838595953297894964719835165040166136353979550974896\
94886336407070955608919044191232232223391853671533805735679997458549294746679\
094531169725044112383924605466*W3^3 + 
  (29203020634356283124465866867084326876065118610131025306667443143983804403\
81934770041549814839860629056250061323922834802960253953519642872629694451013\
57360208097728537992382992858635342671123858963442373860890356599471638711461\
86920101068313170519653001080657364412031061627812471767208787438043869157353\
78385*I)*Sqrt[2]*W3^3 + 65633116812950157915834322739766496090021161838452394\
71008989764722756776691645714332697103504212339749767270485914407056637111685\
70461749259039073556366343018445334229590737913685258499427678819789829628630\
17953010569773209804798556688560393873887077115886588074716511887526724912298\
84186502485760952100861917181*W1^2*W4 + 
  (25695948922376769787245418392808328356076171505431759364039813048652279331\
70295077581507079833252497417071956019406572699343435059066160072676373199102\
94110744884241449729005111146840003220638030424339965309181033000157769714387\
62163572666883054967110220120389053561616553361110510805902319036181805680337\
593022169*I)*Sqrt[2]*W1^2*W4 + 1939418290059753438575423647390754325980988923\
92548226559275382211684280135493503248456015936199023457110455836579624615738\
14636481719061224832498382819946908393828881291847352261570616974896682703673\
83719043022976401713289494817806532238970136011195688299838228859314539936319\
335021440503568819252009402657561990*W1*W2*W4 - 
  (64181530367894658216964198210069364691351154998827601146471384850746784711\
80866327705696132040469569457973275663238155332973824055468069081632166369916\
65441417531703873870368447913263562483117873999005737160843847988232693362664\
33704766927946241083897634707800958942847577600701704314936796663797148006559\
0299197*I)*Sqrt[2]*W1*W2*W4 - 12430194370928755519942661244890582156248361222\
61049849321141924083050057393883519303723291832997905012557091789380690250541\
65996147117295321811951194740778577699937380402363772101733874526408068359442\
48367315311331432473105455894707572683271512381040036477016866938777223025273\
215203587468197196149671051918941*W2^2*W4 - 
  (70138033790297511119068001282370484035638326386567513630873845285563374709\
19043585097785519216202070464710748151439825036032977439622618677983465187574\
59973895745348484064461802647419308975310001998413454084899929961740845934836\
47021963064059251188214227474769334999007189284146148159525742669187717514057\
26711*I)*Sqrt[2]*W2^2*W4 + 91783480220814776675076657791101508746807295944928\
06864287192791540099551552093534329639891404512483986233671762145317836648861\
79465417187222232591356387050142307525059609717813681885324890827514011152883\
08457560824929678352631580118604788144760875772893724734943487056034207067183\
360623351823085811809367792572*W1*W3*W4 - 
  (25125383302173385707616641034274114309587160138646052502594614074803358918\
25415965664688833594506429598481305022695796253030165902438195680937745619492\
23977197686687052261700687907391122188409760189692436363624448383606283054733\
13140767369988071669236230989818443529411722407070463937538973337885515571152\
6645355*I)*Sqrt[2]*W1*W3*W4 - 19082014548959698856896174773884270999411920798\
34006671166262998621356192747958044524872246356485146754699303938547528457902\
68675476828303290291935917288786567988494560370758977870417381089119317558251\
95508948681579932255365628416629340898300206946675491691741807844584626013110\
039053058710356799228683074141100*W2*W3*W4 + 
  (13772363285380437979256225326256487027171034475638785863357457796063181823\
67681413857031682145324661316888078174983065931395445009176272081258367108756\
05911060440866804841261502972454398842062909257375612748999134986395235597253\
15224224757861224402562298234739439497712839429028650245569954930802651905681\
939628*I)*Sqrt[2]*W2*W3*W4 + 336148610432800130662619374876884791712798805696\
70475307815078887824619133630036540675121276529197307747722444255831700154087\
00049024155017699482231821146726391451920988608284719249278364723116998971936\
42860747753014198977667067000800068101419998389259337432918454733509861310434\
5257450431852394132539190480602*W3^2*W4 + 
  (14458747700917483360247979382128316518881737967687380146250425653024985263\
40250958048764716015435743174621153952136787404428915240682821284513766323920\
24988526522544857597901283168136668282757828996604415367392823844921278380953\
13169238845112093116250586001187018382981647190434510069648940775421535157688\
658505*I)*Sqrt[2]*W3^2*W4 - 3185600101265856085609205943038240593002285329846\
79735774201569300098237461449115864035084977259831376665497857026610867625144\
61703362309392933672696663121559453292747572188332813154415821048686095590859\
38745971317070486995645080849695142009218656994459079189994376403425837479193\
37267967970912915495722882753302*W1*W4^2 - 
  (26529881422234579829186918754476132232453867517245610208430438795533346361\
49395670030804401535140360020005972007166643533357524930200524114649711499165\
12998862291738180977465247379557461388126488673020046717811995734094619482057\
50544372427650452785660808251756393304642249755336292408128115422945173488104\
9264404*I)*Sqrt[2]*W1*W4^2 - 180923018747138975286191345523149585395540758612\
23520481118918200927046087820662476395332939408729406035577930046245114324017\
84180906820249139124605842628223347553217144283879736842445383171282535279392\
60310284997655922815161084976930119429199470920994551974194463383289628697346\
92508013602871455997049168419986*W2*W4^2 - 
  (51021420283745384112472066557634394804385473666018420545111448386861636016\
91657759637048875600943318650263786607909136353027928378512729274884120657249\
01789892262266535966448054764915704179061512350907919951096687963107066191960\
11670533488673910809463790850490623699075985968328306991625406778134191419090\
22643*I)*Sqrt[2]*W2*W4^2 + 11276899086314109415985055878572011077130869628504\
74473336132001556254345107370959880788668180209328991169605050719980188402795\
42716528723065169633606430692871745670336363039605942155482148342800588694325\
06272169471850235920622316257918262365364843625666111363863951463743930740247\
245099874475469940798384404342*W3*W4^2 + 
  (87373894216562832351504339912724631226790791310243433169517125431596645950\
15164202442450662686753533952235145875008706271966050590052819955018468597702\
58940357215657345958302941270721612177569593732292143546640606871213838930375\
54924232550921350658305324694153063993279570410398809725177903375464572933439\
09399*I)*Sqrt[2]*W3*W4^2 + 15164506482504392363968923389340364453883179659211\
24581385853051453772484669276263271852648264014486544883848497617646489468793\
99558182188905045931771488314758693181025517031391871767258414308517661240172\
07353172994989763631092857484051899881470074557353148621812201064682021908313\
58751202768771702171709454810*W4^3 + 
  (35859504384188866808132389353156523434272347324125982239914979002820790530\
64123706372403105719465356268730442604697490011272622784870283324883912342825\
55122110937858500306800321794569178415271238999469542438434410833147758051180\
10182634610635057714412975742674048733810050519790545739319857687793189240119\
36991*I)*Sqrt[2]*W4^3 + 87799803621602732350474385103885586581696278487585891\
83615938715882487125437561635285467838958084984309220082358421164719097217441\
90405060558681480408661657586895478621792254074916156766421761997933071054890\
92080066199446802484158226170110252268572394283871219847022313250756839075477\
66513303541096788839783622*W10*W5 + 40021235966769899887678711464423301242218\
62501709614336964050818073128034681699925851298886258464766726420209459025519\
29409937966777417818501488988429675733499223545335743767410292820619768271377\
40969524916475765376283010464451688774578160669637907701512689174653265155196\
4572117345287989210593086267503008420*W13*W5 + 
  (13795425566782223856905730022133542935021273168008353861722408216324810101\
43102894256822870420941882007793109197465713912459746837160284587900307307155\
61015718133058519849543735843871527344990977799098446703921680744598957565167\
54796922113623298932732632689066672437729643405752966733383812593401814435264\
62235*I)*Sqrt[2]*W13*W5 - 375270573571794914313829467204141020330203641748567\
45502392499970397341436329238108241436729737825681777174507125511148428139186\
71621092248521476206303675929134959206245119563773055850685031798314941416684\
19379100945138003608850340576817395670659263341663219266204161698073700514261\
6487175518755898576202527622*W14*W5 + 
  (59989825746452217722658667559779429595584941574579751299207735391965712893\
44488785227230528595885830043931524611940179573452422841794478235279604415840\
42416036755864124483670646392471377255209854373529099255867397995474574159286\
17290799297407516437582213877214233676597920918685188852103859674859250606810\
52320*I)*Sqrt[2]*W14*W5 - 988741449998201572246944320895825197144015155107578\
85634409983656033084897168175177582416165276970543479421843700684228926178270\
07245994164031246805724851991381917284679842891773158016434131630041028611377\
72768382067089931343107121846571385244523529021411125545955338364331456720553\
8470295463878538611882981969*W12*W6 + 
  (78336090287598963749687802975751442654983347578323728059897071695776032684\
13843662334303984905454364464590392897416638307076161524043083359788908016656\
51076552259023875733717032390299818247327459708613911371170279464754257189235\
94565008569973285668487552445666315340781878529490295059106678265026593963117\
31086*I)*Sqrt[2]*W12*W6 + 591829173236830520226077721970998920226263595940329\
53284670436772580849022610600978730795357742163946690087617012723609124646319\
87210919766230762655462806679406000957328035114894482814768668832446106074792\
33088637818457167410718982149414227381199364274922809883541588056610761675118\
9447305840460229359634372285*W13*W6 + 
  (45761786868115816729671259798368133335617658441114633504830932755749958745\
56041888106133266134406662444546832959217778239754971294545964196042124751031\
12043243420493077263840466554951441479115910352198454251281545741951944198824\
53115400150630189389100950177546500448171527674143522439569335310747032445496\
03477*I)*Sqrt[2]*W13*W6 + 421769896527333578885765129103812350336082897922202\
93539037913171495162699613469321874141459357439124432427440115127415083026695\
15800380808638467656867086954794675323648901679858547238731590581390899681238\
61642477370379007716176424923739446145752068189377857053745543860967370370613\
843860018487272120491238802*W14*W6 - 
  (69968914161394792095888289422407127956561835459240024461352872981261979182\
28802152766046336643746736722025235780397492823319245104499765014661036824598\
05528661058275842856743396090011064819423837844042235224961522755421965279912\
74129537180645467687823436883359912391952858840619216931318871044187599130291\
6610*I)*Sqrt[2]*W14*W6 + 1554870489882161469087384008526426120833025621998541\
52327806864232057422826745900470724637253108735160858603450666540650390008506\
08636233881576466858321368573612429740749167822416870367079655692558408539716\
71676141380989111147853099318776292277252736946468405437348377803886766094742\
2285285435872907421321827309*W12*W7 + 
  (63345945581572631854986653539088071029458992296733306146175927251152893986\
76885489294784299000869712938325863569589389278271454410814148701435055748493\
79155042497062764758531843599793592445135654679085473147428910051770450062917\
30649799069318225101508757369945778519481992310915254612234260708895649351109\
67006*I)*Sqrt[2]*W12*W7 + 106446340239377772945630306266477647936559614136038\
66449757471068507118458703958771485724787704529236788554904683488049567768555\
41182842338865838010637029983795473151599298268795441994426365758765150590746\
53520951323045132125861028536996530821771242027370083263360153904836898441422\
34871102100220394576871955819*W13*W7 - 
  (63667626183226281519807907611041539641692788687030118410885407511804564120\
46718106874217207213967593507397157562546611972518937932463140671232668456126\
24320574969683270634109781628668629219236245368971874611488945007166553568178\
76421219728600913364761188173324591287658628709311511810735492336385459373523\
10431*I)*Sqrt[2]*W13*W7 - 804623386564850025361339560559376044100235178933119\
80528733875871970609608517423814648377482329408532015222271396942200082873239\
22444458345798011186394255636736104241826262132617630400603487454861919709093\
74692619071014924010670896821343904302412051669499869706920234493913235139512\
6875437832441827154049209982*W14*W7 - 
  (19960060773744629313370032307967432201988268606407519790133507926095016182\
18054376652156061592093652419951573616903093482573259099449556513555135342899\
76513558471521729171531071798086251837650436196427861271427934488103023687952\
03749512325204766796774191217705119180101893709091787613583983426434606492803\
68016*I)*Sqrt[2]*W14*W7 - 297894826010641139308941389437708914437752870880016\
81631980359618235953480592350599949834377167024033568507939644496973199465428\
57835836853643896566569955003579906843803737859835914189438692831646690662381\
24367166264618894086075583169211443055855891111044703531168640866484282954502\
3433710023795492822247405672*W12*W8 - 
  (83644055190900178602191396178074437279635414725439868383207691392635903676\
87004048857167826797350076269202939872174615622037429783169351408221992209490\
00163984472948511299523079010789864683591112127358148650043281676843499342296\
81468852098762334935718872853760966927549813897030146662068818381003118626015\
15788*I)*Sqrt[2]*W12*W8 - 105971897863850085493954739082826971994652756807085\
34447392128152434729066773253675487166141908999526051634930636442337800966149\
21682075874771800598498697301407709805637357332688956706562670282395579776354\
20187268414909954548554641398084360919192385561867796847494413918932187597959\
23295792690825099895630179122*W13*W8 - 
  (31311334410049807307771682447382877402172523969837452728779102162428184487\
19781802855948100991606291566890104842699749073114335116298898903043200223724\
84183887320059432098204969435851578122788715711072799293060242994288564798678\
71616853805586010546542176654039188199426956288683061774649361567863104342438\
95527*I)*Sqrt[2]*W13*W8 - 712172609186240947041199421619536808545998842872221\
53674276983268697987114347979773851722487324353001696316426245230994187089472\
48606155732369788224940949856905760130452476576549161774799019361625015592960\
58540923360223109401738444305735720339136949948068780370387493018697941880362\
5746222383300256726980117928*W14*W8 + 
  (11698076524973361730644029288705237368931198263520790966875868687175805056\
65026025789202994225072909491690176888062272910442799929441148325862294836035\
91977870894372352843934658938905231001314178837388172127535685240148255806061\
17068535836843164542989027826523988064411400067808500949123930792319235685231\
04504*I)*Sqrt[2]*W14*W8 - 156463851600835489481241072283407013709537198025500\
66072831672462307785601559859377929269566185533665840210795132599418225088976\
63781712655429681801013919998414756413955145687051162101791091314271866123434\
48078553695372365714291157627179919689672340828225261758294462090311313942550\
21727574684251611481915268530*W12*W9 - 
  (10852754526183261919264192182540147215608637283495122338292966325966966831\
75822727353314711080872591398398072997813523786687054901214096824158834607004\
26888930859185327405648565146452305167515138149914251782094211511417272413049\
58276042018364162922769396730134618157582003329346920835768135668628137441673\
701277*I)*Sqrt[2]*W12*W9 - 68599118944838510083198915510822912231708327765111\
21363084722962270057915360552326440265561378509245192000386482595782055932284\
37234817410855441875168956853529988073789515240663080839294205577222966806441\
11063229221557601908065349640445744726993155641423800398204886243043647946319\
87591174739805169819051772504*W13*W9 + 
  (47737619261061554485216920803826495700066308374837870404419014050591449857\
67366261434410488676343591941613717763192169867107583259618387430588575330112\
79269273862562794229846624039846455376449644887696512202960900573917041275366\
25997277585741685986524015306952097994411416581988025864112968308037209523632\
39594*I)*Sqrt[2]*W13*W9 + 142690949590172661985898733590154898218601118724948\
88092677071892471278765336720197248607057063805975250825600143826896075719459\
15837389869235323643943454925845930514524687199596179615420883704642224665841\
62837814229782284682485259434448888146834897636020863955178832092171263142529\
7601960106244143940218197272*W14*W9 + 
  (34950464926493416146246391584540559705049997588935379985651332701528115439\
65872369148149225092991971995215912862863217845541005126984692332351391037491\
14476271243105067633898105675153956650773946975944190445935242557853602213128\
72213030428461357618813874291035395905690291058016005139669331547366817781700\
19644*I)*Sqrt[2]*W14*W9, -399634674976140180904391678816856352729074440007973\
53359283325613389780571498423554931885457077204567068232707360232676300464517\
78224392615166495070352323294714496085800569863559413275876380691659657102243\
02892977677329391803368806238173091411048958636221632569250682892090723420881\
92724196691814825237127659028778*W1^3 + 
  (50504205072865283961538523698784811977366517514096567400547174016045336953\
80704130139984390467105861566563378297069764223687862137571683219634997325027\
41523045155015776726821827647632162153459952368516639237298498938618725235112\
49818699568047329489846333854559779204001428842376651070816710018982291331178\
769887284*I)*Sqrt[2]*W1^3 - 1373892136835803376350237293210435792980205019030\
37998176017276549988548622522193281255575863910940593983344912319795294911411\
18973775905446803327448919579983844978281620541572404671324001494486759107135\
77979689850617935404003240730144475754781154544252052418506226004262742938350\
003051657808829103308228020306*W10*W12 + 
  (11473036286519153609623249376899919857348035363850063272012271819681284550\
19934174157328805248608553785279738336636450605573737105101528274689625384917\
80875417285759734186252570002253744066509022441227252971350334568359236783194\
09309768381728375334045425300004461241055485547176105911774209363030912916319\
0717*I)*Sqrt[2]*W10*W12 - 164000083965614234779852472528063356981525178695566\
26997388903013943381162576911042939826900706759775689558062524847776642076004\
42931033420039880372718320754507664849681196601541650045488887776667194808240\
54746024480227000860597933794288303210779246585692939276281158995247786623056\
5149312130040201238733448074*W11*W12 - 
  (81341040428931248298189716483758086534903783773851803597716705189816546833\
90551955645803116945630738812310077585793193072981294218425848576950768056543\
69447207166711638897692000054663849393034445980725132923897870613773642512106\
56096608296822385816804371969880923896766280089464255937305857359133958006797\
6786*I)*Sqrt[2]*W11*W12 - 736110555112734708940248573548308324655585559837626\
88358240268407698996610335175296114964399725990731492577794858347228723785180\
45997664566089008935860018134777109302390250669536116889699718879751389681477\
13563581284894222021234387748504395037704798188218628827515214255212752844078\
187690734878662452353831525*W12^2 + (1660640570574851069196791487735644736432\
19677378184501192756805425744581760128890733530097845800250132588667111261145\
80714725765477259473435396575090553527878181167112104654889223876274297125215\
57705043781536263150472377605065504067433094907423293093388817428204720483472\
73053541370064252564526641271363345484*I)*Sqrt[2]*W12^2 - 
  101407459696903217590721174971018642519498662757763805076451793626767876657\
63842833769751911576833509451571914396797192108413088885833941627078009609776\
82316525176438646379992042279085059047630321742871036240591272647947827990728\
03185441221522053715070173286548288615382529901890560608844802668291714736063\
9394*W10*W13 + (3362479297273036456177474176112802030568811971650891074473147\
94046309747739214995612349799851899419992328933732143965121073983592380693373\
76462132329597765962987502543893166857298425243838992472092149660428421049523\
51558533431860504851460511967709232582814221256830478930724399483718009624165\
6425318855058162*I)*Sqrt[2]*W10*W13 + 232983108931840048995333792128544541713\
80298220253035087193347448220395190291706093025486390748939361132758584393793\
54004691011320870756818715781193692241157363885613878136917941745313832519872\
03036945308218308502354207026730591631226080918239794518699667953384479398846\
479113794476786428576335177072689269736*W11*W13 - 
  (93980025479894106463630950090192990066308432590484867667453542763350193396\
61570733361052150827961320065545402506070773998043045541416737414088018188089\
17726984239404922238801067543760782749083962867501536294714276043392904461065\
92431827780776804147833780585520442173122149793706989194610262542022479652101\
8799*I)*Sqrt[2]*W11*W13 - 789935903873962672966878445560706676635595926482066\
12281972226229083454494931193951881198958496589019629119277395594299434357072\
26182975547626266710267672827092159160494647835690930567994181228958882484056\
61035892386165049670656149510436608370073934313279765151800297258018375558275\
200036933968656159173429474*W12*W13 - 
  (66058881362599216294035701593187873392700151051140654546691737258470725605\
36688446199740221163252177130249286822313687883527542838260496789470111802728\
10607678826228455016159482514517308771656149811493594029468063842874393356955\
58339845074331319136504072933907419053243693802935249440481269752646998076801\
4938*I)*Sqrt[2]*W12*W13 + 116395081143124158357084466674538498391142756090808\
94233823312802136788146126849278196774822464210389626067750756006077425854332\
15514861911090643118992674586004714042988892516463747746228510609480418255604\
19948990970291027745698746777479251135620111317634386573445772266443331389055\
2902592439234993602218588989*W13^2 + 
  (25585138048034101699810586057070524451751927624461749989027132787586685210\
37925448171921894718084231726881574824029166251772095599490009913168280965262\
54905062201625614031999656382004456239637542292376642476524067889435799374864\
16888224933119487606125324147457788767360849638699085950453318524731045711386\
0957*I)*Sqrt[2]*W13^2 - 56564842034118009569039555437348154882702990584687030\
77307630631307023894443663714455017111329639262032291490127685375952419866032\
30158931207708420018438834701540306407282118432923394169153457906601454028810\
19248019097795990543034958491624556654030535422707698237295862913337750862448\
30440710426476823927670332*W10*W14 + 
  (17612809287578529160702256529632384881948582540258246437140428200081004899\
69029605561576444600140455069743183345002287680648553554087191399617478735908\
39658250507276774440002974205856135632405748316362528848183563913182061428459\
76918344541724793158772404783683173653310438780901290706720261410415784420967\
67304*I)*Sqrt[2]*W10*W14 + 11043339529513771774582545094672384315091133430320\
21829704256791609201222077957704940150146284561340650692372589257268668853029\
43530380867986824868316094193411813725580138824878697246012975708796507247298\
61035282984924987627739738336989961261824521037687701725318970491286482275667\
795208142350861281550492844556*W11*W14 - 
  (54740231819116293535741079653365239813464921319677568320086150720461953748\
73828471918034816825560851154848671780860477190465507493029879297707597190552\
00303546540825203434007539984451345297092990598357530714582787357013533071819\
90126785703616166555349069464377146197610705357000220751491290726852702665678\
20726*I)*Sqrt[2]*W11*W14 + 11884293927891345761011003975995972451931641442712\
43467169751811753053291439136269120523402215347795200796621715377321335925501\
16574306157322402806615609749475355408239730907129325486562336360837476887350\
45229888496330652802608438275365720168571537892659582671815945821723303172400\
451094201098387971755440064954*W12*W14 - 
  (54390442083005865100396265837427094545415242035790487919734861365664904514\
53831339368380389785299434916319350267005849206283473253639637991866900693510\
80311512344656274907016539500751873709539344602507732339963558411742303593348\
29528660543916700239810640606355606939335507307722768435791818937622918510959\
47336*I)*Sqrt[2]*W12*W14 + 11085929691240696855270256686468451250089711237256\
14650139781780046776576849910313275346471151571555606574820723885894497613199\
91367143520687201008004884469717823447139719380083145336635838942500739396675\
99472513067616073080287472242501508168602471730077051983274381872557483910046\
002452335752054597388098011790*W13*W14 - 
  (55331755605094605304053537412841510808464046930045153162948200728116864532\
72388524415660901009103265181264778416099013282974569331000936624834514535779\
62105416334169219960035449165804736747071835369371333620327449748780581616062\
14402513531893856068484599723611966848950249508564650708763191977772496727441\
22974*I)*Sqrt[2]*W13*W14 - 82244326311223780358078507392938254800691075492406\
58410544828589150787807020253649565441736315007327324761792289415658080803755\
46317888344049292902199023268960121736446416436392461281449599589133016413104\
13054387331954961336400800118105057419181078060417056875091222213571962102668\
37840089369410466235283013000*W14^2 - 
  (10320687940064695380290452821654942543342220417737695360258167208036572267\
42128881338464793160392147349985358880275570447190443102265511445404884586617\
34146535028130759813442391038133276123139976870189054904050628164894551003765\
84502876258842968435962719967424894756217664617555392081576648129136463649225\
23636*I)*Sqrt[2]*W14^2 - 4376304989415613472739249600156091163345657223136774\
21347148194132425692113633528633536746898311177315090843579107332436627875426\
99189023346254118962686873860673734110793979828275022255829878418403000395309\
99491999584692849715273414152918550383313483192942680869718123973040057659920\
769740140108546541434205143597*W1^2*W2 + 
  (10435977709488097261059651483155842923389738462549440362580246712453190329\
31472508079767216139398059490775299132232946895151281740689565469697199453290\
74010067899774728793243044741367808745547501286662552528842482340109128254842\
19388433204070666808228737687291742984959372234492531531016059579036237334102\
94276144*I)*Sqrt[2]*W1^2*W2 + 15912250167535038648080785406147136477731487761\
88624995699066058383054331742939819764284180664103384915345108246993043838730\
48265874768365997076488999090878318194385072135453199958009586246671949594852\
37401495987415954450429848780399278793521026855295950012784051995335426220780\
1379690942728037915156844494229975*W1*W2^2 - 
  (92718102533585454319146274024353164300692474606742155696279241578349642399\
65151303823378658506090917201511979152876461648894402396604928911355439873710\
06420632095219969351747194045259345431615901729543971692114199515624176923958\
33528620509148052938776560139181541220731437945433659482067314183338648369227\
910916*I)*Sqrt[2]*W1*W2^2 - 1411834037520078040871466396248357053610616560928\
60282842518652994572238738267884350038140172011770053271323939526899853071069\
89149291126612938624987683242853413148759097990159610102378684644122554175229\
27153855426151677320671967356731333568954961888346563936104729190435894098369\
3548312929708933756257577838*W2^3 + (1655348877189700145548166452701919933983\
57481759385132842942385986293999957653064662083566091412550053147731537720718\
70536811553781014175972969723829580138354891487104635858430991200662048787331\
86183016282995975049704283778507402334560407242339349779785264412253598826901\
691929521715267708979695923460320877592*I)*Sqrt[2]*W2^3 - 
  146970239929300300566748228117545782621747483484935419993249656189702823859\
83968510938889590477667139652096734362769620287056493309587117126770806220395\
34382193077990883876426166540085595192511992757980420395464610990897041442725\
45006341842797359037451484497205592037333292770508267145707136850207757397757\
5192900*W1^2*W3 - (2059619767256168326283603626736346033639680959905685239917\
64422543186000235022191434885478720151062252241277802771200638425449401570869\
46211825099328270066832083621869788038925846894125186718957431620566619002290\
34908016209702068915925209298116765483012480469070326415444971432460556402828\
252967905237613665314566*I)*Sqrt[2]*W1^2*W3 + 1554927975592554727417901180320\
42108859943287273820707785597146113441527388941551283719911589924669996084631\
90698451877198149058232233107577186585134444696984722739781547036041757559565\
17124894120743716577703505143251498340238713135008315525700392816764557076946\
47672519376466265131882281476362634587331907682784*W1*W2*W3 - 
  (28685367207373976923733549955371863376858289652973907785197874432213555668\
52838217879123125136757363678131265438875210600101914585898383556448229774800\
43015537531012015335361390037285771723471659897822099329580226492628485461870\
69114626203381238486394197802541353683048539156367565899619751226090297569480\
1911033*I)*Sqrt[2]*W1*W2*W3 + 34588419655936964244014986203128634020822183038\
19616875046592654222151322197369355469696462453856050868682112231758264142840\
61266074117058940353929872371782641555744462993052729886417110166988947515454\
99053778341053917193801911458259316467362558073897471925756189507274156064709\
52057539333625689599339539364650*W2^2*W3 + 
  (56214080882960744392518387523274619059318800976274455928305168078832720954\
02461529142257109491006881547965363039757769521743005420186043305322391505478\
79430676937918160776837651485075495233200936289399570871889781711908654515666\
43427704483471716350806763602590041427606935936310026874636246979623683782759\
11530*I)*Sqrt[2]*W2^2*W3 + 94666084912330815910436800863938263337499233779691\
43640610025238492835055759684556561125517625365874572307936072500057070233221\
98438435573118249293199019601093705853253848354884801006646204943561072495340\
71437670132706781152628516401703565703713548185230772587630412509990633862913\
255597166617784869143464413849*W1*W3^2 - 
  (81605605777857897047513333565809171546550967351180855348470799753911991862\
18557106871779073743291996954876540025682664969262002260184217203621475337702\
48946860972396251870381024923051971107765980517915728938735679211947820274828\
74459842489360808117548787855081162884758900783322403649425177708088514341779\
648441*I)*Sqrt[2]*W1*W3^2 + 2070429457295035644153574501913480947244921916539\
20807027857751664221181999234273193143608020664896938472464830390366812119916\
85064975470321386326862158551887875447707732075708096280576394955096388708788\
77921097696072758856332833451434717820402738634392911633353421306566254153464\
128490678531016406785890375031*W2*W3^2 + 
  (43543340584010836949461337049392827421071099015829792683636990174238273831\
21093709712496488186995394394900234685042429826646738601123185701701801272101\
41929974598545718767164203557526676580264307339067756826152659948993685084503\
83818127827640248571203486185972676956910879569607783871496529839068931476659\
17187*I)*Sqrt[2]*W2*W3^2 + 42435127947546768499482067058450935663605010504574\
51063920825393996580998191149295019773723999154656500365148332930300357088799\
37797058768544603375423168984483273905573423631651773827837169089164281370279\
95165626333384611343085285721505029991621881089126209405259332230445177673687\
1916878621432023835961579786*W3^3 + (1279412926200099957621400136358990274910\
61238391794245655053098062241295603070054960363133623250390885997450344788172\
24532876063484956481630585419894256810931429946569856332100568917877358187169\
98589171419823661821178282790155977329298510407110008254252692771298071413273\
436437321434778980346833398397129972993*I)*Sqrt[2]*W3^3 + 
  652090809241427750551970810255280522050674260927883538327668289252289823201\
99317327970095624899753236970465892864201310315950061784792938573248491274726\
17183452886264577872507985569812803034249336238849412240214668829652184274023\
41374492694519252855701440056083733602284499958287227144768015798184106206988\
432895*W1^2*W4 + (15223951217315584463442956747688903888368406312019814740224\
87126913345533216734541213299560732715923419563812377697090530242787935412929\
84691085881731645362547660344859600323868901364285285718355549728780771833740\
67555818524450021970368297623793168432352742024945409068697706013782977986445\
54856620772555638162535*I)*Sqrt[2]*W1^2*W4 + 20308774591124588200025199070684\
55914879381888078240249494531923950811427613975271557201846100948887295152711\
64377363251168707358358183026341829751100663738932198385418936394554559466100\
85122391169509361842036477936483988423063032540216479816795554199276999550397\
3846101056526640610200598270878280236480573872614*W1*W2*W4 - 
  (30776722757672590138945802161330745582297944569304533803586106562931996843\
83154700504281754555929223837179165963855057379666590780901093820163294601478\
72456082163965750108825604512445116417364586299619396207089249063375119367337\
96942063228652985523098232787379251202452408542463858706041805758739231505486\
2537809*I)*Sqrt[2]*W1*W2*W4 + 15890876520313186967462511792183193976654213726\
06864919644293781614314681808954426507422647301629743314939655393238293805889\
31090034571275760732339149800890900362261508605213442208339712480585088554622\
54188179875944780578788954784558474658417931050279255453289104672963383380208\
43521111698227200492750562652819*W2^2*W4 + 
  (53516297964674861475181229798389524024483785695530240112764633604184563317\
27017314315485945500328275417610687996861852113915402307599829098818034682784\
07775396606914693615239776699811516128828952190288804954861587679546957563749\
50836318103195774741562597946362706063291383613973549301243765000769349807384\
98848*I)*Sqrt[2]*W2^2*W4 + 18678681822889447088081843991823721198341687540251\
83599547590322655514652119647833510796324413176205827499245169378545383059361\
39163303767211270137355801874090856774181448814020289478504837295364900188088\
30161302874015207218596947129937780363787246356590451265191016601300579904774\
5832487016197387613540890464432*W1*W3*W4 - 
  (35820390157233501158162627364742237831399622265098631295306066057156351420\
65472241598933295919841043884873842522352293238236312189981695210557317716176\
26528252774886611331183992401016543039763918919359076779874933253335185020342\
12678835934520572293409988505435126318042243465224319372919325891800835323999\
5197883*I)*Sqrt[2]*W1*W3*W4 + 94348912433201933177496669375170732701234429500\
11466712165683026777302372610205825426110496203373172045137549418658203260642\
27894684739532144364196627943232206694552004174739379303663219917304729492922\
16930189890663845607011595011683951037689519902212940553826591857322823298168\
98951228143553218221913430636854*W2*W3*W4 + 
  (46418342006209962531349404198027968922750332408151659014988632315133986711\
64772754181293259520292555890954212735588680809455905625588095367277311551863\
13967956169253794430743870886905064263135559996667352438632662796101005568158\
48735654482631598060540477696483838685601339019523149498634571700579868271631\
04070*I)*Sqrt[2]*W2*W3*W4 + 3898371571555355980443881160586484426327468152084\
49645321854366786307647125440146893210413546875092083037791023008453499956971\
84219879600810287550181572390419641038446081597185458332294579265271377418056\
94018174979079212309265069414404489818995755606510244756797591511062888982808\
014234645245501708858254637710*W3^2*W4 + 
  (52492569218851986974388603224791879680248203082852494051125667803565249893\
89123493019754150176581353459308176740154165102178194843215273179716655184320\
95365008837524715831394388185338921887780890074503780736837414415082733137310\
61385731618630504350876749674242922773490717580750780643225683914372655431639\
42616*I)*Sqrt[2]*W3^2*W4 + 13153687848705595167725560294546684307051451527335\
29841744191316634179469200862751409069177717610243059249272349120108371194456\
90720311799270656130238903222349771769757036123284377694854670756079971683424\
33683888807450559845334526036405153395937961126983357430049119507742769085092\
8450444087567078018965816755228*W1*W4^2 - 
  (12438392631414164158557132303895351766674519351014950886313274920561172755\
39609394487040236101202843726945160892872214414772407829477092035695236305812\
83366613757009953468680467322507294010431705989570104919336079316767954697558\
36707644651869383322509855208142214543407159008364119574131649069530703640135\
5582530*I)*Sqrt[2]*W1*W4^2 + 514812545658390976172333485973175380257622232894\
80606591120160986377842983181512518708652660118889559447582821045966150293454\
38571689939015673321997243352455209491240632314056964899857062464864681432939\
30832761227889873867801526636774853141013158652462061123527368527372375637783\
1582234969735108793607978793132*W2*W4^2 + 
  (56521691675048801478530155134131737410746607825249185902897104298830347852\
16019451164297964395778489508135635391432925603089891186201422367703601794885\
98067924134545763979896474072007719370678147654193182249527600289347961880950\
19202844685733462445468839065156123831135100667106265784582301433961516704225\
05913*I)*Sqrt[2]*W2*W4^2 + 17198880431311399798414399669634119176114672196008\
25327458181812116574485260699913860645946718499704030277878035655876567108928\
36589974084259942735628805919105083937187615663794362463378192532284771318006\
54621394439848029896208057939895782796353894354719749723103603791228272831861\
16681485395700580359660267604*W3*W4^2 + 
  (51539435180757339644455591840566981811467371406550117357366709036360089607\
25392464546882665036796467802261752159949976371182848381535421376813210263526\
45863292707917283506087787783750426605116627367786855099902773656749860883021\
34505327906039219285375550122680728022825098329166213136527845036518240221707\
08345*I)*Sqrt[2]*W3*W4^2 + 44029585912873032645638193782718041057026050624107\
76273721273751676272085020379395105703392507345761013968078123598184374793969\
62416524492481516503503285964071003431577762513270395472650780467871523477958\
43503112918047260828216627915678396425412903652454274000677285424761386783961\
9064994993921349117527485946*W4^3 + (1493742557363331236230147017116223561904\
83506016210669318762427608524775884776805309124998129962409331120285162436995\
44935059805975014911547052226315873771476093100839996418889121064558827870912\
60544013690747265201869510527388352129150576006090424413313806360747007106152\
808949855646118325699883009389192320045*I)*Sqrt[2]*W4^3 + 
  480716202844370495811548837635301691449495347223088425044197978576387842820\
04266271525881250642646057624503915812503011257225223440360207715777206466880\
00471631172452353204033191369043463158958270882165724458835714827406294041162\
99450100035519426271295367398184839067163233524046078255252774085574489169505\
170*W13*W5 + (867557926548206082080308142656370493698209004075348360967369193\
23354437688802451614616179075102331151946594224740751740083554010809773497906\
85287392378010574302860452401891358334979826124012575020467635094673112909977\
25932904972056227606781213754144160797965247703205539195568359037166652653941\
394681993101185*I)*Sqrt[2]*W13*W5 + 24850580334675905348141740209316753766757\
03985089592477154688674659434213588598337241005224612058486248398578885337454\
87155721144679953316496754043142659438305570292669066307493209256086847090304\
77140239429563209947619178543320860157010614556582150556144655490032315747211\
59169541576357339025225188428742164098*W14*W5 + 
  (30381181880994269259607753192640709857940498789019964013146007215186512250\
21983849519575536694775886620570235103956264277243885427688412043522533275248\
92907599970255879590092815379280189268135704805644336498131952523223890416329\
80255116044261706311574068980618302886806471098694973822615320307749952643132\
18988*I)*Sqrt[2]*W14*W5 + 325184457857787897594349574458835505858134364768836\
63643021995244009211575694672723279510514659574015960074379105263573033693397\
93297796520587709186698746879951464735636267607684874654690450970362715077981\
07748444689627580749941326763593000934328045904755078592026008567595395700279\
546907900131151732919991986*W10*W6 - 9444797366275467153753001512085354228516\
95667958163766606661303403674890842267506220632034875944518402725074663493636\
63503773121946157918012254520174758837879216248742488066331577501235990324029\
55731901008416515656081634367315493311663755607619523421101317629046826756970\
26551002687391839191538165183197476045*W12*W6 - 
  (88570813581262909153590780514272520221969436520620416196692557535082807242\
57813725542249689231737715255271611861171459705759452769734082638093222003825\
15821423947473174478559452233047423914100896929977178097525407874784564733823\
92601747689046976588295538143484222910477478489156524176368826072629462065323\
7941*I)*Sqrt[2]*W12*W6 - 9372064420523395661112746437937619653230112755652613\
08019922225304829032370346435469844696211868425048673473249559910131468959770\
90461697031369607615905043992950909592519563371795743473786001946242659838552\
24180565791864487735165378069990934411744180315184413390297217710742901360816\
63627173569021652916392317*W13*W6 - (6209018494263458687662271608133701233323\
67026265957845997061929335728720327426008249064548023759190803587195407538421\
74432344550064611072430883768951582960258986454033747980277698869047920558288\
37627934254066258516468809568930368816397061991725184817748679071694777987010\
65964226747488394384160521105339363728*I)*Sqrt[2]*W13*W6 + 
  304105216783843451382038519626576015471738182183385404971318068676519138432\
29046171104939315406370644090585027205883163330851658186319047582551937924732\
83896320436898323047364533527402253578782702566781652583743800866723012421194\
46953987029762682501760612298468647971461778000187709855573759729731988736663\
8926*W14*W6 + (36918797266051675198956079064642122803153571630352506129671424\
04289978831357206552534658928613355009227937135964167842587409976689012797020\
52403572228757862762835336226113803249197967492231469626831855308486830009980\
22294496296668756799270843190818310553474181873250205602511693653774541683607\
98161516571113674*I)*Sqrt[2]*W14*W6 + 107305115061800756054146700697723955434\
09626951466914743669254853393676298056447545360502511053179117290243647590447\
51619209645703751461799337727947854398406216030859330433894534998461557045436\
74194725755933310964152370613464678004521210815271029043426609233537117389612\
1608973499376692746880843432226008186977*W12*W7 + 
  (53501836456097437571326794834606229882361409755297360099865686196868191839\
56826507633776486373186687626360392035237010345216934271250518820328109381114\
55487795654580824151504202467906778673888834822759562832086302747411941609951\
50361664984169487078622509063020186629751758363899139928148883662643989550860\
5145*I)*Sqrt[2]*W12*W7 - 1849184004260955474361716076336943315252469834905425\
85455210562775370457078460889774741212223385641248089668837219544259507155456\
36982182213708210902031084233517198262810124083332874796931857188831282414843\
26706909886412051395074171830337894400075330024430730447061820334902321422834\
76845241086518331756983129*W13*W7 - (4752499825700116432242274098804456402749\
73930918963760324963511165310515901383453596076465566691055736389096058342593\
59914592152776165567117288104570192601005367918242884519209385478225474144800\
30929099494319105964490860659373639880251119072365110180772676067972569708451\
63169593593431506334706568580111806632*I)*Sqrt[2]*W13*W7 + 
  238973347012863795075770634933150508048824091437222857191991126365178913350\
49365370884627180128444104205483525671809263473752565257879502651226358691882\
06673618906661272873743080777706752711345180352965351973591392242408799797992\
96726402955803125366351021380684483169403778814462479781590016239543843048421\
9130*W14*W7 + (34959946775116861777983731609187956605326999555481908651089304\
01406808120221389156318948564379423554714772147529727622017871791890252350858\
39628857174726212842773020232461288532804871544425378736739634855254164541717\
15548657535112836482968660346680186758823646285890720420851106274589905090775\
69141010520446774*I)*Sqrt[2]*W14*W7 + 141133641798653796212016372960669299162\
59614679297342550359476257021564893903100695940181454438646012141707395499662\
69405001136412653291937820046967836078771347268483363424367246880238213043046\
43207925039541842491797962712346949437361567550705696489398481754059976070272\
6780519359494516481694520322271912370998*W12*W8 + 
  (22222445842629761945380743811610417869931805464191644367415234046178992187\
88764160442513160625503687315378770186119069744485898935979300240230108067517\
63792867638952348912255134025497444631706374935883759698215274713669553357499\
57528541306938162180539746343265885573280020921561156023142047415081201319533\
9807*I)*Sqrt[2]*W12*W8 - 4217826689469382956260573410984416965244418866686872\
29942127256097401908613325221042606294680245726293703446651942116589864520691\
78360774601182009554918589668111478716446484394624141641130082393471486684279\
26164990979125649811187578313909290916367227512730045860631989020405210759007\
40731563694395886375167542*W13*W8 - (2841328052699997702820560971384888600897\
08086037358166927010792332375101572042932037147307964697672387958925084155063\
18450704355346593135503657307031459013537518145099889943918270985945849497529\
49408522491724489006503683980001273325949004291313717065931230426080415403878\
50624610378576791018409154427042849802*I)*Sqrt[2]*W13*W8 - 
  528984659148378349318015371234775064116162370055986633536817613630120140347\
40949486420611371254633884252333800945417934939766433475094453965441596160580\
97791782444971481283208717594245291361247245720447533414626692229892575225024\
66731320363987507866837699594745203255274608629395884017707907696706998769441\
7816*W14*W8 + (18126249106289718200942114755360273159030894772456786382904072\
11468261377017442857116088412377051611352786480179972596306730909789505561102\
29297611896240158932683829037298772805731297811664223944044600620820903958028\
25581580851571028941845774035181939867807061202078752881956565421857775528751\
27997906856247782*I)*Sqrt[2]*W14*W8 + 577438688508343947687212457272245577530\
58785490597144445046681964923547736238186755896986120093478852563337127794927\
50703539037496175970194495730701548991563713476384318298442254134364534885099\
27243494363119577600464305871010874068427278041776172951067992816256155531074\
607284106118395873326066304904948215336*W12*W9 + 
  (30887274663868457833822434840811558014303647351877744145490396289005302806\
36669807229734346276529756920531688206082473987693019347542933074566271651706\
07164314274635715072584700051417221906367462937558713433011850906012207143652\
28501455319673363924141550713861378559673766587151705995260514285421278966471\
6088*I)*Sqrt[2]*W12*W9 + 1544850594641152984698726832782664362928472183039883\
16966242155825097919645899207557697984471911074384601171420816055320586902568\
02976102677932711157125221595601857630486442969805350194464566847533220024775\
61779106081304581840057733675786984966115840162021146914583883760195363302066\
876168598594405613841895604*W13*W9 + 
  (18950456566165957928191085346510903006851153314991468876406811294212722661\
56800457887852002822693484008942191141961000132586964342877973923131475884057\
46005050233486976177498054124474588166114377128357932877859863665508666695558\
86961534860283286234223937595799902738661846146818711912696328142809013881100\
5053*I)*Sqrt[2]*W13*W9 - 6022113140850932447390022836067818313239272447461556\
21151935558671316521192989119662945177210675351755028196108411106779532362267\
62369472012652757822885041028395084841733214591492638069520014459409040920510\
24212280906974007078495939822533110172989725884904487569854278410706721006936\
543071347356326512882178432*W14*W9 + 
  (19105916816182479768296681310460463020832149127088674778008942794927863534\
10038619666276354549553209879278394989479607377435719005843224475687936852721\
25823803024101743879277261646025629922986122604115745425906718670739090326911\
84324348569875315748242290097419727445811733508876360512505285523898188619425\
60674*I)*Sqrt[2]*W14*W9, -185096997225545566640716100869285089046806784686042\
69226540641100716154600842924717266242861801150923037213849165342243262261757\
12288079044062870767721864308265720943172422684565624037511964061384119857897\
00245534404726329205267098632291638952173147000408119931074895035954902098909\
88000149480737020019608010549556*W1^3 - 
  (85985428373246715317850816252879632767050468782904316278945276965602421296\
22022161497662745659946038008968067479772094399942123410245761325682687465946\
89881138886201824067516544067043512097560120782852513892073290541668935429038\
62967911166372561611227763921941019627866456961512613675850612053650660195605\
57054885*I)*Sqrt[2]*W1^3 - 29438191187914288462406666232152962451198809624659\
02286625442410418360501893146915916681760075730188574420597483950854691302763\
37122939388997004826772846034794896253419371774562101904696051971079671400116\
36545817150396452093019171525132403007463411011430540463293249403308418351474\
8458688789289249636155832624*W10*W12 + 
  (53637433832196565057529173968100028622375325592180992941637826392603286031\
18889808803936502655196089650112705662638372117736027005678923667922094872560\
05808406944334135621052024924728915245763261352738766611373126205234795691821\
26624644900254007723745304404599239940942769349625488813750615634065282827465\
3449*I)*Sqrt[2]*W10*W12 + 477361158407121230756167346766258263176043794037430\
31735343428341776023346810354453627455526129263402039624444890388723070297650\
80326582875958783993383381829378515876928671340740209089535619232312610853720\
45459581671109805376484620565825029815501121901300881889669684363407933636599\
085688298300973178577571904*W11*W12 - 
  (55398133914920187056265468763693146345140809338916907052663733083091282174\
94007765883058454053392856292854920003585237047963410389463834685222545429100\
09431548842093925945442895196750882952515040494163326078329238486245321354938\
05086698065370314920072994625271469792980005149345707463632444241727130976956\
576*I)*Sqrt[2]*W11*W12 + 1210077956053000552551963306751979500663812898784193\
24070291807528219321014202564955321371806160026980368446636000507507651357168\
88319324258602926615230717431734372596792034965307940443571274614958833837643\
87224080015940340579857814576009568045349417916075288197508283168452819984760\
726154125091937106566379915*W12^2 - (7352912545119997035804974699154489201704\
68067015462134298527203250312814670310589045745198469430757724845423574040578\
65476003390593062817618926057703945186632518891752887201296420854853318844356\
89052267251955791123836123063767985123723857756155078175072182221998715468828\
61025074184061649777321264512085985010*I)*Sqrt[2]*W12^2 + 
  188848804846905043345402495236563360826504442237758567810887152152197554627\
13993914350592529686587804909690510117274626797261444029797609857980858698926\
64757537959719260412342673693283516965684246787655177697076795013537703387382\
94496645336367578526380512378554659086935888053739749632866120297776905124145\
116*W10*W13 + (13712646186324743102543540082829105914606702564673570295088205\
23473379092409608031048735799348849278955467952974847191082403263467297920804\
23940987164488282194047794399437192337196455491827973408577182405936614417657\
00646796315806733213851763690964409090949271341938905885233227762836306321934\
6581026860973966*I)*Sqrt[2]*W10*W13 + 779537996276503159188232376341931327313\
90150257408888903903866392576977718684850725827602605199357804559900907072290\
86976834999742565658291468388652940927894026904173855037217387372476281013352\
29176155088827665397692512367575461856819811127187271458516052347839609044271\
06664660572674607518578984515669180990*W11*W13 - 
  (22264420241359467196013339817342350261799266612434734048772158120009611566\
80032328179117964181944121675195853847252961341408315607870262381791173892195\
68208370936801029005113490397573710303135247294685734462579130479445498896854\
42163095696486339287965584031117297003147481553696231062012583360807067895492\
1597*I)*Sqrt[2]*W11*W13 - 484538121153408686595461406367343392405788832721197\
23721772599705487508154383373706372827895036600304892619358484078820080952911\
93062550080611714510759069793011143364517798129856239578126909550594515059646\
31608248259329433683052183473269944779346164191283328232013753583848094293862\
185685566923665118413867886*W12*W13 - 
  (11578728886742281763407072062254741827088867586365508706114107484688080519\
86178257277831087042204652552287393895542009310682029873927513421366704031317\
20268815676568005007542525636170125398694793352446194375853391555648787980781\
96795393527177773025339151161551934677796931083712446770104677820723455403546\
12234*I)*Sqrt[2]*W12*W13 - 37574268736171649489548336878658252641514054675254\
47792122343421709350161567748215974795970242107108310835332121237786303584597\
72802972978517334066385727913127170201512985514051115877999588175879849555274\
90693081926273019467060846428018147853201570320655383330528466176896762415578\
2564537388338792878220082291*W13^2 + 
  (49690736909202953823749401603347097963491698612028977753340330150148030451\
54966827430214260757736038747034323316857633598508062851215960183469060406842\
56436756614130474785174427906555034546811704035809492264540469721693378840747\
06558325995220097989425014186983220026506652820156711051670485317820228013638\
729*I)*Sqrt[2]*W13^2 - 350991701254555627661201030758047449315104270882918925\
45958677514758022968085544039129349182105229082881571348602334100480597038328\
57874164334772578737375229592020654434343551257192996666270255021840717037774\
51884957242711160251631141343491988680696843823723443681669951970642387518275\
526638519462466120717996*W10*W14 + (85943000579751646785613937851535099180379\
36903939783699519890563323813282123005387591897301600288636705276234987822151\
40163886747967041715114347707304366021636558398264009325709626564757284756640\
09183646546846328323010176977843270464929028512834982591873258286106834125644\
3017522793374310830327028837615446918*I)*Sqrt[2]*W10*W14 - 
  576094000278557926607117157026137196199566148324057505011529737112827562191\
27685208337241615584776400004500828056400634346010103203446707563685340376424\
40141801365144933572864029116935624602684818597531683631146900795788168440581\
78451740158356726787259636625205632984157596763409881089483041452979760021757\
64*W11*W14 - (247647140877419016884846872130096874574893882259585281229234484\
13482552523580802791044277346144301596475520331571380555624249749691648285890\
42565955675369043696210825690185804886785633701074681428994776011352120456176\
86183543642566985911966044156967563961833959498364350993245695941802007295253\
3324806273718562*I)*Sqrt[2]*W11*W14 - 692303752046506499248220862114817275479\
34445688713363291024203648901139967094630548668885656264649109625031639246521\
30187451259817278911261035731753999670591507098406190519042166324629190132282\
20970253779229566185428851359111074444379844657621781922643016130538359870145\
585132813560597522959191397810875904298*W12*W14 - 
  (19717333845751538884175605756839690530893694975607706987524400394426679633\
91802431289001263195146288339232915335781304559412847229830474722058534828672\
31787869416790823174073765545198368752183434752395014560384217326403409236559\
03737964457989609423563317584209672463196260947955747630937233752301093421685\
03040*I)*Sqrt[2]*W12*W14 + 28809383659561354016266178923038244526128656928326\
18563020498594197764761873041039460214100829925788593982674290720189818720730\
34572552662988493317243595607672659834658580804094404053107441551870484547443\
19806513442137487417411974879855576295612798282231853165066287069970486029672\
9299768535575636548245732458*W13*W14 - 
  (20561921502688361858059600797584705440527993776707301757759295090471774342\
48644871185284576185227178619148852995221149859061750777329573864743904124545\
15087048707982875163879202073900525040345221088334563121243691538817563441691\
67175612130132120335265199851492203940108340898450718017845913195342266482014\
47522*I)*Sqrt[2]*W13*W14 - 13694155812767765810910969189593537437301025558202\
31760439854051679487820028334263149663567519482089436088359611917921429655313\
71378786834910177900327469196066749047175005721718221212913000555901784743233\
01655182840348651611657065619417791487428506247664458098176056047507885252431\
62443906026069397272057617064*W14^2 + 
  (89991217475788415069815026018187059501822712277867016655729337112169337266\
86850879567590702886934429361591515380719784707031058846603654993580331876318\
74301246658842729245013468688378085090903258043923189554159573171373302066678\
19985430639359292027521968178580772710550785334520784022718555109688339518342\
1996*I)*Sqrt[2]*W14^2 - 74530108384817497212764676160194805245644100375075284\
28700528672539112162615557602327931487841464926204685026736604714819264600580\
45852547033353632389468350393126864150252540770177964525960193959063985207548\
95090843531814774185413617190257693621922217714335149835679387880193061725589\
8193299509557619446409749949*W1^2*W2 + 
  (59769958224734766805003574894860713739024275190742837283202639726969446411\
04580207431350448066002135156739398266067704565674540149936805161732085233430\
33118365796906278291715026015559698104165317841553670839104520368695808898551\
52051229066037425836723596002785302600481184329975075644759747337769976291451\
7375807*I)*Sqrt[2]*W1^2*W2 + 432441482894917605971333803830438950774184618074\
85627879760382159269445379481817153083591342078089458767055737048756123073834\
40689424054469080262012592386760420230742157765416810615299520561011774947630\
16298516811653415280873287833361473799822489113750012978558315796788817870964\
8933342427424089308167939136165*W1*W2^2 - 
  (34214712708951051759781617350182729087731472503569855904338139903862711868\
99095591343997549803662127151281025666200945958334958019915387971960815337944\
37933295301075135132403111598223573788343474498147209511124960321228353678461\
24126887365590878375665640827411347049400750217527498999486553673559399219877\
388281*I)*Sqrt[2]*W1*W2^2 + 3173886142809301575244726937834173368662279644828\
12250638219545272723893767579467583273691480585821085831139738731582595372540\
48505093020716556409944720763034647023117380806351781885056920202623866629208\
12074276097818875785946975890947920631566519985905483518202345308856679105717\
87040898109290781118220928294*W2^3 + 
  (26670008980868734429861378062723402165611183058023560425692968767254398838\
51378993926003043696941149332207904100621323478263155291634984432961019633021\
97124700877819343117396971530266148873599347757362761935149278197679491806740\
54189080757309985389979897051696054081147076512458051359445013344713228482613\
7694*I)*Sqrt[2]*W2^3 + 950973667788506049015621678278105704593963375145075157\
71231510792171743709455972343419173606842678221805140268322689227327645193751\
12152001042869264486868163819395095037241958693018943210886566939425668465976\
42218965436482310883660599942791667475158983269197301786830011916370351173289\
334726815464970830541262958*W1^2*W3 + 
  (25612564446377842797599854598939038641390075163244445020566274349752678091\
37102991644273950965750048143645800832222382405493963760368651057174788982854\
13395054191424655144221667011236270544205904928804653307030488305398701180595\
53483218088470392908182193904788643221472797865926600253047683029469921848685\
6889968*I)*Sqrt[2]*W1^2*W3 - 845478793897574051410221412356635484738155235231\
25435426647683267666290817301703739260688262620986164759005189831604095040785\
23137185640809702678729327646622327495204595033807161347028330163700838424106\
47514931655940485215501693174330592479820055566088745816682141070409675327244\
51875960552053721320978137103114*W1*W2*W3 - 
  (85565674085188388098104373734823068760049121980311158069424714236254287950\
09199581499752432298897290131756810992724007030849412372829999413870313968828\
85522158683749574918685605079469748264634161958732763129002501227787740339074\
53820121549205205408543653625624506099146646487742085912331808059901631426790\
297331*I)*Sqrt[2]*W1*W2*W3 + 198474673842982741124058146599349497795870284042\
70215920279653469877237140745413556508324822124119885540931598586968821344985\
09199903009793732068706949114793706927908941575373796667097754148803375703911\
36049871007584912129414105801672673856771352703769729230754166833219929869973\
2615509149503431231799937501144*W2^2*W3 + 
  (55688380413781631216560298671038421054756971696569966073430399918725068029\
98746409995048466296455612961988453073078983282680080039833830248168843098784\
49374920911781981148829296539049777389187458612182736894664694950764470303877\
71050032987644969222103909039450345780020817142272542817084439046327912402832\
0636*I)*Sqrt[2]*W2^2*W3 - 300537739532021005379362874987876420271202512943805\
61346532192257391680504719231724393837937108451127637911941482398556446067014\
94403901930379286436584379510990937608066050662827733549464274163587085384238\
19232592889443016543650019829929495912346641409017558447606945514013990956690\
93772092661196418402546077613*W1*W3^2 - 
  (39720370812097045261233647336699915420315975914867490339732907669590977236\
44774429492833263391249430795515304554793005866190771353836250095828420009795\
28303805063558251286441312925095349980676721215228496415423216636144494124385\
79770683710631351991247595413492896554667401107481594167606467135917868874999\
694650*I)*Sqrt[2]*W1*W3^2 + 1759075404652546020725511036650508026550870787746\
52073597273533370932540682947595736519742765309595939636593931734799153901794\
78125032506607291710773102625660872609136925259752831465242926205727858967880\
65443872891174397905316568398355590311475620972398756135006041088608962230040\
160291623550446975504733143739*W2*W3^2 + 
  (66849245835629471348035558056482380977464043584164871234013191742482283332\
29915969260749542858310326874198870697319825720877129970006306943865079989815\
60675102128758584956637260363658667236680248185311205762563591731284085870307\
90389023269851088294775952691730062562810443033322759676603273588126745522680\
6511*I)*Sqrt[2]*W2*W3^2 + 544587679190923025946763714402776114280275426088761\
96888308830672894627033518181778262672317784135090089085160548157746118160545\
90095772394623621962355964297657693455315128566061231558873871806962048214972\
12798471063854164334757613698125464438065095610460863440723589506021878915864\
009553794941679012697834634*W3^3 + (18025362031874033812049639659953557108290\
48412366959506915874368269372643460215553244930987054584049240426993849058261\
11014475602294742230215545807588793346362061382847214201527661804739349813199\
72449407802549490539943980679160321341605035418250118990293909949044626273922\
3248048549205433677019788955231453619*I)*Sqrt[2]*W3^3 + 
  859200423358898093952282070707754206382410902973681471095222732159674109471\
42073943327797089723298779926986988151257520675416942156708391342586287619911\
91988383379231187841820355331228449413736851034936171000991282527892991686781\
19234277852259885139411608961898583490214864383561061418000290381576113975157\
921615*W1^2*W4 + (97330236425494545403194362330496352116613685180385564240599\
44124807198523983074534287553409182826951188327286727496019661096173902544932\
19179005011028083177567330411260414097009088187990430356341847252506661940257\
28053990689986602476533282883644759628579923038853582953457475251747036185303\
0182941664420361901421*I)*Sqrt[2]*W1^2*W4 - 544778635472579548708141817554912\
00025999112461709118073252686859828138463076410039533576899535024047254955078\
25094361093264991890969742804553441316293265185163614004445778676932530906068\
30633647404150105548318066165051402644621920538767554895883647133590329065525\
26909293232549487164708094771361016984773257846*W1*W2*W4 - 
  (99783598901493602986378657780684557611504728496259321181043312395315351989\
74293110994359522018539293944807816888869341470817766884883239529795648925207\
92102076085226769146838249678934958996078239270914104736586711873521934883715\
62226336630115681439694316479258044168335736814187717893648289007263734668579\
508939*I)*Sqrt[2]*W1*W2*W4 + 132262973458457498623264192043878962890430300978\
65027316886528009442813216183057994499830886616375246114174280882688514687245\
88489761682585572878949725230939354729006244821097525453675520969036012077487\
77106792677345260354268681427101194410827678631508276775276438295685558240020\
7877120040242214315139601404667*W2^2*W4 + 
  (69920526138740687987796281860604717937009473037913829196603109645860088307\
60878659858362713274328918972454506007741367518930969726884177548910005311054\
77909992985347436862306443595258892880282081178950972572639743972033645821282\
49349748734453058009817427086129147537080024588650482797689437771854729587409\
0099*I)*Sqrt[2]*W2^2*W4 - 810767934237995258254936351470716709230771985681926\
31485799000463626483855519731003838869244381814886413928076842008508162469028\
45398252032097341287447048225797968692388033097282383544869974846701163545990\
21226770239694019800244958292398171538150651108664386791484094711256379871035\
01286093657760467482922639496*W1*W3*W4 - 
  (82309858947878908235910687102091660730303092733909081922916010549023120081\
81903288482504972624942474198310387904258509000045778048370602564271340913586\
28328377168757828081680251582480352071646988517815139221911222756711839176059\
82502275819936780969136816252598829783641513112244057758607534933128463877097\
986731*I)*Sqrt[2]*W1*W3*W4 + 302060471960669595041770426485434273777832627960\
76503463556130235865208115934140455190205421777121445769363785935261956606534\
11471133885251401215437361785395222050416274353526202425384535088032275822583\
29169600806455986465805291116859699993464790681544174181484993387978558326761\
1836794481578709216400183036680*W2*W3*W4 - 
  (10258536627349432194212381157043522182481205572599523535180982567450527939\
02489818374555378658114997949763856736135296457264640383385709507752086686876\
73501772784212353273887578285032009439030406499428084703120020315642908073419\
73715777173843541093490003656800339952806630490921406847041742348249345304049\
6654*I)*Sqrt[2]*W2*W3*W4 + 26820561903781345410371445912223232208676027852864\
26817638108821904665998043626722021993674987649438799894895674289209975055255\
23028990073000064628473626167677722356839408711139770866199492523329776499658\
21872601468625782475228609697283663233540641410592528151777100608498692721422\
51838091342860520655792520758*W3^2*W4 + 
  (27720288569519427683138986434010797123791804451687274159519067365954362845\
43954781890016335073880676580555339529975911221043293248163199153251116179043\
09725580209138388686967108599103181567281158928719713583365706897895223656720\
74652026203619114175903905224852345990961209180071481669168870766608407971226\
7411*I)*Sqrt[2]*W3^2*W4 - 194838875751241248006809830577525883017264014479826\
17831433590238479932044534111198156311041063468448152545546412984503988612974\
55456198975726373369898115137782108324388966230137655723974941446716484714857\
36514764666074556266618655803627681497020194931765349494380601375277217897554\
34919766490384870052278040472*W1*W4^2 - 
  (42174972574155888984600934087823391712891903834275031441315139122600559529\
79644373054166342337872368773571169252560529116041289598967412029568174361144\
27967796726450473746308296612966953808298856121474824663019450586617394816419\
94596718245406600562701260272389053125131824064055941428363844097303679460734\
368283*I)*Sqrt[2]*W1*W4^2 + 1748241973749047683795154607450646523924069413610\
59040549125367722826647517748887269321966261516914023702174261482935688913834\
78807651818489421079636390440383935763801720713301037131845566673332861413066\
42859608116690242334059410803930698467565497416749796223421965377019934444758\
139165943267137241814726296276*W2*W4^2 + 
  (62458532222010017371456798456090573537307370638250968794246599135831791748\
90552734989950245404637562931319734186970633892229860180084565760299544499565\
74087506188489629061558627235734038213867720435518727067608338392248956553664\
78995518824133058081707013855877493317367146456366276121340397621582131663919\
7496*I)*Sqrt[2]*W2*W4^2 + 218387215829177712032566646925749476804352419000781\
37367337455005117008553955582516203031188753279756058117545854325610294053134\
14030585091062054347318317277286135375056877849388322605536871623222969232543\
42722518271404634839697080117873513855401270023708208235861516102904989816455\
1818548070257800250533996180*W3*W4^2 + 
  (50581074989930764188860854287267193614253842171186927677317887504752259050\
15977962561836989407577765046461882393471929169995267392840606572496283653199\
69042697480354831616120192417072293808811068553868218786789434829590438311838\
63145226578355407112346392883089640982605096856262671787926038630071365260844\
6687*I)*Sqrt[2]*W3*W4^2 + 616722506163318167418589642427744554225321776025265\
61875285105826161312812807955418458102991446420526814284860111094050393951245\
90718669786860776836103645811472443556981380376281732434954962360420114472977\
79910260611188061667735532038467995972688961585651196983306375909075235517974\
170117867601661816695248960*W4^3 + (28571751771870855235718079467171134654510\
60448655889374421481154119621088332098870833243255081275121837826645506532959\
29510035103176022152767059922804159808541742773390977497743135086429231938796\
29167548476710222215015561199607548527531238810142177496953487673675535852253\
6062533205088078297820005878419210085*I)*Sqrt[2]*W4^3 + 
  240512389946956177473720027539342574051131139270599897549725264315571267291\
06857936240182654463250197757959301277104524251600273764373013872007521314029\
75738137248415135861042073789046183143098416145809099725818616158745207335342\
81550092919063182513092232823599424431295110648385346176527197557773282192662\
640*W13*W5 + (705685362204770425405676315831193414201843719551431145457525167\
63493780237345816379169149258326871341015933705094152277407215179930886744751\
10418634129045043434173682224962594060694873600957806271862585444234930963855\
07240804444359758077117682318671812377633681752532871951759553679430417852516\
96850918451545*I)*Sqrt[2]*W13*W5 + 139095314661833087176912973057789509102295\
42579855164172367184476386650319547118497064131999614994579751178123516044321\
34417424400853917985681965528214300323571818510902165473646525525443213079478\
08752960535261866356755312439650650025468590366210918992400619907716139992367\
7168319051416510289958037130376601754*W14*W5 + 
  (20615989209291474343095453818637149330088310020988894867351676554720806735\
27881843861814631495617358423907392228107398341453883772952789712372501647223\
78042523714336130177429227371812053959727534170933604335696243688331160319865\
01121390305216242515486168129872208079106700342987573786129080861601878600607\
4692*I)*Sqrt[2]*W14*W5 - 2913473584149430381744065000819105097084900516707498\
84320699871025815181479926226043086717492506167930197595385364005896848288037\
38218147274372662132645914263099756266715249958952570494051437037986302871998\
34822436443349281069913121750367548261447866131747900499166400957571135724821\
75852985078736642690491355*W12*W6 + (3531250604501144162188405639180739894259\
58226239020911294241109304562913204182118680825124681065817883856969422861535\
63268763561461228330655997803119471876910688220579490339079402151235541533847\
88544849491349958412037806863011857757426507550170876884026003027436952539643\
22245062310826545576095358587128223725*I)*Sqrt[2]*W12*W6 - 
  653926207589818827570008759481618442877915489058290831469804890527272645035\
63104988525879975137590427581573270964151160500691503262185406823190299967528\
67901732759557114637571862147887664861667632554162724754398387728534027146532\
88687072681308100240093170042330313647421623224534315467853752192060688957216\
05*W13*W6 + (9839717630188427246350396725420629422932652342442774367100560699\
88197564860925737793210063698114714561170800126454590129081548315724465376230\
52269727685428833939307311218001226159471705095476388944651224950096865948019\
34527758714997199205396358416768019631330220907845688801297689566935534344262\
3373881390640*I)*Sqrt[2]*W13*W6 + 1348373280754496895794587162589428899061981\
87008345677878643042531256609565141638370121948134273404301499536813931207537\
20313475099005048463966649920018648717228590851683363087313892836844233836436\
89330099245589633544937749163539852248419235854873678399081211591056851615261\
243647290982196342935591546753974238*W14*W6 + 
  (76067385979274367192219948672071445306518328237211444191421981530204004506\
64493971175150511562521454506557105138839382080490704058378140641121771044295\
74396825411471701647994538447866544136501399783194308150873732290027228899325\
21291079219890189543810306881064269056751220696251212988510378907871654198279\
388*I)*Sqrt[2]*W14*W6 + 10839481928592929919811652481961183528604478825627887\
88100733174800307052523155757442650350488652467198669145970175452434456446597\
76593217352923639556624895998382157854542253589495821823015032345423835932702\
58281489654252691664710892119766697810934863491835953067533618919846523342651\
5635966710383910973330662*W10*W7 + 911716857284704687982645613458493917829293\
23036506363980598107686756421601780561591258961905046753447537941650205181234\
33454690487355746741589537914556274654684250975969495292015881230952749303190\
42348546045687725404484365010125295048063726429442651178895473923074289062061\
414743010676068417857039613331582953*W12*W7 - 
  (17865045388625919411106394971616399137985289211584929572846056110530286360\
69845619040129560194480444081553494022254788473202955359934254371299580588658\
42984790296887840420327762349095916528357341249805996863137182431747644479500\
29666756522758902614238032076505292732501264640144934883644257057974234626665\
6073*I)*Sqrt[2]*W12*W7 - 1728375489798451074108618016402644900218793445826541\
41768692492905619180990124135908939013798073967484777193637206131976933748983\
44064477245434034510819375847928752478728853291662979760432932978167538012088\
66946901017933893554346106783426058877642001432795242594771356972692081111850\
95333743527463250697616967*W13*W7 - (4305320538025540556082571269743665339615\
84873615095961935415186679873593888756124380958845593240592483721691375885958\
31537960944397020734397828963921267370778585023874351031198143963617739354315\
82554423015562206030976096189833255784194384037734308523504365582331995882347\
09242003458621165583118788851067467622*I)*Sqrt[2]*W13*W7 + 
  106692755198112776093387266842994601388306914223578468520450627459000438266\
12494880290022698196311496842598642188979220445236482595982845588996274452424\
99594661067943356463289696234657622900701498957843238286329788926172223254760\
58378677996287680640553670242410674540243512938510976876091530626965668605757\
7122*W14*W7 + (25484730702483068565356197093226598753769866898882398305569177\
03635282787306950103877945732791556640293839662529463231898389255102544001592\
24121354784510520978260845664001557300741501160906742095730589437815863975304\
97876371182313231127783730576486924654878235140337821646150937708230144851874\
4696133176223450*I)*Sqrt[2]*W14*W7 + 7323206409484647351634586872693400690566\
11571577846151253746254939273538047520971089645896383812466164801944115956044\
75434349019990313146508471521693688818536045956040424145440815325893631049722\
81431184977651447230279056902282328431070856233867695024444714360719785626906\
99525508062052054407170056057226494*W12*W8 - 
  (17830613107965666896315250618386516224929530422171798053516219722584561962\
58062558154577882246612271836593319126644594899954041954728445989965204534711\
16165899828370295162108158833948832303783477526085716648789965247605525154311\
76899809843987024433883934293354704260936705906801985893838986225317284047080\
3667*I)*Sqrt[2]*W12*W8 - 3472327010375752917406374508796224984830866309515118\
05469918748462387992837305456070047583471445522550273132692416877498141093341\
72280958594236417213615381554631483131116832851458618791013593133097589475698\
51658942846653960297243798473257955867385671331123245447259350894662037096520\
64708776625824715116944182*W13*W8 - (1616243082113491236955079180341601116913\
09642198576029691589924891394145433913808137772309853900429170401912967813865\
93728517988595701731799795624824475976353859908381433073967055519585471830899\
21682806954496085581020796686829119227225321071075581092017082463983134971555\
6675887930092758723439332793097036220*I)*Sqrt[2]*W13*W8 - 
  281316779594628655541793789699344964539123051815691156933930967520618349474\
82936893168608230701841322485609165036169266578864106891353313618206528401039\
15918327846188765805913418410775261635198507204140395582165203066176601410917\
09562524802240237885022145078559227027642796877306687904554069034123000537737\
220*W14*W8 + (110369925211470393042075014230549263577371676902705809280460501\
70068098239514691073688868968064808659357813519861932049097501651780456856751\
51180640018919575224959827487645965219195177413150451289022556455527115361119\
47788124314191690010264158637034575928473810463493546431055729532633714645937\
3290340258084180*I)*Sqrt[2]*W14*W8 - 6165503851918594410824233462392482011012\
26376114870697538870433580342823993549728945033088338764697146940535000787563\
73862396841669085114527505906252393838538628917917575118974561667223106241013\
36776594108387508339613940409014646862424953774910258960085827213670756020881\
39482754182681635503554261595817194782*W12*W9 + 
  (11982544639857311226867654072256159558415462970433363279267778348434997820\
06490263733034298870364386192806737661895866476812697310994799785912560090144\
93145611935473460624621019415399537377693072922845684076975338768674509377719\
02685082174038997435457610814006768040024225069735926782471204237443798320007\
0438*I)*Sqrt[2]*W12*W9 + 1799893400467872441272852462662437892193893656993466\
52839633598831570074299096812845681870448103807385852328103295493081247637932\
97900192533307247881180165071361946225165227134190793896548704904625243666265\
17787054636725676906391112925841253975737954545558815330626150494666985265456\
59160079133471503459746710*W13*W9 + (2987310425031950080502786968156824472092\
94969199706809982130880401040380331197522740427972835697738193005144707107363\
46987028680400156508950256982070240865106010301394968374312971494419401511943\
73213187973419116122388896253095179832217449089489573948284368950627526849277\
0868229950957619927416721143460564611*I)*Sqrt[2]*W13*W9 - 
  133421839068334914697166556348854783986906754463426013162770414549048350955\
86732741258769266877621811009387971426402382585382850815322241849518198723547\
64968265786361670398511343195147083424580834191611206282946375552867647929182\
75783398329656484961894397911456331007209465688164527818986789075414344576981\
288*W14*W9 + (107784095118256720749967433550530477684207441638030072752374556\
04252332451359302922876142329866977271556732737464045625312814872625104504771\
11764659838932743009277773758460724356028650849062879766905109539192708253875\
37537131527014901392311150377712192734043399329978730408558871976608298592705\
7033279313038884*I)*Sqrt[2]*W14*W9, 
 -147576867958898087796783497910273896108329142994833406834246266332006627253\
77726853583303429706742431086895732295974654580635508381384294581520674524123\
00538681366156572144360151112097893598593367667790903260919173831244826653434\
19702057575816453310462925237339549195421267599227795199531945211533403657411\
2784*W1^3 - (5648004490070539422863721935370076437078849193263231429215140162\
28599577441316535698878573845527294522005377892144891083637307711476094479995\
96402725931104295555164270433213868963710849586528897768780663298557572144579\
85662059959427746379292274646753791583073801582174606160397048506773549661841\
80489946892838*I)*Sqrt[2]*W1^3 - 98160060269030711286735471294830760095349777\
32959214435591455253411799166191063332866976453496463636709595737254995661379\
52091288547386296413243986196943402928818838680242893752377252376579778856361\
20891662073810531491291183389876967249489295628409013110671825884856839200730\
968120667500537440925741508910*W10*W12 - 
  (74958263393692832112246621880533600277517760040224743477751297854826106948\
96803287252041270053686667272716710143077353945654225292712153971121377812671\
40304507109576122422691367310321234599124476619074198536139677191888166569244\
0864554644010407311502024993115781553498810077620175004311865144233406190483*
    I)*Sqrt[2]*W10*W12 - 5146642101685164938616703364393962195413010937159740\
60426407188953343878884752960383341562128981939698180357665459297160349228869\
28635457588327723496422416199484183870521216577650452026342648419954635365184\
29205122599352847596468801182350035072441012415568097852379371917958316531640\
7265603675403502934232*W11*W12 - (1932806168514592536073310815118015630951307\
67342997093676750133952119641113541341428224288180305356997462903345241641984\
02601583678812138970200854535861407323313901675420947368920879441169391190518\
64343501235856999906389880363227947578347245032114897952373896016106638576763\
5767530202007533948474483584361*I)*Sqrt[2]*W11*W12 + 
  279495621199601251853701003375594577565532975604736750562134422916744008988\
31610506548960825238268077792078934233258492639205509050329206582864003822170\
30530740093118711256433580263407190948063425535712802351990910632541816050621\
5986488649483285023576792858846197389580242226426716236770788521426643600656*
   W12^2 + (72748581006526675165910475262184946620197765774649023308342507300\
10319811365377752749731085611127715657046951644298951327191816604481983223633\
57162919798522029179576869478799118321984990714604110378624134760595906890082\
92619118605914280277921932848411331856759043034452486179500288563264500350709\
133495630*I)*Sqrt[2]*W12^2 - 441520619093188357980098113845545241818822461805\
80154601832372317383284436450192671530423751690552329557836663226945938762889\
50117940922711588396811983830782941316855458037070390232787308709161348434199\
20833020303964198607871566681992056358718336668321309588707888623165194468797\
50712004127662325746817106*W10*W13 + 
  (12568964220827280871921357356633149066444539415622727304128034049379996738\
19336249409908687571803455579924987694464765383440724089734945381957405120473\
74685089071775065898720893809841546414591207567701324997604810436287467154103\
3592966382715016392239165448553548117914640958243672629964888113386857268061*
    I)*Sqrt[2]*W10*W13 + 9890481403285017233634905017856736386599849806803256\
27275816504245483397773430738317771340774553755301441150156257212453871128777\
74136055584984730851857685676126303319171373833136981084776449170837278410292\
09748314701134163482436200726364253148466820262640341477249282703818705702932\
8819816399136376082592*W11*W13 - (2128022265695011214250675195679015788249401\
14837890558088258196314204025525996246218465033305083564950603125892315868099\
17571386270466716701704198651933551189945761068514626304172411806228974213894\
23404865249068667873965924663369610462842534565689975301665218557672364058184\
4144278942032950674334458935951*I)*Sqrt[2]*W11*W13 + 
  160928224184921213792679031483391389225856487096364098366397620546082364327\
96621266159995375940696410208068229726754671922605253611929975686688231957116\
46189625387071043373269056411279829798503880177135928320691820722334306828092\
67039869637242057325230129783264517927010144206856331080660012384184580692802*
   W12*W13 - (454959907671036711129947392030716349459284781858511727332328935\
22747729309380924190855845824858703900088599490965369172590662210642273879317\
83090772095193926393249330516213898351047887954268572103283383418935137678067\
03000683333723046127550592327744652895880278060718375207291167355196727458381\
67387062912*I)*Sqrt[2]*W12*W13 + 78958769338474179813212538262670510686032235\
81872550151464296694699524776440561564500384395842602650798525897595909881185\
38314047116763760902161451805048849718036493677840249875742081426740563009994\
58778216691591368232341214690147811112699772561779830858835211281713192867173\
208630488862498113970218743110*W13^2 + 
  (25996427370543182602799578996169046162345363855519052283845592284510899946\
32218310583466977892722333161678635372662432302872762024688792988799039682413\
15107775381517639095402010035918236072224444224120133416306346941849763962708\
8101446392495152488017660935808165324552955906497448439024673755543804207198*
    I)*Sqrt[2]*W13^2 - 399240533950948088458351538550041643934540750997827804\
25252574316267325180782213847733863979191555327159956488917821625698029950299\
47307917542107994093955519400390179069196107699812847174487446529999555272766\
23256686397534040537201438643719752070475452506280627844487904003876997256361\
454837975034643413344*W10*W14 - (29353392791965287476444296042021607236416310\
25414405638757387020071970872749570710368040878642708493671720921881626431956\
36933885982321478126628545539541222925884964702909364577770658773956819437013\
24231840211829778115460266079002286673424632856102395668779429898802627227431\
131173005368191164298401551694*I)*Sqrt[2]*W10*W14 + 
  947942045244554936998107974741115363840856007551067787060075128076129214078\
24598309302158431319809086257595308050641690067028876275059013746424564908943\
13720667353762035477228933682726819575804935284210886646549931347331270953418\
43160273734735482588562932364937628293947964343428373419849125833167201253342*
   W11*W14 - (698162653246218172398954221012258378389351702505700175789145599\
02018281143010386647088892456721929183884307982327902594348043846061835910030\
20952623444237559792077441695582233872801794072710030614777570893239007890898\
51412898550070293936513221559909654078883238884137237851814109531477962001708\
35407969984*I)*Sqrt[2]*W11*W14 + 94343461160761806073721171971247767836365464\
03926940208405774967062611258699921526635121160519294703828977972238135932581\
94976250185649690134253791878078533527162763772436877329927663384738508129580\
82452795317355640706719628102219227162947661198780523283671693520190680596469\
6226368720158108616776309252934*W12*W14 - 
  (11013206271024196963822092586915155930805982695345045263866591464831801965\
69791873132422796338102427091732800198815819824653063334568144768943179534790\
53820981146915834608136001834019257447830192952966047957800393844988915476646\
45855749719889624756012538749966153717077958438755037775874582166541036768351\
4*I)*Sqrt[2]*W12*W14 + 871801850712693142338920701117163403008770452452713489\
80708863054894929994516116195268263771742164413041352921301211224135568215739\
73497746570575389274032619050918114222861097169503230781795832146282818087645\
48195837020875129503265729941555882821100161248211637505619073437094117333112\
247378868771800488348*W13*W14 - (71337724125468009630363481606378174431792285\
55895757991984021085245926106445509875192323638646537544031767716611252658450\
79954842630235570031810420252977231372313634746804734863523300398338703381632\
42422590836678649908194985902612921764273332462812847663449481919841533096754\
613502255860281035333788732596*I)*Sqrt[2]*W13*W14 - 
  445224623127200594244940627052612849378409303393504807988585211030257963999\
22179359122177156479191778214686215976201690110515696467205068025478065836499\
44648337039103117697867114662688596792521736277711330938667022212883685028742\
36043109518988078251028245384684344018097241316829501062286831125460052201776*
   W14^2 - (26148904056234708876413417201551846515633048751549705385072352290\
57067048752811033322237503291706162705268537974955037828884367505274298408447\
75933641486703921934813538816326060069834505545441113087311551927873894232354\
54315226440987934325010364986720741978272748730820508337945816310900639867190\
6251088160*I)*Sqrt[2]*W14^2 - 46422491517940911611333716750800904109836429846\
69652262219457280708127047284602934804311241237583398605668215093765630924643\
82062616653498714981251170121917109533876482696465002122714095125859418600662\
13138616964847983238024549737712918793904640148236285046800653472960964297471\
6895843998988915996862326100120*W1^2*W2 - 
  (57419248847164291552617120618421513941348681997078209843706307396470418187\
69156347410718423335142833417415518562694536292048782411685196928103250902456\
93289781481756266985654222523144889448722149979918219347411803865991221806205\
77725986927172226768174019984086362458577374678273521390379435488008644777328\
37*I)*Sqrt[2]*W1^2*W2 + 16364506294517508567266630666248293294996776155133614\
27434162058815829345619505138606232144360453955007738052975193372108794625094\
86383796729350193486167546101154614972891709433887661230762531254469524800987\
27197263296758513867329627815979421086933233605927553718963181412333348097211\
053146415068681015283024*W1*W2^2 - (18248359068058106782772448798320536240207\
17238287094325600931487085996266366771813055797026960718951559794682286101309\
83381642731866012979083447877299087958580993733829490455775604775467344340155\
16585494065651207183476686751245037473001754313094671867582849302992147539085\
74729563397769262761966337548424786*I)*Sqrt[2]*W1*W2^2 - 
  816337846812744969550609696323861776595707044511514383196467602770715694721\
15200981656758049789355682817434039908456306877569448507456974091416416291090\
59446664040184340610376522796816114587831702516003821261109938890191593009653\
0816651583736764338740576670242295107111401598402793213304040424781889452392*
   W2^3 + (913344176396150813681352066093317129340793093119713020258922269453\
17762149916133725072636862860792990731346793395129616862347820195631466896022\
65340029919902154629717996605847575966773397894747266196447595348170004129293\
96214170426253949322916882983126765676618636769978630075701172549400384005104\
87562152*I)*Sqrt[2]*W2^3 - 20075664490789136746276335926038446854834928331940\
31866039575173713338852796716846618533557013409849622902309825469867525718570\
09823723114477230909031664380941729651477319256401340443830783724669540250042\
26577312598044554042696931139342457843496030404601634456544129152448251973059\
1236349293758720481174739089*W1^2*W3 - 
  (10069242917634985117837335334933485957527567584621082131517348193345742311\
06460100723368999553775192951705627113968832479651281011018511963092236633504\
69080452228568611188836989211382728099735774512532211555882071379001377985722\
67491392700330283919309561193207044962431199019232336896293436048460791259553\
9001*I)*Sqrt[2]*W1^2*W3 + 304736576292934396027457632904119549802688096572808\
02994765922478442455955991324710846353909536715849524891598669387764886364609\
85262929363377191831455259470272782947225614238004844994927995422282189522660\
03812668099419121064404621458326145924935548846027318791366702651872242596314\
73766885661775368034336310*W1*W2*W3 - 
  (15267578131977797060403074824683306518871834199918110973240235632625316320\
63960797963752587893686201220849303466414688433057560828111357585299723259023\
77499197112141898595602354391108398000504732537676072896158494499740677279943\
86052890319739886485940141762796100646398769338064731658431298739435078678036\
578*I)*Sqrt[2]*W1*W2*W3 - 864720700332222138969635561635685974035006897067812\
02782274750843832135765271157735694568519217599002734176500846716243802714299\
15638829592848212961485518837756531556338776542372415208473335461636366686890\
02156608542772491974390170300057784748025780538049572272292643037517368110087\
86842659192714536016278*W2^2*W3 + (453154849451867446955785976315290354255436\
43066892514726519505002879388015924515612657012866429484606428586864748357893\
72499061627282491772464288690855286435721821327270418960201124571757021570031\
72372136664548677774463058713032295040579850666645613391045875561576601888975\
125862585928912798933205846338990*I)*Sqrt[2]*W2^2*W3 + 
  140432680559001590634420677538552501652333754054317610272552326423305279081\
77951134637108514396417772921268633552183971982904076189786157150349096948531\
30112944489774159923746027589355002819162125660498847330187082589931672451682\
17017932366441733298861276436111516816981698790932723866239139514360910256663\
40*W1*W3^2 - (316625231970566714198212104108147236836981343502641272144200670\
27017418525376721263429022416190826521252275773257306649197828971444231636528\
02178791903062101039199748739869265222708070906420448087584751554616912408996\
09655146506128024010937360237356532750504603434852414855999122726474611759088\
5841488489797*I)*Sqrt[2]*W1*W3^2 - 167302156140581215444884520901004965524615\
48647846255687554803776847922752036576356731043924897642606922893105529803467\
31516030819491696391539407364878962478435738941575969020081891436375953282597\
91563163493537613874108583364092258165800534464030074858679614051794498713702\
056285318260561223658494596884521*W2*W3^2 + 
  (32333053588203510801031477789254618048920879727727804752269933412606429125\
02638286964869567017541209635970812565446220509017837831196876960545448534220\
43757633457876004965311129999829881681480029836813971290038789825385358450106\
19951632123909956232192318557209359139128500072421014690218544081103136249310\
1*I)*Sqrt[2]*W2*W3^2 - 603945383860370942614260882380649829691065123033572898\
37925999516653660400783955508576451611069558059233184992195373384112184669476\
37546465503112873054104482163053161139364443765240968009846653274858729714576\
27656910187171985585183899998001680669035383249263916885103914570301721535472\
15645080504758491952*W3^3 + (936905413330175650473067821181466762708104933009\
50105775275213811158311944679382349244797895549611005285908695087051897867113\
88760918485081795387346989207396979170363419504690069155128333749286427486604\
20586302555960404259292365100773875932698273550155552604772949152955975619259\
62498366058186873429687017*I)*Sqrt[2]*W3^3 - 21892193341880625516562373440838\
01178684147067888741274139117452194050829577617072790462017456655459432602197\
25416467914143222372236730313926235328815926100506740589376039704965609255187\
58344241940750675472286198943038941257733388272826501073073623988295715497137\
3618590136433722162270912074376286987036827545*W1^2*W4 + 
  (17937505287204325255486170621612998303673401033013796626059674077538193079\
63791119292008956738215985696688664491352895074929869392641632396587394191721\
73849073932384414091525735582803213782230834355332223059985148247141973561374\
42416359380015860398158437671027142548556376187748120958509431439460537733242\
2512*I)*Sqrt[2]*W1^2*W4 + 345747962245174458878304812059446271643303015808359\
45137362505818713471441920197253921703414754438823354274085956877449586619808\
10322686040858978132608080297373445605422997479436035417798632401079078691497\
89313872015771436488556340805149228976162514918030182561290191029759208910471\
84088608294917983175992048*W1*W2*W4 - 
  (13882149660127044749395003984501607744344550549880405834957869566863172718\
41830016643002395508375271628144059035674178682064241150261800632193369601881\
30345350916849893503650982521377108898210500989821607219110206908556025107046\
54253589121177797626510730527989002440354365621602139360990777648424933849012\
917*I)*Sqrt[2]*W1*W2*W4 - 206337115482902651123795645598960962553611864760896\
25657744920329836150180468765289467779311235298753295228653140338614269650746\
99057300471467668999430495370285595137020568900447670584841287008186013331101\
15383337457469974837826895663843486429676748198399079588037147912050395238422\
689718726756272762026156*W2^2*W4 + (32308562254021305522313990114974308728200\
35187411587811678571606337510620348214502922447334598276350305771778195539067\
44536860164957580807951394671227752553430632413944358944956737508732224350687\
43458001658701850047025105442376937476549389215117679509419037147523804191543\
4661432526274932928862902268243582*I)*Sqrt[2]*W2^2*W4 + 
  314859521593796239114109379945198884582709091306376067377105797970852827845\
81159765279950655855992070321199645713965487225120964894011127761308559876395\
32795095090995241408394424961744185329214818612304385936043812280286102936713\
99875259454890094015569759511930133930117961072312717351387572330678668867022\
84*W1*W3*W4 - (18513244357500164090785482346734749302146714412617641949961226\
80632860028404703106462601682666440072460713184303578187017302454054806281472\
92494453214926275738632253845124156663751514633931466145800157064117351463145\
36277345020990880964195616135564330149944307366831722954387843542510045642985\
903210922587788*I)*Sqrt[2]*W1*W3*W4 + 353284168462267657723778803000409434247\
09301596587633954897155269603365285841819380911001433982941919182216104023645\
59100069570259164112546670700563437097357750283225210872869738854274019317371\
46861935244309346170874501067550013004940974315305982543060377701603926120659\
135228357270491729628586058663513470*W2*W3*W4 + 
  (53315843568199374242548668189180261091846787139250542096515405699137983207\
37582583482059180471473582416089294441737589552849882160849896475571240842785\
36155256189485680848452602301115357651914599567572788622980394580356143312858\
52755261407982230154590835524217896689001518436605900486616677586381840407412\
5*I)*Sqrt[2]*W2*W3*W4 - 58329549590745965902552101791547693016280641535973181\
87461455238357659897734530619674815932048286235896334534738695597416254322063\
49264858381130847523235514353705784343608960578837697351518216754717644819828\
00480981326457944884774021155821221252068839699622106762801524621255359402252\
306199495032121472041*W3^2*W4 + (47656236347240903889599701619128890962923319\
66129118526939269949781826025918751323812292846642655171094242920904480485785\
80230565536763888599749215084688372503461705549466407150387651678446545808568\
51036189208975080837950732636164033106740641115517842318690864888111937071207\
1978566851659391631681396800671*I)*Sqrt[2]*W3^2*W4 + 
  170529133902984578332868710945255407751237339953391979735045829441924251043\
46363132016496525563514487542407767293447720408967928209858151052165540410321\
89918562250780174766609885071334908596564594696533272417255140336007520531411\
78317772738903577571278585044732122237663094448706936749889297187642828215894\
36*W1*W4^2 - (639969676859676097043406048731587396598546301017994941656400317\
45643614226350082546161164749456190336708613925784345259780366185503509596577\
80063346105658432757400666705735034866852099963386799997131734989697153857110\
35446291772627988876837393516196155129865039318795140586481741496019751613353\
8849685615840*I)*Sqrt[2]*W1*W4^2 - 445239236122134131707247848351987679377167\
45591729580724913628362486051924762980958528866904374139702627186189107098641\
68367780866743965519840917689048004787335927998307690355275655726871771088770\
30387799851583077938695777995652784427710949117709400613508859511972963101704\
84797852909611909131739361034253*W2*W4^2 + 
  (47294081799304763435047474681820914506842095004529592725443119717320354667\
26715012845072483376979196943207069815560554427575801715029313770802013576231\
42405771188112204350531282705163651749534017411663313319041581545329832578577\
65284238803203171972600482412858205402764305789848553613591992449336867386619\
8*I)*Sqrt[2]*W2*W4^2 - 214091201301322321753833586553672482708910462707362605\
95644434352344324437803801926582733742730918223809136704833643853838352432915\
89874939719815104054618764030503240089280642036385858260794269472810005643159\
09532292601226891030359195446567187922007664001420161813905803048712315273739\
943999833763068816325*W3*W4^2 + (39563449654043356367363940950451560574127473\
34530284630216470698505176950933996072879620661468526077714889960213144204261\
26884645270163035215274838866019078464124261142751954548706669227722473725871\
01456546094945918749675846604131161242757393764386646246559321429572372881053\
8422128034507059653058175741937*I)*Sqrt[2]*W3*W4^2 - 
  794680368175208480151149425574992647836240873903764546312451748539718877053\
78637513242148881436562142459400604476097144345076733311376160629015169681748\
22742904051017458328324058423037576452707020396851882302512343915826965603241\
2376572327663183335571178472545910130467510527871291294167556237390480702812*
   W4^3 + (117786015096152424193930484065627821931422983493923171042383408811\
11150747783531808273858261007161387204433254199367180767194508470356870490945\
51528056065256809518416673734394665242037802955054809195809167037037026807169\
02693946320313016389177171097899659894407274879700331993724737959720147063853\
501345915*I)*Sqrt[2]*W4^3 - 8764327098940166381631984163426836543612280176254\
39855780538820207841164841547982108138276464574551898254684871873080145412901\
32924630233306106995614189930267200539511135681172470315098451809504468147649\
33420803185838222953220948954933916049407130537084632582643336327369392285938\
970572367314343798784840*W13*W5 + (511573926942199558105835748448363449577068\
58810192446330491013654967937752736079388727911547762589882936783544859491090\
85847265413850895996985074606713108094326750255631994102569364992402172523552\
19078884887855033603344528135871218625814994169293329383002789436488432924870\
29480614248245435293074339103120*I)*Sqrt[2]*W13*W5 - 
  984733534800120349379992840817714010851255069011182042384056580009746216098\
70343254895116513297487001997101670665980928281456232130670899864313807158523\
38302717550964453966697990448691680011244617658311504083859465974043495131458\
871443749157694964326110593805540740539161147583000345815994864079947744006*
   W14*W5 + (2595148247417097731455513912977819730551922208346085856824073743\
42754023569754660332512132194853232880279321856745949984093334361149469961356\
74803193597404172909338474181237069077406842489784256600542615395831613460130\
70577915280324001099075076049947725805238695165856381706951690541000404692890\
24151582524*I)*Sqrt[2]*W14*W5 - 702743845554234802453701920966320101656424102\
94123179963811952006154654047748002840523930387128704254337387266481224547385\
61984033223034279462226123991814603861120880291755493468555187960729460522567\
51640550164513291485791686581525607566419554560600468192161126491346233941684\
15215944001915549266844721088*W12*W6 - 
  (59638643486581395402432258642266614499047183854172345848220819900766560632\
35860580399621182273987765838561374884719837229728822038329211707507388837796\
91640994137790156828411421192679126591792209928330461277022296068299426461020\
76721311498353913525725287791868763421969472645379830448463665877667069042964*
    I)*Sqrt[2]*W12*W6 - 41293887524704498001053283082304489869795971095026689\
24909226263888411584120714564771488764237055810775009973358841070843014787773\
87871363656634318913172867516904811349003881457151055789331012347415062745475\
95954288876044935463163480976203413176311204254451556857488721681870179199453\
629454958130025895232*W13*W6 - (113620641388259975068051254442306357268923685\
11498019441970859754370951468865648823153679304259658913709857691266188151546\
09699731632928438128300415051248089141290493697832162986651140219749185746990\
73252431788838502436187345775615465802649415451296197562651429963152344648977\
40767001629323008591161518914*I)*Sqrt[2]*W13*W6 + 
  286533917891739734518010621216099704533985887989899134037126662577429940318\
52301177223331609057311696492882783690486773451603918384343381622969867778887\
96099710091215634744945272014786541584719729542004301271894010982748369240118\
3384213676412678237065564169551177748547265832566737311643106623635510838266*
   W14*W6 + (2945207682630220098598150543701176865081112513871935626540334950\
49779105315952570251123914100721404537913925119276830938892912140648058844376\
31712600626195562853656254915858879992763316690433845889637225773864075435658\
27286644929111344293161486776336582558249806598308074121937308332498209053081\
21272904186*I)*Sqrt[2]*W14*W6 + 416175693726664358011713853979378592923174395\
41824625505864459892282630898390902515481154368492366644731846592902750069861\
75168280187295284183780273976306576410885240048880580194963598273598604542079\
12592248203197485945859013389612389918589203933617693914893664972017680880970\
71630908280163567385917730880*W12*W7 + 
  (70293995796936783324381789582227241301541534020088947920972134780013571569\
37230343934830343853773789288210238257749644573759792535301522805504826292832\
59343064434082172081074714855441457580266411688205353047428825259607076213922\
37581267157225816449900187739453021040581402483810258593699019390661938808166*
    I)*Sqrt[2]*W12*W7 + 36631914065479464677892890460176094952506390813228622\
19852166754166969435832699343058902243094855895236557643951771614623025696773\
21343858905189951906242034566679889726577957590052957499255103628448110779830\
81432352959007756101390830254974295200668959183909811006191319877288814977292\
738963620196176401652*W13*W7 - (224644758956140430437192502213820591864899516\
98204398421606123745739062711421726030768180156540875617392146869443166665768\
40373129883781070885047959925160050479023566666245645742588835017318727114870\
82298461548687724890014887478675322494519358254540835994049430261268898224030\
97457565310835610684593126082*I)*Sqrt[2]*W13*W7 - 
  193072783116584203136092102953017263688526911223783920460647636733278541190\
21008774942520116961644065000700311845650958246347827683593676883902083722555\
79830136684281487487903759571514479953436815651449368750410681494819111369428\
6313778027675417820067229859930906024800906387563141463935487602727272498072*
   W14*W7 + (2630020791201049583732586221843922645567270612057657395785629562\
60124140232366762575863617383067812604167950886806662347370270783869530913089\
25871221149672624694853455602681176606245739482780702866308730491723445717836\
89248878794506126012356174542583778651378133437570873011098344369068359975494\
38871677358*I)*Sqrt[2]*W14*W7 + 247099558246095606145887538262649307809992927\
06797427246710789766232141448150218925912577804445707132037438799441078729451\
19157577274287075278167809012788269056023223211811830571184573830411920730674\
82603427435367959599869960505591550431833989320813886955460574253794979981555\
06299443055770508248800039246*W10*W8 + 58790425824340665480799630876657550862\
66702087699990676191166449135157564306795635263982185873594025225528241137869\
39731070652907904563802604288706666985784860589197030283477564412708372229793\
77395529593078966467006600087572472894208238053439364087761394763098748653990\
424336704696136059587551818759857634*W12*W8 + 
  (15977254600668191644525271120875986674350993314872991522419521496766882529\
74261592294051800845158734841134972720131396291973050887017657087446409965469\
67976690659618970606853924969742043869277612135447929441412795533147616940096\
21638747574809315727022417628678415299866958280536775798481410048026972697687*
    I)*Sqrt[2]*W12*W8 - 33615408386992604268475982113909990329532138639104211\
53901432679063173696469907980121973847572878841097864201522209927207446386251\
91051161382121645563444533215519664419743878131178055748353252056395577147276\
91278585224250155343698083836483325461305468406619330835887740389254386861202\
707652985635142532434*W13*W8 - (312045239987195995044895341095543166180726225\
51447884924532727255519481227535130295718369643214076877682771215798669866889\
96283677295038737302142591399007179868937659407017168709197362854988485399355\
36105893120340355270577602427576417254640380831120242425252951374927518724635\
57196309667039968380184231593*I)*Sqrt[2]*W13*W8 - 
  411236302088078642304306449647939196694363449016299720328002590968702218445\
92195419465354304728706869741194671376934559985941672635801539313161719371749\
39744636735130839178657186835869694524387582578316058540933320585687991672396\
17429068882852945034467999716205448428200160280613078798442259418845311855168*
   W14*W8 - (1954393649435594850965700379036938299400587238051281627866151848\
03467997013793040782721262718214804165995068703176732237192015847558356773777\
85225460344161230784093966006280767735883712604248619432303369051533861501260\
31297082565811676793837348743491242942048000454070716514187005509817790884679\
2980086532*I)*Sqrt[2]*W14*W8 + 3640292196382200807640786678822323907192529842\
45457495682235993785733942498752185353941843866963800868454007869382027613817\
70369721507404659953672790845560604936278312770274554355757952554192922788797\
42178501598990895198056291896578665970186323688720506635345978099510305779183\
3387301868028552414420469128*W12*W9 - 
  (23094618492726391346210313797752818511868116855415328930352461213012800652\
52544221753227207340742877224952793937748078429503656326589094320592106749357\
25556178071831687554646336887984463928645173134108070371853149538898282143373\
65468521605593169512994519875394113653542026129739197870810385467914032527557*
    I)*Sqrt[2]*W12*W9 + 15622389407297596358141792052712216939196135039371728\
40587349037157808477033868733535186910768855699177802155529880350617796914612\
89989303443989509116009088020329332605531287957518766270470781672634648116111\
91269050446716842355588158735004635364586512595864981170930913110155965645513\
652261304075420090200*W13*W9 + (290381715288066566402225243468858082050952011\
64754350336765982132862932855771177441428367375632514760506813747048755993092\
63085819103053066667624612711671596531708348343134479655704079370043123556538\
16883015244063468680385308207453896449017570474349383494357372858244961013246\
1715648214882286512928246631*I)*Sqrt[2]*W13*W9 - 
  460546941411912998699053841572560503132373599185718081078404042081185636602\
79753094235643930993125014831072531023692645306459457286117319529560728793452\
87047426552347025861795890019728552330155723183655264797824762907164138267576\
50435125543259586738466870571603676376924438031636339016935640559021228746168*
   W14*W9 - (6605525350669404922034641425759851923813895284257510469688497493\
23652955714139146087150899325412728943502782520510742808587632666863614941051\
78727760516371809435323124387477747394628272679766898625792602227687680035682\
17723497716499423634393457371032527992565096226059329393029515124425192162806\
115744638*I)*Sqrt[2]*W14*W9, 
 -382924560997370701625404392821457682704528421353070423702338443602849776289\
01102350123899611557642264532230998648060755072482237515575589198635850582766\
10610914436757421264831165692331088571124548400260429261929268859596783240055\
27558651805070226432513852645080387110510605117330196958748456555618227671645\
22220*W1^3 - (131626483233003546180859602538564722903333628902051535757882720\
82550462600213051848633795143415308107594264866304850296535498782428717655742\
33466205869787123170999144471727669785278798880683212182231424777500421624956\
46787513576661273680108285311139293116437857788964537933396943827949273948222\
95689765156071140*I)*Sqrt[2]*W1^3 - 15347960864853581066129859556587464088377\
82330651392918522426072932506737947626415378141951036258664547459993598848284\
60290291637854304282544190489096931615499700445515282725068219714210455269730\
88267836692777662045225994364059818955299462553856647325884112173749566721884\
30451365456203767962596052232035644*W10*W12 - 
  (40351293164753722841038043033644392526034333302531692254210872711058942131\
73059235896049067087612001135550766200631659051917979500855999922570675042641\
00513108774343482572136905347624386856019610538874855536978502073138357386595\
50579803869574891714202965606199560720551921571282902746271649498197322530609\
5*I)*Sqrt[2]*W10*W12 + 512334822817675601445435803356349014825196186076651769\
77721614390960696325481072520871347011745546754316238728877358660979011214159\
24449816360980789356115924865851665701054045362573579550595665139113358354199\
35156953189940338583014327804543203308356412819550773464504592645327830818800\
339401324570433538396*W11*W12 - (42693959088745493564252966369755184708081629\
50425853373002409615851631732887370524029245178191625716158192737673385411997\
80694092305727018676255157543027231911246263347144274062710820721139185550054\
78546994578653763823146490240593869629816761450619294640238480665909187488603\
5164510817133200536424988688493*I)*Sqrt[2]*W11*W12 + 
  121218492052908467273780398008095372572849755128678529003424408968055871131\
76609441742082910172295310787041401670065824262337955772529472951895277563840\
82536581893846582148734327382097004820914638921971115272079810189622015266175\
09056784660634011656581740668942109475481921004147154035026075719856141978026\
6*W12^2 + (465563506752804350860208186534949179352563144615156216857477128394\
08029528570223925815228487990778937745967055165785602854909461862924699533257\
52585708852680599169753123812148325261454334265924029416827120689572605363217\
05148849438811365100938145435335558656102858715573789460045109250760542389489\
012515479*I)*Sqrt[2]*W12^2 - 336850464879049827976939711807088586688498336024\
19241568065685257608912667568418088674445666797228445110028047132461743893648\
49710978136436128023540561265363929663147905137775520743914903259096667138346\
87494557540267664435874771817272540261414191807857478371673247123321041399406\
801593248186080294633159222*W10*W13 - 
  (39753830217388106603987140578643024103076856137392719842072965508150817187\
03587197384504880948839604213362766644725600577699336831138517196334317367152\
31392667497963513483819974088445852473510022902852590153573651768816722752678\
24996469665925242762226757238101052414129414776929473208547627209138113292051*
    I)*Sqrt[2]*W10*W13 + 1163896695617577837979589853917531649989553561427737\
47245574297992930993980165019515849546558567292866120651611303975316167604798\
01190127373544631526473258828718976673680637769979159367209093800257532547628\
28849321292243241203192996739008530457269567236942127245874234531110143210028\
855756834339061622930112*W11*W13 - (15954852409028927865932306863170157757791\
93000277664555322454302534104656576424677784421465633450456915861005702990901\
19711763933888720737772068000109560255617083859303773047808524759193684721855\
38641303285080553734215771797195393006026758577473311060549233783607084785172\
1524199573064410899214279752896980*I)*Sqrt[2]*W11*W13 + 
  187575824805052820519491477264792887100978027159633252447084716058378224797\
70470613171160885271789840935713106173989656206460413200298613137824583258050\
03039102576469892580641439857121222115030920247829838591391593318807062726194\
47450423969985414291922976577660394760242372482312392753018287431527476367046\
6*W12*W13 - (1024777179787523284337953450716722910998430810918753227842924008\
69125196610307389585673774985077036311707335652790325517891351648104200079943\
41904936299480441404665928424184626938043966016182008393053660643198472441047\
70869290442747387650191420618608688463426748462943459947217039807017175870267\
765190570456*I)*Sqrt[2]*W12*W13 - 2083405537884860626949573154052151636640731\
84784520823485834457046627621793045397221725535438659740476573488286990417264\
01557772340634629221751428878032172192498615978981062168016309993141103779799\
81571810993769248663504203257043137137901870374237064712483673318251081687473\
0001050577498850735467066973084*W13^2 + 
  (33147557435672347158063220014711936885908060871927633525993865781962456452\
92059834988476228717137721692605585594042492119797049606617648351354917128450\
43105764999447796739876948626560029845570770937880461674940091879600894763143\
28494319330565407312381225946735900219754652040411807583159394262603555647295\
4*I)*Sqrt[2]*W13^2 - 49335760932428755691639467815353491633803229338111098415\
84034406431882680407205890176273516383958607092764782199855819547574598055582\
39324085115388862944679998746121728242663416657982860249837659977813656063018\
96503503479710311411078666219123617346731284310867339187570707104751687667388\
84912942789133935282*W10*W14 - (190835329970763096303150475842020897279826741\
92419265602050297591592565909307532575533951033250187411418358506483748076349\
23170270424964314364542975402949984339269544412509415634164650788287815560440\
22769539765144388086435630680127392142643408050922005969451757550264427820168\
3214790834545278280110556392366*I)*Sqrt[2]*W10*W14 + 
  125028534656234001071670259412751387419450544920670301482170630611011741816\
90991218729428638578191911111724866770105323073709353345475522236767928271623\
26648239895506131261322470730826028921223158245887755879995880029561408729046\
18704421447986474210661029067489816640380824813115564871823058401163088821952\
26*W11*W14 + (218234167833555593851715192353783811838096761259678777003369588\
17976548201835665283795978777415612832194191243654042999112499905431230332296\
59005319404937640237384088083275455330430110413653988260883469756088975901428\
60912518516855140874148275432332207400332811487325451240792928193134031689594\
4303730597308*I)*Sqrt[2]*W11*W14 + 118510267082471391285371153631052409225739\
64411886015646468766340807725429521243961646192673317530991198147396244322102\
06471940985505243962838381487403709550391833984625591272355694021687838769818\
61877836836446753690951140945067464899254863832742707581491269393181365540396\
91134212810150271721770367611977864*W12*W14 + 
  (21736609427267730381995557835712038323111397079633493491094274859028969222\
51828222617404231005155578721963635014302225403742495925278911274678026603949\
44896697855980129405639487141046356586838667526356381886491968771764141785415\
18856816562064626148246601499554593753890179630129051300830236089242762983867\
92*I)*Sqrt[2]*W12*W14 + 12120016655580186551649630469702280421527502653850994\
75365744010441656223264686807601132892666794421565990670376155477696665755460\
09105222112720158087492649052458336861481960276117660770066421700839307291647\
85683663241209018012949886764918940393699446708314181542988072970371079106590\
368070138427021214384378*W13*W14 + (24765854686439507787644230836700177237130\
86922445806011129614215911858503640287472696506975955437690508628388613406495\
87744767016926634575494638725753124140194099216905041599645798244216197940933\
40341611240968805882137248385133167292391945781022343101973584205336693172957\
17765792480148367029388849185529822*I)*Sqrt[2]*W13*W14 - 
  380206845583709702748008356192281006007750332381925837479701505154168471176\
76600215927903881756225637739352485915885623992910922441662992311979865283114\
45521543149338443321977082330570574592523947393259458698698389525954702471589\
78464724473467397091726882698252542269986078036240998046357681958627650128916\
4*W14^2 - (488770077737547255793653073505063994203516683905918234860332255916\
57615457053871253206276464154859276131108864496844992734171484862129843180932\
45759187816262365271164454262431747461716503920232554542918768723388121470882\
34809130394413694454021315543265365427806559558560539649667362238084341692968\
2138946864*I)*Sqrt[2]*W14^2 - 42535077735783019360905841861983005934085311962\
38728235524106505254571100631435464512218022678593317408971262252254650926740\
89206874004028653131971738367075242318890972575840932715813981506404731351153\
29309880212726009355763243226967592912321046091197067872001887979850805723381\
56750681917577184074548859617053*W1^2*W2 - 
  (22596460347514758951961605373493822676221231100010307461101493197278870322\
85998656199614859249009680553281487503558212862529375061306013027632877873512\
01219019468299564908718088853289035449499880415199790710658818659036137720156\
16681559532043625794201334894807950128433452012542888129788716543812054583274\
13938*I)*Sqrt[2]*W1^2*W2 + 20542271705066630648580026117316654211195261706601\
85496120878191829210500914169548494989427914335400147553695652959815620670360\
63824833763048084497848886769495100752893283853082611218911895017332823689217\
94475002001231628287463299362763563663512679516550047283409241837500570953987\
0964033138243589803561715278*W1*W2^2 + 
  (30532248758512222403821209542516462856956754827516374828238996109353837964\
77286558400628247054811575777689396459436535261171895041548752284690557804913\
43623239400131417944205643974788448295203181762920737979714616044739297622744\
03936856473386917501443886749265727728582149106283825871745493739093392055176\
233*I)*Sqrt[2]*W1*W2^2 - 1783801741803764543597458673080525973488842771219250\
68283002288840578622082039798135021726995215143412764530298339762402645676563\
21350642828442812244799306984874009975848813364834499275588052171183657349827\
52081734299692912895257948114219543276503338936380610970099577695600955859013\
335616961846850626599488*W2^3 + (88979620207348662813127171022716748998585641\
18145554717185892801046437846437318621694857502325177712479732604086582322387\
41118097022844343398975501480554061631330482377324447744428245234310672223214\
25943679793680616545124819462544009691245665856766840426570121257948580299751\
9783655066438433893272690889632*I)*Sqrt[2]*W2^3 - 
  726314955871693694996937549762942375087759500984306716479769724528904628835\
10653457769299130434079615449287176558528063488362402471761574578037091611836\
64992027850178388253087816596516167849666033690639518110234457795516000694137\
67020798758775103927747748027812024006002737819784457478118643473223327810580\
89*W1^2*W3 - (110201706761474568327126079159466626113579747753838097587673696\
99884905078776404107593646252275736157364272825835820919974842072026727174916\
53764159569682495871800427719420868561921156982379351292509267652946756404072\
68598578200948703918859592523870004898759408396407883187595969557161237040987\
4995322314482951*I)*Sqrt[2]*W1^2*W3 + 437960048174905418549697864498562044624\
37662523007344871296546982918550511457209940342487369086918874892664303522548\
21649308666382272767573435068373544805102576647497626439347762277843498176611\
05667584687246090481995140410057973678819080092543597351428427080859189142362\
707055403189984877580211216923266788056*W1*W2*W3 - 
  (11501134649487901030457585598422122170596983706536753703440056058270753146\
60216395264360061371164700835943066285126641776191284657684829108927518310335\
32118102872425215070914665519047495564586976839038136953792031206712738019416\
90483184002139871311963892998010529217197260722001952120335130773179645555240\
3393*I)*Sqrt[2]*W1*W2*W3 - 39793037379619129969636221445978242553178149333939\
53244779717372608708174841715779767855606775044713865010685621795694075548164\
70512491381006722220929509706042121621185536147180287933658669540965979760557\
83495050343456743367897028129032705519188308393753577474726686408412142313445\
06239867316528388918742207*W2^2*W3 + 
  (54981784139758429422768196621678719568924185124832712225776951622175984534\
88124208453765123807099443616156778840944272149591326410447707355079088293844\
95728457144250869579608767634442361188750552662006195966101249252652811196156\
71622962043739938992497928701857700540921979020671240627768999690406376720022\
37*I)*Sqrt[2]*W2^2*W3 + 17674688141717519534718176694154208970726822282253410\
85863024526749007566501357015786491677522215828318432075730011985139194221830\
65244274857759592692288642230991904245052755395315306396181440033223935547327\
76238323284826193247237174900489792543634249251335642573365531685696224399161\
8531148117943682230172158*W1*W3^2 - (1344289454152986202283262546038660169426\
18689253895003400289719603971812927553839586822334014770409523093864628041035\
69925811269920231952017372737793663969936964079822312482573973258699554941317\
04377107095971568239266577904617764867985392685316534519474717399857737755130\
1649066633109256954949349848889718579*I)*Sqrt[2]*W1*W3^2 - 
  382414871609490675994865369486797003571456682900808064210324620304521060352\
51009500461073088409294842382773610335931311361155379748613893168802107960975\
15423402520562324527985559689219730928947508817731427124269377184385591225330\
39843778219110702158210305356535254401367818346800448561687043424297229924156\
5*W2*W3^2 + (3925629429677669135557133533471394840787348584556991759883687314\
01900169546847447797346593103176532979728223063657381345315047800903161593628\
35481417693441729747240895528393497975435531602207467293536471017396219194068\
78058317211199336658882860332179400845258906387132561234203986854727534653111\
474243050120*I)*Sqrt[2]*W2*W3^2 - 1208033982175418315862770431148022602364342\
37455003712958752495022138625102272647478148237607421552430369533650658053723\
32899868311742798562925174287122814680382503089084624820046538211221702190138\
75289212121988727160231749664040239801880855811481849099926268284404227782922\
314805571296897889127041640855012*W3^3 + 
  (10859061182285909207733993375921814555691996691414154348068517445732429662\
74211102886990488461926623728372101392586686980219326175552932319542434193763\
60806825549381526044670854088390114393150266696668335427645344122346253780633\
82742573945323837981856114838365859770403917682314459552945489132574477324689\
84*I)*Sqrt[2]*W3^3 - 32176539418096967005896450471516824070222749618038863981\
66730753214567802396941859111791531322094916856539663975535793929277943519559\
85528737710700109691634608448644702154291117325131942512276601857295484383119\
51357770762417830471100778305650766904408442471330815684426792962330332630456\
21807546124391509707162*W1^2*W4 + (921892455608749534572811903836453775631209\
09397746043014741514867907889414508278509705466054251532305722994825207076597\
88285695149525070065088972571671396942553587005284772756407429610114261813111\
68038852297362321832843807443012627380626280011111448505582456242998842125372\
996123978050251645918007865590556193*I)*Sqrt[2]*W1^2*W4 + 
  498867901786615445055166351914053209948442259226697471692364397296607619989\
13505856453339779166794809304626556229470372328758334442856247630277487238238\
60113693426853946833655740822756793532575237958814632166917110285542429815391\
66309236349212618400573713287671483450485451254802956566123490614032319969553\
684*W1*W2*W4 - (8161773584404699021098408475088632650194327461631115598814891\
29699621044777629619488787052743975554166723168873660839759503800308928741014\
24432871050416036740084804778410967779724408208939462641308885563839430096712\
69051925174851719920427932775703687885037917842869177302819226162944889143668\
1477126152688117*I)*Sqrt[2]*W1*W2*W4 - 50609310966013333635135074273773599514\
66412584938524623636795156227277155494096347202381688793760835173938930241833\
75572368646201513943176631312135931394996385942328984066583814508412530930028\
15110222101140617062345835805986398973332888522806174005469181718226740981042\
37295923841963236001918904370397675995*W2^2*W4 + 
  (36130716704010086426744801189608907310635178929466293107092419972013247217\
43331966318842636753438659470446687250169616491620344089967424247334316248373\
35908304586155468706771085948922557979570420595184399967115364082211574385936\
60361439169897738268110391787584418466463410175327074949792779993366037193950\
38*I)*Sqrt[2]*W2^2*W4 + 50880199416437155574166397965305000220769869674812993\
68026641139482533974700189782531657174983111946321059878235782738404929930625\
72636809952915625512435718498656889295572284401883884609905365898617585562072\
65049063974809851820663745053308692956431725886322483426692420466352772368244\
0146379805060667423146056*W1*W3*W4 - 
  (11997488862637408112849504795184000755215289859037320905711264663681353627\
16952690008336032472303849720934907576640160397403649539759626836413530868952\
34813919707065119075283701214659068743079357207372210930895639112721515831005\
67345010856475731314558167248376831985200455876136002697480196961020683444527\
1042*I)*Sqrt[2]*W1*W3*W4 + 10581494599868982502548160061196274444802305133468\
90294673971608167179507841701636183896204173723880444200414702099353487405619\
82591028593918819823124282039556503244543841317371555384310399812303020908973\
92718264777547966577661340918041398081268191864258517340156045802334254213904\
19736082497640142260244458*W2*W3*W4 + 
  (82526434424140887752595504830754465435940958876371244241591446904670108168\
94457796786570209965774645277730397446306048957604148569088393533764912218889\
94761470019644662580608791857585048942141917762446721701014833189681777363556\
60297099821013496102091592655051154639212367162769948345466341979471057307703\
66*I)*Sqrt[2]*W2*W3*W4 - 3204647588126107778045190634774184183327425002630802\
78314577629130444880037822435540195646450105830273046818973336877598172810573\
92202212609072209553895830544709584285603182580054076105996280454579592333096\
99766401543382459873402310563886341529928477075365337011139850239780589222316\
324970013163919838190107*W3^2*W4 + (58144930854976773769156330163390275309876\
79216211679700230694503122249785741553621891761211569837502427139728108256491\
44848683474470000430600940062847699796475846307612040780876619084520672917276\
94826176999991773721542119230193036924067065421304035023196603840368714279703\
40574957447530493721118829418520585*I)*Sqrt[2]*W3^2*W4 + 
  239341235432482667536056005352450785510043269337314953055819565353718884964\
15601315959091013206160482477056283156070462302114486599363179657084130405400\
37862219498918622058093488281992845243331905799362039048641245101265229516269\
90699884702436308058279138100830159214124158816253104591683041676056856648695\
566*W1*W4^2 - (42634967766926714621737099347790743237604875455120774225669056\
39785315514841550390820538729128725083602322404391344596746749433221110574214\
94353963373448556420314824496880256236829979834836851956853960406276211407957\
83098289882129674641138550611364272769797536009476586559071739994802733379610\
45599698988386*I)*Sqrt[2]*W1*W4^2 - 40661647091172651358070913145828778287932\
94498764358326775910176654565380764638366913809772498666906029094079707013108\
30380902414619232241769800006757526138287246455683385705963942547686429943237\
90483632559429584420334679229652207937188049766565321636770059311539746921270\
76419029299423466035082909882396468*W2*W4^2 + 
  (59155209599443590667788059821508725669518812428321974456594908930755227733\
55916310916001779631555842221392870415056382695916811394330351708933104269250\
31237883068476179373229701441041509301576076894285931922472020656117435370773\
10311130955973765582410506777270333072881224918012126973940267002139494210168\
78*I)*Sqrt[2]*W2*W4^2 - 44715160549467195212947566117350356126567821785399907\
04394624200998101842571698316038296779319493221565747012992877240244441656396\
88443856784194919663179010831989224469004207314701671115559247113378551659471\
07917519272566919771032558386206304840731885099177194877697513302737700407823\
20218535430838854855154*W3*W4^2 + (409421175598815841151274086781650678932511\
22252118270175638647935655122650443468163522989099879926502585633528581337906\
65579645022634828841798380796801199412142835535835855085980440652187764710103\
24993328724580201230088303999861130513877524442198179297061959924994773177600\
0803617400713327085386148989957953*I)*Sqrt[2]*W3*W4^2 - 
  156501925032837699976863481299393268395741362614860559642877231437090422616\
06096254090958522429301505614169244070703855762756410530392905823403507723200\
35628790624133161343479081546683909453468682625112329612862942706566494168155\
05904603538723126198177359466791617165469355829200609035603121164877773378858\
8*W4^3 + (1204349876632746941125825788856409568154960607502496105620198019621\
34320560472244792584851531786381590109488499255146964904622849939633525421863\
89576827581385811543940007666426653971341875584340711359699223470320171424460\
88964860849621429707900493909090694817675028556769058247778256460317409003082\
432035779*I)*Sqrt[2]*W4^3 - 4848065913105047209666248155453790582332134821488\
43807457476466398742734089338945001664476988177700040441346343747700359583805\
98206046328105593237476179341163630289578089237151400699931651989357218542866\
94745289660144720436395592815640066924755237007618002252212153429930286010705\
48604190338321564314961690*W13*W5 + (5993555302888339031978876010020262387192\
97638091221198089259910529922818152876516832172668430195942172626047012935098\
93442743132133491688813663831785418789837140598422141550755351723685320084321\
93449103658377095533683140288509743668242507504460825908685184475214017880720\
16946768266116812372720779771030750*I)*Sqrt[2]*W13*W5 - 
  175065012129282747173740571988215700322081537949737401437472586480271375627\
54666966856697269156345741750471521779082443266943211165014719316841541071792\
83324491477511616181771058379894221903339482625021361031345072067672942621449\
56331704906408332394880429759152561206213084239332998612309160712058208756540\
4*W14*W5 + (33934101511402023522719828096861101093172877256053332565414218087\
38323039283321508578526425049652740085055912906469052047981957045745986921791\
81483273782475291171069090651402264877607842966134677784067768862597382177354\
08682902586340077689368025479855557792014688292018304415413150701632223008082\
23925013936*I)*Sqrt[2]*W14*W5 - 360917053225728883526787994898163598003879935\
68652865106105278942787863051406863624830868525968260854416272543818662281670\
86638087941937631367175181571281112664140297269952348160928897222220346031545\
85534080999968594792269329491947828225155329438974549245114780959311100169621\
377458893976799797793681198492*W12*W6 - 
  (68163701099683405003282616977739614706303888582583049943605512814173644924\
97980605076717068173008024443387282330294839401913110668543247610424762858660\
66352053069301202979609959663162702242940440300249018262839572289916085199108\
55032760826093190203187521885113337568972247349664214687902065929129227165238\
0*I)*Sqrt[2]*W12*W6 - 7085860102139895328785923033992283279609969397643065878\
89678665900059783366749890712343041932509911539925251468018176190963677382417\
20345039183054732627185671367153018054506270336215133754570552207245170652681\
98890506337135541321445488434958621512564730127197625006873207449546303063239\
4688845538673760676*W13*W6 - (42412758268101649458414968354431940293126878274\
38953852182479374444963810184556470392337065274368863595021201911633570019064\
52508245126831632135499949133761928524755282544396410979110869659397331233621\
07320374697498045034218633553999602390096382869165704800421813192748338191327\
8046898078610740293456815888*I)*Sqrt[2]*W13*W6 - 
  184451622047884962345428501939248153013515376413210256436492634718141029471\
18468456222607012209745070372313219858878925018844836965781066974494924381579\
68775341603234504927928317190560536175678537361334498394467305804081456528481\
08064074895931015726313272104153258207387499394164064007676127206780269933288\
6*W14*W6 + (37073284054434775578060215543891071680383864471770343767565590090\
95875466639325485347911888567924033325988495216309798227792504421353183561638\
54781328677491339591527700498030059760341359838773413850444490246693284303976\
30598090807538559706211285935306272532195440692231457378868760229961610358802\
35059760660*I)*Sqrt[2]*W14*W6 + 443489092962716364565646264722617180572787585\
61694711874252367403601121972098151305542046798238857660966327272687464584637\
35638159725209756217618546023796250610448244232049624546043474626686535437745\
22099930850954235261349215655737155120155936456688924945057828184295623509070\
903190307084324481675803365298*W12*W7 + 
  (11020421431887823543865084225141378103792074035712574001918059261679426847\
03211394532993000207604190099727722464874698698725384951612628529724485860125\
64336173697524970326543123214372970508279429936130454945862883977766074407338\
88371151326378613220731369910565283162247374270943074027438004568414564922503\
46*I)*Sqrt[2]*W12*W7 + 808405306569725078841950186519594927429848346000732645\
67066311128342087456145328989204558721295292620256312619591266817136708793081\
72543312524333757043358403888762557799550520207019073232588820679586976817512\
33299341253837207824857543302705301428639991383482833402636024632489451996001\
679378800470751797106*W13*W7 - (488379193829864007362352736168321522141661596\
76338528172546431638717855835726872113042043627029152395673530344220239263148\
95718881606433077982645565933468940470753458604566808430166885818567257583958\
23357276214581657250829140723831232298254440456438180683522346867914618395415\
118195150938089137100380470320*I)*Sqrt[2]*W13*W7 - 
  227007364248366359983248005642217333848720546157010908848904114507475960001\
78571081162977468665475619355952454589290184495452684355013452153004042122585\
14086728010322271564149581920199759889669475579268091990670747245294209642546\
54410440033131022633602424171879444796323203830956589664050953623388689703614\
4*W14*W7 + (33117761814969344434634942975442668003510445725343084583661387068\
67521238406229071857085120675269310174831836041346740807133280383785531267918\
87853679659363373121984023065439415004576407992871069956124357229375881495010\
73835727760104833213030025625100204768505213184870201119542472691345960305380\
64015063046*I)*Sqrt[2]*W14*W7 + 356672304655012802439572572164349688785704145\
50358993968894538219366845009769371491555541132120777027293456461310416776028\
44812688380824465051205648446401935259138605938269309353350654439305350132515\
60281272261459939147871006572022615083903617598635984771289930420992268794294\
646984862322475881303666234196*W12*W8 + 
  (47744821046108186977592905957798235028004238054225724554885948531433619168\
85814948230521599772492414645470207418951776376440501633063465574671133041506\
77376739020082165191842155701659544495301039864820142276207875835274104183685\
34542775736277393563300993286212021687727196862582300984917854714440758678364\
1*I)*Sqrt[2]*W12*W8 - 1280824667616975729126048644440354893135065459589796987\
99666370528040289088816665051755713926743101069854514828250877754286469113386\
85545444025380783846412008636784888141047617072090059576034264458751389544980\
91624519739686724187200531402134188797612332665167690484671198145964588292065\
75775571365375109450*W13*W8 - (4209387970340168622205976544790093616407119241\
34731636532229611454938235966076383565112314315586957307994519628666214341758\
30871202285053807519287387557210539799834828662403342764148799328031460081132\
66695251775294368567698306369215798130369932871239225722020540431813401762811\
97347572660565964802044301133*I)*Sqrt[2]*W13*W8 - 
  516633314668971106435207798638964570515789301753114707621529925635098949282\
74665191007512535347833390350971630172108923212671743526726867910415064116526\
06937876927213668228140083147867933911151034074861756317833604402293529302164\
57436363145661362286109340156396052969839525759995750726002045156259966674117\
0*W14*W8 - (15778472541737723609838757084004757756489449109574941496903844114\
74860098405232773806982406608245866939337411230847084924555917199678880176756\
54989443550019241515409691285149397617271757370577470739548811278949840789671\
88935787486813764783360022835433803939527306863565404504937070341891342137161\
18207554012*I)*Sqrt[2]*W14*W8 + 222389602421486045531298784436384377028993634\
36117684522039710789608927303335197033321320024001136418833694919496970856506\
07241819546858367750351028111509442150420900890630647514066116447370728657607\
34343084691831163639882964455032395388650590388732498259914516828415481983399\
556694987501934574239200353214*W10*W9 - 3486548715264371907578319407426872714\
65879936496151447431525981949638374854761461327080811833195324756990518823012\
61853959269247168922308649303818888649143566211625081203964661886162592905698\
56435468116810838262698997026350189016855219670447917273629766101380655832325\
38173362233158600995937701437638252138*W12*W9 - 
  (16040840212163471860745987985125851528659318466186475291754832432903321855\
53969314135396538180284626189971546210347987553196769819341853919197733272738\
87123432779038898735167602152018275320905673423722129190721763067308507454977\
92248934368211296385148883370221934413057518003637404761529981916837042532769\
5*I)*Sqrt[2]*W12*W9 + 2555570542474025401962624304437278231223409861568184264\
40308852958448937566647110193711769041764567671204118082485466114509204315984\
20300209280571826108054896322412428124712539463515075830708988087002478976953\
06778560717015803635893908952862200511949939571451193125382404639575473557728\
95773507408823021896*W13*W9 + (5497285505210846995742785105877420544711504962\
99520329209396405994576068842264571703023869615302591112696959188427198583958\
94561982640023111655932403499418475834310541173884962353330670278897335557315\
09141043497340565603512193902150587820596788695399288845442259006105005444563\
50229936936995086722951625413*I)*Sqrt[2]*W13*W9 - 
  549902104553269276019316039508202958625570262848872276926096531016628587796\
78414662484780017710699938608363850660724510001862863799032842890035905281958\
62728648700530442314189045192845998991171079778474414536774518299973296760416\
84205326623969761095693920408355027976370186157321754116832376068857687083043\
8*W14*W9 - (17027127826577045410623680774081470308864900593500777765733893563\
29564436940484932868619885864098832477337132871107784671375284605812779680136\
08849724294747883876636431588740953314702626013013721540948487150031377568908\
17798730299356524899776551306602167388362739649622262085615824007493302050621\
03267204976*I)*Sqrt[2]*W14*W9, 3327940798521632732382370224154842121317718000\
95688717248977205312948777853890701524977567920873147454284889538045246405120\
97159114806616032440126028275375834170855172646912836869332935405235497355606\
92752765565478240164251085736123134812358056921341704179106511766430829335070\
6671108378305278276743724083285250*W1^3 - 
  (31017924961357008799575549905196407754005888788870636890206720931376737188\
80951912274012307888785841093051646498616829719231733045901366598130998383587\
70670175609184496188817611816516016714099321690408208665490752915855759903078\
60749930633089143416255866712576806537250104911322786646446637656197719676432\
237479*I)*Sqrt[2]*W1^3 + 2223896024214860455312987844363843770289936343611768\
45220397107896089273033351970333213200240011364188336949194969708565060724181\
95468583677503510281115094421504209008906306475140661164473707286576073434308\
46918311636398829644550323953886505903887324982599145168284154819833995566949\
87501934574239200353214*W10^2 - 849642408064173835573272197221945642523915913\
88378274578236126077366518085185721832180202873454983097653811736043888762534\
29988248775946934873040743854862643366160934155187162771579566085453465565350\
33909183732526595257870216277093795778665604610277993306639880858825880733500\
015735511508756045598194603372*W10*W12 + 
  (49686087314675238474853075905656869584400059643012259030095755668952643343\
69574170330386968689416931585389141452280952608588767991410284921121775551496\
11742079712572804439273132828647106555740387936979321590299416701781229636649\
16427406647785951697178174661859079759464518027813116444159304713962887419121*
    I)*Sqrt[2]*W10*W12 + 2199178441123123217351447997794689451913276337387125\
16473301281196455131070112068828122608680497335150734022635040703163912795003\
78762200583472766357510267601696598026578564681883051786988403221763887502315\
49113409133687383663632123681915594731026661167102435234546637635288835103302\
63190335565591478498828*W11*W12 + (793371389735919736426028783230651441236426\
91492987825795239678372729933153636597409181786433054732261576173781512730471\
23788091843104813134613408315887037226407113237919951607867726072467195867808\
88791031147199839610297238803399360528707693232398243199052852609536969383127\
025552757602021560584459161496816*I)*Sqrt[2]*W11*W12 + 
  181540354298900078997113091761883231446977001663128280319132585314495143189\
64659867447336253501603465942953954973277234086834331237705589248286295170532\
09253215729901192915658123628730153349426926042417434609259324703956505884305\
67730580707681390023654542583580967252425823944003270873484367981146851962951\
6*W12^2 + (888150178485069139566972565757918859789748730082906552120530859706\
54133387126943782773438227458366866340328724536939221646363339046317870839307\
72501147995919304178378564771844182972921792999930688655222365037337830135966\
21722288401511543367572569756559543761107910121257900069862898838923193521742\
689439808*I)*Sqrt[2]*W12^2 - 409942339506119813618179054537734195218912283068\
54983209080254344453406967822980440852805174303430487089776596817882888350365\
85202555627191684331548908803929387247637038271779108264537038757689219141855\
38816972801833143696822691608296774218678044409401779718333443553037333993289\
724466855211653749598379394*W10*W13 + 
  (35642542319115902302030218156287353736253124514710206652412400203728932493\
78372478163577983139659199291995727882308509192725149218380664754741239819998\
68698786631638000360482798040088760502123352604318307286951665894434752608410\
96477336379441535204596286885786456233135893221403713785534968756151034969715\
5*I)*Sqrt[2]*W10*W13 + 316703383904971920879974071218832104207204905245311385\
81509693347184411207255683671507444711353826988108520573510340209538691930908\
54862121936407367279286080671059616745807319153677486628540941208386982132393\
37674952196733985208724553144491324628176716806068509386684750180371543380121\
487059764710072291256*W11*W13 + (86813295267660919580628726223309315517264049\
79397712149176752278503020005197837260206290941276418012946050612508745592683\
82328558690592761369082876430676877201345520398072680119510163911706887792082\
38069958442211445768327625269146368127862592526866056184602809895374585135743\
856953551252746250383210480995*I)*Sqrt[2]*W11*W13 + 
  194985126946842273144521360541012851868903984444620006988775735532180707928\
24066356726421133110223508305796784020294125123508707757689488851024818753877\
48716061968580311528005928107088798687473661550988780270324725633608645559208\
72154421476806465793427483220542811927194600291644491137840047271903387710195\
0*W12*W13 - (5437901599718686077920871971436393706113267736277839371440193984\
80489634508668769729407308997819704594256354416085240657327765161603034425535\
99511901521581010582729899251951411765668760268887323610979988352190686759958\
97819935388196330632505610844487731702177509110227696050878211470634934701146\
77321671138*I)*Sqrt[2]*W12*W13 + 17722762138676542211990820782310801947005965\
57423582308478776793834493661239738412179911397432791235833206343493792840346\
89564595931557410312702522101053916209559229631300729555530611958121284243093\
97745819927816135636920262061149961405497438713148162408162620080857099258029\
642848045708689222234543539586*W13^2 - 
  (52418624328972976719956129254785961152684761503816113211893501036153483203\
51177789271419560973670387131557253523220851563588940680048281573649596418904\
57144189601271704779756949378081402535882759962972246732499360952956887930892\
89573446154183081551672094717471822941762784509760710995181792346150977607785\
9*I)*Sqrt[2]*W13^2 + 21224321258756070790462889695048268242626245292921530546\
51862202172892959378021921214804050013294943351423951773848699156473094914297\
80287325219529235901087437126150442930888573657263791468282616825308675966169\
28749689932064381573054492621548686588341934604002595018747578508053653673565\
9503582879104358670*W10*W14 + (7834830193000256795311892680816716638745990684\
44542941372340437080917201030093353753146779595481330757881296020881593165718\
08121440626228329237843528046771037926297836043891848320363924211026636584838\
96658154577325762285780871364990391050035479674781718429348597942431769746958\
10578801632696194325693421650*I)*Sqrt[2]*W10*W14 + 
  755503547329100849873408096871961961903085216182758475228372969822734649706\
37515685627060093320739293363916319225646842121872812953013849299371109362128\
89077120207117098574845690244400398444940063469557873917918185081016532956104\
9932904421405471231855008155163917143724116838320839824389547602416970716416*
   W11*W14 - (200865818437246413881937161132961192578627596451460474762959953\
57502814189778007680105256352147175961885513540596408490181058354211299641144\
90405743270956418704728037778769208527423151324423179918588414183132944246428\
13792462344843317908247312058107006872089487193950836391059903460282313686974\
0001007968676*I)*Sqrt[2]*W11*W14 - 105957520753227169995012082106663942015753\
92519474256214998963328688568996366612156683683088752616472636935456705035935\
85972863616146162083304255847466263706618300660431304217536636253608780136336\
31094958092069791719246071478707362389723806827456627581864310573454687637013\
4221239554616470447525947327493326*W12*W14 - 
  (25178790062385145890901005765124217620433095471086359618007441897702508095\
83929103311013670350493418150016104233092668813353871303013300616018423539936\
99356658353799848281131171867129261943747763231725222347359793223072199820179\
33040767214858350316905045158442527018346951351552980846139178010465207241669\
38*I)*Sqrt[2]*W12*W14 - 70979819569603105322134213319893540797323275761139841\
49932026373705615304404364613277613336849924905619899081043864100986634615765\
98071915292334805879413824643127251055624004443588995449487873427459709584576\
19244134968736507627107286093866923656808375509315816362712580632765601761043\
9454256197686533230274*W13*W14 - (1640524221322656266270775578058246624432691\
54667200085697620520324318486133213812567771006578944450051583158359893710783\
05461633575389457155890579170688118888685353120366375303937021525441825374124\
98126795740382205290370664587619464489158902749833248995099575891459944916883\
241465575078666851506406814494630*I)*Sqrt[2]*W13*W14 - 
  876618863338825830942372645496546086012074398715577471979064802165243394862\
94363803070313533429878155137310903706867012064876125641970104596323406882938\
42215667817823671351653571469698884776752325096075132852408050038544038396713\
69704742825692618779384203898059566684268789834831548704929998266987208078420*
   W14^2 + (91253133226330915955812947383902408186354881994407903269912032678\
31569444719920943612570156609767793209353898239298054607874013268647906668432\
17529207618938949907338893904743179542393936077662536128216974822895481617260\
23284828295775776846129958978199502343310276524765149882255736957877881037535\
0027239984*I)*Sqrt[2]*W14^2 - 72559527820247570000527290895576400129346654620\
29152788947132528457065424371625960083612981877585576289566398215718215848505\
02770499052466599186286574842996309765584887823491030820456250551414917826867\
64912136159564341962487495054936493965442765779584243145556184227239228613479\
2323873801291533780300324005579*W1^2*W2 + 
  (52495521929472777561294262069248696968271554877440574545794072153891769773\
15587584169730895098488776166848324451442007861431208982839056726112409272680\
02113160870832365232070669014309745389303294871928450234006980231663019762254\
67693560879534402174790314043706820247743992147551629936798800402316901128034\
6057*I)*Sqrt[2]*W1^2*W2 - 354908538317210341232570275622537552149008511592401\
58038667627555427836038311217805627776218326944867918463782590646466269673143\
90778200383274070212614142326692190156884931651103665027566457204081305841540\
61329280743406497959976302102790808548590105653110084962688618359446974179780\
42605019120141248365396*W1*W2^2 - (213198060836711185455721589899735933463916\
31021374471915882705780974153307089496321512076487585162584043196908021491085\
49494339153965547364156435444955943731935561810905644402302588588537174778339\
49044937690334734895005002479850252637881499641136913690125589875829362217727\
40529893450711634087086355496415068*I)*Sqrt[2]*W1*W2^2 + 
  280479602443556114726316449298486124458363134120607140560246123547440705979\
80716009407266592319627495007627820748096888762674149371172218944505936212036\
18556552513144150299141812911499273611413234515347823117619892726963210865707\
55849509079109872560699731992597356836338674394297912300137819358935323242944*
   W2^3 + (651512418228798910166578843190883046623612119180067471541879187456\
31845564416388532106141971050588455100020156340648754053032227729225364355046\
21596548737054632832511336407270212480394225888221437368014396189789800698026\
45646393262303012063440978832893013998744877362415624425485425000234623643478\
55878424*I)*Sqrt[2]*W2^3 - 37177356893182058682552773083984532052766256813426\
09867927019617021678700868312854307788018333481763098487427659168686660580937\
93639235250841746857635734004167614370363979604979305139195606962916955344216\
03152147405816238739025612941697771693970720192281228600094307896063928285622\
3268765562407648570423343516*W1^2*W3 + 
  (16554487281759319197062914156518293599527421546396573465862376869932657507\
59789188337521858718543565651990817259995905384131955329473764294241157660305\
20319663620687605755019536924118673229018891607368766530182059827723663465447\
04172632626698439996437085295526538600800074508276259087720936553480556370629\
10685*I)*Sqrt[2]*W1^2*W3 - 96854907911124801872687114887242167610049168946030\
88742753312024329599275056145948992885648984237296929393965412009282094277148\
24541824281796077515128137765337302281910637329830411600210834397795241612813\
68061156180058148492335354461364769158695814249839020859465562962652703494094\
64844432126925359490990552*W1*W2*W3 - 
  (81523288471307143409984993548966319317304004918031053316611440349099063508\
38769711998776773081379350653555675554667142958491166823441540259147420953013\
50647544151180125061716661481127979229474858538620468629617353650422474651138\
43379707208636439776434179441508131531684169710454011440782358966142504134061\
501*I)*Sqrt[2]*W1*W2*W3 + 109824314619634872377841454944263639284998747500686\
53672432566546955050479406912452198887796224321939900735370725514753483881478\
05478412472820708797009426966057052422955335947686572482419763587672737182355\
01137731804745628628506798230228591261705133638530598477782477048198840620125\
1992090593611335575585223*W2^2*W3 + (1115145624051491771218507264872333698990\
58659256841014375805520858171284561427111256513173026976959804820454922017455\
58900047816047243155294539214752767931020155289965423854059438417576971399029\
86272312088733816120911919815823177060892543847066635930348608501230815071640\
39712581254664848319346841151711447*I)*Sqrt[2]*W2^2*W3 + 
  554575141399797729848806981690778921230195103593633788766618946635154710886\
76388220799258161231408695513298168678348185603583590704629524450312656453599\
32064893803367806781670542785964865517438061071867604943516172457413870196139\
17368807338957340808054405745252040352653494400787481077766823870447761959509\
0*W1*W3^2 - (4432035623704302355703609625687542897934957685634883252003893924\
44590623398432146464697641463064171472384483231636566095617194811657612191106\
99786162432194990663937294899506199157632266036791175355974279903613197257770\
40113886277716812472485347687061592023507271718036418091835305883055554642533\
4572799368190*I)*Sqrt[2]*W1*W3^2 + 784120164569329885521750490443641296090759\
95880565144724968100968452511000034433490820041429352636998702422540935973117\
55243295744087825037262357600362486466836895151538779168530899148366273459417\
98954343664658544013691963559575569758576460681190383832868044792800245205290\
334800217066277043054126554265292*W2*W3^2 + 
  (60900784028020396948131964963165879602457535519167500768099911396513841184\
92785506714842216686182842388187867155353119599043027437023336730842931325944\
57191598886551806454875315007730801447443220166480118115094982107485910711034\
55372329562834118178000739378796136227788542125501608731092967774787644087492\
2*I)*Sqrt[2]*W2*W3^2 + 315908371372842637406112728383953652369143298126384948\
75308122972959353230476828051716080870477386622856739274643889969627990403945\
69473261790559747381572096500204111842128731208422297646308209942958213564366\
88990849478545818489988264238878899832358484967315051505673304806208617042292\
638915316699180191122*W3^3 + (23068480284033038191800989349954167339630320940\
88390645967193458107848834819630984882595515652014016176147257153415711530108\
12259767057209540304808817027218071606253983079600201674150413518492294782659\
30421421456070268204211621554384947882393681029849065650277000606434366295260\
9635613958968287075998318701*I)*Sqrt[2]*W3^3 - 721487420298766719547271427980\
44407810904669716171518326945703304047085125111112333984421756357505126177280\
32365379718592635396119691140604325147491825329845764113015100379809821621978\
81572768340188462416757152701501434850799848159697272461685620956752630418383\
017762654909781638891335102039213604335008071455*W1^2*W4 + 
  (14831544262624052264106443305786502919582292983849052005709740278127453614\
21983255292365488821616173818724935900105724779016793221640714259863662559507\
44918042342044064288239979623051428316526379751848951195017172181916490812620\
67642841078219753476638742847629950547871157430412963208119784136568075012306\
00093*I)*Sqrt[2]*W1^2*W4 + 36853497937661313944953731864940829502589481630570\
31940529142095593830896488026193251356843873663619915468380174332548732072166\
90153120655771840807900241024256383832473428368639945288962320597158203084798\
59756205254610686385891352853118789632111178219454026022486184364089345741123\
37927906435984288082233198*W1*W2*W4 - 
  (68970888786097378661685798271421317095876311175639374410781048874269236573\
95278177395469549358808993685265044389113614837761217657994453775195331709649\
00599167000864698597771966039901783778113716441210388753333748236477352885729\
16501758468596061391455614339101103460798013059153993857095017520255975327711\
986*I)*Sqrt[2]*W1*W2*W4 + 102652885265193278061385240844845889666729260778603\
83689598047937639592287829480060733764745330361922779814451014344176928087331\
17407130915779810545471997809543108825857914870073771922024432301363150077941\
69977383025247120863527265098960262724674475418732774651893818126397160946990\
8337288521058731240788377*W2^2*W4 + (8886349221407073080918541543141682372511\
19218134365174140564243889682953025172437180454481210334221547341668726774008\
53402368052547252922151017337969636121564381152061425128031677833300142241802\
88391179636826566437508398333997298465848861510063346243247108862530796218453\
7655780843230877815417719019311011*I)*Sqrt[2]*W2^2*W4 - 
  491587803802686745784887775859756785015603195664067619331621442185340668506\
67620715926054627553070417623620473865305449180256162712280129442792139152660\
26197772766937503493016626861641208338783970095060563638127041399096805405676\
84271850060736683021511566581051913854995721042742804689153292465211841821208\
40*W1*W3*W4 - (73440465632150560423759147357271381761063457112708064029944611\
78965776326808076751254001554606793475231700700292855076127460870705434326857\
99950384176833749026824013605105676911082111801677467286612450890838452335570\
30929760976276138659065925155444862273506774826814200312903190419968443052942\
487935549709012*I)*Sqrt[2]*W1*W3*W4 + 978295556585775208590130410358849407496\
73854505072196844156671278958439189857451657770140147835975857762713641536427\
01248423991775919911065740629518415142897446282917830068728891089329188741066\
06660831197317054703594689455311363473479219541608860324981443287920550045922\
363514665528363649339282498202017312*W2*W3*W4 - 
  (39424593684833183369638454298773268358022765019593614795004026832767634949\
54785655269827524071998744330045707540555265860349662432917501530412386907809\
12680386657671295938879959900269818684196277630818926804169226281131159164567\
83082105015545759173072157309722552641037760876529003320622794066197843470177*
    I)*Sqrt[2]*W2*W3*W4 + 178104883058082041143651561132315502003247370775605\
16460703818494511041580225503507680015763727907783869240126928075687235795138\
75234883075744872168262063570683360715210281573873245921064275659575513977305\
91767107093623090352369816506376517003889047002947628577559370341904728359969\
2621035097822375807381916*W3^2*W4 + (7079771668355094256384754099030765707004\
41984585375018704115796223255105435226914561400906910013962271051103023946451\
56840232232814610550162740621280500466239590880983243583708454357631190195008\
67388265337078841014428168082748796269169560756157668846626961559564503546294\
06171173298712558730485329518110089*I)*Sqrt[2]*W3^2*W4 - 
  723574708350985690942488128043826756044659188139608766336062174575723668419\
87791001169857718387499692601884096157347049087141030645787875193314843467756\
37521703395468297655016490941784552694514076415194872949773191527258351655346\
75130765363935996427010853035470306631443855515270732338458975265316002702172\
2*W1*W4^2 - (4128652272156488654940399737217430415602156393222200541931538504\
43615613312613783951814692298871585077217081968516633724074507777510119694566\
43166585447684162706610924208184144069155315393655676130524607938402990565100\
73630717538462520685187472371281817533928236521552738346967968591326306495329\
7923250878886*I)*Sqrt[2]*W1*W4^2 + 741737309431987555896198218864841122909945\
70005537533311801165984012926399457709912529684105814462046675597735170739289\
53835750324280090508055892716010520946857984616488237862527042155236068926348\
16150166366468056324467524604410010299711027752924295758055899588164237175550\
303783229656912573186849261964099*W2*W4^2 - 
  (18166841653676084169282074133352729262128372285975465874059837908896004625\
67705783877156688988642475165477192962066471401003956430027535971225855322675\
03537658074134027863409237668199609048702631685182705989815865221043222313617\
09401583103534896577493266881115200842736456040199939158528237035847721393722\
1*I)*Sqrt[2]*W2*W4^2 + 144053758494869299909180268047668008803025186397193207\
74884174051479529124282959591992224768961348186079012205579071959806106464655\
72650959495696945192321047571399535518552744844491222041986270825039990097465\
35595220127492441688851366827526357319067476566612002749893421418609003522350\
6878985979843110129959*W3*W4^2 + (9370403380814953753189054950503523569706986\
44271642139612477758938521623112199966415196413613870772427415918128779693843\
20107265522166490884373612376680129905077670049719533832161164976432967749104\
85059896171856133244542257439191230636244901649851047597004707342127397586316\
05902821515155263660983224777815*I)*Sqrt[2]*W3*W4^2 + 
  211439336334233054960568342545435562003452065263828199740078154729739349842\
92634396736989456079649783814463135588148213062105209768408186870059674046603\
17332805389614244826271236631161211262795813726997951007008293204781699080647\
52729452683651648310683496238783278141304737472715018939353492704555352763654*
   W4^3 + (330183708522445681186529925534400930165218885075613623092894112019\
56398006366788079222695302913620244963513237254454077782120983913886488956290\
18057783403315387611024378628581808445136460350979259878802697914859191407688\
40303875259518987491814636863854134855660163983886611896287075092345853712234\
511460306*I)*Sqrt[2]*W4^3 + 1895999957486345828316491621686021074209108009839\
78990520952165917233551455086819182244650124552574234769778129883210518686468\
46343341400702257011740054309887987880137115752358348883396499415130835715495\
87465115089621666056470849519845680160438369937427316787686900717195837500942\
07067876522670434106638630*W13*W5 + (7614004748550978736474045500554728545445\
96054472717827898524472949348434540689562503783654665076677873169327490700769\
48303084407831151571854086848730671501783208961913199541602838174788393282020\
25260433067784062703331942336687063091154446726064342345371697416553877806723\
7250961350436837507536997005742430*I)*Sqrt[2]*W13*W5 + 
  853283400327007443586202452525663368759612131285932811527712113021570555118\
30389185261464899744254319026964273353141141790379275494079904980551176330045\
79472433641696641518977716231046111055420936403321718442137838091904203985951\
46919050918446017398062178442109523848857541037366578750349704945063960744914*
   W14*W5 + (1807610636037076904705604587607604214810947238536959619127699156\
27508178127820280159148568248051216472403437739042930324652818901272674945116\
87453359982917138655425635915007778429041599564168556680335340182439529309579\
03233454976559894230421097478075598868952147740894942768170477557298884530395\
93113350026*I)*Sqrt[2]*W14*W5 - 835294872099796088690020282162340137263117064\
90500627497799876558602464231634592570598710224429875352590065897100452245744\
09718509671374285670548514867837547170366056177847026294581089892261284266011\
31786791514249143005369157377359260509685369162457587332747138985853377404602\
764925859858963554509979997200*W12*W6 + 
  (15051463980682908048186095235187359872535793690835825240308728331253100151\
69872318907639473543058819387358304631775637893357310840932849946374601222290\
64311284322934624710720385231295955066325990943975536107693692924181987660628\
62882441059020464568012591764643926829626283565819529545111643426265105183079\
8*I)*Sqrt[2]*W12*W6 - 2290468015830336012227659464555260287933108054823497366\
12878879589548730351722323028737481123933772784520828212783586000496021159511\
56770709020525248054533286033468828528259033740741528667185802351999441706840\
84507722135713394088886342269165677695000243216536891773514550485184330704487\
29823006939054665224*W13*W6 + (2446168337244358538252458055501644852952124518\
44974527246860006059939274672134544907702682452586293206731519465361423866015\
16583818579630995122313675806851166639537946642123815441429296927537120615643\
17812759957632576177376326149847892011251212349555516129777646161454221563436\
16316355760413131432592857204*I)*Sqrt[2]*W13*W6 + 
  115401844709835193369752151340022939448616500477286185420702129024449534123\
50535007925112333999651836055538416149581120175371118316441227274023955043154\
17642001923371423622934727699761504174455358240118247167553919672404191918414\
67943960535992507174305460640942935202899210192819121119714384618847447150277\
2*W14*W6 - (31920038013625908044759059700363292757686949225264395328532877828\
78653190440809559646034134737156707706991786143636005283328303383821209303794\
86194052774945698069241463774917048219930407673143567470863178688769164005027\
44328992660669303265081278590935284190980342100507264608976406751198407084772\
724851932*I)*Sqrt[2]*W14*W6 + 60400191190161334645144684900381485286464873779\
75945634413329782648969251341852561061799812622976259762159941363078883557327\
84526556079750108199880039797954431574790981810810902317677911381053792116789\
45606179078982238176555190513567436979938669275932261020323966089468648051694\
6793507776721569094405448546*W12*W7 + 
  (45389492018188116600902310941493769965159050714351707825848944436698477164\
11411512387802285456156589322180417616870833424823299375639542292083967268993\
78718881013273951409611678621548464052075398851775338806090720749209937129974\
12104405247450034596963702657408116232486924669076198617812448690284075162054\
2*I)*Sqrt[2]*W12*W7 + 5421577536792318868745370826791453136879598131182885384\
30871707502277366521521229199467011290046286635403772415041187560552537047412\
41617249521758165308500699312113815499068859630715740073276867567664308700657\
45325685023499042039284866285104676377085092724927225997908208764860234510087\
64866650749836112312*W13*W7 - (1020417745878291876329323880836150844268148976\
75657054156101584102487259462366327658606188277824945832171135291229048859855\
82571153392237456519900572872749132997054365595050563535326088623362981496961\
20773570375850509376755581744599322823711266545666277066167579971100465237257\
03058346492876933492064510350*I)*Sqrt[2]*W13*W7 + 
  790406731379788460298869905839456952110545508148781007121749024696598773033\
61078402366289569581402162890097153141873252746530207519921577409666282322340\
42756018495340519890057109752088879647854179387189897003417515015288220560334\
56744654155971977489268293925887899970929811015664333894250979383765302560652*
   W14*W7 - (1158712440767243221928815903282488928795439592255186204372370802\
13720497673968344459530336434923747396492946763098548476838324165170288067653\
40518757829915526645593029519920966319714075177310019313809409788687164793442\
71757710188609333219353702428376401167141195993334827655639164179511293959420\
11926736256*I)*Sqrt[2]*W14*W7 + 191106829968588673242666356412867119162857532\
40795021253263643118959609723170877149610810306544949981194816337361316891836\
48297311756105626309323400599604560343403223923445596124052448074075932573390\
20849865894886077707116621958476983291861679460514823481873775385829041534555\
289623371748949442118231429742*W12*W8 - 
  (29320063075821789040433373125696148238292446226583571197929233254711829537\
02145342746103280254656192065647135628180273206504481994121853413919926510334\
72819076537766759700762277660544651221995205792203313731573276316441188771098\
91590750919020983675882944943899502355293549828559490762815369875233167727696\
7*I)*Sqrt[2]*W12*W8 - 1570600947188614853586827296680622967649236771119179789\
44470373704460286102091898198211705926628152074914087204464961199291345802418\
66209136462256749177502569502699198196317551536204424456586476627157664578917\
44694411157964764507685799570232468863612869014723383071974337878598812919341\
94568214617319592988*W13*W8 - (2057787828594373134160316530577006937463374746\
94176028574760930820025326404115252993222547891417204326656331786787983905912\
36147197971360926476806920636980475389328946018909960505950457819328592138062\
87260324379472112770553954000705006693241363593651839484532860045431624428695\
78466870129789699965480222803*I)*Sqrt[2]*W13*W8 - 
  332694494164647812357487066014799603396209388309238327631730731386041331205\
80492960161123967966077588233672822316935702700364580518583404258670816595356\
44721030357728830323950526697286539734575852169550196099141499288425029750555\
82996721593268742411232714691811231144651542435153782169947073639429046625854*
   W14*W8 + (8502145466825673977740237944107391177792712087988230058635213745\
93984450813572004958013909334639011940112506340327464478612582965263273138175\
26746449802093782193811741235031486146553745044494960128316366252375557370810\
71038650284932015897633671455972245091666799124349765725168809350144461439607\
10011500242*I)*Sqrt[2]*W14*W8 - 377673128855604352742215359230711446868019974\
55433058977765484973989205563089885917450082158332144681847676018411015063553\
31039261292061128592268257354521954689201788647512780935706157688508042882495\
15643180909089950535606964256139329062725295977590935451760101876352208855185\
944662301774168920582665373446*W12*W9 - 
  (64589030463864657823026458364694481094988105379622930422256912419727572151\
47663094950359479086767333061920578073254322335079739613606904902626296043580\
68883434648987164484531691367859053316206279187691133106253458662561807779343\
26487948125084128721662130092338925742437635825369828757710737421166757996405\
3*I)*Sqrt[2]*W12*W9 - 2735340040753804597699782643888211308667604039350100462\
59947525344636173147503549079583929255762563153194722740165988163440680135763\
45896438074690974920316158288714228340326354410170874890921780752089011652696\
94864667478373863160627579305801566389646847116408141334500663699580582832210\
42192287758904143424*W13*W9 - (1189078669707675205226448286847723822330671762\
88744998685017723178049353527609173392599672924212489451601744341705121374715\
55301461591588122214465810272384541711752718055233950486109570826421851302888\
21613902634536667197715415002686576169192541340349680023097829379823707320844\
02839475518364103244891487773*I)*Sqrt[2]*W13*W9 - 
  136168289633697388750036051446778271024327629408189647916813622759023312989\
43812947484629941771876726897255599603779832290474834520942230771630940258890\
02264966344565197761023553587731668199589949071525140351401739359831488728318\
52818098011006479234359368049255554460329963732060270741592863048614990381018*
   W14*W9 + (1013808395495249313840151334411371651975918853785946759532388376\
18329889966089164583449506275147398699258884665403612848009755023702389161990\
49420533318298843517395444355010869301160122295585243775316556228001907890360\
65665962713697682304758743981980889959615202351630062860514747579459446175896\
141262153632*I)*Sqrt[2]*W14*W9, 
 -187788906545452403248411641136165919243898708381039191466406859607225694007\
67429548178434436110047109562446081669037649935201646631939742412832263147247\
75595282882146797019088522450279694317041015554662616714859798876555988628014\
288875507324440496468568541884640839154759284438858133064472671232134034596*
   W1^3 - (219927345557564899781932346003328922094350070772792312104346196557\
35739855971526899294101986226121695074399750657791712787444330023884750030873\
49044200781874395741309914855589985251164156126311617160734644083371241312880\
59070754850647963288386688103765274770356913511380021134232004900629908088628\
3676260*I)*Sqrt[2]*W1^3 - 501052968981718665985767938187978068698148917636621\
46426062938685392765400318404887663531302460498039282456723003988966049680482\
79733972113416922022601054540870190634338450339627630984520140055481384753514\
08146462199207090678451636269529246651823655196097732878828876961849153358062\
86326379713648700*W10*W12 - (158431202615780818816057968883507762683151492875\
23157666653597806376087666899711369236406245897442400334015277277609576237174\
53172830250472207308417312132939990524904730718173775492120956275234907343023\
63917830200363671894645917392180706706250403256567152264821381575727126605390\
56887723101329451796*I)*Sqrt[2]*W10*W12 + 22931870816530383691666562064813711\
95767028427525642606993139018673716572213768902335147315480190786667441323539\
32981028258394212597057719249675883464166033505444654931578158933788328118588\
87081279572740642240685773048124399308923259463465086384108904793140638370996\
220680858429123697667450893198928*W11*W12 + 
  (15404965958397656265559325158034261783215468098492911345567886003497732746\
41459719797146465250411811521565813024867468252847148398271453050614021953489\
34055437099757991956418269602000276073342725186165976723626817801367497498315\
06903926423107517139928072320717999189032337215447167385251622512682748*I)*
   Sqrt[2]*W11*W12 + 53813920972430333027873002747230132833927984597440376000\
70110175616521535350149445231556756816628699274644803003017273559008632954074\
75064157674407059935395782289018726093351829858700516176087983041109278288701\
32915040818563968501475282043058663984964032069048318649745801636837548861425\
351853018702*W12^2 + (3620889938967895909801843411758332785564427940298045323\
59665794836756393582278694957581089817412395437124283338275869823819684003773\
46862439784834906105571840420832816853166070783653778395077198221665074507165\
86606568375885063333113925867105720396508839013517357034683203603642051708495\
8962822928429*I)*Sqrt[2]*W12^2 - 13065287531221488102056668946932576265802004\
43109068061933689515330203408363764832616071811662744326190055223200193592305\
46052679083359441668473164889986848258437885950498275261672338696848095749466\
57308128465668006834547958509506921705406806342896153324459267068472385190644\
714474144580067598602122*W10*W13 + (49625844709835696312070567416589806020048\
92238574984209345122025276798836237901056838374983252587885761989745414935824\
65919148857497104621387702134686857655593103453196081144655388946047131450071\
40293753468218657729841061304469781367672900991631942591531861807999491223988\
0061561502737006680768432*I)*Sqrt[2]*W10*W13 + 864671400314552759042602288264\
36913246953791982057035444292869316915061391363649251941414660847651281550874\
30521609941010121701935976675116812226281976074169699067421876224461988634451\
76459838668120881515676122930012958432558433850098747847250642885544353871072\
61576517718687442767392495258489943810*W11*W13 - 
  (73463254724666505669182417528180616267588145416088732255547529916989430670\
80323651505235425795752787780241960792075291941733840907991153285889746351447\
47467142684266751667749186997207978808304154257978490538389512796632689102409\
8477828805748127153453604760813413251443253307923275483669945834887114*I)*
   Sqrt[2]*W11*W13 + 87057715835720124791660382768263881630181692774047056406\
48508557269308159251375496901852402856090511264448718332576552856299087081736\
69957720408254422159804714454464142759579661184922532242837796932858143485708\
12536298998074555390081862728978092568619225104516794629175814789873891082751\
602246679696*W12*W13 - (33920664095451883395887049637651536486387783392634958\
79551518541307324973339561072719142417686881915472593352218086131848068166797\
83008567612375563787424194811736297655118575323309769387343559005776772690491\
28483910276277605737287801047618885153564777815632024804981003413081216992210\
536142836879968*I)*Sqrt[2]*W12*W13 + 1660904243696553001811889203488395556447\
39748596525864966991181291868266588516671288969802312522986470084791289710712\
62299711643045381281914254047392073034336033729610246210879262992305711571964\
22363273674911689770014452414457520305314824535714181217154767856477973509208\
9006434833400560145668956740*W13^2 + 
  (12190749072988742428089344064582579640487294910205966788729047722558916104\
74786129492954278304037248534827117996146479450031715077794927417740232363219\
87406169467696335399095898599182835155456501682096020498199067398934226820008\
82154174338828147363461563898340334760886507832626036967870043460861049*I)*
   Sqrt[2]*W13^2 - 1590569917750721019661167524620795067146625747191782485248\
22171040071871800928996193748557401219693086898422143540749673749474850450991\
36084462760559375991915382195957167130292495026965556491476225877232680681350\
15942835965339597266321836073182927404005541528566925658713300933280710406907\
84426688596*W10*W14 - (131160922205305133745926051620351677787506365456099506\
99126545564955094406236438513443801823638472226970806416746757452895106632446\
26320024003281104349529461802867981216130785867659381615984980984190233136523\
61402920675897027431783655042299530668562529491428930524991107822839920267216\
925438762801846*I)*Sqrt[2]*W10*W14 + 4283249358005560478974526548788724577590\
39334922963740876457681709721992159989398566219106214917427270665871791526375\
37870333068203152650816616830191759805488714733849753301195237132818682985384\
69660668146741415627852178717515062405640514212605622048617127645395962933735\
82491591055315645379979862048*W11*W14 + 
  (22654850152220769935814112230674449960914028495388165927164245561654333742\
00231520626178294158189379286334476080680614062219264564330156061973995985481\
46936029423556995797754980415201465991169234037381954968212049588101478181521\
856139820847151760898447305891818089711988693453992472407380893876629436*I)*
   Sqrt[2]*W11*W14 + 40999838820250638648311996784305453429296022883195872488\
29896080055786854564864552772256811137480927942678176794510822402708513796020\
64166599914260861866861166862299192250766985680707874248576617686623367517477\
14582318637355416714522435065160083340179113233713623828891841216132607090112\
6793569587204*W12*W14 + (2065683399618218831990867100894698798371824082973756\
54569247423418963748178943683224246007949608726661520463044390825246905712448\
98482225660253646293190343131630087790431569738713359043738176138214559633117\
33901550150871871783660013323523303637719612976798544978477849760472971877622\
00554683678795618*I)*Sqrt[2]*W12*W14 + 39826790524869177275360101406950696783\
12033675384164215599534395310007847479206312377425331544552632225668958116562\
10385218551300657395231962032692964633122403372842408543368168566684413571541\
11042281746358123524289638966389761385663228597933307092816134089142768157465\
6434546720006365538566265861940*W13*W14 + 
  (23446473110439415555220236137047869258033782450449113857023138220623197410\
60333567042055565786643075458727873480902705994026349176668695688622349216357\
09157370575850743765983649959265148576560653122163197566482640769162949686191\
673875599259327423918189615583259977618859822195831193046464972825009866*I)*
   Sqrt[2]*W13*W14 - 23954829051089325164344511082059626198748301995594197345\
55492457493611034819417811449622747026088748198730972281497109429952279742109\
56274327425771808805536363971012288139074684928272890045985318232887397462287\
55374784757118516497549358062511656785983685788614850782977481098750440580592\
121411249016*W14^2 - (2347816546692250439138541627005292421290455651796667093\
60268042785782227987881585384427756773620840275713233097844071455437036951376\
42114882268046316571255474813325576507001189581932500156033687579863274802436\
24475544262316918784107701984322536581660948645614290269542436300998037192151\
60388823775148*I)*Sqrt[2]*W14^2 - 1151384010244702842493995135807876994061697\
35212025141351585521639039986384756160759120189171996465136878727855576973567\
33089221129407403393795819130453876064036244144774533970325903857263741480821\
52313754512804322457627203083010528702254525584787596175499948365606451450498\
56383184338382194853350045318*W1^2*W2 - 
  (46159565216288263137303707254221686955338652931470181338867856514212814172\
23188288597053159527594150906641645097685408644063417694198566825697630294312\
71715314369749206817074182921670269843788269099698326952658239687715300812051\
48157452283040373785490021619811275565433907913640944052805317194283620413*I)*
   Sqrt[2]*W1^2*W2 + 88024299134959476313743191876088775996447726272518581845\
20250007041689468534048853299420801504260579082922484656905963552703348415414\
04879923737758759291744493036263732360559778631517909544321369150866080524750\
21898507434895584139588933248131050177759383550358693832101277477237605199184\
26379028327558*W1*W2^2 + (324029398618655364357678649011035864429116539372974\
55400296681099232462405092907044209607502471024073070597703441270727392528911\
66611279572502334071607858073550396834168381432414142113426807628392368030786\
28361168199176367474625319821467098012934675300199050638874932232439345319832\
6365874924737379815*I)*Sqrt[2]*W1*W2^2 - 972555177222683352911447137160333558\
95361931024532193923948933439608645491625399896559802339111252849515275591189\
46233205325751740608188421987965634702879124239425455831067152938601355096895\
90772659792018799398163676107254473732097173782265514677936246927698811159145\
65755320943829230131314492922242*W2^3 + 
  (19801391733316348530921471831816666815877314472466953325944436563789589944\
07817198906242639653009895062507655905444524523114325546617658276604906648667\
76353809602798754450957558759191360963317864237978293211375029037850236824360\
58609003572266195331641691803516255489126644190170943798141433873006970*I)*
   Sqrt[2]*W2^3 - 80132515140050138162121143989444811236429039310174485329100\
68094001346172869500793478988010431660185834532718911627677970801309804528407\
61723927613671436362835907794960869339359658440266794671132972639178309522553\
86143123834924423418071835356795553487736326038277435756106617758021760852211\
11020686848*W1^2*W3 - (918628741295459730382380742504912857879810234156828963\
26160464687950955837096950273118392152828794437636799906486280536336164337139\
63548399225541184074744821642752964055104223826192985832461382717245930096128\
91834927371306785862019454458429408712194922423004340176929976902395948935498\
17921698881158978*I)*Sqrt[2]*W1^2*W3 + 21580041678004095594999228209179303771\
93952195452513635651257825223871066401001984155504453626089772864761440257881\
66042877471430073125680738542312745426778768495451284384267215811628405337139\
31859626384361820111989172963991429875922747883333213586840350080045271502739\
614643631992343298101783990622996*W1*W2*W3 + 
  (32939260182924705834030064723491828155647070019787312408642111957856791469\
80713611835006929115261812095360613957133126408813286433025567432674477367389\
88014592610849544328361232729871248748872737178194483335566855092956663115134\
253738418743337636249325157417159663994878678363852780364907801775410636*I)*
   Sqrt[2]*W1*W2*W3 - 3381228574150814073619791629767478769013379881687285593\
02536247306782136145480018487405510484741658216373987620069778630172383159020\
93634978685973907804304891176067095300687329579733148167027624590671319348625\
92359293509317714419263323825065881155843107474313955485472439979962141808362\
49614966567332*W2^2*W3 + (182534293064457530571160253239776243622104273517562\
71632217904864363550744310074256089248949237759517459612879886343868617248259\
53070209665698558800339442044860840635330469905823013315864852792118376960297\
86278768763807274119747337939963429745203123418040886406027424097420075578233\
606115150438447270*I)*Sqrt[2]*W2^2*W3 + 7442145571979599566046746890688231888\
05454624774018602178119079595502874805221356487797664588253395626738234739610\
18184312672495134975003930757137608637020141070103485852449888461464891407627\
10323487496106792167028668403401631677523147217306963789043833022369860604036\
341089314017872184664180339662410*W1*W3^2 + 
  (25741812352288634082284955029321521379329814277501921661877091371685228962\
19461398693899400070300849010292312679027908084203264536977764103190516270174\
85949242618765041866773820939300288300801053008478262619307586635698473836700\
8072485352649531516214253020447951218501273353535116841838866545878407509*I)*
   Sqrt[2]*W1*W3^2 - 26357635781540724767316097453649839681453132129518530780\
93322395910548304781825603380914541274378775525194924101534115002761570121264\
37754244559518185720258958971263919541069260951284560164403845776204280337359\
86792440153468658357116321390917131754518463467704483204883220959838971422440\
7543387262446*W2*W3^2 + (8530202117982765207979255703950303102405388548389123\
88064237028476502500410585874635535489166899885824193984696405561567754433898\
04775654092603625054673745774152795216420373860977135719537134267288652782487\
84657494105974439637914413783283170589996479450384914149733906514675721746986\
7962561329763873*I)*Sqrt[2]*W2*W3^2 - 784381877555417781291104955499300203771\
35212816450015206499810619290557854696174944695057529309030830685064002056382\
97638004649964869086882117238466341755399748104378112207087740455682835702655\
72449330541149607919379854545330167764186693883659265727425275308801772639685\
81063720437890951252165487448*W3^3 + 
  (17997893325169321986833146413176542178737591777153207297631228315295864255\
49887000339246568194553581441393137668464121104709471753066188956899949604004\
27826981767354843497735395218142262533858380115078867875378105053322999862287\
60921769527634915138066930409030475036915912691318522876398013800617630*I)*
   Sqrt[2]*W3^3 - 36266162609706556827846205162674701323603011457798249722324\
63845320982244407357880041917350100179549057326183814351080719229148589532798\
91505678936763205225426460782800590573845652782085116954595339956007700207329\
73164995682968421759455359761542993429620210779031665518916444807877989382847\
977845055436*W1^2*W4 - (11145576789687331382891090859069078959494036037375552\
38741913723944623362816353896808189511052726215665314900227876094362107980150\
22783947122895386107231743418348688993124656794266834849777019978014721793071\
14151760369718391117819929653296868165540229754945339105351276006610553105331\
065912996510241611*I)*Sqrt[2]*W1^2*W4 + 2422150620947963306092421188311819577\
90570930429495760691632930970522077693424282014277208257318486066864079046498\
79984946010682976882740194148205110882030467614717500076873136901113707469571\
00663889565127812924373579592502059677805822468809243287802232667527776886043\
4397379376042754884053604683176968*W1*W2*W4 + 
  (19589367291209088367274918770007424019663403080066220756966754940677065366\
12635746840071195623491387657745036616057143745740276734292781645484051710904\
70836227545119491109457588229497859459847281424203806894267224243266795996982\
1400377796903981529721077977007090076961515110704189203559081826295936992*I)*
   Sqrt[2]*W1*W2*W4 - 2950876037714258958275269716299612376515880889192682779\
74598028405073095903502478780179087010817714156402322437924496415633514458725\
87204022935424574921654047341432263627881560867515986386219773838118959560102\
28206310679479118834866337535279009973133104777517999138466576733714171284355\
36092536270464*W2^2*W4 + (850995124712246453723793288331106587759859618901243\
16223557936558234166287800395896153045401637356178533031565059550289879287225\
04124259843624508089294547053040149721771812966479161497542225596154648074473\
28426361503608968229635253415577930659490777053742606131609743700728019826452\
92639175609693897*I)*Sqrt[2]*W2^2*W4 + 21740741080685210059154379154600982944\
81482098629808911407319588553590934143460785417855142983524367887469847367180\
56955828622964149299864897761528011934983836099290322744461733104386813464720\
81566255716732928649259924995976058790882238989396962377032107257674698985259\
686215982051544327949540256683304*W1*W3*W4 + 
  (45132217389249139188548323029946588103699227004559170303164983610303073686\
85477787452145058793788618806567403166609024605107821695656942298439472650320\
40798554084021764240604814325871686846524426209482859538200706744128927063445\
003440848283769730089686213240218734046893513240950950200412172123806372*I)*
   Sqrt[2]*W1*W3*W4 - 1833237947817316056750779371568163758003396996137094782\
32393789541872959193400823832179821347397260319989578817837721538999190647453\
95229109885040463737437360307831196069081990467472481038788220301404919243975\
45647450302822874261524190536490061631302936195221645082607730884467329522623\
48641164126214*W2*W3*W4 + (38406699752803461966431739548672914872464049812527\
60108871072047575082616164713999291329926770480336260531933123187825417022556\
86224994134377720975582259565027675910859210434319842252039663263278264133086\
85130562069550080809607362523122278044726404822256995729687620424890006684107\
3089237312073339336*I)*Sqrt[2]*W2*W3*W4 - 28401795965940448751479064028897306\
33104016213067168522375327105546341827033194378759755702111599496968607957154\
78529277929010723285525572294173171665909404109221985501573293050746237599216\
04283619420428108771173252585549424269949945201613740571986128818992114150955\
2833507582749646176779573197188286*W3^2*W4 + 
  (18618593652682939342521121649640279462508771180750589790468162038359895084\
14255043097063018569793625962835749582403148835559406242863197428918647943161\
24013541769285107778080654367243316092836420374353468454636446685789043991603\
651819411157078528464105061021508993936106159571004596493107843724396004*I)*
   Sqrt[2]*W3^2*W4 + 86078998594632446031860272410995658111071847204228716799\
26557328609793633109936482905513133136487526728771344354232690608303543206662\
08850357337792548380909820290322121361087590764761762049232394816723379370891\
61452462075415759988035248593083893980624149190009559884197919393366053915746\
69430398284556*W1*W4^2 + (221919912499058181578754409755439780267009955308364\
88865100317407680035525662753643768043779096501402291710379413851813661996191\
97285190897595555666025401227040711848204921003775308788913632189611741096352\
52876966332671894968955956939100871023896397621945708848420435339902361703095\
1715775703112389748*I)*Sqrt[2]*W1*W4^2 - 311567671339715830605694585024551701\
92025863677548452679761156799634509842298510258535186607116384672310852018379\
35795591999353056461089277184425110379026043789930493274835161555870422528718\
26220492342875044663182822199027977070942350212784796739264901971861593099806\
832270609387464534812406351114960*W2*W4^2 + 
  (17965125246057160586486232136407857151339977747012023047179843478477197509\
58777732096740055502281398828836967627455805753316272707353303623747817764831\
83956565586766695694753899345981985903319775524789185897319214106637626973820\
283228300419941318258844631059520715336892189788427609173726273593489934*I)*
   Sqrt[2]*W2*W4^2 - 23676352029043395120884127767985828232266283991693438857\
46662744084213593832629391762887788502185886079694590498004049657653505465668\
56029431200178455586224433490764440912691322948870335415433751474085313566696\
54816546681661360535198668745033227191002710042139827989051171390651463398239\
9319017343498*W3*W4^2 + (1163051051266921231042046694855307274332061987161765\
24424264912092542811332533612497201331224654653227876447792231165519365634769\
00798621268924420424180628668091160204548158872048581518446100758840081552318\
79452709775263402010619151032022503921014295775741471220305716452549308502036\
17245428481181676*I)*Sqrt[2]*W3*W4^2 - 80976865796987588638021325269081175226\
06950172811834265084742428551396587688312474469480324022349306650295260736531\
54917162207040031486443593188006705486748080560251740597396654778027654214685\
21770786526514323762219009622135565299835624525433464805581915942179866158169\
866002393615862299171200692572*W4^3 + 
  (31966139149180000512289443838740752059047392610101332372086227305225390150\
74638905866020919854383007657749193920593238726200337042317940677955691030751\
04919543424658683794179448844697755349007510166157643970501414922151768773357\
68765210117768747239502302085532018954183602628205159462427794682656160*I)*
   Sqrt[2]*W4^3 + 21392817223551511970687487015504900778474635191854940170871\
10637997112758030278840075869818042845123152736198951742180670729310944125074\
84273331320379067769554425640824031121022100697001241665651900454155058759603\
80006176307439649521991594717497656682297121416906071987995481022153603481121\
343365322*W11*W5 - 9539439408027439477588959031072091963879432519652876686684\
66094919077678067768677903055507828992096088218097258368523713529923806167179\
60070438399954812266422207146373470220836896645002812951480453601010143646257\
05145357337026270905615360817945877252303269443964296608332331301945704289603\
815722344*W13*W5 + (354639267184030941064236380809667141741393863080934882314\
66311833118284056249529402247705934435671683399922912529536470232351975761818\
69644635968904492244817834713065146576526772032225505111005136281954068620589\
96556960652004186179708602391669726664264413294368043777947339966098634173610\
49972692002*I)*Sqrt[2]*W13*W5 - 168312782647700126506608616821898377390553496\
88760217699432514422279624890058035253848784264247048661955966449080998027509\
12660087638524244169059037935455766416931477027473328115122759934306773394206\
25449061912668972251307533225957296024168051801366262814666089044715495267263\
334739166474706527648968*W14*W5 + (111184311891089021943015513036555593805698\
93238994628965385727702675597629315735597549459156114936470316906836746368960\
50187821851018731189013599153139110067651621441511152153119199289228007670075\
08133396859031950545784544547034253233927314165251919560200513626440616032228\
247567919115033883464635656*I)*Sqrt[2]*W14*W5 - 
  173008872976288288774355491539563419022799535461960941992958725341482504539\
48681469872123628993052819425601021166121159057848661289787449574214107991123\
23860298670195053984620424364508133378878043762764412849504102197370806734691\
8840135865611427311214155062402917302171594041584150343940517567239760*W12*
   W6 - (23050438207421492181942348945532651112965638124500173712416955947276\
62553204594241771235199787253049858300221605522792437590816224781106118930375\
03360662401420221198606267224586342906556768492053293864339174369287050403540\
47177571638672451979928823372353350253374986949565312839553068528614301688507*
    I)*Sqrt[2]*W12*W6 + 42244948641864001772202647746170672889497947938489655\
72556463059264071209422151387574663006686220272135286308758015120726421279278\
09269012495232796054075180856350058596856564468295231166736364898287168962062\
49049303058084459234752888093696889709428066782786854498309261336519066006687\
25932088215106*W13*W6 - (1355486207270922238067934129517001199523742362046440\
27950948420294717621041815447055882041254534724365330680782886172579989669768\
98045507341050980189289933258378721836069851833413650773223035251810196603722\
75634691463261781506969236502838707882054904841875741502737513572583641847461\
4285717024350541*I)*Sqrt[2]*W13*W6 - 1550038168830539897214308286976828014781\
46343489426959673196745997652698188552193861843839165366368629907287591008230\
82195069664685705055635452884370455572457595740950674169208838690988851231549\
10074623582925815662865375299737936904644793975729638002137271926062323120620\
17007684702466896018966747980*W14*W6 + 
  (12410581230401428610152393506573337455294726632489947987266070075943519375\
91567841433070088552709516430286707542131047697680580421575112179436855624362\
98118146718015136410036085814657744291207342574281403005046042807053595627859\
417532062711484595794503248511850651803564613042520701489562191553605660*I)*
   Sqrt[2]*W14*W6 + 238105848873513058316926132995468450409429199902444342966\
77105877660405287000893144887330644590405794887166303130050526456356872035022\
26820773859071527386929019328137249055384886671004300212510359170336669110019\
92777058746221465326369206924699341942731397274068292783776882490549353292991\
03778168684*W12*W7 + (4153296826896606968376608938899402702296303805473633733\
34140494949370219302571668346089628250547798374915913329837754495482228019504\
09503298092816604164980619794480673708486999422564863307588144319588837220146\
19137648341685880913941277408037576834923847694578683978362575708323225910381\
2551297792891*I)*Sqrt[2]*W12*W7 + 3517170781762154976268659855632699549596401\
05278827550073492897135997847702203673706745482013645733833657085358853840208\
71602675447091153273770493397430895902342648887690724506028506758587301552426\
48395617972482409903652793029681479565777376217404510030441211260158497440824\
1659885602952698430396214*W13*W7 - (24017538751492630599894916437933083693480\
67192435884199082238198942036757618830451287751729592055954020893380720436045\
20593286465599237696029243904766371137948100750569797504795836419076347344929\
55108591440344393174042066835735018303441562930344795271805121450490421775315\
644401981126385085651658781*I)*Sqrt[2]*W13*W7 - 
  172994681348908348663867246900565034486358970051970293923440432319963414067\
34871835821375535874061835565184677078969348557004199936629609034652093381994\
92202176303463368855259687700498981946232362734292553142452775006581922259348\
43542220396382629557313712639186584915319063955628123740889265727982588*W14*
   W7 + (11084223785236155280397327581084608126995960131146912219037471098820\
95793812828778682641462473523531892554816307168450728165573346734815663853511\
06367197367125771939244781448632809862917119430962794373151569033368070574235\
69647219012002184978043668331676422605963103828459604740201657897109558894026\
8*I)*Sqrt[2]*W14*W7 + 3127005794041305543809844538284320791516558899734428184\
11989602698636529772192043780599027253527796858891596326365329445077201107217\
76705109077684270375780856699882641881356430047833848974226797103796677175778\
24010600168622044832654244388473353897492520356741366661721248286493241459470\
0025858528568*W12*W8 - (15066775846873861523203821530058192106338244688442220\
68344149846233339503453378846942057880115260626993047327863356625137480360567\
83023735066790649623849461244700409667520211978997815032629100100626759357973\
33952861713683193187674274225125432602194684296709952883850815970412159378819\
35677955770870*I)*Sqrt[2]*W12*W8 - 215075149988041738855685058776745834179240\
96319834131818798600973237249781731873777641530783185207677338029844535953911\
64443639806399916099856420342818518349524848876788162252149745812441709467909\
79083431838628725954485061593169628105335843034673374339861619578425584709706\
25846918288696729332687526*W13*W8 - (3086511779272784998445312897861008229332\
79054561760872886231214101352501000075527146084992516522212835732503170874266\
83638477005639468995338562745540715444711780439038762380730061197111688607747\
58996396303442941578891992566981180063430016801313289051037875535206291512761\
5835694479239949358951380778*I)*Sqrt[2]*W13*W8 - 
  160194623603049772906042300274385999052850240207090112783499785852352114999\
89225641743393194350325155113098397622938348396657746788174732052397329663404\
99103221053990900642122451902810535497854636462188394919362824505772579598302\
25523282558863133915672816661371490952323074289584199941928358891407144*W14*
   W8 - (12275255047738802591822394447458751810167096663662819289117612642130\
66756693770946427470905998775613067143594367421248010348149456246441590421281\
17183023023427412725257288054152391724523327931152170680433124019055483244814\
71911375721255330132954998355433364753175886290393579192761610539582239049691\
4*I)*Sqrt[2]*W14*W8 - 1443977445562241899047130919681624980861492651857516343\
42408146848107874120573050718389327333837908244823091966835807079513545523219\
16909325077155778092829362556338965617525761619094006776633051963172889076414\
27811458984649832466619699665337387019476827629363859131215441322592650645954\
8855348303638*W12*W9 - (86619459965520183350302373079455672683771982661253628\
89933712065141066311889767518095402007365585317324326679510532368627347268940\
20885809837086406723285891474022363975074698629011969366718053234180859219760\
39676171826994498615868937533434015825145276793879290608521250709388986679749\
53657914487932*I)*Sqrt[2]*W12*W9 + 679745336558538188698166356476233328044557\
74691725213480570166727004321635875648998436994816368581187773065092575704935\
13986734991587995423972326873640369146551528600277076197154520167540612108489\
85554836937639577516041542024798452910503294360656997723716272643459222986797\
6180157343530382886451272*W13*W9 + (29073346833253068001341128863768140105234\
09513002338789637181913459945130636709490037686669811198217907086128861676628\
97579199255557582881482046719749746636316232895879346824003385316980690304951\
14159877965649572165333034841056882508224280222914350567223953873573026614858\
959878521282986698019761692*I)*Sqrt[2]*W13*W9 - 
  174674813732000378628200276909839627361963475063156671024902541350905496552\
53941626679506815460124920052669417575196821622146855160427026150794663224979\
05005697126056320250597685195448318818230035142496099876668460023558959271370\
97229993327223652721832792538041787965330127360497382020623379963578064*W14*
   W9 - (11838690610748589595463547673195566391412314423211654901288722117917\
05257200099115464680806897074975710549315157063264616625412264859011584446512\
78745338250196720862076481191742509980835417065147483222921333736530516507556\
45416994162281901290531735496135161094108217897034271590556339283119081599575\
0*I)*Sqrt[2]*W14*W9, 65602282300267429104978505398678974528102573238954774023\
35499066545319704231682429918794274042730267985020266577138665338064054014076\
86505580661751522483253656087052952447749062052407358613200948799420896966499\
83766946993628503214038100834359761236609347474803026887801724404774451287575\
940071164898838*W1^3 - (19076095572569110798614041854138674695096938295526360\
83628947991569589732419191477496719711828665957104722199165755650881202399113\
72260311684066766383858287696081831359541094796302915406013090484598015562020\
56694843108833046893205571429025135441461762262649458150098774747120804529859\
7955720163627175864*I)*Sqrt[2]*W1^3 + 246538544505382946963316627475859169186\
80266283525847568839322303984835329599888168792411586470912413103947611479350\
50773438672312031909111494395426336402507884361678292444148166710487298271013\
91404338160832111277934540150600671327249970967970394746236959126978241147027\
0144438183551382488797163178*W10*W12 - 
  (57982661692229636339640558309870026678853619474613419689080261234938759264\
26726257421138772980364471619621788100339691799337286404276858708498442455854\
01196736014062776568261689491132928276556543039540745332463182057180309574359\
6276617435621228649875450414808519438122939003231768026188443145743134*I)*
   Sqrt[2]*W10*W12 - 22055766059347941634508866580677391857434118556863130833\
50241182313604389375875004418847959714743511549963717562834793298647888705163\
27139856461038160501768540944245526631150812136886439042460541991203638932009\
18302333150914420565466279129372378289486341546566866149774099434370835764038\
73823636804*W11*W12 + (844711018561095886279384003673374503789122093085083870\
52114445026137311741226856110650021218035786985290467734790595257311899851524\
53482529772569968915856562882129750930480207258944319384735140804445994105258\
77780121481688562226236418884325258160231832731720999178102584901324078239525\
647226693480*I)*Sqrt[2]*W11*W12 - 7925241184686610110153708299599616806012310\
90543145855125921909211153212527969043728152774429981289347346607010435638337\
01759429418282937255397746400602952566302975890902410857651794753820113962179\
19914970293979618135497372303109173716246613648560329210896816434465385830348\
192908013291265077242880*W12^2 + (4750500937715211482062043082587125856657796\
37800730933205894078355751974613375445356199051782804390009449369996778996617\
90365717632441546818504526789576798479571638374846512558979192968826387233215\
04085920302249504902058427115202871407885071462525484258320178854147585716073\
841252803934889639189101*I)*Sqrt[2]*W12^2 - 147409865020722900250445312171475\
35825996955435779628768619018931477166680021290344967086413090486252925800264\
95572147496903815065508589099350694891570476962375963463968342760279534135357\
12888834457072809554946968827970105367751601737504883885848582167967735460745\
5402470587215122695343056851190684*W10*W13 - 
  (20412011520325819378380263245719763104584578414113680041257656596241332515\
59611069624509028369406183573127716561370708634572436818366777169432548579464\
39851889137417158103324780243466177044195382826452306999460175739110411499219\
3459400611259685850272038968492253815106439228329950287847760524375580*I)*
   Sqrt[2]*W10*W13 - 10359818979528983214911442287171261865237105747807899230\
91759411213043535048716193649637218198083769911028422448653578494372301008043\
42965447075127947115093954833735994650025711400688009711653610882322483270874\
12222471579817224121840463331815942676304419043573291529203749704219269977005\
05221383762*W11*W13 + (469262072111547259760076808078998463033592791350247252\
49214208796741206824353253478307261727237625199785164403533310849040966526472\
73598936379660563902484310914371621717058195513735430773500154555352963306441\
51070882406010896742667891033481721002602947331177497535999592187161974107547\
8298015951634*I)*Sqrt[2]*W11*W13 + 204047181237700266356731955335248334014704\
97870823354716757398618266045221745081962320842017335768617629841024572230583\
70427216301418175268715289502665960376924870602555942152159051452719738358007\
89553795476003148703812354742427288464890318635838155970552707170332549658739\
8226616078134058299600272*W12*W13 + (9207860901900699004904371082232007645898\
18950474778694113966449325611427368887926621315436154881074679033409108433294\
42052232487764435178711670627376163217323482188573756157845589174474086492978\
77339856860980089898162991005526309603567193291969527016873912295403003505125\
562322295880735638693728062*I)*Sqrt[2]*W12*W13 - 
  109476024993129103113173115035460118239480075040709723540270323984118026974\
33655979263869550540811445652120530588272987449100340938080528649327228976829\
82479296506364534356145766011836556544210773614053150505212428126538759797063\
082567023350005207941117742435858790845724632540074863239612283281722*W13^2 + 
  (18903977258719151352037066766011319529807834807519823787303764050826125676\
05121317075532900058238863173115231828563476740922346746751451956939248299222\
99347071041992818198534318547326632890566072822592134140367793590785159269539\
2197012062182726642210103325154949546693868114259380330523253975180087*I)*
   Sqrt[2]*W13^2 + 1723260026666401797208329272353200744828762275685456999190\
20690390083661960444419693598732947479599080951949496779187272934528589055250\
69696313170906611964857280451045767454935587832455898107929870895616358745399\
50243049432129268841904872597463640370527490690778934307706493429599842747416\
8973379556*W10*W14 - (1617436518201958102157599370664672271400014936831114619\
99851315181348438909292996540476975948853438197390857306998061761306519750869\
83407980183945135379634488434701133415519043456714811537347951409959424564549\
34781084966526936496950585894743308660863968472996154014203297396941370208401\
9970130071592*I)*Sqrt[2]*W10*W14 - 251665821916771862779065710786332823769839\
04115519201548912537251903282282352329736448228044427619942629934603681062853\
00676008907687778844813533679357459012511230833393317082515500981172312271599\
34956460939737749654684322752105783825276679890418675118908605824677248217581\
90601899824929305030684088*W11*W14 + 
  (44649190903370425984072145707592835441347034614366673633947872541535211453\
53090002739735749220332681808995262272975162210461957806628780782430845961591\
16604187658324043901582177168914626463372224487762088188971218201652444167400\
25453071558749170842389306202313237788900829848797697291486120749288500*I)*
   Sqrt[2]*W11*W14 - 21215771814894936482835957341401081724079561982428998500\
69187758746681401233843276748156317536605996993673154651404503109347459435206\
40496492165837493779101181304872344385490917271024450103272150119151927632433\
36679122288615676872799869750262702379957326877510554582451290944882437897217\
329673714704*W12*W14 + (41929899372362629290577531569475076990268534432191339\
93361128434010120184533865883419060683897996224146185347397607768330576355486\
15052191354027984469970399894059155354093110661505004014507134236095577152184\
98531527739202590407639748398278398718867796116350340439634317699998817509313\
169154038188938*I)*Sqrt[2]*W12*W14 - 2662825091318763252284228454171714918290\
87484534112114956623104991776932569036654830550142307740863913460477137221422\
31145346291189563289208926821514961137202411318935929077903181851873143045990\
83111881131447531094679937181377601418435329157991663019019782618669616503752\
9211265765558509304888789480*W13*W14 + 
  (41170247279074470360717468103064352061614529075803239855526994981637507429\
23443956121280933903385342190148250039231900397571097784179854790044228506975\
66647968553106001027664829969701244438946498624874135595256415805959382368160\
45309615095429305668426906603583356338445346039501226055036193424162070*I)*
   Sqrt[2]*W13*W14 + 39609129558525293674463185120366675349301267386617428684\
82249975955714379436012611204372689204839218764387663695148073918676761704574\
97282684202556924681273246747038494966804570852289858327356355706504739953139\
09006205999505357088405427732678539961759458356912476235939780866308963497426\
664739147208*W14^2 - (9937488043776302308116884805020467305183162509596931137\
71831920372850380567448380390309504028634625229356231629715827008072577422942\
24343053924571617820131806139559629128926574035343757793148841527223625656181\
40077758703950509290842024484606855438364818137880719455771614949460445362370\
424193130824*I)*Sqrt[2]*W14^2 + 242697570112008166479136517752142254419067280\
16967718542661577405513111102116780503707534121895410380685682000552662100174\
50292917473585839985764071745695697854581063166067590333566727103256380172606\
81800525871468487429278809608216971800547653834561530762036858155465336459862\
66473271170432241587419718*W1^2*W2 - 
  (12949245827221024479899652136596864530742311673074642453995906765791734699\
48014795694168358374379742493078861263534398036754308534302219341742588259166\
04539939052633809794110952406662096024687335303937990628394453896726438836300\
56830619309576745076747632773311626517940728882449368728156694192781869889*I)*
   Sqrt[2]*W1^2*W2 - 45979808948887283988923087000119366781571185505715606844\
54817751310604544243087803393719673320048126957588020157136799971287143687779\
14475621303036801034135123004856420936170607330884909117295397957526130040420\
14858836803052178114933575155389315252315857795855886040161089329870613944751\
7582320558238*W1*W2^2 + (7798076471807961383668530446833260507009845944420878\
19563860505152202175306703168017586463042373770002254549007644783192540620805\
01445396327013035254930300301325070136473265078169072655278455862582390824775\
11653365445499048896152821604024219496954573329706885747748205993427589158667\
43368022264346757*I)*Sqrt[2]*W1*W2^2 - 48431444282671309916978693173061025891\
69316887086132289581744025836690721000782335523497401307135777682747663603080\
70786620856501146315906234408737685561400546318203903957168142229525539987936\
98138365089849429079683382042164594234672187687836687934769745799457805535840\
16850877875231520355450730952*W2^3 - 
  (71261631227812067466969851855768384780607045611157790375377075355212163643\
09466308352766430016445115187146344452859569628434494414297592394451568378705\
97465500401520144533971073739967346473379693321502954655542778081104562735508\
5751458065386550022407671569326063533953986915538746479415010500436890*I)*
   Sqrt[2]*W2^3 + 18033454142670419360911826659831503809038393016482852583901\
59756506164404818364671123366271546377916260027254992904167202504696722792502\
24712249787350610754296797319134577815607168713313163071381335201747406632781\
13417064957458048353939815249168908101306173191603119227081031004674616171764\
384335977138*W1^2*W3 + (97855739627462178634388950692552162069345621406821328\
43082872653276011650407198184523264965981343547885197840499820902936363535870\
12933672094210612736724493132405443619012223985149530108537658679277843868462\
11648579027198537979821956759216936835949842080799020896893348573650517374542\
3254770054613006*I)*Sqrt[2]*W1^2*W3 + 562634384600482898362567251106043301808\
26286112635149633816577573286277174667390765423753745242403606936767159161026\
96667803961543792290139125974156092993635559219801519119071496694675807043203\
40003482060820386228514843690768978552579566059036736435099332920386451987851\
691963435774045820085974472474*W1*W2*W3 + 
  (17816688323938099250509505497451400203419093407520347308048185494910732299\
17425978642323269442091835037223735340555321847471974803832657238011892824666\
42855338695047598641184470780607021556517278610867128622656756728642009943641\
2859993031322356596335983467385490006890608976233479208462207494242716744*I)*
   Sqrt[2]*W1*W2*W3 - 3972016078239203793090205628881900238346368823707110640\
64571503428626576202208111015640451242135891915760573007907089464063407223065\
50897982249886592595602911403740452473955727874140866578878892958140920791030\
56392050168419447291329686178427941336423306750820201838726152782515749495044\
0180420608284*W2^2*W3 - (2150582267933684078034592699959589731540061903347928\
50604447668423859971006487460549281080634940455302529646662499229348327050756\
70878787370950879834166534469681626531387804168325687679569165452000802903340\
65092871601097696243642305318241050966515385456495174635320421101209435846552\
2704907778593514*I)*Sqrt[2]*W2^2*W3 - 145917720719902808499118188442298239711\
23490169134200743798238179969219587340836785712125877901552685672049073647672\
24460580688108591928120626591457425568197305446161911840497756335115982721167\
38057286745666648693227785486833422615013272055326808875325450058855465276108\
933628093221391413146847120892*W1*W3^2 + 
  (71707530517421987341394743237737041241581314285413321718445424096876438889\
09714535604637514301121467411000286974951651784120648128431078775847467925582\
19814111537452967944819214844446663443620164259089828477183752247196008510014\
741298066028185633516344319783560557025830314609081581862771055682309853*I)*
   Sqrt[2]*W1*W3^2 - 22776795016125788292339079430105407255586975930200696700\
77925938488992232016061628922334961267523091800368154266962849880999769863006\
75294038928204600561140348714475269863407129997885816459270575606958401873705\
23775212313988045900499025148289034032837475635561951246240172671163771977368\
947139358292*W2*W3^2 - (19324361520084594660453068541458176868651331389073121\
73386674349414999575245428768802446238090347340907540025242415487707875847478\
38206413701155789091855745952102614144439593505176420645464419740452092873219\
66039369335815243910748855900481400265980967924714669222461163457771993992180\
442289341146531*I)*Sqrt[2]*W2*W3^2 - 6075594579982982209225056188042735430941\
13477247928159573880702377674067956573623950819885627238680038418639649152336\
75677014891375298613917683468424494073454455891808406524446902791969291897739\
17502331031086816919447247868078128969956152571627009282878028493604810453842\
255911678051375644485010350*W3^3 - (57985192504556978808027674775307405525980\
38870489376739714110315246175515886534236284124568230890033346760508597118005\
59101459888469533545377823445179781899401085543528470854731216609613748769806\
11435034317630154105105932785092650384215224847806687903149452618559853969742\
11889962140566245175494014*I)*Sqrt[2]*W3^3 + 32208320755284857832819024900286\
14429370586714742274532641737707858678765803458964245599902071924966978897367\
84462937855558869389848191606866630194804783550822868732495090206267449810482\
27610187378324286804131084460001408394758171739361350824712710866555417113303\
29430152823736983804347003749613646600*W1^2*W4 - 
  (12124793708530284471893811864190198613221425355105864252721604017801829479\
72236912320820856394765823044242147962619706103739981528987828354883850838383\
24748446161795852508130182357726268550920179489138402545302122308950748307025\
74743211956945164503107048084401397764462966582526759325806987536255897157*I)*
   Sqrt[2]*W1^2*W4 + 14248262401674607636594889232600951311161091125898231578\
28523419741838604488381586679572871339757030109506970997076188211954338295283\
01401939528126736079200742442678185993378191789018581633973959066919693918701\
13300521393920757715236770800419578941779762845005383059707872496681485648404\
2559014777106*W1*W2*W4 + (203403609043217789106454525391327342955134514398731\
03135944542435222097523980138445856256664267859480389207760528499084710735557\
48561764912468711485128533045583263341413053458046384938636569050440320718448\
36860964244060564025271814261675171488653095943250592127733295415735704426313\
8042400081856149484*I)*Sqrt[2]*W1*W2*W4 - 19436388312711379189459619310628375\
60823435478399323106740131236263374467219532311432882460453686506528763158356\
53691689422681293046129032244181007889919584572768575027884582334882540861123\
84145237195396782055568678662487972645791106516448655086946360537072639740658\
602118925984207723792658688218210*W2^2*W4 - 
  (21122874993697627172833877125307569907857842714321307060638190341070680578\
39100462820140829510713111541559813444853555911930183627411181562727761769610\
60488940453261234097724535435631887069144066903900031750766667430205879253782\
93265692346823695730033791796141853678074283951844232065614443984589901*I)*
   Sqrt[2]*W2^2*W4 + 53705050435346726598894201262814590192344050514870978532\
41899377247517126097950366108106504011542034871354615472875091919148942183836\
57283985190731825909137228938140721745885784182082570870171161811964148138332\
75062845821226176143827268941077331866700562106413849939396571071411941991504\
5426516313514*W1*W3*W4 + (191536616458444231885697900320664423229385436921678\
09665603747129836750881870216110570003118670265540063740655835513604685707910\
23519796038836501442803108952723683210995800913157838404981453134002769762171\
30764713320670487359937495622426124206107337188050337170161184011595911125601\
7005398475194996342*I)*Sqrt[2]*W1*W3*W4 - 66340656799499950991686773601553166\
32405115480970699725354927305101824105251181046852318729214120708121886190357\
43958652257583829993856494629534431487445123619937647086838378047527035682214\
66450945083805878658397653201667506040771519697563452818800292294959930848802\
266243766838241809908728362995620*W2*W3*W4 - 
  (42331161931953006145918467948586717529295618783160275308757143282283328624\
45274581201189479420820899443379872902006872801926600732822300529324053075503\
72519421678820243674125756374916215438421285535316291156002060768874946196147\
348179390954590583762397157180167525397963562700162809156197801710856*I)*
   Sqrt[2]*W2*W3*W4 - 4260892432062327655794269446871916766385732611086600004\
97684241285697567394535750149647858502319990829601481002075137021630187924796\
43837167378762087986907445333845508553546183614944075991339255007769514327394\
09935750958360663687755229568333489782164746076228475331494051743377769923394\
2625739478948*W3^2*W4 - (1840397555346500832205748171018778451025211135716892\
95505143245925494701528575054177137829749635786249975690017202805214082579315\
63669588299267267715970328897899157931931970763139789297431936356156295269595\
78263326859466154443865894171009049415822330123776392342074821712716771583243\
2450732715454830*I)*Sqrt[2]*W3^2*W4 - 184412487580782528179080228214483565277\
39109813396825518342735972824586769145296728376768420834068130639495944620130\
84904484393848211201013895180497877573163427482037218208193500360415219039632\
60352614560401649991543440645588704310980671495033225492585461198581752943275\
798140387579472699776920533014*W1*W4^2 + 
  (93956249565356907698165396671695473019360923695309830896514958118767624736\
92047154991656787402483722850994210729598771593842819106304837564682025864887\
38574490192410999904512618431784012440267354323825540950504005174214860235052\
080789246887291350645482399292450807519969782415951200400011520878746752*I)*
   Sqrt[2]*W1*W4^2 - 38713401829495239120135662695900240182600618190785172488\
81218951629904974318720360252263566842895429078861239892623703187909786236914\
03432923622643028085894171685516569680319207574013016751567646353975113677857\
02556418999646390163394001420784206729790761028264353067183110318010773311626\
460190213542*W2*W4^2 - (20955753862693239699390611168795723260298389937003253\
82156873733251594044404867661236933875604918732588145692890905752833777528138\
86071494596392240818343889190650903396609202425402875150249648491871113510021\
32083617341751691079908945601469860428464538095044503166061148003922225053389\
668297799740210*I)*Sqrt[2]*W2*W4^2 - 2456063443129849360011821925006430902618\
96697111135057778000160808447781911375209085007387381337815891176533017313277\
56447732698004437618864543689358057247532531239771375395722284437362981466608\
16444285382239970121051127793505762079556354423978024004869250705554533937248\
9020468168476681758897896716*W3*W4^2 - 
  (20181225232451481183366704310041065259497941700986679549618886151293749606\
68846659561669556281355197491915355371613873622727470147749627163743211698213\
59954880787676065908461200341901764943306136422123256211256679023937881346241\
69520062584151703440969831277502884147863851057748509832621424298143510*I)*
   Sqrt[2]*W3*W4^2 - 69440476944105173267659567877568147159343604192804799294\
60363877269600202731157318882565266062032297781258760815609631732759615305205\
06773699077705518615255673261214574555951786736883028744433403724530368081874\
56978867031211841037496829920488590718836110709694637876727652013872228338098\
12093700586*W4^3 - (707420766594837167775614232335479585106305889706923512313\
31260667860241859774847602261031993661227559783729191742225796070921237756109\
00433477408978215293009435604038590095682410072902446016319016572523330358100\
16399368354743299891819938536546344363690905474027532361971960327572927762428\
0336751780*I)*Sqrt[2]*W4^3 - 293481037326955742912851075142201940246605703338\
92557048763821274848060324239805983824829990710502136545293554109701595024470\
77368596036059171132326469007031176542524153683883911719759468270762886959680\
58626856580940058721823220800686980855712670050383043232978768188742363328398\
9737366199037868510*W13*W5 - (10743613995121069876628458006389732127603607562\
50240173453190158332605746549221769033164727631663765913531093905825761012514\
97791417267677618850032431146432074279876150043871700948643976537768887185987\
70953120732170190433140458068776148548360127568006252956894061210140500979841\
36385455188930539800*I)*Sqrt[2]*W13*W5 - 248674116844408506808838067958109404\
89394539107032300076974236947827744977351678094425675529572476844884430258351\
52563258848658318433323070886564006977143310199114695287565351239387928677828\
44569182859024093574175770304643054335975068441303443118172636436921390109319\
48285409184455184591864963471544*W14*W5 - 
  (98084843780947277906233689685129957878161736152333528231176636407987680361\
41951450446651114370718475933853529417720097978069943735774220568887866570760\
42825673782499749173789645170414806013820251191062008183684342990262045833233\
0553122790687780686973602203930211746244238289978974705685411027267010*I)*
   Sqrt[2]*W14*W5 + 237697969150572355229860966838943341983051502131721557454\
12340422190141755891987111954109089364945812808179988352690896341436788268056\
38714148125781989641883938062675822568011356674411124907396132227268389541773\
37555624181193773883577684385749973963136634682410067466533283122468373372012\
4593707258*W11*W6 + 637454105249037574553461031186867092744400742473550727128\
05021032761584205559554610967026050937398472581548332062507782614541626776241\
67778818366869572641526197681283863758286387756285462601260872851982682242444\
74211393033628024850459105117859467059060607351765819244746209959184283994870\
6740591654*W12*W6 - (24396623996752730347532684708712247244669956973127610198\
95490718510928330310620333548352169689189017532472337793353853286533693284378\
49500292980589389813644208796365943574264523136591818496480904416283993591094\
52104378102124005522938342876112313913664712607244041224786334583297957049827\
89868123055*I)*Sqrt[2]*W12*W6 + 401201999772533092920180485089397270653476993\
82201865820053196561348868356353982505967141321672053528150615066206235971239\
40131832050138363886002287292971697886955247449750225686982460168236948218754\
75437009089966249956763670073493852501057891797219232629553808697787865967263\
9292661889999200946426*W13*W6 - (13978489385403608471588845777759208420253177\
46068888521362754938885528533959071048316261689349590521606450209980942075968\
90119445193895050182383389075915685106324990174307391164129039517030450246518\
90163805899020547442010138921138797900578029317501335514763158444597309410080\
36811033767304111727111*I)*Sqrt[2]*W13*W6 - 278880975001118175995694826609427\
94252648319809336706695821800467423314697223615646781422655350483697788752128\
07283691151106452270006472225604643076916498665224408589170618792823474618907\
85989104253062139627093849991434679256216499596724102245631439665002504056781\
79202568868433907384048297530716348*W14*W6 - 
  (89967251250805983781580834091081078939734370665125242181320056397844053801\
35137215266562219839599653089065525864739955799127247127970204753324837131920\
07468306098836871036461430835350237924280303983048953943224717516519076813345\
7612226132945999296910169984001295665028359935200819039485173066550194*I)*
   Sqrt[2]*W14*W6 - 742045457913231551262698410302926083559918576292448609683\
71409263989268115955050531602324629311097358397908684746472683284874221061037\
70306159951563562644224206564321998928590651545099623825361023891162819312375\
61655864205277235982970511995885393667550282586397150006003024015487688060135\
3654059186*W12*W7 + (19912434268344529172654224581406494438563496782677179952\
10509632052061299277804453402538247287125790481912625702882934919274037483359\
48079399657930001435397093072330777505159679342711404344884763227469986755513\
72401233527545870708456030267522569146642890390619063890588750454313712766506\
94436357761*I)*Sqrt[2]*W12*W7 + 267679884488067506409685682035487039096671101\
63494532902705778661554483079077017613581884435082177811092240768301820317409\
64386446063763304333744181559360688171113477292873299011157270871342758494069\
32917631165324996422489051702373704576849909092137691238753015531033358571632\
0885010639283326925224*W13*W7 + (30723204261178203967505956515226675281688168\
33320133375052710055359718135957313465052516821532869450816830083609245689277\
77291655534822695856784700566105134094841050213693463326741855374550430940510\
60157885878988444129517511930113011118112306233452256012951678327276153841829\
32412132380416430567009*I)*Sqrt[2]*W13*W7 - 233773711623333168273989090627102\
34524717995993144700429607867155284767900931952408401113537105321417863197109\
36743018910126510674325356235886615442123870366930986746237967236458945203725\
80228999490665232890222229975084039687321035275438713346278910050393344037946\
90391941884517660984638330922489516*W14*W7 - 
  (10905703387287368947384723271594189362059300773486675144347738993806332998\
65599505553945419771774272430727913309757043554136393123351470692746302051979\
93704111385057239221458283771051929851835115883005171589970285509235846984049\
96082255540177564314949160332831349876223850586213191506077428645579390*I)*
   Sqrt[2]*W14*W7 - 812843935619767720746393075124824317397302711363978999906\
81747796300257902661603061074735264477457712025729266110180120765965579929954\
04512129827513807261683864371579586446512539846733790082286977356919354902274\
94365740971405664200877803739172291796256323528063209511937383218007378576989\
80542594*W12*W8 + (1603808389886978334760416057738273473956187948904252787263\
24177906902110862394207086373623219689627500348094041171399268124771962361429\
08532918040245966885853207860675975468818317429461878616839172785568432949391\
97759123416361012834978559854904441320337599206640282882016952381543148439562\
792366152*I)*Sqrt[2]*W12*W8 + 39007514782470526872835985139817656764330199892\
77957166904622122782926245455293660340855715682959731331799886677431273879684\
94996330562715632102192546387466960591176832851761189871805597517968410919991\
41925744143628229201245751061874042706970207824301895470713977720151832762625\
66415523779401835932*W13*W8 - (9731350849520404614565979663942221427564920409\
31326240069193090954653666458993947963739056348567276768228584192058257313190\
73551192830950754221152513595613545387534876559144722434895527232327574864531\
24928650601804493267681811484623465137265596973669169313859346777439699235376\
53871555266599920710*I)*Sqrt[2]*W13*W8 + 152680087458598742760250620713836501\
06246492723020205230646018466010574186344664054353674083258840377553235888684\
18845427468762022692444995092480854773350990789193347635171556188595536806855\
09071549675834929601915046311012917465109511628344384825164930507757547829744\
14279584355266743614860705739376*W14*W8 - 
  (17777055358718189138634906748482533870286993928420610635574182161486723247\
40499846469484490752981697467539043256201368441738936568679356055557656750466\
32443264100362425401879531242532653421503388509281966248867105316928743805433\
18306466218067984694643214291176243052930989693819530744015275028453776*I)*
   Sqrt[2]*W14*W8 + 162537858295860151914231276335095774170440422443024815057\
12297981943444244099963278206693350626323508150118755322445266300326516934294\
40705700292169743724721669657906665937390671407274016434163321836029740559751\
33722606975996964663952082077774644382042345359141445202151226979582936538398\
1879046780*W12*W9 - (29817353684019304687313735978801431433826528660110235300\
26518395894098538517677058890906761634403781527984255140998354512099932612305\
86002659778919095433435814231219338973352798504949356627098495263020293457890\
51621883892607446921086639600038521956921363734883964332971526653107510111795\
4083079160*I)*Sqrt[2]*W12*W9 - 1063874372761211431209717365048379730339285297\
04881014518422913117896927221055443895846634338293172374250215187255653919162\
86291501669092827086124597808259945439371698930630903935329780752216746259040\
36235501936442335290544422094535967257148380549848126971228076494948133874625\
878441497053572256930*W13*W9 + (159711995078171396652871905802716462216080140\
55747617489585756031207490772593547473539374064528270639840113694010660986649\
78441666426483120028013994397605774062960349067993801917500534100942352947043\
65355879424585991470458857315662598596693308941584079046355963843494603305124\
3869961012713696730950*I)*Sqrt[2]*W13*W9 + 1549565588570207546264409629439992\
41952316484338932612368374725097507548750813971900916135990839789758660927954\
92785649464162117714683590269632221269268105799908416856049254416272914761088\
35623580730516630921741313030250218007277735367495503766001736542816920472315\
7084777181724295643173183407898640*W14*W9 - 
  (19209831954249776123935433129743648056366431379685953797207647406799298705\
61386999286137268259854080714168805987739772927618881983705231829916813756746\
12431017750847272112805049944948564957148541379395853726185426425501238818958\
07622433339820929378279386705302178909898118251246664768581457291000792*I)*
   Sqrt[2]*W14*W9, -586035934817393171805281521316218179697980947773665950142\
51849358869581780251278446914810178277386788386658506181092525990341058039115\
93038148675923434854913047285908765997629595123896221651482679064636264060919\
64594010064595891211559277534857874606381237409526295572556442491829680380198\
854677071303678*W1^3 + (45678456797053807675844241376627470196526139176957699\
25675923855024780375088727619576710524445850161915149608338549130024115770822\
98604608614655541723808429323713749372733037677203877897160943441468371305846\
67144100069562763947704115248462630462972105377489901425079541778233025084672\
7852122424032148532*I)*Sqrt[2]*W1^3 + 167961949755281057790073554857881765933\
24147626751077222438764963130525232091422937685335481854766673560953706059435\
68876179102241636168686703628311332567291501394452684415213196898614603914342\
38314172348248544432971977179749848670361555519997415267728824438355468460715\
2890278146827530802274149440*W10*W12 + 
  (25958353139793147956256819049702316282188352785987703180793155285438737501\
71093218445048352518777398180221522682517377502218705059398608925418239170288\
19578137978662399282248889595900805026397364890914493143460338286328008155252\
62986926843971302869791532745977126717312717508957194378255841561255472*I)*
   Sqrt[2]*W10*W12 - 14812016077643540801843032100578238163795413812025718403\
99763945526586642458128397276088885228527923857883214627931289188555151013920\
86542524636200400721815221246260975087700683195179092271272363212336225603580\
46525426511640105519938858376368944888885127541238919336405273172453915870238\
03550911886*W11*W12 - (353524091772028182974898792699937463338387230568255708\
11995203555891248429094757340454257573556065378896081289285984826484306275710\
69837725033155368257563803663605501502128366538100966527841379565355470569430\
27217048145663632516879219641960490336331627631305597130869013888963541855850\
2777087786758*I)*Sqrt[2]*W11*W12 + 147586052334754693781436329133092775591167\
99367420279551038177221208225692519538160483437960902795134817101651468302037\
85537300318655530301954385499117185931364756682278432134890301559128503911481\
22703820828261045880048830057459101223919420905497064972802343962471550479541\
47933849944462984005054788*W12^2 - (26973446992105720701840066725546130627351\
37225898474914952275835551292023927503967409764577828283235274286027978292682\
55859989658379596325945092114962090273448293301987904320090268664354838966283\
83213355336254766952654319367122154787224318368143744566403255106113827703122\
623465405703299207449537345*I)*Sqrt[2]*W12^2 + 802450963985956541183007569679\
77574207446837215217125987528876836896701830585492127424597150212288514297202\
23334644290276069522398059391855082399431905365776314258978394410618100655321\
25670185521554954237999101531485530409312303870513598157556110241892409170169\
1152038532561948450440440545971243574*W10*W13 + 
  (68581762581311329198634556255458870883996781659256899265097583432808497180\
51617897165580633597300311686458759895057449551766829699944015642533480965834\
08278040919940767779421072664554869966147470586331467766839770616671244931274\
9680009644936132452385150125560321806930484825653742754986463979110976*I)*
   Sqrt[2]*W10*W13 - 18929490514923916258407546281113012431872546341123200795\
42752601867580489974103183624487907081756293121267885441251766165349706129260\
51329339698054933561814279232562869180428639602279948718783907318791430514662\
32271009154078080653979372995899751555924306082109507945846238508452935911576\
935476605044*W11*W13 - (12837022022581931039875239981856206651602147125730656\
95622256316193094686367922874881221549287181460906908813168230324631138617864\
69013323894694184205955462061458521255391866188475707635994052854326259350094\
20150257252115391783529925360482736039390831405868809165681984208766415338868\
834225346843258*I)*Sqrt[2]*W11*W13 - 4197280805580843767491006929537169726705\
95370721324673406395659822073671226125793964814574656771934099165511545182210\
04651333087989547817786042430351648902147753904564757562075194785436786378708\
41171018345835409024359693717782751594618231228675568601368013043719590975460\
2230358269308689387645963854*W12*W13 - 
  (23827480283219249816396908792140062012505440089024503396759838953655899488\
81152219143475113681411626976089484740710234309405257929455880564062552650034\
33774648693131870219568726366169709060921167937376355977332400509032561586090\
59917324585176223138303809736777448824364774118289129409979057808351296*I)*
   Sqrt[2]*W12*W13 - 44331427091123905864574837709614344290324530458970198243\
42342047438376133545914739510162080356086608885566923105268825375085793000702\
42517302819255066974918287829936243054099917165201870929766435447398346633990\
52285116751260981252964321550300014955612804065215564427713836157989889792827\
97479549700*W13^2 - (45768322232775641164155002620066444990375317101046707021\
33000679745860692640652567713657026388806635868122487820741841187928394793703\
41137360526317170510349768399837779439668180371496984253611760604877497418754\
42927403094865488246968054933357705998670229425845229603600309753391838222524\
23745598371*I)*Sqrt[2]*W13^2 + 3646257484200174822169777905692525917090601237\
81981328136531849915355643288347138120591314625759844806919937081379382743476\
84041645371697101759375525423025143443928341280884273135412251244124661533172\
41302234750887287090164995386064035189134940347824286996021485071405027310846\
570534207143260174160*W10*W14 + (63610213629615557036221039507711491899342976\
32971986602124198362493458370058247200687744143847169908629364500729108440420\
92392556516678288706978078626709344113242027091832713460058296462769879184122\
97217297351048025643367805386995304619989281445652426566393597616815983585871\
912980589928960062573728*I)*Sqrt[2]*W10*W14 - 6766698865980943524653078932891\
89834733317172111840062092256994774876642357099199320105190310337474805076402\
83558635709258970951327490974801418074532893548253439839252658464254552347831\
34640807914984252635084733827257224503461860910694286782022544399871103423890\
2760713582683967930151861574168368524*W11*W14 - 
  (14758996781767011158487235613751748428455432752928324375737255630754117861\
14414248969161638607163300586376986475834648204585733680963638311777371994084\
53678782599184956132510618396578925773256997223580745983121840065341541866461\
154881109240073746950182653224760433986741819484217169659084023316803768*I)*
   Sqrt[2]*W11*W14 - 72328074865408681848638728193770615055190058752301964336\
61095165054576869976643340484089887575529936456523406634703570504236712717226\
77745449558919364578717083147249205206126754673385890304877699645546083385935\
63235944866416821807735115404750956642620826217289460063727391469717451187461\
210148238732*W12*W14 - (13140697580957197868786141011572296149367293593427088\
32346847461642828532896035965776551937384920493182367335966763627628344121676\
75185303369811419224047939866398410692678189464713387715389409490716502517915\
09245250237705223443758201009932676971373422980580836756810265308603618014903\
9788071310693850*I)*Sqrt[2]*W12*W14 - 481585710252375197892392898031104974834\
71223663647072189980440083669154085191835651660966357511355340335791262903894\
80576678928580951612645817480449112756878343829567386451302223651300668235486\
53956295087266983611330945456119610818230660083671286064739655015393359983016\
32111827594702488342301012392*W13*W14 - 
  (13876443397274956130330209389256171413595385597326467671529102770928377121\
70912152734155134906360331719319349407704667516326108819754938910999919975114\
92465002427271644191042578056148421922359844153808590686563422925613667957199\
309717616646356953678167573324756093178658100774782739400742527222210166*I)*
   Sqrt[2]*W13*W14 - 63714246425983661037389033618947707140082469774055521803\
81385951682740454496497889389294080141228975172784356298521769863086452642019\
12136528005730970157811472617006701876626757542787785416859276037168027681949\
12295920226349639706610784069205598237841608315982399558418410578192314436782\
722088738160*W14^2 + (7763712867803052365123356437712243318568108142740502103\
48513314710039474733674025059657981055679548382734102104475730747512973896175\
88097540885631894225661667116326491477456549778969950179083329671261924765319\
26455921028476448383345432223228320261297280539200632742708237449387919843690\
0771665991024*I)*Sqrt[2]*W14^2 - 36725272475701344932624246009850449726314443\
52573073353851310225402312034322789553260241034707389854319572996923070258619\
62247851011776825638182491040750169484254764830400486682832737137747337225120\
02780124682801045910774588956099155157817374594611739148944742308218281591553\
84622626265384517505385606*W1^2*W2 + 
  (50040050076905004095255616944736536788218419859578538098034608202894945998\
35405656659124065873261241277641495038921730091699829356911811356555788828736\
70711845076811941054307301830747009707370852113868117707621375299245759245682\
88864278382757294754845766571039962867743520304038426286756716979181256565*I)*
   Sqrt[2]*W1^2*W2 - 10756331333219679342677560411350826465128728218904747247\
40300468982970416501651016739934974550032787079869371627745403346716459733640\
44621699766784360776554369298163813109195763594066607154786392032238400086104\
79255809067676424480765145795188162808593622631179686196085934963477319683690\
10529107311934*W1*W2^2 - (219848898981370160677730433335934236573410464630760\
02094510212758335897799038778748725579247074098478873135614034551157215135224\
86845088460770297840893278688116432201029007305624937321497503003946562317793\
33519635778133439551930894899954316486315675670419764665771353671680927130688\
6366650913812320295*I)*Sqrt[2]*W1*W2^2 + 326227714338323207569839699642839139\
23643261034863287653111817983128221343697876638762817668487311910326972125419\
39438336457252091979261515549071998759044588042463281142251408616814773993027\
06424896026537880327386349870547394837963530759308410805870688715658788808636\
40765592535725524338895241938892*W2^3 + 
  (10311542818677315156814441445602027213889699984502237655070163267370757284\
75977073873468908378100428797858436056567691182668280879867679191438095530697\
84491427298788390885871326496361585412779968458654691202261641770362033907181\
43106416761016415235315328552513691095377957546102193156798890530609314*I)*
   Sqrt[2]*W2^3 - 12385831955744693802279981510919053452103265000289570487825\
71047692916117771203642322114914311111888914873690925206741952467626268046940\
63979812295772984802209180623910009755876949383480631452677901232916022717885\
92541769257450870086635886444187645902961138374605114350406339708101158051473\
615027535168*W1^2*W3 + (13022551093217554175443373866282300951808831503833385\
00509616320778010867535165721628372233021512213053634482000530415290428545866\
89889087528869958027664519600704499270376143956172093285093139804847246106964\
89840969544830562413243013727969687477658662670143118078442565343309651286656\
602963768743965976*I)*Sqrt[2]*W1^2*W3 - 6558622957274597164614028601615966157\
47365033699110439018773539125288997206162875661866464175700756428227226688940\
57625115714308353906657036508332351227896427959144655707617204548561135937832\
98098348583984204018076937214110243139650082943118363667576501958709706387786\
686021921739067131756605007291886*W1*W2*W3 - 
  (34708329272098439316399146467588604408815024359913149222997400369955768521\
53683991212462907938557288603747488992060693650508473326360729089407886664434\
88211562640638591924323408542470218231056743047408967102949677756627225549172\
0858066733062639730908273147751605112352735577357350942562127610197473242*I)*
   Sqrt[2]*W1*W2*W3 + 1500631762736353462754033561542763756936027567072086024\
16051107518196047937449354532103225393382699759414599282635020597037469547137\
75435048289293657746831743781697461140718083065987868467749468970368382465890\
96374960561120453890576355686617451032388633314234246774154320335911572801852\
70575859330982*W2^2*W3 + (574692297333270983958672521788396614577808510895163\
89352782296993770287731850347104320486463550775240624615688518718191748331600\
48683224178959066665457252915046906915326741746049193108746474395088097905050\
88258621093423053147976445030709910045349430553559880470497434570441491265661\
364252191240450*I)*Sqrt[2]*W2^2*W3 - 1789608977976145654609106965066287461502\
96030695076992530631328656098321978828710253328925056650622473781478414954438\
21199495685996294077423785020201996975775847683853768652563686857579147417095\
69653087476567951089659207537744927235030792377824802650974830003598629502819\
198839867131326279081900484352*W1*W3^2 - 
  (18335102472291133563357624717624423971756580208498972895471418253231462617\
15512169942024459234093269457651077115603139369331256665567777034694620879369\
63144809277642932867617499149248902968975581625705552259604451970760825435340\
5522046148213574331981688698347828902912642435390624314566492628219681839*I)*
   Sqrt[2]*W1*W3^2 + 11309933971367274859445564672093314000196752739766302128\
54634968885201344021357547539150254391118184635386430504084582633254956731094\
52416924388151141204578736643396217956135998201439906433685002955184618725810\
32495837526612522641157279865697679554243540267407470727132405765511768553120\
0352165742420*W2*W3^2 + (8494015063576673819545496289792780298518883098837611\
60430153143219952312479075515272820598424969964074048462705955694938117650163\
69703276330960825286243791067716874244423030986052609517523665738245420277972\
56209680944753231007438953118359595944250476676845909201747486265007284364185\
517299637911823*I)*Sqrt[2]*W2*W3^2 + 3213908728601705767127978797812655368077\
80259526658483310647409406207578619073794190797586649997710481093439859448969\
43719646349634692790017600020104913618060947915696194410737669745777805734638\
85055554735929704067311428036862022587013098096127736976817794212817456267594\
8085293760450612063540944770*W3^3 + (3816369385365633823262232963451670161157\
00832217330419063374562545571120058477260745394417634361390995829401881096076\
09964742725682206108337747681315508670965424849024922819719872723861089355261\
23376625983181064603870149006059502622013618306005390619645119386680308007526\
432995727100502360401751564*I)*Sqrt[2]*W3^3 + 5367132429796380699882917771328\
23559563187082757326418087288427625272731644983409354350705047195937365703978\
99236642133662878945374996185827925879989678419855367432261779174727863953916\
99656746160363926392347783296520376902197126368399253914088654314679294918222\
9579940880375282203111383996825711127838*W1^2*W4 + 
  (35058385754828458868634791785822711737707556486559828377909779813064903149\
30605575699635394316648093095213749352263312144033256160386236016675514820649\
88723723482650332923105801813546627932755650043382279322951825052108605226012\
67060472170705444635803478031424996161636744877366700149518602756650784683*I)*
   Sqrt[2]*W1^2*W4 - 57667480105254173772029166989610101674024616254097180222\
07222386091723726033357995252059042350264725170216445085135057304153813473000\
52340852467653397461315949363671097996167323229257815423305278149851454099996\
10836753112016483550993789551546939704409124527472785643026416915021757233690\
67605046444174*W1*W2*W4 - (48767257250372362167144696812286361995293766385499\
54016632649761506245622071040409852231977567284241707376577739487556461908125\
44833721615977588808474776031634498670544314796125358797195310261822975533853\
57118862841578222333238050073061661314879810444998618260423909953527758339088\
66748657023854777918*I)*Sqrt[2]*W1*W2*W4 + 1122989691494828573146404416176417\
28343909312605781999360284656415731024462590405959353831644169688506701850658\
53764858478376360449671142721134794422627696056418835311500649167086980306688\
77477310580371234759625710863342563398800476896230854646455763405126441201013\
33860440581690272619967839900480240*W2^2*W4 + 
  (22477025694377032945105676974498023545991482409839218597547457960657898871\
68652411474818715443779759380941090670972381316851926265872262454823412785716\
81989386012507521768956987014076353939757171144199256304281409321867710776165\
08873974938291877918309583186811023723977455845856246722641887790763331*I)*
   Sqrt[2]*W2^2*W4 - 63598659300872349822155112282509510771825493833533231046\
54339071545592665810107577058388751835146692848440721505156721192396737051719\
35852849380152327500033226951440804143447756694460391835025686559999160641247\
65694767469784537077554062100032258269617830158570950999372094464684799906840\
01399105289122*W1*W3*W4 - (41951329092608662489340568235337381787828928844758\
82990829147125533960747884950163538927716104480476102918615156935130072275269\
05558818520795778055154408264591110181855554647693462570671663591935487819845\
04797776390937696115371910011765457882021626957792633830866934168565626025731\
48899815268992211614*I)*Sqrt[2]*W1*W3*W4 + 1715906099446094130594715783544833\
65099588243182610218939456730508697875729134153883980699882907678295115523943\
61250810761097959894229929911954178598637763373971780309309536958407395173672\
03907798205377050160645170285960517983889262999655504253614172068424040843462\
12411472970255867542268140002714676*W2*W3*W4 - 
  (66604452892765046614912414070656588965314960695719938800944281762625686324\
81871879681119470335533688797159614575132306561424398695794688303123161464046\
46122960596629181478300561187983650164655480328022242230082518849865979615029\
86650767453057299278311161564667170937242838364400450082310999881434630*I)*
   Sqrt[2]*W2*W3*W4 + 1440166016822913848921059524172552177350087988024054358\
30966981417207595109110880013733325051842163856308349191496114449174176018403\
73116213918208833314322440203162460024604087917339010895680526105035677083194\
50590141119446989656971427767489730114171387109305269834034087498628620605679\
73907161388732*W3^2*W4 - (134114668189385455771745993871111825778676873340388\
85991599240745173657096177011535659265202590216595319542895322093431907735481\
27928746731190717952001567091055724104635020246212284418833132700629568379467\
06976801421239091900955095022105767324587226883691768551650194618258313660384\
86510592395956902*I)*Sqrt[2]*W3^2*W4 - 19951238555401441590172204984886789297\
99134432698123067773077446285584127037673016060578476365857694445025547604568\
98755916907274199241592203021569927204182075968230719681024524964216952317916\
80912740679849344923030463469624178442624266576681368247646506253567047927337\
13495465114370567186215546230318*W1*W4^2 - 
  (24960889703737546566806448574253057959312824648105068338105398435116255832\
04281258239997345584419048450812725519738066882129239940025591287661979964728\
13937410090681813545038888112639267836851395727694980983261325424142298617322\
9248586239618627549524124347104199486546464954632348381682627578384066140*I)*
   Sqrt[2]*W1*W4^2 + 14212117199830509763410552938374650148659869080196287683\
98453520212381609157826108250342011465370112070771726947389539999427122702571\
93017927459952854032708048634429482559934335746472504094763569363633146916898\
83722202943784946623754111601424535762319605921718281675015666913260674261551\
5818478428818*W2*W4^2 + (9245099610555872657665434513540273758382437472449834\
80058706079828529527861673271124487660451900867591389746249827967264657706863\
82218551646923461635178408171278031942341685924562662634420460778572043687361\
04688039183301751008429800588008999515453633036872546358176792195199225852331\
18982754451200*I)*Sqrt[2]*W2*W4^2 + 11883179512607038250780403918883049389942\
37179463389107859005576604472703543341282745698499382748812176045519574262340\
84820365194472963354546436108362747736182169025195560910675103514035262207631\
51826816098418226896374720991121543390598738520595287326386740079137384820357\
6592774037944615047099122900*W3*W4^2 + 
  (69357419103656220897185910000868753677684135610930445683598822153568470345\
32004062576606309485946779015862790021948871870934292602290068748016994100536\
06852208231863680476958689154496157549333128546075365430318487474025707518825\
9238123553807520878423587030578455106695096382627282824092791127024402*I)*
   Sqrt[2]*W3*W4^2 + 37979076020088447289394306320182963448725940703213000419\
06567712205417022915453631505224779880764835190177547396800477873216895212046\
74359677810818568436493130777885683005770682104587597372021174057764741947359\
03355665780845318579714080196323404477050936848140068190401596420147309745752\
154722957938*W4^3 + (62363947151859641761463352105935133133397852803630512830\
36420702657196360832658207314759885167271722797505697937880370311831135550390\
91637901606618657151555294484141613096361797445775302725238542186490414349821\
81078955835774198615358030765738806394016728804258605520939666717240527678426\
23527200776*I)*Sqrt[2]*W4^3 + 17265165948933161112767278520575617993001906953\
77727124251311091358628706520155046602419679338000147972114290672543138642981\
76723480085643644704240746721321937641090008471866436228925838186762502921903\
45216995129394616588393859376218381192794366182852464392095478858306783207602\
813945451383544409210*W13*W5 - (235603201145270853012218753074667175747102428\
02803798205778542571213042174537890799621576594326679621541996591016656302781\
48551162909658156091019732484186883500359981526444279752072869159227121366160\
51843017680731124448467336695893775410330986602456628641975553068927876388967\
7201668808266284210540*I)*Sqrt[2]*W13*W5 + 8623956918313468216278131504456559\
37158374145626813263579330867900227451669525097763370295684067029083406427801\
86546028513382094914954744373731414770216202030624414205978873533220150057805\
80446854330845463895745299110267983766342892280910542586801525813922703465713\
2806497836346398745084949618204580*W14*W5 - 
  (82080687980285638276986289454234025346330676704173444057363447147915049990\
86933652030904683283095405331365192867733929715709888612105903029470518619061\
22743901559389917925307603005856908455884112809545879634601182652139405368096\
7967085686803408832674068141942297935904520107012703696589501399159314*I)*
   Sqrt[2]*W14*W5 - 147193432385967311429611344437753424971552805110602331571\
50006977444745605624822851754006751842675136853514789801096007309847618968726\
53200051007941219716130788215614638861886176592683207232825003470638187020321\
45930023128353357255213292517025590458930677293052492711428755496199129519784\
79832107276*W12*W6 + (1410329952858870367660076891219463466040640394048779246\
61616644339457960905167796482277656380236079049339805460438083421402528788900\
51050317397292606009945773204356832555725794598884308241341936709861665954978\
56404440948382047573451490896526571050728935983899815386047392691980981294050\
6378274118413*I)*Sqrt[2]*W12*W6 - 1092812069241366989320730434585325182372432\
04885250163399678983661156557745097833116063065927762062706987668700470911913\
81434072229884397092644802041766144607664701517371949463143313087542284493721\
14044257849774340603499405299268549858348224912426513767758976570938653823713\
7264030661322550821029582*W13*W6 + (81305974717735267744720661959534153121504\
89401326846201741633402562891088610040137264880478013952502226494915563466476\
72765412607184904781475050300722123495699733099605379253720049693180126090985\
06224509361457242501072582457084400167889594691436119998601574061852259334818\
48286711527081207802724045*I)*Sqrt[2]*W13*W6 + 914110211729494008105986580013\
16894571342256888192970695433115684887457436015200496780267798172733312926210\
38681670844557673238258338233533447333192648894009338513226149520217500189556\
41401621326071734342101425637808189937444785682299235832651260073320912234955\
07936158332118602404965635495151273208*W14*W6 - 
  (14207203490521524198522561025821714805749416552692955939380054635271809459\
13806496961759542381161085728533023368548957824087803962012223627082105861337\
16761346928341587662809524432636506002221774379536575914581361331513254397974\
47786382097042697822165144321392305376634046620883699256112740145819874*I)*
   Sqrt[2]*W14*W6 + 713093907451717065689582900516830025949154506395164672362\
37021266570425267675961335862327268094837438424539965058072689024310364804169\
16142444377345968925651814188027467704034070023233374722188396681805168625320\
12666872543581321650733053157249921889409904047230202399599849367405120116037\
3781121774*W11*W7 + 326446026162300163658823237521994076646772444928970681546\
51841869605168789652536662801444911449485884886328311984142031930995644669736\
75175853941404170252630792104867780097825765462475703490957827081022926050679\
61794133309337489537237078221798280118102803063369870665978240048090051048148\
47409173504*W12*W7 - (1826132197913927074603894954339671728585276358655397686\
78936228383464339994030959459646011718900550044268447093588473446853050844049\
22170881708819265328367516325327267615674778247750876951349376472031675536368\
63566715509756098735861800660690506178654885373100868714318291688514950595552\
7100922476883*I)*Sqrt[2]*W12*W7 - 1331576411066547194995559825455957577721917\
08352652075085446540102745052749723282453120555224564719848889468210842054393\
05598594930058634108321194570690461131747232004046598158121818374218580420770\
38233450832458287740813956924296443337737843980275830474504581561747343658290\
4345205883291792049815852*W13*W7 - (82726301527029619256236709246610265593546\
46695887024249169389117458207521858215525802198297993133126796248572116091517\
38137322924256674022364181786618090359525941156101006860770201749251192448765\
95885692903774873230614441969182608915615816508440985806993552104501351189471\
74937894723566812451558209*I)*Sqrt[2]*W13*W7 + 799718811268508558396472455249\
05968043244091656310295027497412353312043193578500621375504101649728034437453\
50196214387263533132147740440185928534586821224264158908732970623874165960687\
20336024393495593715925960919771264115535048736804082440086251708874513339956\
65059082852917221773281445809964740432*W14*W7 - 
  (27280169322330904381231296417439402924174868241572565990460766353887378212\
44067250392211247786253024454713674864295188622222104507826815735893908359923\
72231642388844147397785692402201390616465879184142593270847385750052695593704\
4668771221731092980570899169039060327953332938110156603097055815509758*I)*
   Sqrt[2]*W14*W7 + 450727009269572626750151166079896286697495824331004850522\
99591988187747773172022978190368366422536586358928391608963077224367944980390\
95811684075306328980716714340599812396460921363246496602718192124524735167480\
76467461899578251766868659301164839211969195496345248094169446291194206504742\
186338912*W12*W8 - (113822737861497078107687082896939788487243388763101688487\
64723865722399002659929500547467170507056113362820460344298925529257643458895\
09524620912704182140974962012937605848319746925114907519795608916332466066355\
46278116037357774437159148626181467316160394412737266193797251334086821205986\
09737602072*I)*Sqrt[2]*W12*W8 - 920343614630182820598114235628683988310270999\
66015746137789451538757867166331219716903067363381850421929376274240677477705\
58637448568887581137052088899073872186313963987804678771471342044742712182107\
69161810528511318273796615280132093845091771028808229247844770412617047849571\
4854004266121892830778*W13*W8 + (60598314763766211680902724102012694086712303\
82964987120395829408000369765294626509204930425575238885456699506942039952943\
14826731802319888799997075544568805900273797378527698373327200837231916384637\
48914499805068672005838184238271671080286879816288541869492044043789776054428\
70232279239749104069272*I)*Sqrt[2]*W13*W8 + 125188944688260933641545379390171\
82973933511387694914001994654221164102270024512410803612595552022413567868940\
93791299601188086191293482892499651287210268148965249290544473931091832881215\
20188957206482206920520589424027368071110904418419007588750795133085573077643\
22684729833278120319220451396963212*W14*W8 + 
  (67849365118990836604522979260216426419616613787793329473187406283957978852\
40118530424658135465046633771706926943794876359630305829220484475194113082631\
07954117685735247457200119980313861374545118345488108939224231556164477649401\
46287455933577537934568587422182713400186007551248481761973862519362744*I)*
   Sqrt[2]*W14*W8 - 299823024133872245961535578162430412093290262671091153677\
40923243256226245458189305135496271766887180527899427480455608294715932533562\
99503000457221053118361444502260757993761242866913577421246385550839951125948\
29130407613782199532264208322426616357784693323239126620932179673910965032488\
4144193986*W12*W9 + (59320198659165506798525965976932770276645405881729396538\
07471346695435109137640513577161058623866126581710445261788328081661135756919\
94990548392512384615039292582406517222880332818519518459477950368577895199931\
71629137934664826252244772362306580186640425187485449015711444395680927738769\
31776289140*I)*Sqrt[2]*W12*W9 + 100727596960131963226977804655047227497855661\
91717280691613590795563135835099227584031685644820145076418233130351364243305\
65387870110423843639146223961843305922955996083827605435211290518175259909202\
05481039537870915990069547222743988773379981708961243431326819278805296519431\
89936265618383631593632*W13*W9 - (1251778273765289521974142297801130839118174\
01680529303483766106684739042126555628472584842741670691579915449609161358092\
45576889570783104154653392889317345854003353509672850105739116615143634504209\
93695124545490948272162395601451598028585939328292599439897933840705141167133\
4175309570492631323242824*I)*Sqrt[2]*W13*W9 + 1545118107888586862858217314536\
52430021236294558495322568128766224271004844599360046579316321116534753467263\
37651487544660799130409911391329649794644149515056922469217380953712655754179\
99098730771852926927585192937423332462077453096742430256642700633579979578957\
0505615765042438772865836753516005388*W14*W9 + 
  (71098808834297811757274875016628791891864690467709530978133346277966693114\
41010594614576596202744974851752888958064866069160349630048746363760007157799\
60184161315827585372093064902059617595727245294835351873271452177789859838554\
88767983690094978771415500515726280809855282994276422747413576787900928*I)*
   Sqrt[2]*W14*W9, 9317899123143671350024562668851322699827613577953847437299\
66084589313289429086578144521223365039770090763472750880662504651718355098955\
07885867212172442310758983390103815187589535187912587136460081331367654492061\
51748404708816488461494738811815388033530442214757869990028404276624846747576\
753976614*W1^3 - (17481949338422026111572081534211637581784038845038451256883\
23865139887523534167392752234167487924197220126525256695470843821005302924267\
58264120878296161649083459585487158271626546083015978729732152353333405515000\
68648797161432529342927644293687346389719793348721570605860705167806170017472\
202237397*I)*Sqrt[2]*W1^3 - 9326545086273304001075296645281529093576125029980\
01235205618891436840053015772837250409629793626288446156979823131015927585099\
92869626141576945182780768579043316670055362414262027720147157110460955402237\
00785872643575923433321540858262983105033748506955503107603307294741563279139\
9974944244904*W10*W12 - (2294402687126311303679979273759198398653094330437068\
83182765911358207331346872017692028336987278963686868679648095286558555204050\
24577368666144575230661313739598293200587568176757340228689039625020511591912\
52878306434265811011329492383840409807178953350665815872482078805669176120840\
82365474623*I)*Sqrt[2]*W10*W12 + 29789198953824690506411036379837622486407733\
58565098796083795413973461272919922919481104567472049144578603217691862153205\
43929215407064190474578226440905760647918315399477969685063229734274082851245\
92417545914362473072150307441700608573151585922345370751410399606721490129964\
337433188472570856*W11*W12 + (10300544979007520595965611384573794749272294306\
37405281518007998108411769345054651692026671818130748427200584070229485587428\
05458267621527095309433137857733817411000890923961264510932634465920883114666\
45848159933499827598911755664752953555501258016016816318451650895718469468895\
922360802822956*I)*Sqrt[2]*W11*W12 - 1716230177586082868592801695536378360710\
90791030899440004061303451191796704038192735993554487318022671039585078142523\
44833444510272529545080987063931217732982044619197469828471405503121739546232\
58765276822780376619342479988399812752784856524856868185633313719363592776839\
46897303396906014683646*W12^2 + (40441027456930537877716815266037355700240564\
24469763772733514406575621662368082510554259176326702496352834167131052533535\
53521016610225848041513277414598837569766293641279643352246113427222499023573\
87347352694231726397610848994303155482743528827063546386930421865823059785325\
1697049205401922918*I)*Sqrt[2]*W12^2 + 75111100988911707990009311053038658502\
40920824652018553676005303636853717827400407183272395399836141198355308471024\
10369486461517446791367003642755457309154196766879413961069932661901329815981\
87292545792315015914398492186285718597446740588921069742450518216981407848827\
892773618903248314774162*W10*W13 - (42188135376729234625813389038162346206732\
87444407023691802982385951790895752669420679217722709431580127540507792135833\
49582249456868315362833563325542350584401882850383295892705407327281967704881\
52993382170208425633860667954591945540590107510565044074075166847899189595230\
012075097698324121505*I)*Sqrt[2]*W10*W13 + 3796613806784959367550371971963565\
37311521142081127313602189113730115838748095453970838554642495137665766026184\
36884594965788899845267878030126642550024652976734086528083092234054992269679\
22153515806615382272734127331624734631449869508114265822878442159176079436362\
82531891417747626930174845190*W11*W13 + 
  (26341031441775358429739234593010794702067941973522794232398495288597717092\
71056891148961403721469961013093175365885116051622863374760880785158353582704\
31016467891235880151268553673737753701594607071513616137381324176985170349128\
029529192267881541040743953630354678125818698838333920292590220052*I)*Sqrt[2]*
   W11*W13 + 7733359820030926484373525018181414957033110227200983515931754526\
96995974630179181483334096350386459617390675023764987035374812865964380625575\
69542580945304054508377299519276677718807563147282474068358466376353248150550\
2246776996122256932347843580884494884413782917321532614094454687308837827702*
   W12*W13 + (278377715447905463239969160814381140950374779583070950218550364\
26325925294434051340034358211365045461615576539765230295276937806360226904507\
50945077552945000395580756443268691974701825545058278825069304025557445580096\
02165276475736353698871947027242630092836505315048478815750305826886837563084*
    I)*Sqrt[2]*W12*W13 + 1019592857221161485151227342588637584336951715320416\
81026975716835946940099902694962764004439171111301283771780850317883239915714\
79193974987648841555538727537118524438782731190178482812185452469322712046983\
99947530953925272365910557890219509014233740089095428573499574993256235655811\
9496076030*W13^2 + (125013126453723587594857652266288029107893008609708795647\
05290331727235016450432401892198764219933407710851878271042685657112873294984\
83504136390020814917803906967133467793407308163143967826895882889312731680809\
73745613428360637049057082968932757459084877250320594258304052066858927378933\
517228*I)*Sqrt[2]*W13^2 - 658918116420969833043720252228260086926250841599351\
96264342444325860897629872040604051242552957773855464298283605934200457569189\
21705591716541555308957537217043968234171650738911308642961166773692942466465\
15115467171136764700279102715953476890253721624345438063768499047004487234043\
373861958144*W10*W14 - (14389005886990887696318997428856258511391887120979452\
91862143801144341467017193583412372813825851651350063638004394814651876671017\
68893652809957589691089638245271718332541760112024770031005117489643436497266\
17093788571432575307016377066100547649442924195858424546006039090039573405754\
39209767716*I)*Sqrt[2]*W10*W14 + 24872823611588228059977412824890716207638140\
55667682106841628067953292805932645988102142054796268158805241730621293528120\
59179609763360059630199821925705219365616676413484870251906436544866926937119\
84704156290525663439075223698159476229678531012822965260335947743166652553792\
45091410161951942384*W11*W14 + (302467318869678816703424141643627892719833275\
46410827494957465647830918591118907915592919192419661805281307581945279103217\
79157635278062732106379770936848180059311266981187141134306629854535672469891\
19279390091562693242966631503154529765317869384973491818457719825891318818613\
4760076863598963312*I)*Sqrt[2]*W11*W14 + 258933516094706908388523437319763344\
20746350228321530245556405950375331176251863356829499724906759079698970705273\
76543110084087999768852433643466896710988811409894221404292813199131191174919\
28431823640621168236441798698741926446395787669347352895510397107641288272418\
7668771001790957875757144628*W12*W14 + 
  (28549234298463404016096114027829697056843814345511133646966183026491064266\
78354379434332207015960942431050828148008955877225872590739655939549635221761\
12184826827082565303199112455467693586694408075255077534016007376747812473235\
3185841768756101175714952586737579495935863591542961580827189393176*I)*
   Sqrt[2]*W12*W14 + 22890826955920378393601016528347979118605176286029486139\
22849719400706971439618739615739129157148669737212327660395730572378657405132\
10338382385324714656826767917935625887053862037756486426877387032506113042442\
39001266761106743403355879386617961138806610417326931259709601110314634128614\
12795544*W13*W14 + (288463519334204128883159441889780744263133530722613681482\
70508252438165390940880778915347293395765724236900834983133916580248637776656\
52269960324503315088581731523469989295147630486740540361381425611945399833558\
49889580163877700692748570545822654811986230185466679719200951590122250701507\
6549860*I)*Sqrt[2]*W13*W14 + 845025120343049139641899307402654774515051923260\
47648875901323392170047892035871085311698652804015859758365633134571531273804\
37934504116123418250074498105858972304487026223275291439597175444634258670006\
26078790146429562155883143786246146764817918092294877328584998854198795270599\
640891023071896*W14^2 - (2078992359226402586781456372100832171894679029629910\
47558189748313450691268425484087837270064638317256836066810267778986387601060\
18418015816992588605020222364719327365577695081801063400043611040134565298041\
97699441640533378718700221168384519190667572619319855084509773712469340546441\
798726376244*I)*Sqrt[2]*W14^2 - 141251319023704727276999847560498721268032761\
84467128624442720300020417662793444494206308622447359701561030751310445558887\
63926481747680963276824775713258107178345057848379324057790882536051906742265\
93169592385358036887045752272999384914257789920039474214798982942782801704716\
1182487257081578283452*W1^2*W2 - (1051580440532014839387342107064512441626082\
84239848296197803466038486239994045532811738763956049894415098726709629526521\
01779144040877188422758715805715316664876990725790849939461426829256493233359\
63046090415786690771589305662313429056965402695461125004084441918254483001529\
510401247321987661578921*I)*Sqrt[2]*W1^2*W2 + 6251423339968836400107365139690\
93926986597842819352173657947562565470034425913339487437215187241532473346463\
26784936973357122560725844912265559466338302907741206499297285092822178816201\
13662665617769010443312593896281473986441393286862940312242626108945675428563\
9274781357126651293998174722795402*W1*W2^2 + 
  (46950934640947750720110078408211509655774116667767716411139392031898531151\
66293571524257158341903326991501403318637799382191731750663903285770056116495\
38830157666223162229732493559117336210609768463751577380347025795264187230655\
23221788639450823458705954335664658710110424109551039973734251148312*I)*
   Sqrt[2]*W1*W2^2 - 89599960968494134455054416775861143560664176319108495341\
18636737937597193344988973222815742247412603845678705189045027815703842725775\
19461745817423760184229950384600785580751626121812471603759250106743187643385\
39014828680744695410669734843221755477606035612819577887936552307168541257806\
1416258*W2^3 - (8071699010468640383581494031549131867143021991053641528318528\
31350852679443879966163330395486027217145052943635886679920269776171845884293\
23232485497965266912817630396063271721411395744782699638970429124493573392364\
45350460223336863747554935266611854967934304890137895534231520000387079635086\
4*I)*Sqrt[2]*W2^3 - 519484010819757439116149948266023377809931847029313938022\
03867406425431408788740555333718596769740276018518033188497130647551420242893\
06356456428496483363451397479223935949887701689976729543882639868895081117223\
71916936803552908017595649620420442353056972353157802949898572417502889717756\
500399178*W1^2*W3 - (38009040822409846986110608950837453620625012597705893667\
18754993607629690114259305861316825611574367507281741895864950877585851771726\
86351702629638136617299845566718633284988934946445529537009418262644513917220\
42534755790551204681975624218355164304926820174737287210508565271070259200940\
2888755337*I)*Sqrt[2]*W1^2*W3 + 203905443099534926565931943542284036210624543\
54681255597964973004050079489641332609641182076349172957291538619099884169499\
76215896087227859116425266792475373497195976187522208743775257890426101673626\
51548346505887737307550265472763323663310786203139035788159776980452825860081\
156688391165655032586*W1*W2*W3 + (5835826460936971705626275386659485583500434\
04329671658932377517880154455571266112078389639168785755377863712338508114149\
85850883464592208831642786799447160394907845964497006572783278526331585812452\
29834568392742219564601901402845892750403332460403280339530095226891732936804\
3303058495868873190108*I)*Sqrt[2]*W1*W2*W3 - 35314536495389493295309429324051\
82881724607719172844005343552476831105493443853552275332080902961549387393925\
67493257308403113663207265549088913927323570845097867200567182007912163752190\
59807730505337382962338275901380438819517392007529482396536702931454656623660\
17596976798545278543688616151320*W2^2*W3 + 
  (73953799233565527130583159931979425461956963216318307248914341208305413652\
61263521114638043367610113812031335688861971955563903899565108896271225036346\
33562347800304473612810956138249895126590330672141944452872610470510970917171\
610494406206169121785105346858821617497777131156508088930260600262*I)*Sqrt[2]*
   W2^2*W3 + 6790541091996975150252150880478338991693882977300141200031150161\
54524512227898275051012346924548920950448631074596984705209803686197437144582\
32674011323018527840977133509639240900514921271382951903039909034004000949769\
35201889012939989274686522458360278475405127949724760300891723822731271610623\
4*W1*W3^2 + (3490743386769335228427109243349934775998659797830702735806674902\
23351908254166322973458577956826178238348808391248652105936925353108374959063\
27866159049280304785564074925176479787974669177513297470185750490765026917264\
75251381617880429724649161557086565143368260977722437138697646263466829138463\
5*I)*Sqrt[2]*W1*W3^2 - 289974420204237714617564345523287805276833465308419982\
78993837309418086676631617177269378209620036500317579762367745941587428822514\
90578318256344678973071522207093878251497172351085888248174057160840537369509\
30742513647785325825325461715846838918694248009467950981388203363730499551261\
6733378730*W2*W3^2 + (1559437605168399945635008231073602277248781165828655345\
88413027551048019118173874523447129863929365624005187637927875712276381043272\
70238239861925961206958956336253787007046644529424929102187421100557429927250\
25051741210075028000564967126113694429074504819886198214917471534873460961049\
46079202*I)*Sqrt[2]*W2*W3^2 - 84638871291516368972325843240957988390949802001\
44556029642766906553921232205124460196546711770321881985101281597651749372223\
96506244670341273846516507162661546978245360528493030846706681430800359080392\
48315805038472626808482224190075253300177982020603112204524487113784691179327\
2967728305404652*W3^3 + (2139321321685656417957050936811945590240555571751050\
31243879799555543074436829012411639274640057835145497187006212231962617116944\
92733482404344894613436065962084959461162344675978951698318246469124487399534\
97115986585509729228241897114012004926453667619662738783166491298580219171270\
2442237178*I)*Sqrt[2]*W3^3 - 175405895751643608128264947457202532772013855169\
40207300347787763548282475611389137122966221029763785736397062370606770520577\
01896741890222846343299116399529063903212711084979039672151633890816703019107\
68587519590290280076225290342815221053126812666463560205903610389666934674840\
9885297806767979472*W1^2*W4 - (2739790322420598029772498289834186922420298149\
63730551852190982112661151890010179497747629713970608814886216040179536501128\
99175062714102092829924974717479572829386347473125485975863384664920939196017\
95487248523465763015202589659260299893693175830215216699212036395898376790249\
89003075831409282909*I)*Sqrt[2]*W1^2*W4 + 19526099667726474529349220018825508\
22846268561045141791829439201651261888198376049504839759380991654945009356350\
10261016051814230351579796321113037947755288749623412569672632707493912779999\
22927454909653936890367940572786599632701458282712956925121241456847523842037\
2411222410605777053926174306990*W1*W2*W4 + 
  (77059504380041469585625915155062151240036203319246128208491854465272428275\
23433614227202056098864043459952145015444507409985935950109221494785983542082\
31104938022860672236774268822608377336399023395840509341452221795058390848329\
18839412321994354893524755662094562178231348781700799385796558082690*I)*
   Sqrt[2]*W1*W2*W4 - 2900293547838334538599633460106186109656183255979232864\
67168670659829151292486008819055165822064698070441111749965127428564163020942\
77548887583383425148839212499380511670758517024438362268831010269676111491130\
75724522091524947495930009992418142227164880941794573986912132848708818033403\
963856426*W2^2*W4 - (12984839553803976293031063095488995910079201639676777272\
29263921637053050906587722784358719823668021510684391326814265531533345180670\
50101022385646093468641532713129302781662022542450839788548431277917777053235\
15136387236810007412315330342345175866345261191961670573634862930814283876769\
633732*I)*Sqrt[2]*W2^2*W4 + 2071118593164598444805711201293437069699496121942\
37883999655657789094769185182839168176388239449183310688156186725811066032192\
41241869465901479190352850689971157076931337232974036063413045802435288711614\
99845393231704182664193358088092252713886637157040450555860392886652405543447\
01017767665879128*W1*W3*W4 + (57043090920443781763305528311092696295910193129\
45441613099309426669067074660351541102134055022896191877051952778762138256442\
95347342373306283602400435456647045573517838857400680405967241562851585064195\
51263479244474036373813000024792291241720653152371456085708509808048593315274\
068416899892811292*I)*Sqrt[2]*W1*W3*W4 - 305230163105472458222156650629961288\
31303747088392586334751857150745161587086021991515113317498925554668332543647\
98815979441565395735819766304786610240366714974410902860960344763820099823863\
07854488738618256794004716524698846606726470347228318148090632116827369347518\
3419582298766099579923867862*W2*W3*W4 + 
  (25297230515182320080352161581895930370427502141230425518235789780347704504\
47335074091552435825842088504567313566592109856795202650919982986389917217200\
86487705664216802460979599902685257065548578807089099569921798854369129759120\
5480946590656423648844094684615505773752943273750644146743218400318*I)*
   Sqrt[2]*W2*W3*W4 - 3512378496139135707966135141117439905587615149707196049\
28752480993703592905852276758103155241621926691857861691455318427105487673909\
89057914045917573511937845086371485220579527778222076298893746220430127023479\
61993107289231206277429972510175606041932323303509084929374429516782016185241\
343025114*W3^2*W4 + (10627969533419684010774163366615990754266632482287629502\
67047983602515149713847832154951533677129642577350832223913323934612934758982\
63509457736896254659540719318388820955070955099751739986400823881020159216528\
37637295429007786628809197208927371828638549015647785701382127991924875492276\
22540477*I)*Sqrt[2]*W3^2*W4 + 79608900821781643611695522967334339130244459005\
13116365379283375492018715436987197283936856672698121913259690033793257425148\
99535079230818329203586528291854152949349286584808903273280593959300196169947\
70706154792776632535433502589777271428595284718032777789170087852230863857051\
095195680671039702*W1*W4^2 + (40527536395195846465012203186564167981433471040\
30974854124297817751015285751010192460292769029749092205109997364943987605376\
95658121281196553739444312226885371422687149130374759987391120282815828530002\
25329281434807501551023963492346049218319402372917746381617027273012092964512\
262734048183984922*I)*Sqrt[2]*W1*W4^2 - 3475841526452420940719758390960408684\
82419819563611106011518285440678037138672361391972097762095222579513768462473\
33387581303996969646525947438312820909879839858610118703791014039690225405421\
91489100744703217422954857281371545710495110042836551137343006569314003462960\
983021758976398981430156206*W2*W4^2 + 
  (85919412734803248146890320178760959918105558279677996680435642065674924716\
98723792292939884150862500918933696654731925696807186040933593869756506598817\
20325748072328628676169809617214687348990270184973697245530775376983618172192\
240131827011276266015436369426162992198344734635915399011378411861*I)*Sqrt[2]*
   W2*W4^2 - 3246661737204109068163512671396094318606509294197971226877683845\
67936295982440882105288693625672370348998142156900532601525020270600222728121\
01435595268535192263042144520808864214114811599254866827371525740402927145596\
36728142649553759942469209746632139578655162099000369634791941367056689241690*
   W3*W4^2 + (298571088254451540229397861587544247014841189815505226508234960\
01792673099185152015782939250005984270651303419080367212538388697092142702294\
71935557736999581136693155632250574591636310827347014106157618162678523073547\
07685960292096341812920025315400160064259995619711234329867222668667306290963*
    I)*Sqrt[2]*W3*W4^2 - 1019750826762076088673382754538826097615854893225092\
11096642674877526386798355634801288976367794756605962612795231106663042478884\
78135108438389894509892511912865266871862585909952220111686760355715183901783\
51142466906226589627031732884975698119824420206578933877805224791915187948435\
787800405428*W4^3 + (14852874026889191541483338842880260750503494154713910196\
49225888666301142837886719307147968818149960223842108378457809808758943358389\
67087997818592215149692874303938123168546050138075051762492487045233563513469\
99226980698927095030714964182120422077355559821617366302617931263644703354018\
843524*I)*Sqrt[2]*W4^3 - 3246484694753500838907306940066190338806036094749016\
00586093335428252635811112310391902259505161829855831895036738701704972201145\
75200816261644521487925046840177209855580228166161205320394827552308283857811\
62919275075759859554582790789113644531392953517045643835064233960812091245736\
75336799890*W13*W5 + (5485522536229026432885683976298818305310111483592954556\
80824250356908401495269456925192677914281229577416619249834036102715381816613\
07330025366109330811091186248016187910529252042761512482918729996011453611831\
24989902810245174666121493723823334162006996173145106246488768483338147801808\
0790440*I)*Sqrt[2]*W13*W5 - 1813576785642002226502330993677213551944916776423\
31953605141011095418742087457917538017740475648904649759051705034604297749967\
95602724993377558704039207308982390382952807119098329220423283521669993041189\
22684974908028157235955074796326300943327323845253987782602553996934198461085\
877580732717020*W14*W5 + (557647125960002470970366043778438675324165331441862\
30439449720095877814330194409805999838076169676640905429218940362084665753439\
24751584706684095871798276206241217784402925631017608417057519895766064587203\
85505611383858530857951255723324261264111122058656214840231605461404640978719\
923026641356*I)*Sqrt[2]*W14*W5 + 10808034800811891539051779446409605852785495\
27951341827488300517285614570251105328419489778422615215287074358602387863062\
19761608840298789587811835877028095663270751774334039540708490001827976615317\
73956315778861247053345759766502327355686055376218599473382680922656690669295\
2582698225916163020*W12*W6 - (29115876098762227806261162308175885655250153345\
45511843594473725493251162352467296311903341515373936749939772968829771883207\
45118697701407919152771209384006359752995844573640742454380794427612734151355\
31567518307485365103239128769521623854417832355383838118567223132450466225884\
7030182665733691*I)*Sqrt[2]*W12*W6 + 3459641648739951535789009455450037381446\
53983224452837770747928898284665851320352183402175266539861722059409490912961\
14428483428791315300062846266110941209706581027707757727342639173582855449329\
25862905760821037599831598658344569558249160161419553215601601893634653799912\
8680835154136950309678*W13*W6 - (66749884506746594173460206598251564159872442\
92266644616510049673790590901333197075415001334887624518582055146096950314035\
27733256730248102979363315140535460702046679007091353921562008892343602644336\
56753924480533022650748879223438260005633512050200635341217469325160822634841\
393161414146546423*I)*Sqrt[2]*W13*W6 - 18975375308863031149238867125742702914\
75031930721907690769815779018972700865851050122927963398216077006551469460338\
38627072521536925459641033868689181999781279188783281143562367993990394010730\
99931803099168372665992731646732825764852395700863272002547052738010718302399\
53751937679857273577328260*W14*W6 + (6814902453006125030911482367238478187860\
83118456259544030345753270594503184624137162903507130854729733543994202122150\
31024673448215986145868502929427325131770168294413284464296318859361102271378\
60876344206192585643246729968635409670254292615572791893714959065930565940154\
08185727697599431897480*I)*Sqrt[2]*W14*W6 - 284242039577185324980139525167091\
09370011992305839362166353968925683647055393871014197473840553798981683617988\
72568298310858541478517849698959344200477577750965414095404083526301186814672\
70781696923862002058191470098971610503605228009170519917427731398492300788953\
598864383030566297189593700304*W12*W7 + 
  (28127478533847286730071122909411260119179486720855189219305782287916679793\
44168984737051833373320827333642640679763284753778421004547752445131353913185\
09069978763386927864740360199135602603666602345927789038730613012215375730961\
582467484634499311750272885781865452058655201914867799028087512675*I)*Sqrt[2]*
   W12*W7 + 29835014679888043000410248259902265303153166293110197589524537355\
89839711059538746900201860673684304945017733198540391356524620939135066561248\
14002381433468764674047107161872818233577781772288153481094415982225533525355\
583519285344528694505339935989712383363213728193944586802608744670966469228*
   W13*W7 + (2557760952470203462356574627037068890584407021351617214077467693\
98701421148048672289020258193052946482300251630543414896325511907847595800566\
35559390730563948584069709964021093255416960877919263864283033830209113851450\
877998997731222053924873811828277003886252693670063940855963196193864769569*
    I)*Sqrt[2]*W13*W7 - 18390960491120448101305220205483141892107742053698073\
58606714759567481808371918844673583236942947426757140576786020349211041320275\
73582474848536039219407705230695555384540991226484689984395986316547577718691\
81970357122619347588363337874935409551019006887872238174221398423987654647806\
29550823288*W14*W7 + (5100022799548644884476683477472739478450247359678503115\
50700443750744245857198982165107469210066438968432662657131224748394773430233\
41273685181016595832778200660355806316133451132249363941080987157420509584642\
16604116906601402570659357781473126374245332380515295581442212632222727809943\
66585284*I)*Sqrt[2]*W14*W7 + 180620757707882053556857597155122454958880470489\
04535630044978010870574250050598428891744034250071507575110805388696753778098\
78613845151503010393900755933216598448810802007495592721953142809389729632024\
83908477023460346437337847907077567522638935019921819190194488775884000238100\
186620376332038*W11*W8 + 8710280369587642283168929962148510441922466420556696\
83606212608904357487577986511732281112407807860921897467408478243560386516336\
13613521162656958886093355348185892515539807246066647637005146859835191815902\
24356013045176969462295860027245089502242370441604305410796185320983389608394\
3849190484*W12*W8 + (12957716492048111745894224977831619387093110283143791184\
27858261440366504192885694123937438620705214249936813089758640911699449274782\
58962440848130524279322682496885610352484748228938209748292107049559510722551\
37737871490008692369952070532916276959901346821380993929005179279223825910114\
8508631*I)*Sqrt[2]*W12*W8 + 2361300023055695453090950383644149976867460853789\
92998245756373241290438132058133847256038630475556778329215147026062461662725\
84786176300988389521245490654554044945337395328843669087759196975985408102137\
85089137932237545116194857658344810556479731990865475589308316109413423424608\
59132318214308*W13*W8 - (1313007912493635772040940584376107448609730440990630\
73448713006989715341012244943231270684291349917295898056954928962666146005316\
37730390877781527848762598822242712877311303763724297533943065373395371826502\
56681020760319547390720919102340147869888973976703410051681307855014546934251\
10857878593*I)*Sqrt[2]*W13*W8 - 803351843882810428143623025611023862686187909\
80279946243781729723575188714443261054171750268557872559641810743727566521204\
07639196185085594431747891015409730238191978513791181484366656805387455206178\
11415287959438057372072188778737923032765013256787428386202755471419038453221\
019947514557213040*W14*W8 - (142261096532570164738733614779839411195638883654\
24981630251609994722778217851920521245845598086770526543190879176650733125337\
03808726831191752298012116688297298682678467646924334549735811143858394070692\
58559514840431130131385204921121511737141462716580784159390507936598177911999\
2351117102877560*I)*Sqrt[2]*W14*W8 + 2773934298181896963812624247030226687232\
64623836975641025454943318065549099360525451767885521045385013878236836756049\
12046649116642242858647280868100207155610160977647222726893288214015075315289\
65121304193113046347790395126609985939068222142743729879302402360908938979487\
22372288416357599988858*W12*W9 - (1061581484209234364981831761521862939835581\
47958071661907078845355345012509892411808223891697049319761426096503955609375\
31494369464014071841902537958582656710402473691995763726930405774408160473910\
33383311937817475333796056848523373274476607818936642199654278453892182279580\
30743060528195448741*I)*Sqrt[2]*W12*W9 - 129477237925258515811557551880341731\
64364332960342269537633902443236602438941635357202090883998869347739582809699\
72940905074801140478913730923780854527783534639521412025392007041530210392399\
20802349354622362386525956279148567885635930681662749287152972375569580033031\
743703370088946208198507568*W13*W9 - 
  (90766204053144090555840562021238125614038810455425564450521191458843547849\
34018895641913609987597506095767860505711906033056651395441204996751688411932\
61972980013168046339238440310360554246564511240791837241789861943598178402016\
8402363032383692723621735645003213954043632745575763450214335021*I)*Sqrt[2]*
   W13*W9 - 90428479755635174379248858522991893238518578095747660335078505088\
03039818796144159512076333194566852339652168574710091932263275902574292196235\
08373400561244912692928206814047777024139206111304577796046737956893165732441\
788461471700032630572582301090891200586114782851238370969005491442398951844*
   W14*W9 - (1485907894298166546315247130200533214944537040129326467276279775\
49364036211407568657603863274852181930964721586034120630977614036882283302064\
30856767651752595660945535660178359241035571295600818728273226179546678511944\
18310583279349681094848845105285786482107176912108944749152441507824877892076*
    I)*Sqrt[2]*W14*W9, 963503529575806200930346945648574490213362506787292079\
76048397069065578603811785640486133632811520583505433074859612269329936799334\
85156424041281025359302248779483953176339186301046238345841401311094081801046\
02942255284486096399158497121235098065216915321338370454944654787450184198999\
1400889782548*W1^3 - (1168446101357699245699596449414046261590897838108828651\
64240673872957336774345125918878177157341396756262952977455235029629843574052\
41650899892674859961784293931593035835954643363227484798368757873669475260985\
87106803967052482692223020462998699818115202333483352474000563469647742630346\
9336303584408*I)*Sqrt[2]*W1^3 - 347037558754626129181621790284198849789897323\
03276993305715425910722319392408781453271309203883583744208323116439466333212\
50538781769963905534812745290477207950204135152589477793573878384542825088541\
61583885516334833069888413848840393888737795131654290262231601124164245807761\
848370424767612100*W10*W12 - (36620266226099642747600315736738518956710985416\
86854257403315172876905726513738854943623749980179673912546604898296002818067\
75237007713525419838482795414717888146794318869728056839823859320621287797647\
31354308781280197487772623280454709376385189354539374936493501239763687053381\
5968924332249885*I)*Sqrt[2]*W10*W12 - 405992039642839982312851232977024308128\
62614845798048553045271348861519351518941765155684848360798035996949916883240\
92375257591486558209396420213563253938284789554872781981366592977490324329361\
32010706573259331224002713832227904743067327491531780261310381575361698910050\
422525614072990781806968*W11*W12 - (42705352604836646856980813271535380780119\
98743930638257197049986902436190799330248520143747261481574876168031591832380\
74665378205224868520882559317070400108303206231189328110796605873972931978734\
06905400520340490884236743017463678978453622033568576934733522830549193086928\
5115223346553745416000*I)*Sqrt[2]*W11*W12 - 615582542994447945909140941492510\
67462534969343840380201370425763504680334513000892955329581364330348948348399\
75892296636967153769777616878979818713429845093151956607350613970686863574604\
38286582546041330860773473860535697076387609247555576032707306237449978529937\
597517771772600215329614030216*W12^2 + 
  (59527907336528361426758261141806264120019854502954920239171661074662681362\
18843761928517032852836695518424535965071608238143489798549507206070583752671\
34043341242318721663882323204556677324719001648755492234605740076015419862165\
03558856277165384243312322711967836671373470774863022678948305521*I)*Sqrt[2]*
   W12^2 + 167021873697698272401030395831714365292231689799583566552321615118\
58753708836976166142980766544801107241995767978479189550879376794603205207067\
85122441470450176041616795461977792480683503144582178718922713757630040303915\
51911300886536152723164819216633759207385615185762391327668316578768419140*
   W10*W13 - (177905018360980353381694143330133505981363797871272022474716455\
65103392910974056634165889437371268917130609975423027670610376647511801014108\
17777133621389760060208737419367964373981557818765246588668539955889778176377\
52345938996655716523790567572141777410908954406719381565129915078215415631365*
    I)*Sqrt[2]*W10*W13 - 2237710509227730937417467023523542477463904814253096\
28763629219647004913421147491987347179854848592669259706201577973645275546030\
01428780083115518339038520144058028401433077486370576385596683474627880315120\
78481284621717127947020849492608394312037300047319628335500454008654896184054\
85329297424*W11*W13 + (178497434569044444586722447629291452565777190096319698\
52184067164985658730507400790996220781557472944270095926833246900591361477419\
63793538851062957332135474368001999660540363730591373001956477566208598919257\
48506772240558217907335400746659085641535120171139396265830747829613613730345\
235377248*I)*Sqrt[2]*W11*W13 - 7196676534893568097920600883537968687818340905\
12314003941490642598678972550682402459689108843465098518264552341031989565401\
50079891317482914969496898598035708684188000018874387841271450103933447421989\
24195834850959316360436088101212071403476542182260201844449412455713575843399\
95299710401713506*W12*W13 - (808962497965827435828221995894762658177263792612\
65335286827442278996998181341828755335202858990930778826870658643885947415739\
72871561293017340273155828171687401482312505525120844512000417953848664539306\
51482664173959395865545649367689677891536790507443384115533196416135390010726\
6469893566030*I)*Sqrt[2]*W12*W13 - 762554173476741631911218540345459037569362\
77132232276939447169710407195501570409132563434563561462137304894522937170072\
87858880007303255705259053089994271020319745264424455960400037277412039406548\
63912579556450880050687031590253777072378764409153253950748024538292037272109\
369043091550359543238*W13^2 + (4677650393933725963098061614065782337681794091\
88518019319778415279004581662961993093044801118574990641203531146300645881248\
48258594535392795120919437084947018530843580470889775938919135809595929093196\
54232577206212466617072762472545919576500717465515497444849350242781746802597\
24231626896260493*I)*Sqrt[2]*W13^2 - 1430837918238264017684497502293876343425\
70084336785611567792459238501471424171237131012352700366054407848692232731944\
81223928344195935979914505916596252230290817696968561147978215861430705400502\
05630453888300877561191978253762712572303193127253645752611562878968827263265\
220757541983363138826220*W10*W14 - (12853763981176471396007705411677733842307\
67232665431520140084657746057990344057468427627783164851886946975685698128406\
30586404901544959070845006803029896758030585958802110816970498410293289217997\
18683720630272362416860093467713679288701053635898546345684640596178998166780\
43315590675150786151680*I)*Sqrt[2]*W10*W14 + 37835191154704733930358616456335\
87397485787446410355792903443225610023866618874679340975188156234992978533262\
58300492820987190726585344960109021547976385319120174810287408237365464895000\
97889066819544951852507661923023215499576328756826300855616755414265116139267\
16781085907805148381085848350052*W11*W14 + 
  (25414842386141263221419537850502856297718117055066592121243646745331640035\
64856846730699857176953054292035325431570093174070712428414889877879502223517\
50661229296201807220019234888050342231198036729898948435542376010063733139688\
1785103028804521155360792086151091621774903174469490479532384572148*I)*
   Sqrt[2]*W11*W14 + 40660883806274259397426125524412900529039542916919977085\
89333676215724999300716666422130779524359240587757442491566677518345581018658\
56049226494129979713581970189165605425019902856680402223647084581832871060223\
35486051213322355497944184519059336375691641299554760067986969953212510375280\
46745156*W12*W14 + (274837031246806127315728318461304930543698050576849376801\
50090984444741243953729177336461610756413176715742173924542548585131288742145\
88017065463521508304889085608983451934755439980861373335732314113523303474517\
53642471211728377304062099393132224482033588958917540044367527608963427313381\
2493606*I)*Sqrt[2]*W12*W14 + 430137360298409867124305103588002854066384092538\
37624005576832200820089408717247087943650626985305769739677132780105532878052\
68649870401559558846517915103885034060866688412198160029482785871935425631078\
71950421845025294222127735112416892648273732266242713054832314293718267911206\
1035290351805920*W13*W14 + (2485901367508776333338726920776726063244269699490\
09717552749539304711715669130341559902543949838314284777738519895177732144605\
79545230128396639966215956527614979697292276996708603771414766582590208343477\
21531736251078800545707870646312819240283757550056617928175828478807471900872\
649858537698938*I)*Sqrt[2]*W13*W14 - 9716991578669834817382416616467056196174\
23221916191409008013502134279625595163561321484853137201411945282517294386347\
40027907550592593261104284205258448279986378905537261834018056544578996674779\
86462029278942396044310924422128309846653582514071436898543079721513918170878\
215593854220546124032*W14^2 - (2198754042328294714795601229048425436975281810\
91154714730354686782691984586038266656545922281562896646163489311689927883997\
16020702538941832544459840804609768948293704077288105828156597722423460712524\
69755947761865488663105741793150103626963233063022263917026301046665416609550\
335538479175035048*I)*Sqrt[2]*W14^2 - 797815055245432551543418485997043834454\
46573869016953453071346673144663912658442106046112136765362979646993097155926\
62234321445797842479458383566192992227195729014054117295093248331494280506181\
57968138264163964511214338645561003716094703229345882426566816494827940456232\
165847367038047869937812386*W1^2*W2 - 
  (13939107022437113744899055409931775370718395620597722484000331034979484212\
63385367460037699461304584286686040311735164686863225438608481411442812466151\
14767059939872893942500972720763322442786721008578324156700344947015515566290\
0289159868632375476190143780979166587315852711436339292190908221200021*I)*
   Sqrt[2]*W1^2*W2 + 55940209249528999854222477515256963479993997904926663199\
09037954205531778909554093017495446999857691305240398148956205072716818865842\
49685365313269884760258002316734959646674890554835356968099742565717129265257\
84996012353973339634890630066720427424720838098512232843358527213030077214921\
422836304*W1*W2^2 + (38368775142623936996724484173866215622175487831197987641\
72386856307690221676948554229134865877908809761371299765068573181118071225051\
09100389930646186518812808294268846950404215855900776346364345054621018837106\
34991910215640411328090842631517950373976132400185097070913789730074956108482\
738003258*I)*Sqrt[2]*W1*W2^2 - 8623061627151132547526773664385762000984133826\
98336354302842134329574456777158486426661150656763161302070515314492839647867\
44559436647118505572774696060394719760419059769959616015315947012743985185142\
12670900749092312621084726200297471089669325389442493168165072910136779081781\
39885293414355192*W2^3 + (111332638543264927562479940832839121948753166014345\
64783472196737021569943312900276349475582279374826508321977186896246497662479\
94464012503281943404256882801112622429796880245608517712805084462794822065939\
26564720151701676732195627552376858072625141491918357013280034273639782764860\
436810153272*I)*Sqrt[2]*W2^3 - 8785141876197991927310560410198768463270501462\
21353359705187007769787943953359241768231692352621619096824216397826998791716\
10988591997194128701389383067041836936029334697465566549353718841807356809833\
42279610121377239621600531596196052569733525696018933824342745070314143741962\
35872852831007329366*W1^2*W3 - (368057341201509061917947426326704128900868765\
78184133256259181377516902655998557857308077361356725839742066222356651436788\
02569355324738422496065935929232144059608379381412936281254760368878535860417\
76641514921394332136254965004462453849265852587338891356027900508801998032538\
728488868200125371110*I)*Sqrt[2]*W1^2*W3 + 1764622947113156797758387039545528\
29131742283619672573654296923289716453628194248742997341282083677723521467550\
29123094680418886266161855808581661042256685783260384579721791833322631460064\
29176178957727458166382501712737770703812556938688545932188193194974408780856\
26186055896813772600325632304602*W1*W2*W3 + 
  (63734832002837436139351533246803329024618946620833746453960111213138598227\
57081616156172539475159459013260904846488191501097566580916318006299489306546\
13387920986091112957110977612169244149530596251281144658000358942480978163949\
89194848138835345575623841790998758956013669938773012285784766130722*I)*
   Sqrt[2]*W1*W2*W3 - 2442959510593426435979102411539683612938703809248263879\
62164163420654045492749199640560801335981128416630432069252964077617226768836\
21669023809798937081957003217566213929318994718650853653305848968110881932710\
21997850399842631929908692962591543361913177457697886592225022770629215533885\
931120980*W2^2*W3 + (11384210525784070485358716703924887529755876435469097828\
17041021967621328367783734476925360850426113969409578940090711265344568589773\
01013151384064753432669491227932709491699839860490623934491670347269490210879\
49602957942979852897582686423048118955456780481564123619545074309949588013414\
19577954*I)*Sqrt[2]*W2^2*W3 + 65887792102053097278840775877923349475684886105\
19198992772751776718163349914374272686027010603146472211418239610471170449180\
13569310296910860293646243944527644034459839548162290393716509396099912447961\
21699892519890054502611508178584044311390214247893849971215132093795435571990\
979295556814470806*W1*W3^2 + (34562664439886130351418344109578108174337717393\
06790520052934666198988353117557902573808539354877406469176908671650712863972\
73342462715068790569376664530677100370531549898814250638849622588934987360440\
75245712164059294450970387591355970016771487606445545034416946776008660380271\
889906895581952609*I)*Sqrt[2]*W1*W3^2 - 2032272098639427962668329538321601618\
67068719921039401132272356826661701278295286575302743640184661000761537885329\
20817956826920234743503616507321516114342761810679232435813779067368611634888\
67429352140361514304286509924069997281329010774625566287438584404412562481570\
719208575971911515450042106*W2*W3^2 + 
  (62800465754051611245639372174127171209802408428133845432479351684674003273\
09868099607333839864351838609184384796570222074374262326720825590893128431407\
28199436707195129934621507403776868716463241694832003370458145968741572293272\
863401243319166414022955207049456523360078022681926808571517207684*I)*Sqrt[2]*
   W2*W3^2 - 7384569484292181598276006360953668849563983117827723621683909722\
94583380118269427263906488322424778296727611334135262074144031866757054295795\
99001322581849593120735234773252222253764230883884273668102653559126221127985\
9235361901582872180491451956146904617186685071161545895794953710046339159168*
   W3^3 + (158773079298601630685181368485226218234188524089059196776161931669\
87111846552718429890491084424633575244746730805627127869703391610339085830683\
68053949941926323215103212835377143186057543459109175346673206533031739148924\
17154029132010804864072672471696389263798325283398130593627041093935095032*I)*
   Sqrt[2]*W3^3 - 22492044041601772206731367871869763014517299135480851849405\
82343085711013700579974064148251185644735429399567156863753658065658194164253\
79782486500844171999084370662749808919705565627726895221239726604668659821464\
51243597376393084545663017236134213005902618741008729688171677688410365332383\
66400804*W1^2*W4 - (360830287987775656886600801479307937649367256043699490016\
87225578168251738990447860203655086612131250466328303734384586433463850674650\
76188088061102294727558402710244229204895248704297401291801890058286145040444\
79088891402051193936332968198162497023895787479841526488716237353703625875925\
648714157*I)*Sqrt[2]*W1^2*W4 + 1907485276056520274341596342346963563612853719\
36572949233349642153254695276825815545198377699037933244245895821302315581991\
39994831234040643012161090695188538100115879390173136702505322002039105656811\
51140890414022736610791801958681751235325212625295099971391500887503109281809\
50000052990966515346*W1*W2*W4 + (47702850286476815060331115179774272816764516\
58347811313992254681789772173220610791465292433071772176157443366998590840382\
98187703826938425971176397447890821654534661491795942069060854537641618293578\
43749382364878931273054787150715563062631812016742231374455601774405280466210\
104293741032774778380*I)*Sqrt[2]*W1*W2*W4 - 274513414053634224678612219897370\
69113319158546585819729746713909804140849364339935252948176489320957601855932\
67586054429126548338654157248370836575786083023967880704338565276678439789197\
89416578037038295003344773854370094640365736808578354349252881403303807016742\
3338311491789198129537122652648*W2^2*W4 + 
  (86620746821572840018845963519791647801388201063064721000191216922908869029\
12483216059984617584020505384347878573523743554693391253313082869214651832050\
77302201492278955440218299716465481468448673738822296589126429558457374962503\
328182344670008709048773511956301588107519536822352759155467288870*I)*Sqrt[2]*
   W2^2*W4 + 2478489118009518005762643573102027774868150864518655060179931532\
90229194738987180438154298437614837907660868699731146788270400233400939431624\
26296312950846938465193879588943999419072152609558083895548623298524514134468\
78172628596487893152991188912808012067067686049258994994882320441414318398895\
64*W1*W3*W4 + (55093280340950686105026044424192354240398506160738361040503548\
39444958105171979375594250602981541306064948509810764006565039644577192089765\
62144814152093210068566753978313998596063846256277106617293562688398823381113\
01880914730289756264142054372366362885151634276522919887889558266378849754066\
856*I)*Sqrt[2]*W1*W3*W4 - 238335193983663754643859014292341406680425660787628\
46341003456194847364068478240020130828918595523715188667683246759386567849209\
41327199401406335026367797316648336284004371439659297922202024762122418251849\
22411678381105009123809874348060968716191219907321180263435509533109564124590\
6999029386344*W2*W3*W4 + (268816802372350222728913335489728613100627355647082\
15896967087697312453639574064263394407435146617851073597034360791920783109826\
08463879127853036984739191903722804434674147362353238294669834737752598120011\
25456907913497113846866641895553385942487949434990958386371069031481668704805\
1793271221512*I)*Sqrt[2]*W2*W3*W4 - 32272102369771538444355256776505682669696\
86728216778570573985814151954797502734999689540199557349842270578966819782670\
23910367227560170563884412891195170775778750185746449232920187641434658704502\
23768756684440604019726974552895694119420237907396309899720843919353611927558\
79786046543265290063330*W3^2*W4 + (904110362859598239687945579060719694926712\
91752995046649639492966930358528458097446645648533090699036358004424847092285\
22097367525827476515138352877694917865748854034417762560626920596197912286932\
04667972118725183662180401592513885767386770599175693257898460699266818115967\
676922655377167548587*I)*Sqrt[2]*W3^2*W4 + 9676267738572961201967465351884380\
88937709887407025064858776135578956087935826993694633507086682236128919255766\
52552286887996416447968226067430739950500116174420801815317685654665244253959\
92987259677504821119720104944987045652405089597235098262161674283250121525572\
1136144179311546590449669242586*W1*W4^2 + 
  (46369420879267084406701977203569890467411783788050689743745758717784529341\
34257720045658036023496970036540590671809629591838751547866833193054097218462\
77169423465775973634210684689206042464352212743519444006580303291734464270706\
06461110824185646426681556812924283629135284380144154220115787458007*I)*
   Sqrt[2]*W1*W4^2 - 31508046170776474599264394879217608116927834796955044797\
07033904274840260827582983427600561644584366233586231791356776799692450402884\
90293379629780436529137016971460707523968512065526937436066808408350587072654\
72182509628052196156411122643136908381867494228512114246896280414991655880917\
92668228*W2*W4^2 + (136271237125260014254448764330430399543191299517072508103\
07157091550316527433036211564578611413613030818482015125829616238904636073914\
71567051982650509507196397775823554718147096913145070166923020130920296675215\
58881527677423755252535828297112863437728956549197455867796020657987343786950\
8540943*I)*Sqrt[2]*W2*W4^2 - 268977667661301479993673768673694605620575819303\
93809386681754892566059741810119056665268078635402533983783463229298911895247\
07938814915789045094764796559173313333410092847558312069493053888797335412496\
03074156181337354198559910978370344819398048450482848080506835531762889349049\
9649322450087532*W3*W4^2 + (1573049581022387651243987143692839403837015058143\
98066136636653106512193370922402205419925433924844065714682918828265648820769\
48251204208875932120813791328839480354733070978529867525096514909524334987408\
74116770036317152312792026661823331770759287994654561661806523480033879181985\
29149321516366*I)*Sqrt[2]*W3*W4^2 - 83288635388788040711540320879522282156804\
77114717967733239386150400072147504914172189641546039295738136836207213338842\
90476267149210203209574805297683726689664004097452502153607055949559031782405\
15039727360928339031048052306761914069730158551913621825322613753467908358534\
7729753799456662354600*W4^3 + (5038284691841170950008673045098068071719622776\
57310670657781111193509209802772728120959275248018272796156883408798927229409\
99967243997644277620868923310994800498449719956956026888085679128776726151487\
55633237563705513678767328730469623018635321484115449394014800105177854111419\
4565551449476116*I)*Sqrt[2]*W4^3 - 362380063720527312981246653290807849867439\
75347100295897694255015113637297471356055412412211294438100379467336254867994\
71308324976258354638742151219382774856403246510866508553083845103865510643819\
65844504861346723190542347049519644670365839046766356132993266187789577592391\
364549691304866567510*W13*W5 + (222149389954604080618858490261416658056809069\
96778614713285010706177680023936681503708138478374510628217668385412183163617\
09793921258275285317424207756758725655541818659099642777468639124069769734148\
12991672902617107242618929431326209522030308907632460632791514461371282036465\
918496463846381160*I)*Sqrt[2]*W13*W5 - 15216955408668579777322743206489951488\
03485190332401301193285322602907174143234756607327239231245527793267075413768\
33650862545553450751895148194058467239318195932411512190271085366194993256803\
01705525553211644684049963014235895043055753782173566404756110041929916485868\
80868352753962553013263932*W14*W5 + (8435073609690578100674285149134069351611\
96549799312008600160840768746606050123993391465712225296202494270497963670423\
95147133030444576202648943770306211925056108519752647215816213865629568239917\
81737364969926170934397663464169578624709998493405143029953076422152409547619\
72430442745249169939420*I)*Sqrt[2]*W14*W5 + 284777003506015080168975555634463\
17887472090619886329248994670914071543011853291514302762845567297570468793898\
01118255339247358157755106323035111467390364298530346901689432159486792065129\
77534148787422072646757873536755571854688909917306531309654556384104747696286\
253872545290824941402717499348*W12*W6 - 
  (44455593990877767039098589630205168168423976588161936450878404333637248317\
66899055820299842255770265682630367369987287230860310771215047218302874448627\
40651765772034809340083702945250153701249853936993595272072459243144621927378\
340774184075884528540661532776979844258930926146598052131577483592*I)*Sqrt[2]*
   W12*W6 + 41693004566437380572000076952202753446770670759675890383756035444\
90481992070055547591598165468199523803568747758965322204629841914682947904271\
06927634682535222572964458944714538098183247586234475865909232538105235765215\
42892263774993136343748910669945327829417495159689439141104337410940246530*
   W13*W6 - (4007243573976839939552309046027302424003246849518039236310527250\
43573789719531650619118360829072640772749627099731617331266075573385898768852\
57035097178466822354011997679894007882090030049193036289135654890349194023118\
1022960417447913316008669513691074678150548516714156894364190375867402319284*
    I)*Sqrt[2]*W13*W6 - 18441246009368385425461446015566990230631711729969082\
15777324002069304100188649573937869198620791550881351915650744362204639439423\
28003392168579098322844964411725288411190575447329735343406725123984936268150\
21805537959776811406138731383386526385497244958106448599314768265580318861688\
71509052360*W14*W6 + (9732548539056251157007532564177506859394914992621633003\
87655037839121097594614477827701511470089286988104340123511835001486537690016\
63646226917769734905770826975197553195969597683888305210330267911727408982619\
91322444697032499808933802466494378641125430964723535885462930057181851268835\
95888668*I)*Sqrt[2]*W14*W6 - 151121983353250637270104939151476052409545561273\
54689982512746494742231263059907331828014369605767295906660750419570054466370\
05364436985863976564626317452763117877810254539717101087273227372272075172603\
32714284439295878908166541408679406626528892691535396143455956496937051854207\
597385224465398*W12*W7 + (420950059961875491815113695184218384198988465846905\
88761003382676703880347507219396954613487512405274596748759892322681861343566\
25311021766286577159977951065603666920101499849055412846474891501275085465828\
81450855821243727083280572909587124653710833959926595731634898550306543921549\
888604913940*I)*Sqrt[2]*W12*W7 + 26889240824990934592642717780171119532304170\
95598097119263270631808057116173683610978591619500860215178954417700558848942\
51086039285937182931855236975442799604919584045439956294009145511986822756916\
41346980685929228981922327380656050976974622375591035720941335572170371292014\
0550962788962721666*W13*W7 - (20766016595395898647548200225775291598612077161\
97351561562548254565469403021688310037569481563688238209568099874991679020926\
55226350829271695185658941556248361830540128532508422067355834522667429982193\
01963828852178962417653946312618786950363147473382279989686647563457734844687\
8090199801072842*I)*Sqrt[2]*W13*W7 - 1701292447750150398042006941462428842519\
82876636201810654991685883096550931360331608571715653948785617961079927688233\
34619073681325089846968996495803004720808801984011086096213628352218194977756\
56788158689941286518975696263619744771295321892429891127704019048301167524364\
434508347586067376098636*W14*W7 + (865646370940320555104928103169800265443888\
27662363958416155088723508604628180685083433668036880240563227688387062481382\
83965322794599598925886507017933105550847637575469407605006108558076507230940\
52088133080431937221449934334215655277118544313245589671735538480975027292873\
167927935008294455388*I)*Sqrt[2]*W14*W7 + 70542627823667600843208683238492013\
11525539201180412666337037304493078364165346498950597107889644989466895170019\
08552457190505966829572329218748090240795053199487574505393714822232771962603\
99694833904332822076625447768376716063261828191807177733808163047366614046188\
817292902047186158805944938*W12*W8 + 
  (35779761814339284482929647180622052387928084747666999638514865571342775340\
57918501992848770297663036333289140688215347417581537065909779480314651375576\
82514547711461305767674062647294806735454053235788873093537361253115222044895\
092821368882397056219326621932488248151374357616105912498651860675*I)*Sqrt[2]*
   W12*W8 + 22013605709008461395648884784296551116725569944830529024829373204\
40078547939014082778168309131559779591809050027484899447765456133313080071516\
04044265439434529435115856699823495245391811517230663108065869147195163798247\
355114382616452637739788843903678288767707239536743025052683855096388554174*
   W13*W8 - (5333439985037749774599218530134111450617995111753865573315017813\
17361855835310700618087590102360657543095881367218334523653561904447438340218\
41440143614882322433551764115801152464756063598019803158529676657493523363641\
822121713995461046578466231065202388600816355512655319420360064774344795963*
    I)*Sqrt[2]*W13*W8 - 13898004203098323257335275419295489923877146411604562\
23317235633656199439442529800693771949736854289763742846681799888579376215381\
92020013844211872760501123404618190660075388323902818614919376918156405656771\
72804820304470934733802305134893187584246846676475247062632623562530586606790\
18874606896*W14*W8 - (1297570195798154344976261011748106249906479610408769721\
25570061484520646318772717632020110240941403858975415005021020075054706546205\
31589714426882829248531660704800881706315644890552712262604797537024628193268\
43708203442248804242125022778548701231783015395124019096098522177132362546739\
189629792*I)*Sqrt[2]*W14*W8 + 54186227312364616067057279146536736487664141146\
71360689013493403261172275015179528667523210275021452272533241616609026133429\
63584153545450903118170226779964979534643240602248677816585942842816918889607\
45172543107038103931201354372123270256791680505976545757058346632765200071430\
0559861128996114*W11*W9 + 450339016286179246168158183270058528310066682411540\
14653561539321177400359129064048672817116893099536705229175598191388334193906\
93399026073522085498262106059544939925757402982707943687401247778916057831303\
49551196419166682172996821525029045495476485519693780111281139507123651710523\
100589885620*W12*W9 + (232492370737655452377532370242263470006573822630945206\
65954079088503102222953539049790595536051816445505161960050420212255182481146\
33407506591057918602796703415418735077904913243186406714325442185477842939825\
95948325797313727944416483412519846098184754334424310155695179546190587005599\
844535057*I)*Sqrt[2]*W12*W9 + 97452972404319378028574992184129488291272031160\
71057144654703060725586118444167090862198731780584644657314766490537298225536\
13313272649811575314800990179640513628102502798471405354802200599956600502346\
88109853190484833794893905898178100806159169851028635294804366644325041046920\
2981056637658886*W13*W9 + (46154200033277938550943220080400651609238986980178\
43962234523213126225534033953243948513023026426532304116722476661310639018784\
83129004892650670142763380176014706334885404661494646245356291603495118697525\
96382421733095950082658763382131297057590594081006065850892126034744879478061\
6137320504175*I)*Sqrt[2]*W13*W9 - 1593323316480445782979477695584768121247648\
46986515485356539641154793735310253957630734274786073156487248183707224769951\
91292784816998645004304697080392853781471265510505078560817133716140947348491\
48641336365383983580360048262204150756059180101483996531507593487120038015560\
448752553563345764348*W14*W9 - (152910854150939944816092131554961882507773262\
94604498802652076087498677150101658358299545020378174787924639599302792717805\
72327042408052255276556224696148236002747169468065974402016536593006366104288\
66120594024204018566536573277249517650320272667226971658265832441571557189366\
9962878779383799244*I)*Sqrt[2]*W14*W9, 
 -567964172325531925842190076135499845094126352573308529785234244849721789821\
56234353780922148535226281670077560152755696463154589350117718690909459467399\
82051277309857123744105388070383761445428203929789237299653705902264621423768\
9607279942999877343481188742850253754899952676930728591443353048244400*W1^3 - 
  (13443301727122766689413579730428800909261226342074564353561744533781649542\
87826332404904639144484583492126255945983453981241840682371300763905779683741\
90370606211374424070867954092094742692940836188705831673203807252468589093616\
47209087458802177329483515859839564841498611485137724835771293530739533*I)*
   Sqrt[2]*W1^3 + 54186227312364616067057279146536736487664141146713606890134\
93403261172275015179528667523210275021452272533241616609026133429635841535454\
50903118170226779964979534643240602248677816585942842816918889607451725431070\
38103931201354372123270256791680505976545757058346632765200071430055986112899\
6114*W10*W11 - 19918193504365564472718888576957299645783157505700503815762816\
91038334007030530077653137858521293387018262647166575934169966958984226700656\
07157349593818061207054162081356432773844782735273643641144377546444377137839\
56328036440783772337693313092209992999198175840001699816813675455221535889733\
50*W10*W12 + (666434001479620865564501481372919283887453917509620800676322817\
45467180184296078143117260349340449240307363827593514341314510666792462854968\
38821769900164148694225513963473449892565086145973309844287943396410278073431\
73866101889440337113317592022571675710103339759863742674606176040338800935912*
    I)*Sqrt[2]*W10*W12 - 2452952668392637963696401850874488204478214746572840\
70891002832701949438712819355740049986341518252747305262368235703017645142326\
06552413796072026286147791744578983495012743285916902874785416504891744570649\
87907498926996250913733782150058890844455061895349898882246737346716559042199\
51504211154*W11*W12 - (321498717253253916868476354142528705593018983095351266\
28660047242471810615237964233190602078023207631882137238904211934189289481425\
23305172718017835590650988063728389654696505322175694585383697338235542981989\
27921696572862401980790648360673369444401432669454266877082251810377291488524\
087412468*I)*Sqrt[2]*W11*W12 + 2343631932079244214747847913927155450724715575\
38573807278166031426449786940826286693910114162279400822031826008391274852559\
44603166352608970926821212022240741035754412385165827275298769647492317686751\
19212731149327565973212939696847634189188128679044948583560582184818489915813\
692080418954158552*W12^2 + (2210134714524127422804475077896773005808371608031\
89793605831289119002687210004306453140340145634832801253763954109113729087414\
56596702633967120972455242662751767057006113901771635400065781302736173334180\
69617175501568048409413063607443914879649228292244045866792839799355057625317\
28028227308609*I)*Sqrt[2]*W12^2 - 8085185484142149825377102014926534162859911\
58340462916666278507312739187233729152554603253244446113156521611038500169928\
56147312734082944867853274454689618912860471549049612420669435994257443536112\
32934262198518568927425518656190737425105402699292084869699896228559002892802\
9636226883525820334*W10*W13 + (4704555844600194336394099924109153546608002273\
73433539439195178035783949001790049766767023482128661452913510675229594512074\
78655502247699829507866942890558995318520085853046878352876244774357562669472\
71778387885699028281901998716938473730561711234843738258720284457016541485762\
20272745187710450*I)*Sqrt[2]*W10*W13 + 93600523147949795979272761688421392438\
52826256018584607320309378498585884181738376677487829315810721242198856052056\
21708453502552713055880411265751819703418206431107574479315864875639577188057\
92732670542026276320882902345318920024591740725371674212823573045839631796087\
6020218742502612307366052*W11*W13 - (8451130245940801271280050538129238254983\
76563905316979442429272364099411408671528867151635795307636327086321906133691\
03654430712382582874659039592791536922549136826091635871601395280580245020405\
39781546680430770901490370628833229494373915010741325803145007484415340419231\
01606610596378226942200*I)*Sqrt[2]*W11*W13 + 12650792106501314115684524936740\
53766343589785225030756025464434688382895347280729217276390847859026905523994\
97675366514748394417391232998004916925299556444155811662105710683005924478262\
92146706903867256963103180281721311020772365951950151370768026243227220236250\
12219512731854558458179718474862*W12*W13 - 
  (23358736834888916889632246832672128545763332878502219292770543621805200774\
60237732622155480142231504327142237099410202285354881456039212956293480422363\
35728373565134069218273525326349992657778905259068770346205236075370075285119\
9547948037620124401020128112165874600433888674194924025659605993288*I)*
   Sqrt[2]*W12*W13 + 36446553263210670063817718527697763067988233959490888814\
90879449172413564039080654979192008655995942792190547541520575115407693196208\
26143637550484782014673007534839086752885188084452730957964935043932194842729\
88057578638278438831688376395464341459510534677003113528360066316105576406505\
1942688*W13^2 + (110952106189420309166849006716308324980162635164163980072871\
20326623214436869148673438513749309907853933857978673698285693609001440045248\
26455010014355078955250792014924714294597468612707158844377356003036745516895\
17975040774868736895693102306964958351206894382326151336210290394783385388017\
73*I)*Sqrt[2]*W13^2 - 7831645097276662600052536047805999616916979649581360028\
95346779840686424835784499454902577435518677632651527859409084823891706716641\
40296283341700156524033747225907852338379849701717652868617347207683576288137\
02653468195935072408855641540832651434585730201958522087442717083672024857284\
044687268*W10*W14 + (11552809920637191587818354805430883377523129137774409956\
58855598610980058542682433815828243703094845981942678915572489069904269814250\
99196867094933768856939220041938793582197751925429141651374705272331740382444\
05203928775498136117217086539775408268365708274460245989732163164495097875091\
85099730*I)*Sqrt[2]*W10*W14 + 16619385514314538911469024157250867437863701919\
42847974816489471121320388645690271349049127012721181184831574757928034106210\
49991383178450163129842570175337867917688682875545220297451531244397575529034\
54057440623699055456514746757535211880154640839087208313515706169758621748868\
052213267251885240*W11*W14 - (59479414580202978966071870822501228268152548943\
95922526985236123487464320587670711435542588451693705877742872924046030693239\
39790599575413975942689805988568801192053841005935760564076585379192784623030\
24752072064688155944941595619817460889319765797904004682479385939049886765736\
51838688007788660*I)*Sqrt[2]*W11*W14 + 15472526385591566678411771725105021688\
33685968763860253960787510914494829763745904458987804268525702839735593609941\
26217769013421283450177884600331303035511840438277453150736499652428363633141\
40800483147246815970767738644560972106464843723596629773853418696371300252724\
807229301939155626433270176*W12*W14 - 
  (58570864319554781394026048044167245933130462907226464695933937377596232337\
42761276949996380842024420391976067046771714577098038795200813026942625646954\
99264973789077853132377243769088059225350456405308284711316623001790314709248\
4207978194369525852152573043277325670678071548234025104050542672750*I)*
   Sqrt[2]*W12*W14 + 16201875124112549155959264279231001079320392659572679052\
79777796105306306845986264284961300346801206151330207709782398977476605036119\
50326567008481738795902315692609075547668971933639344625564108263568294260537\
34619759002987808180955994272972879513462101899653684648604971370506707097695\
056836148*W13*W14 - (52095620055742616941440046403435525723186968712265168852\
85677498054729370684654614214978782537348844775428695794289911844974796370202\
04492035808473655752315825454095465369616714492659312415553768090877214615606\
32007154086258277082717722815516626203757434503270311950347243360536697446318\
15659686*I)*Sqrt[2]*W13*W14 - 10435456035178467826679830343562213036626353215\
67802062118079956080659740483366238230405152343827332072225333645011914683450\
71605927151075696774439465525645881187804305502699661478377212666650115027321\
58021288334956474467932332620616200231701007285929217096448061716969618699335\
009468603047467608*W14^2 - (2827145696614847711691168940572550679606563766393\
87846740388437575509382981813344313267023316507763178929179004172912187010549\
77790789990153417537962368609927425736111099631209659284840791857504515023805\
07287217532116395827640133887314473294166153297040817201562151782595318887604\
627509028606144*I)*Sqrt[2]*W14^2 - 812284531984879062285532586134658435857832\
29792380707282082843784478179994667664952759587480145065355000810893008561477\
91996046713782051675344249106609848125225331544731600044930811333128962335694\
78085197856085370140598849819515031706600426533407414717366297132904044281068\
8234233674798393636900426*W1^2*W2 + (7468249429827928815440891694326574614714\
74778745744223666975138082699269624041861605622321150646736692460182462590081\
23572038475716625237458235112220776249759870371266198101745455765597124842945\
00933507065237143011915456106381572213792796389913670938314150322355686321393\
68119957407735095904296592*I)*Sqrt[2]*W1^2*W2 + 
  283660548772510034269991377793317978396978214564273012926986786920211092323\
66676470830727357559318880185576884219232608122752922538328261129818311580945\
38802330931302794899197322248009737432951533841125721370478149261708536965944\
70811012762954183690471582790112346056198656145897678015510514071514*W1*
   W2^2 - (987433725828477137604019983444902064581919673660156475292201933520\
40672627480387613956370006575284562495263366161694949200462154448275960278682\
91204668924743956801521246185620468270672850095341073603089772741101721915041\
0696627872381220513956383730790823502201338922274092144683634758178649058528*
    I)*Sqrt[2]*W1*W2^2 - 7805648770473444335046042249198663128831502536747848\
66550274877328540820399265536745049190505918473002526143239190731713225783388\
38061144887150336405228158861828204235318264710811611018428976107250663113727\
97782642888327250559206977795736130608662217132616433957774995064240093993180\
30925112392*W2^3 + (206379394363197509564363784871125222967874291741967523567\
66839743411967974249798028897648926203063027953915542701097895185515074431036\
20342591774032025273897788985465463771774166902828548768677097872487190624656\
41706886863274678566767487898150200696756481907144782078009589666499455736549\
8238572*I)*Sqrt[2]*W2^3 - 280757227247653238460827078947374812726787064279582\
41135554301645476215663596601270888462705226754522864907093987502040573352878\
04127793344486902628545113627532154943175101394322368638231577181087327554380\
63637099307661920058981956577893806504604133783579040524408549075773565779472\
3770052465128268*W1^2*W3 - (1113811038520381032031571046037378066793059728185\
54530335507925237749232054925925174977951987997007588476336650032573930144834\
11801086852310067003503369179502715245092100558613549497921600598202071730974\
15359845548512144255512469492677025116475417579702356604708236793778639176487\
542437802992543061*I)*Sqrt[2]*W1^2*W3 + 3649395795027754245291107861313340620\
74107090448668978483640866030900306505620039737800790604466288548353334189581\
92783987739851229583483153595582044083314069179963737441649914863808531182376\
98497986358968219145413029671422248041526817902115196630162179130407560240642\
80262385133149410228556192570*W1*W2*W3 - 
  (42452418969012597398977267437638823517882169429108986536540128226262363829\
34756360341490090192402372127651947254749449474235212575665259807909741576055\
90237967903560894047400540967317990971164762027624548089127459298827570261342\
111379809120870930014623302519433989663245010648704138149036700192346*I)*
   Sqrt[2]*W1*W2*W3 + 2360884584617809229175038732649687129800364095355138556\
75072292796547712067310079063887541138909876338949252149641108726723808546843\
42089063280573772790519237941480861642913324039863371077357727289433877020707\
36879808968374719744280859638602672666757232117519387101806161498911188861973\
912416264*W2^2*W3 + (88979833475970774911771879501706779153485134077962822782\
29429315314674989191643880808393499629245932182589369006890992314626524113443\
98144308519434520733885525130446911660220709213516331745941185998772200114781\
43044480827859848904955736159236107974707522164403134240883966402916631307510\
55777570*I)*Sqrt[2]*W2^2*W3 + 20331935232281400389500512036356851512565679338\
65538979285560137763061644288552242667064296532819213506668034533773577924402\
77963600618091268718709626963193442847298532513173380837990113264146934295817\
41957077862297539588225871457978244956119871965117753536616521061977122742409\
1188830080025755696*W1*W3^2 - (1277089280277137771463666227511166860484980083\
05008529146816306151360199647743950498359447348453722379153487143241542622058\
24253603822823610929318255920135121668914921789328346242450721543236168140252\
30200631788425173986070203186065480507653077485681815234399562763209376619989\
92372882561874052762*I)*Sqrt[2]*W1*W3^2 + 35824105069958763125976641512582889\
13005104551977834903208455935395148488437268940826444236248643106912800082721\
57446188024322896309916308168969960768306334182176919467529748810955902673930\
33949164314951588777288807548368782225481203013176468788346766986872694603399\
5761588102260922091436152974*W2*W3^2 + 
  (68411640351030381847135007128918684634871838366131587536677194555024521018\
49105110310955296438363940098852429020443076743156977870441512093084477137710\
11907575916685234294561661949302838767270801172605050018017980389960827314442\
6655855714604940291030306226341877756018264708424840479132824565624*I)*
   Sqrt[2]*W2*W3^2 - 87990414234512379105968344681225310682256226802237417816\
66885414432017538991229964494737963739515741001314313322692642833715978979745\
56464959673221016585162164642995373834309920056855753480844675895631657384531\
08487116308332608300313469317798436658032962079083509781793418451896428707360\
614554*W3^3 + (19940313027849039513911801867347674586404610987065117025787856\
29203926899106942791781583437183811692292105567975897778153035254270026185284\
36444546644083838843949265506092280044877203555357209171167158493129506249680\
22035765019670505646709101487922444612380235896243870948774651910202186298110\
76*I)*Sqrt[2]*W3^3 - 34278973205954288327223935864281050972627329889796409111\
31247448771697201300157288315580379076182856396798486362920457871119252374565\
04870873907234349229935408914902906759369100326100918568725314841008623268002\
13379064997304478982528046584302348658497995236808753111025525580422266152404\
77570910666*W1^2*W4 + (362924542064842963909336446846914201079838330331582109\
85776387116127152323353068477288547975074690957056092467284825300310382368805\
76395085110009389028297348007551670314466972195165477173298268242033105009895\
41927996692531321872895190554112394071211055587700985980070191138951490875263\
6741826930672*I)*Sqrt[2]*W1^2*W4 + 503348115380327818469932483815129399947047\
84795849205323695043176677008558012567719052166027675022895564042041577689552\
11501657811467804998382416482548787038682573514072316759523028346810601597642\
18209218477094087748783165752378752290195384140419359242140355852592508698941\
014204827215998256473866*W1*W2*W4 - (4241847865986554426786061551237593898469\
04118841807238966045118098640475233831401617467769725920597541739475192398035\
96346767660406067394415022706634529793784314689015572181855049406683479138846\
91881699540274864549538527863521390615191075642767021900793494043237789561857\
72890823493099752354991964*I)*Sqrt[2]*W1*W2*W4 - 
  108256243202780959417870057087473556991289345310476965474302039500016476283\
16920733631442871611310224963226610747076724601079455036977362086177759884911\
20887845273848665841692567563158828578318851535579008233460683149821368729380\
485410880126449300957657618330978982192962864569400801196302301020*W2^2*W4 + 
  (68462828952514952343837512369910656505810679532354472743529048855281532445\
68667076324193042195142683519730066148625726543587225695923087739384658968511\
68262811892690314795490525678440709601546377054178023546558888120940745314139\
5690090305035688906336944427283446019015573191644890434103133410106*I)*
   Sqrt[2]*W2^2*W4 + 41479416987843871109612867219418043411594650043103043181\
18847209350729858482487624086849322848438206741916472652174438679554370761775\
25947869208542463585872462704667797039565992393990627565231764580061155681218\
65948716080434884899781476385963344999627389452498066789071366069211981791547\
3164451638*W1*W3*W4 - (458852998655537794307487671460273059083113825237598757\
72573775778965879736969121605071981364011355316315476433286864172548771710671\
75164696999339108999165098227648252255448677411674226429149915341488944355654\
53392466722858732771626937909406595953226067314720932876896289330069660659857\
001453889978*I)*Sqrt[2]*W1*W3*W4 + 115079708552879332864500564588602434185185\
17594692746201316273223532795277819441648645197273877469077579064327621636463\
01346534896119796416327240109241309734842974090335891021126359102856112226575\
53595021796916784524356905166227577015139968817778996573605612879039817246427\
37218983668109988075844*W2*W3*W4 + (89822387885555477239055522218379913504901\
99845395940330939882384708310180945154764558765080745856167966027180607025169\
30260058104059270593794964184390177381364216130554374752185556625379254510362\
87089787856511236179866652626458913817522701167705463645679683215448788421526\
51771539492847547078322*I)*Sqrt[2]*W2*W3*W4 + 3567665012787695913681715973034\
15710930200526087998448705541359757272954616190772515163480267688659950947634\
31080082573939579663441072147472482909979111074407639516130640277992303746586\
31367280415095991030173557891089351328893401990176770129496037528364917263793\
638852876523329947100604418236864*W3^2*W4 + 
  (88090813949701294814531535274260541986735427971881477031470882757645529518\
67420118354773230169006704688143913165995186770274429571988570427609252840357\
23010769493970505423662892520223168498449418171156614263507901257458929792573\
7288061041115179483611936066546516188156079694906289693922488937088*I)*
   Sqrt[2]*W3^2*W4 + 27498134446426136662124326515281627161651910523935122885\
18956715969322526644702369232405530207980574743175933371836448909545662752250\
74513291696265761259701128632622097691184275848914193564789414538256084338780\
80753418146549096420583357238932359024620305150908328493453569455828652011582\
2494010564*W1*W4^2 - (1685611683479210511905468987817935866493534700894125137\
74766607740943560083282518176037735730701237949340442314118360706413816659493\
61368381290649306675352418346731280357752874773919138316901881369326980661366\
58723814620945335879558004513855969898213528818578285501860483477354979079877\
87406221611*I)*Sqrt[2]*W1*W4^2 + 22133138148356942656338519551302511551524366\
39660489409373563640148580881101225869116568866646373100273914067968754173957\
68578865970507093621633092849157177122862437561377595765807766416482930463467\
29293504072035500662327260659983563903543386793733667085370237737063394948068\
56222322665691256260*W2*W4^2 + (895011248372276680061151646696078877802715623\
35802253275436223696926486576845621575243633364872972169330660964086615726650\
20150182110683012934871917982612533764534630351903884580524242084706173574474\
40934206878573761295426962152376263061014825277140957032416451654605069156263\
8830353958480378358*I)*Sqrt[2]*W2*W4^2 + 673051610612463723161924926779176575\
10133769767359294053796653770392144890523994909332543135637695540556165929322\
13760992538552661828822990730443320271967536843788740975069598306687999666457\
48512352263102039974807647246931519938673598501593757403880248746205262278497\
49131613931463508911350842*W3*W4^2 + 
  (74405381839048380295904894332060713173947771017686812126855516060833484645\
73319857258388719610759643892088100535726526228338303610415342661586697394499\
00283257194535258831065495230605112551514577359343764295993286156610501292219\
2728987791376136630718834407749092772372311582891473886808942778941*I)*
   Sqrt[2]*W3*W4^2 - 36762135965722266411757523350225867135862735116593186989\
71490847356615810386078231499404030270264753212059849305455129386139862226121\
39301846309500107442589722187878283177178709722780675756740169535497807949011\
14055656417136310296160053028427469151485343058008931020994392211409399152942\
1080242*W4^3 + (2396934302811048293320196455383099909102328357972237885526654\
01500409372331403362300306569680024831842388731203962316088076142267540549008\
81818509839211226262807243020835899364339489845652639154825159764253405191445\
09641002381142400313787690414915750134558563923893443190557494344224821191234\
566*I)*Sqrt[2]*W4^3 + 4425413098768219926232916574986635032181898800038119136\
79810444154073343747324418419308113970831715399176390629708370920224607996058\
59499129148096256965858073736034428376733979389372822165623728221944324324186\
40157747161823279423238789883995649915104399694925477865888775499398235256736\
31136020*W13*W5 + (9387076513186081097308142623865388007749447940471250859643\
15853372331210157002297231312345224692197767497482866111408552676830260922722\
12906872957303644026309999634225217784741407893692094015043167166875418985619\
30115818622390018185175847857473183335792984880533789941444734547553916697132\
32160*I)*Sqrt[2]*W13*W5 + 237934736194689112337694288746343439648878722048939\
27083388960815071207097160457337908538421944943984584831763073749871341418119\
30861394222346114461868473994507608585982024222398655349984006581541376707530\
18803157233566328857670323422612298117690155111836165741751749334336165780461\
3074421467112*W14*W5 + (49693352762491030315806540791676062696247831481271596\
59808561127798702617675648570774770032305146081413606025204097994767298444425\
37978457430305194084626658657779228252421285779823655180396671363828655418236\
07945636534071427273323236330342811056103509859727932473844350301600852575607\
60651853194*I)*Sqrt[2]*W14*W5 - 179601416930008975420762684158647791463289811\
84392686827683027374396772255472014525171649077982134461642693828527637017938\
07998195150986120773191152901754989580942819363625825973375251935837801535587\
84596318951159679070989130181519191595044216366263946408654568495282244141933\
2432381829236507786*W12*W6 - (54419053896541204964313472305858047212798532027\
25012951160496121322733587748991357125779092458528008579610999375828098055624\
75097033299958713475589920339235349141709983858319409674890743767936065517921\
65872876424987292874805510622543129167431924976700192651167706040233551890278\
8285954763103599*I)*Sqrt[2]*W12*W6 - 1041848968048132476226764685251159515734\
30559390907612462614546882125495064537599105513162601318441310271306409603345\
03066729393698696567871430043303877823346247177832962181881966438462194688463\
12268125697133296782016272382145512794149308972673402076350493521026698814332\
672290015936629422674706*W13*W6 - (202603731706211852397559242014808069370908\
05758037534699800467320777360852987154780007522801549899697150195680812439260\
02204895543023969386791813728580774857715073081638468486464050564159155444078\
50522985510164990799640760520468398874838817930143572493058126618731249660000\
656947572949075606221*I)*Sqrt[2]*W13*W6 + 30509539804174338758866474083785901\
12524213520425163458350516050204199004135823543624036333602276051395990197117\
44792978085112118254096139764682712036286107227845336004401535535229156321102\
98693011457653207969588413227248956687830637623379901842702221291723571047064\
87299224442748376749648488420*W14*W6 + 
  (52715923572646333752989650966955268730535969869001529984894024648176727763\
46118526454665788858033495816517229630824310170215985090923031732652192991758\
70777501408037035476588217061041428714673696043723547347281685694563070355748\
9742463838915438661250999567028641985065226358424159447838146250806*I)*
   Sqrt[2]*W14*W6 + 223150499694591242789024112518077437910464060075210906619\
01382736026333622761743819911057399723924359052760349294185519315837364867998\
48534746422798874022374960796615392099887292311552306225651449253681215537870\
35113580876592155994016273528792927900755628194954732529122043755030015618166\
7934916*W12*W7 + (94131488349721454899197550346772755342343540574079904552374\
50374587197519033130217020093330601042050322437943021571226785641938193153044\
13473729324299377474442430453045096025738301096978678982429277569947048587198\
31993602725781167264028920737005342036769123046032543515140616825426927366069\
6513*I)*Sqrt[2]*W12*W7 + 3929901231419656287123119093116974242864228410133700\
43093512110842143301945512917176460517958469121373716896597032299914826302865\
60026846898797711287449330336008812856194640356767816986314439645849002135987\
32450833038807894030479857341272686905711231651932168672777870610522041726576\
64832855724*W13*W7 - (1067433113375775589943427377472897092408752824193218662\
62329492821319283859895545465399134935567555623250037488597430465093350294442\
33887868514602476193241844360900563659599659449295586947533594214678101866729\
12383336203058990057500237953357044697871149600769364991678530680354818105791\
262318027*I)*Sqrt[2]*W13*W7 + 17562435670671531037939592712000605322438614920\
78400827657666277867949426144204489734485303852850406519388732629597177803761\
23874805923217539940096523100196353953569041286855629927514616688215770925755\
98199033243525498321339590770822043896757469057702769863450523385366755472788\
29024875097420892*W14*W7 + (5070374725611156079120474129380265910320555699174\
08519668086489004553509380636825674254088732332029908454350111289439561757970\
90475854284191388696892315599374463678111024297283730779113415018209481713818\
02744989712410863265985786969765324168515908977019535726543167762655691746978\
714518003737338*I)*Sqrt[2]*W14*W7 + 10930946127699511774749128300828940788175\
10305053806488442694125645456150922121271929415047926030015418328326793626065\
45692906948094004451641880814839850758991678808888491252796409453961346573908\
66764721937453207134205248359578423157589015511201209037373990652614452807164\
34285842877353343716388*W12*W8 - (6483487720903372844528878796126300152148281\
82436763403316801563995612528475862894626402868800224953965095647530410278421\
03841498855840134512041901315435539649994452302391919128503009003354440249113\
84093076128351809267250476122358851062319723914934123286954408847182830865923\
9284419257044865104*I)*Sqrt[2]*W12*W8 - 8784452998386489194138513697158130315\
74153814941442186964304791598515140540513058240587498458179676238468247621778\
44866906948644857117096063424771192032177446285352423466654167985259741470907\
68855640574330165983041698385183893538188348191464651626622863470828622241015\
71246514075633430392441994*W13*W8 - (4223644892916180966567843056355723062967\
51324672880246232341766285168727006598678213919270465706636657180309130596498\
86991790804182873425531084582333182315015325967367982008868030143650161531251\
25861222193435483455603004719746405220900217121797104447709332574529033524939\
52245672312176049792750*I)*Sqrt[2]*W13*W8 - 778271196403561777466153247623222\
24848429856705650669687727163545851863709400205282322443983775144165820194441\
97345449648513867088083520220110151408281161604562314981366126131172446671657\
49156651904137242906054205062781914593491945545819782174958848739631708166619\
2782839987181448039707700772352*W14*W8 + 
  (17419579347540674810740640949438150071182925952429660989038753971026587353\
05175780903677896691318953458037083491567368277494943816591348238206354721425\
20619638771640153203784660642986958024228756157364160950897302020971454632557\
7877752648963535115768890493584805540472457938711004348070886303038*I)*
   Sqrt[2]*W14*W8 - 227134718817963475786142363512262664541612112704084347714\
61984850079688069371727741294130489320966183968973231153051112843995171590000\
01042967829427233662596942440409161663515644385996768582635470451471100622834\
51167771060993370960626087392213383494911262324006835941805682929495512534376\
713376*W12*W9 - (182814229777121572232002443336182918360844861225816857925710\
30220803084426302781903453573300136810480679416657782122958570713715980694640\
91930023985666304437271694495169852044736008527926565528331865752571141992441\
66071395561002487048619054852171310697421966634355343796575436072406630821207\
132*I)*Sqrt[2]*W12*W9 + 10692655286994752402484758393165884564897693248430429\
37192040362884029932774658594317085487339301558813962468638664355235060271977\
99069415538188835012415742754101029970611257053753802804168967577904157226284\
15215382550074548341748519748176576502018505286299216681356530430528588089145\
20278428918*W13*W9 - (2426291363723317301022042841442213139392908338329526651\
08890941397110199980943431874588856579639641823200688355725415548162422617418\
64799949592648559708593486187633889799986125556975573544667449260007092794124\
42174261446833853944393874089949743601383808043652765984991326019341517833250\
5344110*I)*Sqrt[2]*W13*W9 - 8320516960557211333266699154068588325102669109825\
89300125966047272225348471705204327391040214323550187743879855313301389825465\
33339576906419561570075892919768154249562301600133674070180843840808173493175\
20065495823707277476620171307184511921759954398871044892150128514937149509545\
821121014613824*W14*W9 + (192459976581090940399831812016406703113354499220498\
85953650186447144189039357560501403906900668429369361465620430736737861344949\
04203815053503009248926850530585531953665302716951158657709331887880417798058\
51375035226865999734796365399967707931105020262799931828834477454221980860822\
8060152219134*I)*Sqrt[2]*W14*W9, 
 -118581623897585915454205249005878902640720685151687869636498984666331727295\
90012326055851216446706816370415250700787984040346685299982836351329358172999\
40264480555805912830419389377525083873684342565346478449676818499351867619640\
3791357906208921949747925116245779288346164963246024589258884*W1^3 - 
  (16543947956951482047222512165816545753249064628440185876915949783815135944\
88463769103572693172789123298441428624144142110516049579733049485475302934428\
27888869597330911961477694663078762210579285540931705979624483152031188707327\
91715667002355107392780665847429696648851973104254603682349330*I)*Sqrt[2]*
   W1^3 + 2317077027501162489809283857907707775739818032942895542678365912891\
18329472244921156707949078606440934855986690246820834863187542634008714439050\
74788287562532671110566828403147871387284096375873292350128082193351357697801\
8802508896342725143815601181228930495560431872906355248969429457*W11^2 - 
  728820746207300464352059047329181188652561615024835568791202948128144381810\
45295924890095493068242417928082751518677950962083956389193540955834674086690\
20021674370278285257040434181655483684309628509999598803450134923829225673688\
80717651039742779254517138545569332391776332482607840736*W10*W12 - 
  (22644666480425817477956265311604427067339553706019129085706051980471621467\
06746117907320985859492923408104782268297840658888295758544842917177927636727\
63073067481547584740408797715558682641630715020178520449721573115313100097927\
458631780281554879301150299017220099011868623441379754981*I)*Sqrt[2]*W10*
   W12 + 38685865218978856333886122862614447588606620675425530743388268310810\
85530304361329261355931634808376023852711889606694881394378966844740465676349\
74021207619957431496732859152809546353534051441681587500688201491129221645230\
578103624023734880078280226981533623714445680087996349915514839*W11*W12 - 
  (19426386989679567955604993345590479253239667471747483454203729118836195233\
25875121141762977367081414895341955899998339771425872687445304476068510882756\
53950027792190886378091866532111880226606766717111071992892173899818682499814\
452860124374069620314316368208639501366612122574921817499*I)*Sqrt[2]*W11*
   W12 + 41199080989735953000982362427232591750233503851406445934735592770331\
11382883141517606811787503395860312262273125175757920831139527912580132430371\
70216040806877349953571941597922963643584310678156644123685314526366881119885\
133737257684736032031169566485993497919271024137243948596478554*W12^2 + 
  (40534001826519615680519934917265253366523020943946249966085575905714666870\
34638655275869861778743446099899295137737756008335852669252247720106255372671\
06746243620255537290105754011993709135363171859561933098762878352848173342820\
571900061326606892960221198415023436516594604974693280603*I)*Sqrt[2]*W12^2 - 
  696012978550725352470971209340465898637506116575436812812403630476181888212\
29035749790677562758942496906072036544490223578367794241483793976821723713616\
59794817311327255469654351825716729120136464762640902486402339190915674709611\
2091173809090014224412421643815496782523784904666944510*W10*W13 + 
  (29830485154871436160543606010239007322314113636547531016588412168771073653\
00235658813900840364566916986173768453584466447634864506479226540413825036957\
22278143181622460194296806269277750130499449087977536642956253826712959070802\
21976596345592630464359465874003573917058970468652264863*I)*Sqrt[2]*W10*W13 + 
  897351751026813878634748689478057070839008730581643677298622310820299581477\
23501814217771405155406620540910847316973433265532896394997031580187597446601\
40481607295231501600067144176121799470580465292901754472557800224171886009342\
41155970100334192708287829480066948190002181402358529221*W11*W13 + 
  (92959326477952308212161931117169168337643564101296172501710893345970958808\
67108259656014890616832675232782501974104777319738515779896188115347275208291\
72330897291605598756728746952574489171481871842343424822607879212703895670766\
79474734635751239302658138623884006632010354094022166388*I)*Sqrt[2]*W11*W13 + 
  126207805668542678373942047172260344643628757825551884361039326633140817102\
20492585511227659442190404308744550202939586505369347135031775399308241039013\
10447778499818129585537840590768232351817959817559860230070807814930527755950\
621400411422111856621065760414640813384209702799391016631*W12*W13 - 
  (25841811257829087671210577161915160618626627273385675387264037167514409195\
83255532567937523680903107820921240502342778945773920786717908963696532459306\
21505094977105671437921653725515004495958970316091669067703219671396661265654\
346373140390170662380653407455584658488845993579137847453*I)*Sqrt[2]*W12*
   W13 + 75921492038599539247360599810402619674435128818685891813446479556836\
88971873425174146432473862629705805828373742383834396917291700606770589424966\
76793618049296440944373330202636143910389921476451433451971422280595680528632\
74954462714704275106995042850080345664084772829802356596998082*W13^2 + 
  (18797738309403862123448512173510923406188240466669831605978817967681146371\
04545138495473707357699487755949893029976251595014379771816407234532963968754\
78700372723407471579440986786577530985512703387272918893631617695644838612538\
138517177736714055747864659837226986667259745330224883745*I)*Sqrt[2]*W13^2 - 
  272753217158996813318117607935975034224735065476894665153835593206632991113\
20423870145853780772872212944990998842207848097564411541534800420506533430768\
04493172596593416091666412489341865469300098291912794613099490990403044390700\
810045475784877221159882490636881168943284600840610952206*W10*W14 - 
  (16694887169403839883384537001625835627546552969403210175564309465632855492\
96688300638617133267581048604447606567968635162603678367964832195459131841973\
57427536148550623171673153675979091040002739155266383254670443986727299716622\
6065251173467098997246634869786821837593702367544197316703*I)*Sqrt[2]*W10*
   W14 + 71284389856020482641851834727836099221706314714448170850774129554642\
45158262106245190225385476412502627131484445500838810971229303249836908406261\
59709366862228199534417555177886438147436392253806728286214648916309589408626\
0060714539430220913018754685176181938804452870535328205917012292*W11*W14 + 
  (26864104115169247460771590680166484847605362516866828772675100073470021949\
38547029845817236481185996727874686792885962362540910976272950039301548853537\
05325427106462721780306085382792998110771778358297068516119996530617182968226\
8415389639889634908478771871182614946409838838117874174072*I)*Sqrt[2]*W11*
   W14 + 70069268135900645595058911033392710038114947339415984650138120339195\
70637093390784197960519010851850191769078252996258198907637883403629816223044\
29423123564179049291499929048445582563125142423796830894644018008190996309120\
9378580129488137900467539105718183706853459960376445234015683242*W12*W14 + 
  (26109062119902098827485657662068300706178432649196059455933325140051603988\
13299373221264847458436824821021200812749571269764840681280804072990771478273\
60938610264667059078153971113500056965941050584567997742610094901832867142349\
8343739018422682209184853763248519256516518815467578897414*I)*Sqrt[2]*W12*
   W14 + 69861040318867288916706622311930803667610581612113584111709467117865\
59185182698926832320045235442704533904834466087542541246007137751931444120379\
30309579787458279032907298043476253819646647149166706375501640060523943514480\
2963974228348951218546280335508790171403622298315939340021697326*W13*W14 + 
  (27335270849534177655205254836188875759451687804132280445669018948138684788\
65960661296085570872529609169058483956793439250382644620502637443696587188626\
23271253841789335135801898995249789276755381854241847051011475965763505901976\
5946504739735420178587226617446059064434408231994514677668*I)*Sqrt[2]*W13*
   W14 - 12959860826418170877616599986923989295489923648236665925448092380995\
28128657888492795462757552629384339436464572702721591933568516314681229866617\
20510082023861611136004011141873453928437667725544319827614640752385578395514\
4578940755618360627645985946290462681956594712116923632897311680*W14^2 - 
  (34959208734318463253225879206231524503550809903127430372019502977731616438\
86595868754412589785742166082037025449470008881032544315665784363024406666109\
46493652396021990788330276529750130765097396580012283635024885951665999845876\
4516592164700583167201749273404544787156596696490408582610*I)*Sqrt[2]*W14^2 - 
  270859296248224580802576804637290317404607388229852185331405139948706949191\
30470674095071920663571051061451845284933904682732950428777608716060130936083\
24986346700790461225020331526709151545611568599541795224063198404730076565025\
228652642172874364370348168461299653228041506931962378402901*W1^2*W2 - 
  (16629952033244609195986592252254223126106596192653873790023071947908877464\
44896754360660381097555573960689250255420503243677157689895379688016726064117\
45817506366123861664238868604914878254899304532684932752715293753516974486182\
2404319849881823147462493198968891419035940337080151260993612*I)*Sqrt[2]*W1^2*
   W2 + 136966978404806324389621030028982021856899938915721625894147051336985\
05467590633310563846633467247100897473742954603254063334750316880315739498535\
19658176191267606612567792181789788742675470293361066511277297527759653955723\
32159640409846100766218046141348615902443783206457003822887411298*W1*W2^2 + 
  (38620767254801007650828618556840029474062054444241263142078802310241297072\
68873791828871780442069871108240399520235676883069633632379821978681631674464\
36088295244868524511639876422551845188521631897469198673449291595518271735750\
44865599932928031712873756979038836839434332970742132688401*I)*Sqrt[2]*W1*
   W2^2 - 1337362951263066258502136217730212719325311105295435164440521571917\
92947404420812809563010522125570780440037232923842504413593854922234682518218\
86673173464214998227833942495862245550975534120064966819997581706642872585024\
83949404392765138127164476860234140540989735418081034931866309763*W2^3 + 
  (39148629763557315995506361673650161112394172150561069903768332348895021250\
02630078685430513057365705327428173624530368841067173788007073764836927337107\
07115906162133832025815728996349730641206890938624983094669407169840917346095\
073050689469303840265996520884925276636579441958466874864*I)*Sqrt[2]*W2^3 - 
  933895052694256350586322020017386130738798982215295617045151581151602570947\
03922731505689783139512426988603254308680621270583946379763762460536765028843\
22289606043229173127455347143510664411634597568857764194119776351534753728117\
98415615753944330484780621593119417145258023888561265944716*W1^2*W3 - 
  (10809258204566895385510704175042712068901741728884784627204488670967164380\
19799609740070627178940270624501286109162449522177609682283966098540222927255\
67853888003107497016894374775222027313786238928935760675573838105325734793613\
1268972452458715738411877067855340641520085323512902797633952*I)*Sqrt[2]*W1^2*
   W3 + 326628250626833026157324098800213799071004840709810692152576253522798\
52662602637220318459639426394863176383874275972214891580368628200550442298968\
09680400040101151997328279061945599600987849682014081649524397357791489832360\
29455469283641616205112984298229732336307242760439048318163232933*W1*W2*W3 - 
  (16842118029198708119150638277954776145513515307956438639864918612596362414\
76302108594406271004754310097267193975077047395635771240082961510891678886616\
52389443082819427766734144645111623237161298674471418862826152512567834361532\
14592953859906362523127986051036919514449489532348933977714*I)*Sqrt[2]*W1*W2*
   W3 - 388233257347675086707228854939238292968160960812595311859867513486629\
63316364212676236645199870648371731925626150565433522401590595134362823620121\
92711454023748457362798048350666451023090270033893831296697660290831497141577\
538276837129063930058573383765529142234233705187079880601517279*W2^2*W3 + 
  (31577394460591920311545517845023947736242189122128227696941635593840066439\
48239252328763013611526024560733280518347841296428827545909521928276110024764\
94076684475663704741109342282872790109299903339104474021095490345520365979626\
1230808444125940240111252508485880487915097730834797115225*I)*Sqrt[2]*W2^2*
   W3 + 129468582821362288954068059163698152119465727756809895826319101630332\
84327845038529882820014245306759514730904491844247723047822690332517435383965\
10615829639641177462433278593765662549605439458814748763970969389927931826870\
59912353687570587049385928215740578762406849080689777125767407616*W1*W3^2 + 
  (20192091080738183736837658638925186008623320782693000852951438195183116709\
46243391941997829232611234560065306225117039762513648336647642903334059073660\
29069349592613684625971218665073755596027734539296548008924284930659470383436\
80314547530434461678353832574520724457654570199625130030056*I)*Sqrt[2]*W1*
   W3^2 - 3582678122469440004993985779998506595372405043075868556119376925052\
96101182790223274998332013665017449678400022193775510544728169143352019613704\
82566620537473523466076905063753049146096690437319528619637425114149401606925\
01482990177379613194414018644677554952921556489960064138387763768*W2*W3^2 + 
  (18558637173136175581297533114818019269865967648605432767725717494535143974\
41688238284744891151817475958656695306239372833542231042459541416647396155670\
28892409442606735544758922251843348751090287443862947355570526480078911599540\
5622973293888628246040011444277462860799275275020946423525*I)*Sqrt[2]*W2*
   W3^2 - 1128595545161895838306080802618512706381396397438991182932991435138\
26735229820007932391485001279977126113990065249909311838682622493502372226248\
09401531427987837602496783190844243388029446689417753442045213359938191114172\
59542168010343687965467495159751540012421226557289812229717777673*W3^3 + 
  (49597677118044214885028347134599956982211089624878313902655502996227707872\
78758686322406849194590429292520301888458398013458459765826856983548650452433\
84042478396599511963013484253769743094316503839832362817873733769700529608437\
543411028468516793686149111962180908934061335317746146539*I)*Sqrt[2]*W3^3 - 
  268468303271236129039327293136817372407713767456523050183336626272383628605\
55343363386817912784453910456425979765568342408301328571374401909487136184600\
86894101334819485049603476065964654759266654085962507248445689278905955339090\
025744482172754385687412084199526501690752569309210153790361*W1^2*W4 - 
  (10479498853088487509428679745913169119987100903207316593281244113166494674\
84222448637534587867196179721244885680045724377196528831638364136209831455053\
53567121077788751464681813342683097393720499412546698133960423589716991461231\
561515559654107892421458398736103244661987371857851222494150*I)*Sqrt[2]*W1^2*
   W4 + 354230395250087132772289434213093668552300961967980338901448176746134\
47739266611968021405478492091936707167142015480888395421823627001580150427468\
89471932458000472389665612441290462645982073726340814929739732109327652165199\
45126995561495761109377536857822906690376233710761813052011469051*W1*W2*W4 - 
  (19215548385438235918525185484736062879603495057210022790488970161992611325\
64246529988680820241364891214934390918742983717695327419556469692925318267580\
44077447105086385959846171145497926320135699003294827275045057953504410320550\
9703002071706152215216604649240119666180321828297909182692*I)*Sqrt[2]*W1*W2*
   W4 - 408093004199243058426026535734697039295613322532591284134371335005997\
28535577281385334379628588942875092484716318971712198692842745047380292997175\
94163252824689308367495199253799568558161479647451898757306410220447588188321\
501624695692807190647569206248437356015892325084204959665084900*W2^2*W4 + 
  (17078045089803742020063760400682323562134930901781643917301433087672919499\
72074929525724623455059105487050599717338595282000256821566384856793690887768\
56675188648888918091000590563153369393276736658081921212356569852293123593126\
2286017354442809819425949955489674700417740833420761534156*I)*Sqrt[2]*W2^2*
   W4 + 361588333229549890100291760057239699708622378907763902413419246522062\
48132305915580543749100289155600765763471556058860204061881085000955978736220\
41368985902250546526928137356164011271103932628340229549147151168071772221419\
10090122012732779520761459636692342039828195098683217229300749725*W1*W3*W4 - 
  (22265132321418782120282508021632103719451219332736911450156204856532491890\
11327835743703278409714878574271413049036664548304624537738851129713369892870\
64912328682798003332253846865246864222966083402625903039337492458320117195719\
10025738833414527911302441442834057839477546584905372024398*I)*Sqrt[2]*W1*W3*
   W4 - 115124600970628662168770082282050050113864905853690798540496559853078\
82166637465874265626557290000551486311293969960403368129043687283233397761611\
66097554866227994608155682436264547897938115866666833972833040863630882315933\
750489876930361895869262384923475728709554437468137793910836205*W2*W3*W4 + 
  (54864579406920047405871555235819579599397253843361581741571187348810786929\
38537279515641600895535443342541696540561456018532923859563036683280843037179\
94359870236391853706572275152468071663550918397789572214157531042661911769405\
0227805551474007427381344228290450103408929209573462556978*I)*Sqrt[2]*W2*W3*
   W4 - 380792380728868957476487669402481807043861729685215688022972101268236\
12000602157496971928030820695217408447103688766099692830046356966877307916187\
89236652591649210478571078273139229932824629058576856954833984481586439978782\
043935013223526204818062033255406900365424605519133228684809311*W3^2*W4 + 
  (33219736994057972578303822263177174389331191007930691341447111029441385565\
11828965249782352130345933617463591805714104809182341121821514248158545524692\
75700810633062209691834721027736562681347308542937229226417777051924756442863\
1257276930035121229179502778449492897340686925394329413033*I)*Sqrt[2]*W3^2*
   W4 + 163073667166716330644222367723606482168482656429010804755263514922585\
59653932609874387273374580059332989149622859348454685873086256700120316426158\
75590626426017034447965198216271941780951888457776326370336979323776416234816\
42816413236423367724993338053717654271533960234139104595924198921*W1*W4^2 + 
  (22933526056447115022900565480203939994348728618312636057738447271173656911\
33869058160449107391146041895324157932291671170303642402582252373603427033607\
65677543129192079911313259496322413466894415488189049792463155083696101793527\
47840140271906502934165401317621256027250581425494975012603*I)*Sqrt[2]*W1*
   W4^2 - 4092266554146140722819993221279484607453205451968450998713817594198\
40717658373728908450523155603094674455955416003744101046259929272199596528047\
75303228855057206410259634133996893192866152000814390682429261380036131257219\
30648032785287184638108613218514191683579114427812628704095173117*W2*W4^2 + 
  (32744456288235448213855968524706149770858490997272622998116484374516282689\
26546416885176345313933107242130848746872967082806418915391561895910175991253\
70525625176699145606595845148967928880151896859005988263931329556388881284177\
5084936427281827338738110381067449075798825098541021897695*I)*Sqrt[2]*W2*
   W4^2 - 4080619860215735343973030814461316531637998416388288959931644204655\
24428300745909325726174547983109210280444649189102338856583372987229431996847\
99087885829150478042720785902257990269212743801385568641771307943447177414512\
74550407757954412395791807692193292740116536101889494695920743697*W3*W4^2 + 
  (19082155873981567291695161071525510232126847219710731731310451833305307379\
02504137623417420467324596124750326391733425247873186765324029221189109526741\
12798587882825488217732638154372256875689713880777596213211342884271345314224\
9551381801111992854889425839513969829255334706437361152232*I)*Sqrt[2]*W3*
   W4^2 - 1358699732876969193784838622878869173414511169435040894449819325335\
67386157622363030014519487425627615343433737650201721553625757797171542279309\
08274963777673326762407832541721250603789153557084787854931894745658035814876\
56518003728172431752504480668107291157074578306243053696312618907*W4^3 + 
  (52755827690069344166093179683276185553484780975524213563808098575560939163\
96530953775219454370575482248423318073977372655880344586724122634376526872144\
59558299463212722789968284517416440708092678039898442646463966653091266972356\
907022519110668101560950736999019134455941182957223963021*I)*Sqrt[2]*W4^3 - 
  318791593435244387892513244303222263852816472152729045357283596000823282744\
84033758995536592975143704966878160267377192561452423179398364704982339661829\
26235423961516974240778317365040647473493416980340036966401299915054857217811\
19931015011870162640844579574794777508022705874360603940*W13*W5 + 
  (28591586552056833934103482803272772287372842563559571701040633585996942204\
58034492774064171329504436254953703554110204790945966399651669388868915304210\
72070456116919422000968576894904014745575763378793426780816230898305364595279\
949255307641453128158015142964565131199608339022079253300*I)*Sqrt[2]*W13*W5 - 
  186927422169213562049651814269055349445753627518986277230949670957290815244\
50643707738225014973341789595763853218863907876697824421534198326432793491788\
81380304897170212960138315550449653108388177392621952605460194527720678251994\
191703423998264725374397443974116000090216729199489268052*W14*W5 + 
  (19530165509412918573042934504588813733033523928077933970569422772372542814\
53985276169589259304331338802138311953720694775380150174834483353570495422792\
96512053173172810791346433049572651105346072154554971727958073184676527418992\
6581125050238817060873664823905151483033878880733164192135*I)*Sqrt[2]*W14*
   W5 - 136895618780831988135690566789544361331206126214507347522495581410256\
50062724632451273173111191929691128037751827315921040679308006943327762200436\
95482054629046804423650393351788206339097486408828827229220011879939244705431\
04974554083405370577544134470245310586191589660224767261842227*W12*W6 - 
  (49032756372876936517800057415400364649966169378536890494318735590763785804\
45376185097105294858025182090853080215543181459896538168381763969780805153834\
10935141171695309546362296214965891052899770065568978666332279203579647136956\
924583923435102407073620767087969481950502453084960985258*I)*Sqrt[2]*W12*W6 - 
  141543877941768100502335414378035662288095144858353015145324754433384618065\
75714326835709100861653039946328466001322713959957814660074547604191073140572\
33202703356327555787023042129799660269640733667916288147826268693261359947220\
42982755450451357764115499669298869586094395222363458877*W13*W6 - 
  (23151273466152039770192667136276785048153505668642980247871910474675694386\
10167859032740905554301907602289647565821751418680648429667893397302429159482\
07772561713179324669579602252579745911930828878965292644746112186535168999707\
721457194132237418534580357952320094053543163686414276822*I)*Sqrt[2]*W13*W6 - 
  190868455437043797168103128211658311746153469145007426443241118080661489061\
00865843652540031031583287727653481439673714516280546184878356852359690496369\
02040570937334952576325773314581131759588698734997576576850583946335283874821\
208849041568964015841542434241978399944387646872133552236*W14*W6 + 
  (21479026444423590339668893925862452214722211146919543393469436412325901377\
38909736479706053885960239835945213058989593818248417498245832433637917267494\
40476028316944491427241076100289533201572002672422697893562673660318663496624\
2977708662007597895927681725375864645293835571992736150285*I)*Sqrt[2]*W14*
   W6 + 116873475372294225350040435152401842121387659658930756338302402757612\
33662252596156092203507649638208588343802978905573125091035677307389871444167\
15594900478461836765015640271633109410918729590581807106113288632825626662662\
71145738603944795725403671013517843291210925824087900481248759*W12*W7 + 
  (57980707978940169853883016128444040721326398687687679810898798654117926615\
76461481108129043985854829738185785748735233340235135737469537380589550702789\
26395496572209823624564120703714970241991755365066131223379523603114990098302\
391950583112204698887505391765193787831217441682150768071*I)*Sqrt[2]*W12*W7 + 
  465658264917804940543611080526688179614602704440883604578626557630539202214\
98221512751417797631639746151875250487965613533969164231669157792346403664943\
12580966626556079699808322531124068553158253674768452056588932926660809248347\
39606066094032168814294173267690113529993108323430933359*W13*W7 - 
  (22578132635912975984367273427967094820535954765409658699208237735141580387\
29570223935066060821365016754110788648908399220026246525140871959809110626620\
79973738280487577841377434360759244901433455878706165833902327242957654288931\
478526324974905026857165181082464668900911245067155902961*I)*Sqrt[2]*W13*W7 - 
  207586450387930642148686208966510613097549119378573008774879489042478518692\
90318478413145398834535747692058968384210231797502366543933302392509099080369\
71840539539771606271482042798437587525489752651268519228439018548108744929022\
024742279613567742193960377665029981856970486945561801464*W14*W7 + 
  (19122976866283388089282283468684092884508827264354446144691041492728025891\
87170564675242433686456941022538168130604837625690381634723221058472775047659\
37598659880353792569455379453463182347822566835310524901634965723784818940218\
0846348630214192224945147844117522534176542178351146012977*I)*Sqrt[2]*W14*
   W7 + 159144812631044838725629327619170499832612036137600174420749527236839\
09308325461356541013126120787711653709824983477586357082882664511615052385275\
79730538707588025331267462297426684010013001308542802989448721700472023001898\
58692656149881635987537304595764547453530120794457914138014152*W12*W8 + 
  (19499209749184945280985061653314812936891955620960169374209405382571125645\
37281269209279528026160822507466215875145809028216198651568364666982439868916\
14219024630548255086518325682503588157448642244207285435057735443427991320242\
143277108139208821761325883274220574777158863416864748059*I)*Sqrt[2]*W12*W8 - 
  570608543244778624313727565429589349631615150542913030511634960500570544839\
38780118706448086144319650825303323737702772425219854549594371478629171678067\
74098240779725580506793212577636891469487476920116532882691489002790932813504\
6986355249833146787894481688259667929070737163347138526*W13*W8 - 
  (23330497326063197425326979164222216884989632584887785068761375423468744163\
58772302120688929292954386161545489412915653575884532240275098193940127011729\
22996761530808943203541842911614687571007071866690227945025619033243673817586\
874158806802184611954487267142020477246886132366046039595*I)*Sqrt[2]*W13*W8 - 
  285752343275514554640579749946121555641277352943014211005042202716299773258\
71901746820179702837996724585742489119201222220951273381933977351532271233794\
96207187875136196514667068450515621688646682933465570127448271900885972082884\
095686023303759167685483065237302554523026995690633552254*W14*W8 - 
  (15349923866619434380139282145888790188327493756873439361601853103000450450\
06199445129536957305511739980718790659589685140995234214242356406331330343931\
26055418499826924985903814802250491515141143026702254918520124480611802275952\
5552973214897172642416683942568146918923700464319096658461*I)*Sqrt[2]*W14*
   W8 + 137240940078342317362806882088622151237478030089159150234231901495120\
50981206025496827477125848109025584640420208413684342432787185936074330232864\
77411084718162506927708797308371083864318875998962844893065742718974571950755\
63695091951803507341515615302991738215538591253174841101822746*W12*W9 - 
  (40909367802941534542379106206633297155355792756765607793925547199416959927\
28479999803596097873947285392611181901631622228899074875213702969953575953160\
09384952181258150423098316272949848200459067861200805585257368701075006958929\
16478110337733446996746005582346267975150520114548585796*I)*Sqrt[2]*W12*W9 + 
  236266115150223857209121091983313453041089858226451954925426885452825872291\
05734380188978801207755110045946712978690357715824854461020833802189680695433\
16738887948040076965071364930764567403811163261817805529743562499602082408489\
68350694185330004636987584012303229630900572647870695336*W13*W9 + 
  (15628194349801316056367355614128900213088910413069904857152020794027034778\
16664003973624712168178556450320400783031979418176957750101134906870056541576\
26826267142086394095767107289903096082421069654507377976131249163449666070436\
705205439655230358513249532528160015322074426323512896346*I)*Sqrt[2]*W13*W9 - 
  308599676261078352099405895948317995782817822261758268716269242766333541300\
03437099295531272391657451942196188801556254620598372682472746577813385477493\
14379608604174306065649104884358904768089221077358265747323921535227938975107\
950230181907185183205452486696045856772312256521703500726*W14*W9 - 
  (16329678409146499973279703783279380015673070084449283736886237433769578221\
25130556598639492191446295051159928284318137240881500541778449187292156387254\
02812494748292952183509481726389717038089056561748935670325742215371686304938\
5079104571751984770486789752926727710178760658062836321177*I)*Sqrt[2]*W14*W9, 
 7477333455522300763232517365268684933268011076814829211105152461700887394161\
15404640604917186902267897476636170930381368622002835746120662503232513336745\
93951387229608071611244437712434526066693981212061179036981058668963948074291\
0629753754677423138929817812*W1^3 - (9237903531899380735138363757039149003908\
32942148341268453895953407918967881571113522042777618128537824424732919445144\
97005459095365501782997977180468750242061946259832610142700620129508088337322\
3155305380475011129597809401781601907911797102781093934896755828*I)*Sqrt[2]*
   W1^3 + 3011266749469098909199975846892502063075173844001853344748097101104\
77476467766020136343484732232593140996427793786074227790064829926495186798028\
76391166237530462012914116187439040911325246854707808158306157866517035215083\
176730842736482159632138500582382*W10*W12 - 
  (36707521175441175295201241827934471790631829828907703011013091123148387542\
14629934472893282591269438360237210675529298331366641803073570410903972261966\
71861073397215030124519611252402130049464958826184127146632111400752468223417\
88811015462822619208429579*I)*Sqrt[2]*W10*W12 + 
  144681119975318212891625216745516505180739899080197909035329017426289670343\
05455816040444685295164366391290877906115354863793689506964570719203409730145\
30150698845151233541382212390635393902534185360652321765739153613563731842517\
2221109357427602937943367*W11*W12 - (1901209708424949213361457602120228044253\
47640047375372220403836395229287706743675944490342358876712589299331673313565\
41899074890867887752026795535519102107066988124755126924983908191448164697783\
083421121052620871670744040463132834998140457606996723157009*I)*Sqrt[2]*W11*
   W12 - 52512115743575971746397400691738118865332476225615904573402556419043\
31816739263158680157362599701455696941404680373832922227910037282074945779016\
65231364359924195674234683352821169900812227815368699924259121499395239192077\
10092948062720588817027618883706*W12^2 + 
  (15195009333579603061922566975347667005356062591510710441956843524735816054\
42255312358636773391295488500196158643805593500933773030701273520877847311243\
35121311440913055701358039834729382464402339651366345739845880140612061815935\
84423370047390472936738461*I)*Sqrt[2]*W12^2 + 2191993703771609596985804618465\
74584805308958891422283885176441407773528978889708858232622510037179489891410\
50402079253214643748246296454521679575697935158132523961190172393979831863229\
61621720689016046892285295547584288934225798488298836281731362797458*W10*
   W13 - (4008346148328219983562239516880832374863516449034567438869131648693\
97858801640150597913975635119521240773226035047439537333224653226743851584120\
52671682255827603244384795541132925453820902282099012354030061282470757427897\
69999173024282808480239218779444*I)*Sqrt[2]*W10*W13 - 
  118771147778522897695848678344164227124893835756360317240162664632201390966\
71163906135252395207170329160283139424581187600627597710580571902627487271168\
08414549464443205758655057990773382472974289353110976509504698143761912311960\
5343622525872904173638647*W11*W13 + (2366258960645064320830487930461021285024\
88078260042790883916329661001515681264632211767188857804540251237605667748208\
45680913340539703167273149816172640680715851759853686875116592724771834283832\
752029469155385087145786041531926315663586389141525364345711*I)*Sqrt[2]*W11*
   W13 + 59534898912847661311860470134752794087694607399036062498639346293027\
51714509670785029668786097069431583875879789777723083195869589959741827742774\
62491109263421987356922599795195678461826413692165794806291297762339613781596\
94856762357862778142589828169237*W12*W13 + 
  (41868450566449678485825375705610547830390270787383496580433988953314825187\
32940750405897549568294579206986991487861224550086398004970324943923944917671\
13245561569225215313424202290400408440797026467824062470394343387415924597243\
56547668898339773696628688*I)*Sqrt[2]*W12*W13 - 
  119019020892932439881233282410673924852566486210249895233149663875430340205\
98433218644502173403043417772200118082119954026257699014611132922667259510866\
61588763676455558113177654507576845948860925932637325048813127990680497320518\
9531386007815860392574703*W13^2 - (172518749915936361547422484261979041015332\
17186399592012292179434432448525788982563991413588714342528016690912584344150\
43416393207864192675492719531627478409634455958226129649776561673591783143792\
4328899126445156996418770338407497476284055212526338432551*I)*Sqrt[2]*W13^2 + 
  141461042061957140245026905804884325246175621682680200284314748190234116213\
57175976692076255980774418052040694464097971306178054463101823065556677688955\
98149450476188135992985155070325215259340897099493603104859333117673047117349\
97574341536726506466420022*W10*W14 - 
  (14411695197277548074904356191177142402425233616529110547869970984999595765\
19103909555987632694434245643047727429767768931530384371344193084689024089615\
54074625121029826989614028180528988314577889150353741620650939054511216561005\
786841380405833341775255032*I)*Sqrt[2]*W10*W14 - 
  194003488914052623066267530854937404703466543117086710895714272215249196533\
09869600764842683422676713192501835509484216614237674023764715915961975298861\
29470264570967158028180718500476969362386427662372312405757238414325083502379\
31283038151966330879691218*W11*W14 + 
  (37546177316758846841705469961644659080723809687284704483745872586711389505\
56466416975253168901142563459931104325406582007932389370290886603240286805516\
34361766067186697467518117074055712156158861654399172899098856266156900421722\
310857520603333110757700388*I)*Sqrt[2]*W11*W14 - 
  191743157468251722447532357909277500239848412444330044429867751854200447231\
46231390875813764289239144602544524308165224687823447115232080384960046524583\
88833098660035827610469737479588642391863944942365868021998315566617346683491\
59283386729570828348027474*W12*W14 + 
  (36793175986792984093948998060215282812927105695362522912437584145698489220\
81900983097125149320425827712928432322848936752853819337549228193721189831674\
34837000043262983505518018351930997283922843135111954671234017637812492447157\
161996329496284439787830300*I)*Sqrt[2]*W12*W14 - 
  213547773217713437353375254428021871432694715403948535852133411486258457586\
57585520690696272066161822874001867402124352331174925534539910510650347953701\
45814858721829033983793565185531067343137284208119398773289315091014561249557\
50023322235514034702710812*W13*W14 + 
  (36813278930357620168277341339989299673041919707609914299518945150354924146\
97189631344920224502079674457902284847946779390042303059259349239141311129284\
99958771505373650972521119595848273338976541555629143603388965114405369819785\
551409437923493910598303290*I)*Sqrt[2]*W13*W14 + 
  314533699889785402540623912137430077531168588404641522468762621816927049902\
54755708722526188236192076797030648338134194721555990729006033191219653229104\
76053922937278264912384326666033965246097602234017613425497433488234982194167\
63947380721484128022215324*W14^2 - (95553374194389960743204647534079947908801\
93114382444108159533872846290406888660689755544218683771330723519135535172663\
47417576098714223027758228004898645187080659459508808023627715407567565195488\
38745495582194633998927284432106186346535959781910538579960*I)*Sqrt[2]*
   W14^2 + 129045631457734893649562705366460938791181349639208767959489500374\
50281031016518298328398094038392450159796000911767927445766811154271978537954\
46361375170813222121854221282638978893677338047730021829955345540422367039939\
42984596111645114134497624661466028308*W1^2*W2 - 
  (11838007859708812100010735639126198057848497234403481290429910184689405292\
52048465163363543169286137003855157536708566558194755709454127567945471682998\
16798741396642401698272626173748381278335626378886073692925659276858108978984\
991481962203105469924800458041*I)*Sqrt[2]*W1^2*W2 - 
  266128753909875392761551576979754854442053693058357254292063828496684845489\
57376233786972397962239172535645875557767109948911622597541070843307750182466\
00466507146034542379533203965175936184504666880880291689019441808192191220088\
088260893038213952984962357*W1*W2^2 + 
  (60311171826130285128612975156985571772567146897745477018896393743554727607\
29696283538220145811477994571017279635342048458948171078589242671546156559318\
08156505629032253874126353306699684249948920331659263209998213828828830971283\
0622436503967261519285690209*I)*Sqrt[2]*W1*W2^2 - 
  451497216634431006421217419246419103899246239618767772126090152898323160240\
93546654761357749074833339783234608652288188510789392394048533754381400090462\
42831782185381383243868483215716524881210136115470559911003399540588904888152\
9968333713362854697737818*W2^3 - (5752216954041375848733885794764078343929895\
46790518169302867666036285010546352360513827671840245038632228237846222449629\
42563214725501419267636271076862022405933968779260489703169561868964251214974\
567537080308333181205046194410593163608182887516584632240*I)*Sqrt[2]*W2^3 + 
  116216339998688206006921243070977229162705308963422797358802010264223100285\
81557641109955844155099382140126721596309470735981405453198799443680120891578\
20426268012317129757047866401975620953752879747293139748793894804842081550670\
77210506040331947111805659237*W1^2*W3 - 
  (24835875450800829840135122634840859094144515609483394583947103297041954493\
64880825391023176942665190373630342956106595711184790874954349328706005519583\
97275528092217047848049291761216910061726575659885871787853437346252325198473\
55853986223676279200243651963*I)*Sqrt[2]*W1^2*W3 + 
  399830122955353371662003905257581536269186585142508594717285819221936058129\
43586443825606849351661837928894338378946891262731300383745104297268318014042\
77663044629245601371807854700451351912568220190466207243049397106732736280329\
671737076750796808296658872*W1*W2*W3 + 
  (13676286958432513689234959806330711958806112618132535927799628863118535119\
56876987413853120274680451268188237423596623203525859057200516262811778680464\
96239908099411831815054977724812713032465647442978074065503177021365871929861\
99607195305725061122775380116*I)*Sqrt[2]*W1*W2*W3 - 
  304536323947043143450970674358669396678104020891748093253822850856006252504\
94335607570344761680670759574231266293293287816224389808055250180460243499695\
10691616012492534579892229514957169447975395283009561112746250484197086840903\
89688320305792013895163791*W2^2*W3 - 
  (14288779525935452825047271605141107113945235277958613638958168926594867729\
24455507849901965261685168306379175351135382642013556635488923341093379392820\
87035598661581162750434954669327918921820051882083453128199232574463560942041\
077042086877011183033438340*I)*Sqrt[2]*W2^2*W3 - 
  114979192825847980785962187892223276363929491272915744588739832624767025096\
07771268637163113329463205711401182878419275959665828044153073951527669272335\
10124438271771873319770439073938379501624982735664430751965025096808360598400\
073550147821889552567925674*W1*W3^2 + 
  (55435320460642755458926961014013454530923819628706684935868449951848479041\
05630482237313178587727222132260410290658012702919196189175560754879431981588\
15227266327236178386865499265651607677705721061417409810406006551580970512090\
3398318798298476375538191373*I)*Sqrt[2]*W1*W3^2 - 
  192204286525650247477570449611761533052154590337697993904745716586224304223\
79048434150038260123898046164935866570673652085074453555041544514963827760311\
30888707645512134400895309590277892970136889799621709196278806913308206418927\
13306072304073279543193701*W2*W3^2 - 
  (12313922868433004917231453071870776403419204763242054484487120196531403687\
75951611852060326988160154275486497120372826918577217110291467516926335818558\
87314241657992489727169469257170127872459158874816759138366351146285419203183\
685345588727713208103193512*I)*Sqrt[2]*W2*W3^2 - 
  526143076063173491419315326402777798617640723044391778496839519067877021363\
85176652557249723633605159685372352896662124148989346704771691409892121455852\
31584043635346337504405375476182995874010052686263938089295465931888206259831\
3393329157970150352827212*W3^3 - (3885188924797333822695626344318017195610752\
62803255999368230704512542082506006500307369907011133691058874700815539222014\
10741462849860284321901551895620473075498378243011290315977576713455752327169\
135041955965111202389790729791319651376831866102115941006*I)*Sqrt[2]*W3^3 - 
  112221058443178281557696813351093870874508862936460438508570841220439606415\
29825774699228902382262758404861828296731927923274476747060038691059521274087\
33273362871196537488596818232597023441603144929634745641133230579171095925442\
0355409447967772480366984859*W1^2*W4 - 
  (82023581641604050803802038020969234099604139545095987967040575622373001074\
54968620652732390322678752572340938669665833145299146222020369852085391597630\
80897086734511245113394654761145133631350987471446394650766430455491548859900\
62171414010013337254727578178*I)*Sqrt[2]*W1^2*W4 + 
  220835007157365098217081354388246129463870356931310481184323218021063494141\
42657513003766344272911680197632163596415930963111336287750406208562950291698\
81371951225225872366577853620303015720661362465227054512494242811056902188597\
378529131262116709200182550*W1*W2*W4 + 
  (15131902263888365540943332049080206106847776029593714310905054457002599679\
36333048481224284536984087669654855269883810171417801270897129088690542107898\
43621528933063814186288755342041513688704844030514558785545946298920865896120\
63426298802454073553802423016*I)*Sqrt[2]*W1*W2*W4 - 
  191277346321802836682350225549269313812655085007402862112247012407900989237\
91581821163984822796303223244893112626556461446463079845964596502679089121334\
41700888687680898690510166992728214475399226392541468081344542051346517073062\
06721484485149721633551412*W2^2*W4 - 
  (16891690354159187249774103057964158707554326809457342024190426771674223018\
19038221149837907381546738527551800340321740406549852705112331672520089264537\
32687099988621147967551365751470293307812604751255087979550383517669033178378\
517981876831344738189042729*I)*Sqrt[2]*W2^2*W4 + 
  431100172647534024531311197557721172995822527069142449144187753195920294272\
16771979353624858470658502109433037133857896005346888001871825184456858845253\
51350824188584228299077921640833693240395165861859759487707143857815603724478\
838980895353511919287697554*W1*W3*W4 + 
  (15370434600869036679773523729999235339283148481729137859634624545108344239\
68296113812341617377591961199319587049588691772791118497543172134658987162429\
93486289419797204054115667556413298574907019543050520407066323166909532635906\
91482361695973171550269792412*I)*Sqrt[2]*W1*W3*W4 - 
  485985284078812356220821392548866121976178837547147013544292111176207999548\
76811208436873680364634893219959846929842136888556514740452961817867823791979\
16044228937739108492839996099250892926586514811857119703986293842830959190676\
44229869221028220589641982*W2*W3*W4 - 
  (55819299419936640812580659925756477709408730836547987792972841740311321114\
64186384612796658748827587480689990455281735389114211635717155142199180409025\
76958264028838514582347524503539073170443643464941173631414456330020044881270\
2553435885053036245486181*I)*Sqrt[2]*W2*W3*W4 - 
  321451780332171522469984037951484029813618055074807990978064646349929515445\
85871531082469333165978106400456320993334614621631796244900275869235265923265\
89827301238968422294213471826032877375803307969499095135037220655840841583856\
50047426744347374410071061*W3^2*W4 - 
  (12310940439873302296408526051810388406417593638182024944189220377457367762\
24171947898079398733427096438335010664679908735332622362327930087497007576549\
99605139848679219215307458885946040065641239728761055852873011716307103364387\
446926323607886431067455327*I)*Sqrt[2]*W3^2*W4 - 
  903522513356613415977215008969705090477411478794814674507397653504567213219\
03803689073892454444627465074039469821270925586166265249330696245249772327764\
17903847392288950354708384186745222922084009943414942378991658349448794566365\
69720681683540254439004603*W1*W4^2 + 
  (68655688968659252845435270597334305114861717411489680268639148718331025629\
06799743314953803087576385710722366508841605946830241072932995898459156124732\
11557272875442183519900149752863629378822722382255195235492620671975231595632\
3538959607262568587151097674*I)*Sqrt[2]*W1*W4^2 - 
  327369295479455796572190792961085477581017041219305028108445376258868683426\
95821750897722362380629335877294547053939565937214894625555747363717697888792\
91923816091325998485514441980157766395697235406395650570970345213760677287585\
16100714080724731863947269*W2*W4^2 - 
  (14657882678013512781474848845099197702180757393275402204688447140210846786\
40034640811622265690281369245298349897754089277280525380461621026555561298459\
55706063553186345864532608909192047219385532872702453130440494072577638441809\
227199328186157395566911258*I)*Sqrt[2]*W2*W4^2 - 
  238816429283957248258575524552784211344549924124584673405444381176163866312\
98318409743649961957082380687077240536622167399898516737625700880279615440093\
75371898898207986830462514349273198619243731750624173128646563845371601043218\
15290600847014289158281246*W3*W4^2 - 
  (15031212465542630226454223988908365776761811800400794705923861771717470618\
19040085308876892287518068259571543449339669869486751435382417721537846217171\
41773831058912327987838956129080206503173591000625233769839710030550990984369\
354090567188743345007042068*I)*Sqrt[2]*W3*W4^2 - 
  685642729256324276269788500449856420832688538274891271055392188691004290548\
64775089237583145942067329514100538364922965420092086917652448328276602803563\
57602914697764512096673126005757142038128936115262729545152373044482833329768\
8499088000186559428307888*W4^3 - (5385901099381667034869450219834778508394951\
45309234551423276509558755508776315328364257297870767843370555330052638994188\
16011700571073472642811505180431230131853177521616585515499751709696490994272\
316381869093639328866987942112558475766300861830769489599*I)*Sqrt[2]*W4^3 + 
  208623708749307250160051975875796314423139785241840130356578167537048840966\
99230575221563408723112696717246105666418252706251093506538724789998080215760\
08132046498086998892353246449779083523264919465723325833333238279908815003636\
0003231810252494332296313*W12*W5 - 227531373698490585351100429398382369115082\
45438615747380060253939775356457376580280732625845003428535147182261739634246\
91958504608127079367479387105994036534052212283135376528974532452251614563205\
1599319398607874575873882186539508813547692192975455268891*W13*W5 - 
  (25204124932202324972932920944391645082533330497278012917994313963311015134\
21188938419480440332269797467166492911671127785216457759578502820389050637279\
42783743236089577971112928211560370324675557638585804123511165330238947808222\
17896524510456133073405933*I)*Sqrt[2]*W13*W5 - 199161901300331444467165038098\
52998593908799645345200632272477258243474633678499288757815044570126218398021\
58191500776036045205729762676640460711706301775327777630639449789412665035585\
61730655761343405256592840235376878055588306104953958716164415060826838*W14*
   W5 - (71551009795950871166914262151407994591358368863494366012145385084739\
95399223867065576726645515735400777639074393931454308718120447231569196256805\
92582265397688234729316111066431121449880925681732994653239176534912793368923\
27769744347631122241618950770756*I)*Sqrt[2]*W14*W5 + 
  540040059346149724586229942445698663901877423355861221959737252982728512535\
05679867679405177475914641886826997528725110675403899661223652178592115598849\
28519964121238271033886338800990705939995946204810951453681646143573764965108\
1350413636551314664704248*W12*W6 - (11604374938223844865864010475818761862388\
25554788244982017847146707173306175048651851425205484205908373368078471761286\
19333823484423709838853607264039604846912527792570106134907696363755062888664\
68057699999016776158714211453560117160589864787745258170161*I)*Sqrt[2]*W12*
   W6 + 258660870120740863922493465622882441896600033838373359132421253524341\
54213873204849071513147951398104199613636099592255008852040664130704748253195\
39391209646569400027291856835911704752902368561075038913399091244156939556782\
5815075600674655522829727994622*W13*W6 - 
  (26365741852673594429317138602136419221816635220578731479275876633072505789\
33111458370585320331544541830418486694756946778316433741871869698469140525025\
53166400770341930267352546182194972898815156941810958099997838495209731107479\
7400958907373140131315016*I)*Sqrt[2]*W13*W6 - 2143974825032794824973978983546\
64643377230028415249208004642783310790165126844522839302212614058611951038450\
82495762467482458464150897395269248583654345774351551390032974261555441357552\
5226020256784152898088919328204241899198861504329630161330349106844730*W14*
   W6 - (71342761966788320768804928192396404002758715555514841349921453211904\
56430801117720238789725167255882066642073693935392247989199163392056779179510\
14368184338536144496029699038608280561219888762011838200852170243957764254407\
87926497012760881713739534908592*I)*Sqrt[2]*W14*W6 - 
  695443402539419471602442460329472980113923681930651338217429741014852488916\
08241583325957748728739255957722657260987089334544112577851410134020350533962\
50227697450763539793907223622004587747639011967946078176775861162971598340539\
5803561450201982932463589*W12*W7 + (76804307909026960428990076698129219361225\
25385674327578875533028959076379981241440603294103685861872231745414777020593\
31301537565861299231718687788450730709879478692991900652911274031004618702041\
4999795346224579371625929257070599038705410854996313704827*I)*Sqrt[2]*W12*
   W7 + 274875246592381702077456631288499263431203790057463428947466654979104\
76145504309672873334160968478045561633916500810479677084115497570346468396847\
78257916325653636975827383283539413898465019713142375115309194971283167926618\
5824353158830653774863072958017*W13*W7 + 
  (30419053044510532167459091282132395633232832546221560967343376384475847829\
08588039975131233029615338230047770251461928295979147987168973318548833858046\
44675423956075718289073975062934388898106122567571921273759080112570506471845\
75464537348844949492793810*I)*Sqrt[2]*W13*W7 - 191660312082113213621904852975\
55516896729746082951963600568820317624745688937346010081263678823178581292494\
21190950536225177899009656158681308807726815353260044741874132811313172272747\
79048179075004827381214002098520401268619743285115055504750774400797418*W14*
   W7 - (83762284047182765870985305094747498870251514146847542808748817270564\
24958657092877469284619208066087907078591078207572944571785960980020794131433\
62936715931697559439025735759995921581394531390737254064145262522566711953714\
23338924709725742169011450560514*I)*Sqrt[2]*W14*W7 - 
  410646786531343301149652106185398251882757037369815608466649308836600826211\
29423645519007024591698033019160077393559383398777547589974459348548953370620\
62400341639879463271180606081104050662644573513168639712499513683261480023850\
0815875802860403098135286*W12*W8 + (32248976423554001967048257499622667562001\
25386360983959609435265563405607212098856806284627584529421300647699704442208\
48711914531198620223945103023008905218151678592362532730019807916140733879017\
56646830728174786265586680243427760879134625903396868398052*I)*Sqrt[2]*W12*
   W8 + 337252963029262079296835806291343975427930522505088806606972438615202\
69670951440393205126933131648909594265330312404972852230075123071581679045357\
45922804032548457267319779532723390024620143705113829642136595742260672055972\
5487497296968945723644486566666*W13*W8 + 
  (13492045066038219632400870136270066024904184876753746720912094949607378367\
29167782051728323484612913081086397145218221185355929570093424834522421549277\
50113994489390662154795097586247635916159283400914533942292648569487324546774\
06197765669391764936805857*I)*Sqrt[2]*W13*W8 + 123781411988041765634930398740\
67922350131057512777397196228543827058920899142967846276267314664094188771816\
22995158660110421267983179030250478757914182053027297482866481229595905191600\
27391096745247395432089976249864892954768008802257949860009472616040550*W14*
   W8 - (15083521963683387801959693198331786486777884218647642081343123545028\
25359398861280928198410640946851677587045486273720600217369079598492463180015\
49726681280883243799035715119408020808098342819924541620816318942397806687677\
467435786999745338422064683717432*I)*Sqrt[2]*W14*W8 + 
  140518316466715692370701892912585203035736633279123715308973088375979027822\
90788469408779456592501201353206863194438773846177153330284887355411735890886\
55687986140279410194390375900365196034728777477554671516614464448472926551401\
2517475287597860146984748*W12*W9 - (44283025148727159970715244185609059008991\
71266103689179517086348117606079804909179557965275262505003087705424520248989\
96453148725030073904404773387569953319085314021293081504457705343377499364988\
7752854218571218170222328875257160792322077313558108422748*I)*Sqrt[2]*W12*
   W9 - 433633051360925528282290520544696618918465874719241593511899675310422\
41501232061607418772176577833073108164262347755667928752396972800364197371539\
23297991953302277490751614912313994789115488778835975483720251916513547518605\
9448595625282747290877994191432*W13*W9 + 
  (31861699401795542790226086186314020399489253343334848392564830344074219634\
87927041432401679089926826141454059533759376408547773027933768017980183845726\
13952715366219673523208257114149683644524079806298710865529482725402802997471\
1993613811240611988595883*I)*Sqrt[2]*W13*W9 + 1286775258503525815969420939226\
99578119244995321494318661963387538023828723740619563105727090151286502508342\
12363517154333694659945731832596356820598750193118643948179604352066421966934\
5102371281215019132611909349489397758505320067253796992055052592678802*W14*
   W9 - (16134606633926126339951117351346430350367151975148491819829726477490\
96924935588216045463351962273323356843364356400849997644147640140606767619695\
42177904905611902661022272228747411540534047932483552737412272446470345194642\
350109465456113928211857168546294*I)*Sqrt[2]*W14*W9}


==> anc/EqsFPPwithrr <==
{3651327474695124869465709010777128372942385489867039775331147613906359062179\
303864032471529522912970628*Q0^2*Q2 + 
  Q7^2*Q9*(-28089359929981416801346424912027920972141601463859817469935616430\
020829367608070750026312433972923954140 - 93288700746571538327975965525831884\
782260206907161308547583389936485820557234335939207878371256034523418*rr) + 
  Q7*Q9^2*(141676381830139492438905676100680878656007010979300576133265771938\
08479777205409084047432580349130962320 - 709658649621451434621330582608873539\
38830553772917547148064792315965878205826972561824533528849044432642*rr) + 
  Q7*Q8^2*(-11719823612162031662125228380449100748931478163923926006684047344\
057471926227418596965786762348007495956 - 46474486075001697566814080936657677\
634014528450200711414753177135984097110339948461589979841077492451196*rr) + 
  Q4^2*Q5*(305096375064305033407766266002779789835766810492838022081221177504\
92080707555077139890310582809398113480 - 326921118139502099160108179786879230\
77260229180385979435147723102987522430445504556955411123278223425816*rr) + 
  Q4^3*(-37973363234157737509445951550628572523503087526688481342251044807528\
904142379436567351163491010384587584 - 16686548358863047978805463697302175944\
769392813180081187509241321387496450636124343821401891611962539846*rr) + 
  Q5*Q6^2*(250819298008003631004907552322698582683752086997744519643108798287\
03482815405770616406455354771138635572 - 871363509456488579560503238748405116\
0181925204062773455692405529858597306943778641546995420116649872710*rr) + 
  Q2*Q4*Q7*(12354162169530080827227798664246421361445716797324655999579391070\
69339972432659873908936914815121745768 - 357117737867306145803926953267307944\
9926293620568212382718659706796502571827212336765965889254230051626*rr) + 
  Q6^3*(126244274126902004993964316171748328853518812397471650999259581939938\
91006100931775205167439791736381072 - 256067988598796994923645233979567724957\
1538248946598409162412611866858686717425864103784277518470999028*rr) + 
  Q4*Q6^2*(326781825043604472375600054702767028304563950007280706536423738230\
09085434279256540822864648121663175548 - 130148965437737256745073311967471801\
2548456741281301564863046495260088888419223596203216794071146156016*rr) + 
  Q2*Q5*Q7*(56615589287629520181583999631289778118581354236202928848963605992\
8864733606728932134902852985256852990 - 1236730363964662213817445520146920094\
809464466471383765182665936225484589344191174258279332043867841186*rr) + 
  Q3*Q4*Q7*(29085080048216249432049229007806861217581182647919859134542111323\
63561083159815583007582119136989768042 - 123617124111756850544157406933822925\
4458282844023477561588626430663855802570072945272970623845123777575*rr) + 
  Q2*Q4*Q8*(27913153524974481341251332472728601776436395834512505766677975177\
6629045037482496509746496647588172208 - 7218475364749101704178898663422562642\
49469356457836619537877402378280136467520897034791946724610474708*rr) + 
  Q5^3*(-73460807772147033779742956624504962060670408827455871286544393370638\
8670859115158124554959770389978208 - 6706333730137859428366539437436720756896\
58239487723716821097783932622692684558231941306827932372662064*rr) + 
  Q3*Q6*Q7*(-1809324458761476276549150475816115346725076826707908124295083496\
039060828690223067277690108202980161762 - 66257056799840164273886584966926108\
5725963157453799406285537073225273886184895836529800793451672989757*rr) + 
  Q3*Q4*Q9*(-1636708193045998849863891109300627853773199451600903444745343642\
942989230535098520694710498761562773582 - 62905381374485185172002241027397784\
2210111797746889698241717618844837403249351271493269628779433913719*rr) + 
  Q2*Q6*Q8*(24882795439929994201155881482141109136109828433380187621764724125\
2598204979601783156610833575035356336 - 2831480599709297923885899210095323341\
84727395546548373392809346925054435939309387572142197023296701082*rr) + 
  Q0*Q1*Q2*(21682343664969232138144530354185668970759490369075707292267935968\
3685231409076272056380619636967810528 - 9893289552830881535482287376321745587\
3605233663633291601588656907711342509384953864494617900117688210*rr) + 
  Q0*Q2*Q3*(-5624561891806334533942130740463357089184304121871066826337110147\
3484582444779574006414242118651188492 - 1132185932826048363954882472284260319\
887580103024245622524162601149038894918979968394938891966598222*rr) + 
  Q2^2*Q3*(-25232140496980141641711296969241691910144791230102030219542915423\
0393690204181075745880063408716824 - 3911315968689646692566315724763750378428\
87854295098668892802949471322641595330447813789849312856978*rr) + 
  Q2*Q3^2*(146992552757235933542586721600979279818040903639692090520494524934\
426145038647968780045094744004980 - 14556778146009063752793976134746013153787\
9167622600332668123167119147371913570806481777406147168140*rr) + 
  Q0*Q1*Q3*(99242676389829519745143641829376161853607288340497777755613007626\
123857353060013328462894486413965828 + 15840433813444698722676683297366479930\
585476014716431961556287944235421544303866363910814561634788230*rr) + 
  Q3*Q4*Q8*(-3039401221294959823351658736135109737117359720991032888777053204\
617709827906526764760497462544388206158 + 97379025335234999721260183940272077\
450467121685683807755403849905539774574786702424927691349556437201*rr) + 
  Q0*Q2^2*(972334658630424198771241704434444379534316479340940709806577400154\
2969490001166985260818754117045212 + 1442411959526245368072756933830064698264\
19326742059587192566282452137327703853020850629091165250734666*rr) + 
  Q2*Q6*Q7*(-1280328368240007865456463723095001467604059538916290626496043826\
495220285272543568687439570934910988696 + 15226256690736059622106472797127681\
3198146735684212690190489894813898123306848628853767932937888648466*rr) + 
  Q3*Q5*Q7*(12520918629925059210875881214993154065014986116316724695691132283\
5016527411510835195355311590894473984 + 2019759322101984239169816242003145836\
29130412811321383566429859887630513567858149779839015465454485085*rr) + 
  Q3*Q6*Q9*(-1673532101216440850078440143352497981410606040560414230266568354\
188882034857181206700864713619596573258 + 24897026532105919311481169286639066\
5772410580057443011246957108214126957537360419447689870288779012175*rr) + 
  Q3*Q5*Q8*(13531827550345345393687975926852148243386117732478163650666634191\
30007338581488752671619224991793936712 + 250764397597784828407193919381818551\
021529805161754593318495072927075519666481321532386697463945807871*rr) + 
  Q2*Q5*Q8*(34298446913361245898632981392773318472453406450678532765578587438\
73807799260726271672594573633469567626 + 383767043103879676707190032043858832\
687661895375522715769493751180137828636106136537268808889096780336*rr) + 
  Q3*Q6*Q8*(21484385551739134707585021998680927700758476531671557637291254140\
05725956424269561987547056726121370874 + 600712691498467578947920687087992774\
296294724086317833920256350185908955478288154186233655404137004649*rr) + 
  Q0^2*Q1*(455514015388353653518264037985209858603876540265180614613793343210\
1911624051912798290465099178895233844 + 6531536727488095728780874303113331055\
55598872050852910299232732759051137677268740286234867867873567616*rr) + 
  Q3*Q5*Q9*(23955933517762475131997545957112604188456452920541080180604130239\
1833986719844993997416602765972539092 + 8536487119961363198476698164400036747\
88226653449798730324842748507085107776509964153032983118930791773*rr) + 
  Q4*Q5*Q6*(-6147821260951383568361383912284406092763772354490183629493650817\
6233200475084563698400683233629518061812 + 1375825124304919803627792933202161\
785329514075085744541830013650824401562248787390746486610116145695578*rr) + 
  Q2*Q4*Q9*(-1819635954574021410185354767938906393888694134658861322774380556\
451471938526384532068021905645355774228 + 14616085469890736703194603142999884\
83608810570363913043471491306102465068195977749280661429140838580794*rr) + 
  Q2*Q5*Q9*(19495350962809781150121348365530957052920446991700649968918079815\
00118275748032023356337821304001206662 + 229724187534187419986701211207856256\
5908024064665915191490212002333233356049581458084611100992092345860*rr) + 
  Q2*Q6*Q9*(-2998753346952401934721511213274261856843774897178354484367246653\
015882162633586194645031117763966585520 + 25897485479988864120282330241303295\
61696216381033138377910632408096216849845606817075440337808464258976*rr) + 
  Q5^2*Q6*(-37135707558192210561914589804247569806546901457946803456227886151\
67983460150227848143651214096994975596 + 380669390559253996442130734790657324\
5272867661397520496958949611140526460005527596877257600999067837482*rr) + 
  Q4*Q5^2*(121259129919095445108401388066194047305457269352885764943660437840\
47771561282434252727562695901404207464 + 870170028695229144486149986577113406\
7147144483242244098173698745060907629427330962164722351872523429528*rr) + 
  Q7^3*(-42475168265373931237903976687634284104090113109223202726802122110401\
523059967000485549545119698772906544 + 15729972046414743748543170742110987544\
005205549877639443203272769151803927066106237236500805662729668524*rr) + 
  Q4^2*Q6*(-13602044160555425106688190717425907783246116523941327901526038228\
230588890435603505118545135628231123408 + 34985722650624810190817653925517452\
887429197451667359719940336749706855602164650339124180035147754041472*rr) + 
  Q7^2*Q8*(-29857092782747878758451422923279388335354258968308630718759649683\
686375478802720115827105580246957556764 + 43180153171816076793298696791052732\
259365426541568065527937356527776620756337087449631802607052614171248*rr) + 
  Q7*Q8*Q9*(22567791603535243131942820332876637024809975403019115709540261044\
8858070882295456163989904097525963950988 + 1978990836326378306104898303378010\
00542555041706251232207187495953531161827714625151478143661149728041564*rr) + 
  Q0^3*(-22295357726741677254841583624535579036918917795550973206171861328953\
3178244035815749872330284982096400484 + 2342014064144727006719258762598776770\
16406849109754578820558302387449939450642947801348938512572331696108*rr), 
 1825663737347562434732854505388564186471192744933519887665573806953179531089\
651932016235764761456485314*Q0^2*Q3 + 
  Q7^2*Q9*(-12710927896946157757883938355441090292715128955755502672061459026\
883766469320828455767318427186085656891 - 27902011831696358209148186897038737\
390386508120163371787488285366930357510135458513175292326917651778554*rr) + 
  Q7*Q9^2*(963666639906878812479346705442866664750883841436688088883204598046\
1218931013268959835228082224602193313 - 2787874451172361525762468952827607933\
2018100363818528235006706733292943248022709939268544540763230591424*rr) + 
  Q4^2*Q5*(694345559959711276782124960839593638747644352862205597960563497698\
4273388160134273221720400214270372434 - 1830853115192057162480084156459958720\
0694787753066171511992087816311142094304577465531744019958215052470*rr) + 
  Q7^3*(-15620399477970635271224161752478949546610015836661117792662216009446\
621036985763502792340333706706154860 - 13054642159575996449197155555026670403\
249983516656762689796234411005823936692602578248442852655446632384*rr) + 
  Q4^3*(-12372098829358015024803075694229243520854979965895004957814594069799\
165541740702792596794940751465022470 - 48403280026179692853663613476691558818\
28306211945673344539361634258546264260135535002035233570938216838*rr) + 
  Q4*Q5*Q6*(-1185378277827844159605700663243817414675300521490934200836828450\
3995670097807223098763759834013171511682 - 1078867414378769581659133315195007\
880536836441591192879032233806181532952882079291313035978926602333888*rr) + 
  Q5*Q6^2*(708649145070279057255250511750796358222290442397522195207132147687\
9328151134265291956494662517453217700 - 6788035699061911817244884818000407636\
86427120394691084661597264327493109971865753468179187108781545112*rr) + 
  Q7*Q8^2*(310261522970807513222707098020306171077806421990322541488319746938\
9152603440279369149780651212499833488 - 5654268126712511684077955293848863963\
47018598913705744502719994847501290069819951249289690166480629359*rr) + 
  Q2*Q4*Q7*(10488070330173165764839993919368940616856266229699373053536345048\
49673854030184358047576875977832048074 - 528849684503910568943278355744393001\
672907801287878206755978702194866661258065612622652001136856979059*rr) + 
  Q3*Q6*Q9*(-5693659451603719845383754497324788653103963331019765623203036325\
55970493714713140162919707362421651988 - 343067803934844298729127002907627296\
323999745146274237238219574973204937404312904443800070793230183834*rr) + 
  Q3*Q4*Q9*(-1397288146305853338649729894259898260076311295742708856990960329\
04500567795564144567176642522271624321 - 282438792113754172377108801082614881\
374923388571020882582493735979316353581502983042683513344664055761*rr) + 
  Q2*Q5*Q7*(28559011418619224725334331765999666169330524592394024971981493250\
2316379520835131942073063314784552765 - 2723075069001746904195333640256389918\
59065349767552340456712478150065294538923142041621072045425782508*rr) + 
  Q3*Q4*Q7*(54096509068670257922010717405489144457838858182211803092028385225\
8098548314916990020374054004701443813 - 2523641552893830237885589181127099742\
27173607383785214237224379043080956163181647053621354113941694738*rr) + 
  Q3*Q6*Q8*(-3166591184599841126036514790292477977846384823830603940685218009\
826174185612483000691258375864442714 - 23839903472078148945378850307880379091\
6209602310402679879488651712927333703619342372013713997698193908*rr) + 
  Q2*Q4*Q8*(49710637942403809627392349010323303872280572118838957099841344349\
5326657496455502969859058496826851280 - 2023772752808851921908709615828643380\
87710353001082757317897907791830411190335353619034661847087362859*rr) + 
  Q4^2*Q6*(-44184844887610089386132367052604629472201130388267422644480766403\
43231039087483009763521884447433088458 - 153905732015211217702890226851097658\
082557088096019601169163880859913121566792428737250384276794790084*rr) + 
  Q2*Q6*Q9*(-1242232896607454526987830809685461376324094775398211484642721042\
156724665150591557529964934650536561399 - 89364446124419053835350163183159190\
404853686760165694218350443913299632398739020801560963204290231831*rr) + 
  Q5^2*Q6*(-30701767598267947139136608298431847039428208656168454204219886467\
41322398753387240143781744143779795100 - 585842311214232206947016049244260150\
48688862868701430718392632427206032153727852356576136013118109994*rr) + 
  Q0*Q2*Q3*(-9870940186419938412808108977022272868858902067416657260373484724\
507216881084885865495402893464568476 - 14688898658223649880567949860170988912\
254558596288254440787730044238869107362430906901017893863940750*rr) + 
  Q3*Q5*Q7*(62861425896218141433784831866362348984055532048041387207910823982\
4693674317454000720997002660736816610 - 1328577341481441480156018606266034272\
6019273699448707249634904132938727918530643821998750202116080524*rr) + 
  Q3*Q5*Q9*(17320798632922592033254821564080700787596683364479629119779978004\
5949097675046074543273866335984681876 - 7282069856835890305002323005479389327\
511761562907844250594464189492735386171739717820481017181314568*rr) + 
  Q2*Q3^2*(175344694717876585418970009089305738999427643744124497505823257129\
131945175986235364609413327341120 - 16302492672334008503885800942289262334406\
4893766402443029118201652325556687309432885075802709959096*rr) + 
  Q2^2*Q3*(931242401737225362586512889872383081820649491923838165485937802382\
53544779094548402000348845214650 + 239762869806111379653091329851494266027929\
93921353466373675864170529512305868832682818688865997804*rr) + 
  Q0*Q1*Q3*(-1883267236475801089267129635690385237922813004675034353276166773\
692278196514577771802986578590667438 + 17526753010052460011637111527124884784\
27562955548635017075205392154598042588388873850332636032614108*rr) + 
  Q0*Q1*Q2*(61705706789047336356561603187015770357522361281070323847550646736\
848244957013875796387489408302131624 + 47485414344325773293356588616608069692\
15895481975072346200121440490288414826558071965903528758275942*rr) + 
  Q0*Q2^2*(-28042774951175837311782310310956018546669726035904359797137091756\
238147033284904712764637710807494172 + 29056502590206660346955600291257100579\
252239748404684256825588015730810243089917289916544236858530316*rr) + 
  Q2*Q6*Q7*(-3688017490945178953961945364232034569230376915776990730269243646\
97901349986651947538382455341098247925 + 697710171194790594382181773905086294\
51894410045975963713340263271829273793758055763485252087227652240*rr) + 
  Q2*Q6*Q8*(59231635002159638236519090391185458138288256646468973496722495007\
208404033257814584155132264128507107 + 11170300772311518916209362597208346629\
4472020007559160182512640645367728328020346728557057411502611919*rr) + 
  Q3*Q5*Q8*(-6238834565159463928227613268794893263331556159766424910238831270\
75236178305256052376337128433912473222 + 137373977506043907330871919980306425\
829886314557560178655811878197022842841807067526504495769844616557*rr) + 
  Q3*Q6*Q7*(16741995861602248077745625816909433408243894423857584657858351721\
5963412318890559095803824473713342038 + 1528850636354126659942074612952378302\
95457157274367369302334679207457763920558758898819242144257380663*rr) + 
  Q3*Q4*Q8*(-9169766488477497645667133364553396152532633709482006286360850097\
56473915895354171390743894767311842335 + 260571784865771881493497915620450195\
201340283598734831349003113981945432972754066873690682592303297714*rr) + 
  Q2*Q5*Q9*(-4361643766618158301154472876350137503790611189207741673108557899\
45565619855217111757307880126721019965 + 428052724097042336179880932866894259\
342533152931472349222011888787357669359965801581120447724431697540*rr) + 
  Q2*Q4*Q9*(-9763362992216780767238131895611355220819315719087748805335510995\
70650297929697336997547657715511419424 + 544341936019659217581650375540330027\
127760876527724983918358334150233975056762638483496778937703782808*rr) + 
  Q0^2*Q1*(708581249930208763117081037255654929146321687140276868320543731951\
488402172117457259593508250483249854 + 61395726034451739249852652636376556814\
7704060065117722032146581366753156207599186427106493680780436830*rr) + 
  Q2*Q5*Q8*(58707324875843052658849685570947875729783667512289770732144391021\
1892571696972740543317315015335622679 + 7254923678101245369204042856139309693\
17607822801876521298907462127906108872423573655958333801568301551*rr) + 
  Q5^3*(-99109116701429466658410752113575130653259494210138811673433347569690\
1530329928854006748393554832106548 + 1138821973870449479511670274056004276106\
324046625011604020714055913810610753456565092146369673244034774*rr) + 
  Q4*Q5^2*(122237240108697962469560287045479956978109796231246199389374866808\
34290086755467513183216086927228917690 + 136415899602985130360344537434633404\
9609173286104397938867729129503191322541732037925115885024932797436*rr) + 
  Q6^3*(703096111873080565647558235913342941955576175833082532640190551526028\
151618738121720845559236697301552 + 15159864179981493321180103274869724452962\
77021141776067240364951790125428179601453268673673467622437098*rr) + 
  Q4*Q6^2*(779153706555833416149128089911932801691543238892359227659907717575\
9716357107021936482111417537727242606 + 5005646494111730783086206876882228063\
624982642365929402065228974329140159413620952445232529721966420662*rr) + 
  Q7^2*Q8*(-29085233573914083528664508162544512446779776692492095214891060934\
27337696358181595503631526469817442604 + 989208108737314657907590944344938370\
1476830268601426663927003653078861388710779462923820479165863875231*rr) + 
  Q0^3*(-77644785916858965335880435024248781466440008257730833637541724806744\
983420298010749452357204456406374454 + 40611474663115972445048000468161501616\
024351317130152824606649824230433033566734270675324055198615862090*rr) + 
  Q7*Q8*Q9*(45441073825025846682850876479303366594593574803446844853394008244\
517305608571397642935597330257977490661 + 61914476808670284503229938725410356\
117754242103760630565684211933578382808747442803881602869382466557845*rr), 
 5476991212042687304198563516165692559413578234800559662996721420859538593268\
955796048707294284369455942*Q0*Q3^2 + 
  Q7*Q9^2*(112480583539395876990893366668173250206734536771393493540132566101\
72404868120418563436545623098901176195008 - 664312751148426748484256751628123\
6828337902184459156351934798567343809828518125838106567442578910067400290*
     rr) + Q7^2*Q9*(445833066674733371691914219529095469722613723506996342905\
900922832681933801063189020766056278638001662432 - 
    5842222547140258731073649858565079711958801610663101615406813687147784568\
657795164316354136239133164998785*rr) + 
  Q7^2*Q8*(-72227780816985647620830163231694225028143291264713894216874158194\
12188627502753129489792312051413004423924 - 466923453999399217313587156977061\
3535118585284493381272953435376934730265546147512694640965398643948395608*
     rr) + Q4*Q5*Q6*(-1190972493841531940646876454061038779514518028389343236\
297145156660717255902571310534188164000555399775078 - 
    3381613467782061818663306990402620748191980306205324385424006305792577845\
096559847990328195064936615970628*rr) + 
  Q4^3*(-43348797654127925163412335049550319506534576708101154136892608612941\
9812514064088620353479743302279187270 - 2694461315670817971667713705279759319\
906527409861480646057962012610899577354651873203135489691302439350908*rr) + 
  Q4^2*Q5*(640160004610038287047851116084211927049097507551446708489613273110\
0776840844572874441872476021043515333838 - 7900868101324713391727015642678678\
07481065459376475465502012436827139949004022834868536547443521581722694*rr) + 
  Q5^3*(-48888146978671564227901257007875767356852002889700146729626306284743\
2493808275142894987498728421711770994 - 2827200007508105843236015664045635345\
23355800588309203052045497096380642175487454068256100132748790494244*rr) + 
  Q3*Q6*Q9*(-2793749981751839659444354732171889793805241563227492218194960398\
3361938355395014804907000430196484414294 - 1698062248155385645061273879954952\
34677890485917201276345503196179103351650103051896308423529407391442183*rr) + 
  Q3*Q4*Q9*(-8223841742509537276164941337022920540583921566944731256770477463\
984215286122244253028692577485709551006 - 11208102869828555113384316448858402\
0534063202167562921882594120001644426917873655030599453235099113535719*rr) + 
  Q3*Q6*Q7*(37871885920165087072814727732246078094250593468375859708378831001\
43500368341495803662539959490461112926 - 974056817788117778340693266116801638\
41603480157106612438405022623762922257342556316298640361711167250975*rr) + 
  Q3*Q4*Q8*(-1417620643817293092212558003119603923731434014496694657127212611\
54349777427731038357245210245990886205962 - 942168453017206464091662715360715\
79131275994583290267612160280050319272031223516585451895546637704712763*rr) + 
  Q2*Q6*Q7*(-1349629421183101094713405685403498502158814683707322155539858578\
63966754986740051888329875863638525123875 - 929982527464178394478662460799782\
20463517060855623061928608368478036120071707521372405394245078891236905*rr) + 
  Q2*Q4*Q7*(37620234244376244972592267826968865049611410197590597954778071647\
2154031401571681569636008787204717060089 - 6055298927078177527537546115311988\
9177803118269990126509383888132865819142532086909757073693857052600543*rr) + 
  Q2*Q6*Q9*(-2916569651867581973521533546886836164001756190092667919602563749\
53229920557287077973688255876691893464925 - 436191290067170575795673194711193\
71159187047713223648274760362162694879367943884289259274451406360818571*rr) + 
  Q2*Q5*Q7*(77220430460419949679166480397904519467712467199479482576162801384\
771178178769894573520909722515768079383 - 10892209642479502927060246895873189\
562777693241275171885971051919084052528803819736548721107253863056775*rr) + 
  Q2*Q4*Q8*(80270680474320879431675644942187486917696619872802604678869390305\
989724396249566595012591100019984773049 - 67738591135544716498134885390607246\
53428042418061129388783459813841318469768473220366572892540221733197*rr) + 
  Q0*Q2*Q3*(-2089071911244931831694078637153620758788660735566757209515096513\
294170037665256097892896334022272801822 - 58856491097319801782627366524052491\
17769904544950147421830867001750109607231439220848474296802958966566*rr) + 
  Q2*Q3^2*(585108625774198600126175367877707512857924248944654258555585873242\
4281328022812697096604011686350506 + 2834334428342598728300216985600212149634\
76143604644937821815956811614967478851220273590416204022332*rr) + 
  Q2^2*Q3*(-20933369413372512772729092754103766555130064255685428822678557904\
740568959001984713928060946479469708 + 67678009503028466621488340599367078857\
51339422942321713749579996220933985346808019462764891869342680*rr) + 
  Q0*Q2^2*(-10484602091339177539066204394519515622520923027932335426866917038\
012111022379066882804658137848981939896 + 89434157062217519338371351622668837\
36526079499922653917047296900703256906394837151282656157257815793912*rr) + 
  Q0*Q1*Q3*(-2519137713851296790988031007052907395930556196424279523763984142\
289630322287023896185502790738184980942 + 95837596709994328875865674824468197\
87958339183431482261408439790091408789085694149739440307577410761512*rr) + 
  Q0*Q1*Q2*(19893443332302893286079184482082310550434059753587237829780559012\
367418896387676900933874221770488951078 + 10195231969820682828951874902304686\
500575898109808504955272849514641153255344657895495493203873972030020*rr) + 
  Q3*Q5*Q7*(-8232374824589249147631233180100947486805021378944915176575897444\
0330645064803101688604800311472539524770 + 1647026390977660590598671630399565\
3491241289129664603915927263830258008608760631531304335121942246284263*rr) + 
  Q2*Q6*Q8*(-6789651664437403590053038383117301157387406467728088306853886384\
70057938163010875521786689289079946915 + 287847359216434848129821985245064920\
81393698877884918258044737221442160005599743750422683389613809571095*rr) + 
  Q2*Q4*Q9*(-2847515518261499282642257836901295895992934591318380924196034562\
32902207184780730217499824518606170536813 + 308424831842004219811171601574493\
81631729367558047552497002433540875292410707447544074063640284231556387*rr) + 
  Q3*Q5*Q8*(-5432413141344553403815985002471151055299969622394956709066383969\
9896403211586205843337593518850485943330 + 3550004424447112831877984873635312\
2469710711876048207163789857734400905294658526061279978887559227568271*rr) + 
  Q3*Q6*Q8*(12926458939861569538862056008827849125412781661271279151685191096\
3601708681757747784711758696037721119972 + 4261368085834517111292502701288562\
3760364447268818255758602514653691902461389986684730502113972721800061*rr) + 
  Q3*Q5*Q9*(-4746088389748825159598563815312601832313992502630911518644862698\
231091667596047893589719691550600724952 + 74680471920912796499399909844820388\
891897572985819302460323379822858365675112861422414669975548500761671*rr) + 
  Q0^2*Q1*(150572800646672160180765320302717351155442809247762295189515362237\
990331640436275169238195211630294262612 + 83407016090583198108069551035254516\
055467478118031455272487308701571080496462301423289560375143668556620*rr) + 
  Q2*Q5*Q9*(-4165184570495585094615509590535288804657657729088496191111045465\
3048550806595628510216072702999699421657 + 1222662838858911099460688692128226\
99704882836016844289691344795622258530950885273450170060817122978521787*rr) + 
  Q3*Q4*Q7*(30926580604711838128322496144492860225579370665304475555690351127\
6127569236269024988984227326096373319452 + 1411686656635495283222240109993944\
60034192172552966351148746899056339533319640110088904091934799873224231*rr) + 
  Q6^3*(908338057036639329893118440576782451710960561951387522652372994954967\
064141953172868944434823252356883838 + 14683436040443538406469041087861217830\
6482500020945159194635349998818534966667601955534203494427660370518*rr) + 
  Q2*Q5*Q8*(48712173078821545612827643654348074096834234242073694806947906515\
765900774469643415939518231484691862123 + 17555505528052855123920560863144128\
1368667846259177458897041272465983938160653776621386495255128368134221*rr) + 
  Q5^2*Q6*(566193270935536446733268599375488651053478804882712636148769457138\
440408715425532791900611975444930410242 + 23876428793685694421486813847395013\
0995864558921613252478454938245807436414533984039160683467113111161234*rr) + 
  Q4^2*Q6*(-32060536668494380008035219024461639614096102918970277373385596078\
41761734741845593218218146328219754821666 + 332225889759117085808462612472465\
962541427060581926767829689497170727574285810876392789780549383851021856*
     rr) + Q5*Q6^2*(230101052959430835881314598526300227371752323113926512543\
4187095943990785914407037253248846842627252532378 + 
    4721569561030415942147415991082915448935345969652574097396594080309557575\
72177729932320281743420995133546*rr) + 
  Q7^3*(-26812323323720238196016912095955026641016489321631424767647607185099\
85568451121224467503748732589099260852 + 474128700327023824834092461668067456\
484702211750344636907622948665632322077239255397491218883545806648279*rr) + 
  Q7*Q8^2*(373035818089994213761000452407256292339821123841705468265836985525\
78243254938556088675669701787506365720 + 664231700646151841434717357164028997\
486335421102067454059216328605345644897244850013730671716360797761733*rr) + 
  Q4*Q6^2*(222037313120975153456845206640567017758575920528293897230652318121\
1504616689758557643016330329895887594214 + 1759729362487182427936210772350400\
976489318150055136346329652661647303508749138080838450570101193429597740*
     rr) + Q4*Q5^2*(-66319871180119967096471816452305854274773506469459328617\
553576811396680229892078199706419523985605100802 + 
    2440562489852232709305676813992708676654876300822128820154690471333011507\
617027443360853173521320011435700*rr) + 
  Q0^3*(-30775845066030596919591216558473095140203725036835425410185219748704\
616684491707419724732480246351348468056 + 97797787362462777745052077805692041\
91939432205555283228751654194263827123152043443812635709065667410172610*rr) + 
  Q7*Q8*Q9*(18798514760124190754719442174852581742632330529424278407595129165\
78488400622828731605485341998005194232930 + 239518490165011145938688711787691\
90565288164724362197020698119356985031262475904075970108417749752145617297*
     rr), 1534931012125984086730633884177331709990895631937107170706555213866\
7897418116957095151512911960013509903438136588*Q0*Q4*Q7 + 
  Q7*Q8*Q9*(35874209562499713842990401898879264288136426380777034404097716620\
486771132207702119319463471717123966337118583154 - 
    7911904565209752076207527963230315606994716759285347454915823127808806417\
140115063113069132323196455887852609170*rr) + 
  Q7*Q9^2*(-12204073276096683919477598709357089022010382763131829628658434010\
753890577420000601858421072034090096853705102288 - 
    5419850719572561037087399833258406111094107540880458142712059398630146633\
665614693500687519364472814984078191940*rr) + 
  Q4^2*Q5*(-29967514899455305604838740235053341437116809899471366025199050885\
95910414625042540666337587855408930577078121296 - 538600215681317402552349330\
26364868639895512735225542934028121414136733863036491641796969060572573715917\
92487976*rr) + Q7*Q8^2*(-2283300329981450707585274048393730617861317536063402\
302519020460329464236955842164903415113697171738687048065734 - 
    5260240565676108751740011518533747408100580169960106497104827775687644922\
075882338974053552578149249233468193522*rr) + 
  Q5*Q6^2*(652603707047273416399597576854515104018968776913060691232595307383\
17078927896752466248681281456384945761455888 - 288071417276014741973519710075\
06397113741740602078096120602896772383788566987806942553183045115247156347112\
74832*rr) + Q4*Q6^2*(27074536928574059188079658480030130032151970082177570448\
91774474920474160059049732045362600634836379843401196100 - 
    2095006165048982571751581940377938614750643540272578203710030267643118495\
262590344746541145541022197150562039412*rr) + 
  Q7^2*Q9*(-11407138053467268678612969512221651221821146908192391795732848095\
916249818609545781403534289825695857994700851858 - 
    9602167961337036878609001255505450581390108297466046830051088811323583596\
59685969153587631603908715096008674258*rr) + 
  Q6^3*(620945200272678879793801255058855419317021515698034519772816968342344\
672956173413943960267394648086723220561304 - 81791042573611504499240506900569\
34848201786357126162664542000223574694426755535569775323712730039990494297179\
98*rr) + Q4*Q5^2*(38086881316890730792739682122321825023308290820269298603554\
48743680756714317137841539441196460186787467836957652 - 
    6059983340621119306787090761532514912577801557437437151881453654022285151\
26500006631334881321999126380033891080*rr) + 
  Q2*Q4*Q7*(-3253800135938676800002495398237338423507636539320837401047145129\
44125398555244842537076776688970191661212172506 - 334112563797350566504362679\
98539591329167704509455167360516207096133926346748608518794097474603581649272\
4874864*rr) + Q3*Q4*Q7*(11482958505271130118710819900534364778141046184627420\
0597891811068466155909023641702302830145406625392603945554 - 
    2309661085937038166806156807378273751707284610215701904179583155613199440\
49898004029749355249399018583292569399*rr) + 
  Q2*Q5*Q8*(31716629684421970867845897740628090087719806934467267484106141929\
0545921201129783458225544341897798747953714166 - 1689928578668933191155476198\
47075517316832243582560487369408194718337207638002960647356989308568286994210\
186418*rr) + Q0^2*Q1*(2607586497176631921240013548307450596795317363557719828\
01579000001217837253039423978604297756302219601359260888 - 
    1117941784113521040249553450791938507478281962735121262490008389539997664\
35557726617180109662982526929415299500*rr) + 
  Q2*Q5*Q7*(-3409065243163993099849315739546742305569170112065712449651644619\
5438765439102491068553126666056203118219104522 - 9557088713544528476414625629\
57772462301983610150664440862977523160493699318317520740756266653683400131657\
77448*rr) + Q3*Q6*Q8*(4800282751038468680975967424361772277289288794079552085\
9714434734960582430335004695919146523481035216244784716 - 
    5338873952084839399329210404574804934167177846728454145294718321546272780\
3379334756962435228756831271370691331*rr) + 
  Q2*Q4*Q8*(-8717476490927507709617688608669335752453768473114737746967100411\
4659613671228093400977439248576881223634911214 - 5217526227547806087288826307\
94519054139325920861708652828570868519552628990466953186835645437467578156173\
86666*rr) + Q3*Q5*Q8*(6802763628738825174951739674234617493986562312254654111\
5449756644968567911035968509966727456741257516456410394 - 
    3392628917974928915731722058249358417117630276204021515122765908953705737\
5080701176078974804962122290858009029*rr) + 
  Q3*Q5*Q9*(13231316731698905880695401067468964638010090941037019390889553613\
8302645770949918743721748753351128556069455874 - 2712939485385374138393253130\
95063690921778824242391430553060189358921735612670696732173540241475193948025\
11435*rr) + Q0*Q1*Q2*(7133799389313704167505371865750781140116705603290203190\
236678689029366625350329619951134778195035104042152480 - 
    2463484098959814232307181090009330814783971612312420188069039851527716136\
2901849178297795540562695030166742306*rr) + 
  Q2*Q5*Q9*(25429767363970205148101154576287394094152884415302313054637110939\
8588071658169748838531100596222869485963042750 - 1622057367555670550956916756\
60880073440205227228288788101701254056112810820798459574037809629904808800629\
33270*rr) + Q0*Q1*Q3*(1192381244381505544984421417442304441962812141414073600\
0064197776056624297272528798875460577672446193023873912 - 
    5683107331392661804207497137127609360113099877254631148323952595324905347\
403526617590782706543704004110565594*rr) + 
  Q2*Q3^2*(-16110619865886498019679881454860350757703745873676917740312519124\
153640433594770859917986561126525359639220 - 49035300619088920721050394330433\
09428269056893151136022814182474029049797189748623322904602794759920668964*
     rr) + Q2^2*Q3*(778513354676687116683036637879452288637320278156501955099\
6747627110584686871782322551464880245926172837748 + 
    1737395098063811212357689615594960321300944340985716791820499221637916057\
6901914362743636792489359383215570*rr) + 
  Q0*Q2^2*(217435859521301109476524911211957518283135108239648287290581820550\
97878682773521528912075737516828808819777608 + 469985708938734215815088697642\
77875836935984362092217250651750725378469964918729757190887235506030958255445\
78*rr) + Q0*Q2*Q3*(-300282249864967277041245811518311328083442439592116855468\
6919827859008990179093479071926444417489505632196476 + 
    5104123803476124731957296533690180580030992728750221425655000764452945758\
409782302921263875363439928401885334*rr) + 
  Q2*Q6*Q8*(10947195648159774198233239849146847923311375655411598662526984328\
4301629989971561383265667510964302829557869224 + 2184121676043792118542258591\
81115462782339624850473028666103867119586719737830132538050055189706307021500\
09320*rr) + Q3*Q4*Q9*(-272972135942642507758346528392280618999998633488408941\
025652826944535161893835756012036583860967214191903763450 + 
    2939728629234878829392079901892751101671960935246010695382951024356865815\
0933616998398620696420176234662885373*rr) + 
  Q3*Q5*Q7*(60046738859504937726881841842484576124974533563380019187907162591\
338899795881720836790532930804969186361657346 + 46363143085584750737503457285\
84424846019537720777761780519283737174163156530304182769611676349885896864984\
6677*rr) + Q3*Q6*Q9*(-9852909395532237373152495910464519951774527892947086159\
9762959445589925721263481214784225015687285379598902680 + 
    4985129779273202628483227495976797098107476258884363137942590745223865428\
1451808961118642565935728205430146483*rr) + 
  Q3*Q6*Q7*(-9826131158966535547491441048339450848542282022075166203414954866\
5681705648521180972467423748276921782145931660 + 9566058786028018545750808644\
56076907067302232721083591345310261821079627409470006881247892864916877769532\
50695*rr) + Q3*Q4*Q8*(-197898461884049096489595172008464023754516285261578183\
965694648494996395286178688325945483882532436871197778006 + 
    1520615199373602720925524588095893025514189873639155456629168724621212080\
83071336398595932005029271072095845885*rr) + 
  Q2*Q6*Q7*(-9099718051259681608907774680920217403984477609313389265336777703\
8162336581216179279001133689347865089603630704 + 1674103654239651471664908363\
56167791975808283585742275132928626703270040527057699142675261903446067799929\
620504*rr) + Q5^2*Q6*(-513259613266054916455599524054711040752728045695423798\
592430838922694209066826727700497490492741956038985891060 + 
    1875793230538253600875539979027305431915097607865891504345710938662647092\
42640482856209993317595858291664066956*rr) + 
  Q2*Q4*Q9*(55581557884548680778548492883518429679598767116527167460116578320\
74168908291825462961197470706403502619027502 + 253761298168538579098412145770\
17492141058150532950210476223242403912584370746764329685247814494511080979894\
5140*rr) + Q2*Q6*Q9*(47194128584124995045669413797610587733376006356730163462\
852187857829248981526981212980994720886301801370751188 + 
    2588650136413429640001496224940213851791472854820382611919012989944795461\
26795274175574520795973546461840183626*rr) + 
  Q5^3*(-12999788754265580687711857918496647661414256816575421039966014225714\
2970061706146688786976353948048798465175636 + 3900279526504619853204356226271\
30762743456643889733560251826975026761226769215541818109003156561946329019665\
942*rr) + Q4^3*(-486352726950481884322455945096689201891129478125094490211256\
2926123590780731861405771320974723174308956019282540 + 
    7142116611727335663821852934966719802786652890578017215811657268885518865\
26162050025254626651802366026512919870*rr) + 
  Q7^3*(360997391644669926756548377673239667725167685109798365121762579504209\
1291439391970963652179124071893582977891654 + 1023724697507431498746408751489\
25840506199935710606375442840979382378340240498185330951731326991826954086353\
4538*rr) + Q4*Q5*Q6*(-4617716504534286126976219664795739015379736240346243121\
615171458717234785902452898795877097490810448298340938012 + 
    1606299628676738786648757233534072182471442127155986450145717586016179448\
174885415346322576610926585812268652190*rr) + 
  Q4^2*Q6*(-16460920876239066944015710527362021100885673922736529065655203893\
9978691598764635159240262472356872605083167640 + 2726752448945411185373089418\
82339790483281258736500604340607557921482433133588241292810556261303056015641\
4088528*rr) + Q7^2*Q8*(-41119866948308354195279600452650008600408767999045258\
19714421311181346791232931094722679476794671770750633174844 + 
    1124057566282120194877052426865825898347208420953606548631702749762413487\
1285601545290243397652537834283261719392*rr) + 
  Q0^3*(155098300053859931785369425091905426351757625594343238237866398519271\
57920699457147104832312716951527411069183596 + 261890519859056965552180249104\
65863122230183069399275044940618416382568907963093656622842331144980786442591\
102228*rr), 76746550606299204336531694208866585499544781596855358535327760693\
33948709058478547575756455980006754951719068294*Q0*Q4*Q8 + 
  Q0^3*(396280505641784833163434420951832718929989007063387922344068696862641\
5245407659073621919501948933641470246378978 - 6417459592167695306628305171598\
12146438034868583218261949859999078260538552629212340006698578668549966625671\
6310*rr) + Q7*Q8*Q9*(-6447096266618069739130848936991563774984111862196318182\
376419578540084091492497350401756545501844609708699812921 - 
    3658770671472692861297512890409790292637313727840123847094592365785365916\
796169469821200047238712463406936738118*rr) + 
  Q4*Q5*Q6*(11794112869343864563902350948593697577360553319453990500224120315\
32649576807495708124961896297722035174736852120 - 111650954361806262724731501\
87125917935646184107097732536222340371282655579886221212268880539151200762538\
46746756*rr) + Q7*Q8^2*(-3469460931027669515762121722827089920165586845151849\
681099379972217785571658668907813206256816297323720747036853 - 
    9992277440622718805899410290652748944945310940995371870868228755721813772\
49607661538703858420243537574084960529*rr) + 
  Q4*Q5^2*(-11118333759636445254844659769874521144750041864148345290436815418\
02720788887070433540184384268393421621296633916 - 652814280515658092113854860\
35412348752168384899256555304318034180266324344005318453047884301142101501868\
0628794*rr) + Q4^3*(118629681621062787936032448290877713605944436537389675946\
222448240140004039289009417170166607820685113029105550 - 
    6228796754307568983756402532958226655571592474545321133898025714562089589\
87435638489333980202129110768197988010*rr) + 
  Q7^3*(-80775561976881948503244134691664263114559106515412936233546635808667\
479586473433690818313681897433749326283055 - 51493831443337452720406864524361\
86080898376064475813713147955917193524717370936834629694933603965105213446466\
49*rr) + Q5*Q6^2*(-8538769995124659824437894038458285466484386580082936326193\
44946188556753991535395022923148308683222949346201752 - 
    2646156769343770456324279522064718522331621214908409903069063836005675438\
25844249164977644515525848420978380448*rr) + 
  Q6^3*(450304289178641432508848938436736909414863713640078140026539360935301\
920612306520130962697695324042063003320550 - 68836384387368088009869609755438\
39014693029411167902069542291975787127978793670483056065872810680641597870183\
0*rr) + Q2*Q5*Q8*(13342996444796026072006194319874284634748123709053971261191\
388129408966769151019784345958482427379152879199277 - 
    4578175724695875005524974898461125854424245930443229817297345567317657055\
0730611747148353770508313113144126211*rr) + 
  Q2*Q4*Q9*(-4585474629666820448520058780024280169534826408220796729613775655\
6412772072645247549691651756959503497594092792 - 4275061269398434625715723280\
71537162614868631748987836456006677965503457087715585454929099019340464359203\
21406*rr) + Q3*Q4*Q9*(1713405331172472881334360196488414435744645016006283690\
3576210895628455395686312615341136558912231197039744042 - 
    3046015356481481994606780493797089555782842666543585473744276806397055565\
4620810190822430974591848771757946372*rr) + 
  Q3*Q5*Q7*(42198008173970212294112450444928166948345427469595133762858470058\
431499130238982506135239881923328274746760039 - 21215866438224595669134128651\
66075264320843291658602517728983357787344659452279214602401506549693604544251\
0390*rr) + Q2*Q6*Q9*(99462811258166347192022772619548345755629435626259966805\
58465696562070062558743590853910713243663737265405831 - 
    1242807918724319015729161801426531758238087530635287229487758670399140716\
7352457794263839908245541206003855085*rr) + 
  Q2*Q6*Q7*(52197700768918853373351279242733804286186362845391139448871581987\
740293394060388218040758772900693341158752649 - 47522693081769549486286635675\
19884328030481030221723587661841473904693930330559799950622683328086483537882\
066*rr) + Q0*Q1*Q3*(124582840493907685801497264315551695798508423996194712786\
194793936946751089430638050808614429178761905217880 - 
    3338305929360524489059047925204137605118473825596481938254662425114633124\
085534737872409848095031312251505224*rr) + 
  Q2*Q6*Q8*(57259287107406174858248376966195937546061038032776218957853456298\
561910230348033578263426137095434235756505855 - 27298106438548563812178234694\
91945659794765699475553467978733757755165112495809676394212096340316521177465\
293*rr) + Q0*Q2^2*(1190142287619696762743280745968933283548429361346878541001\
62580166755297405983049211577346664793838544478238 - 
    2667066813655016726643637647015983354149035835331926513166647724665614001\
016651815004483855665028399284007028*rr) + 
  Q0*Q1*Q2*(-3708395563984127371729175928677945461264806041674503154700851011\
028138223405598080759439372714711499563864816 - 13923330169915691854082093672\
60530776315979624101531148032141239255806277565129109376403567667708129893814\
302*rr) + Q2^2*Q3*(2916514810941350015887254616361665415261064354721371116189\
4290691136245203458891408511013097752771284855292 - 
    7944702957620889508103034184776383347248958040330091457688559313337422685\
957366306675853203627006506816896*rr) + 
  Q2*Q3^2*(781244416763900042059915523779759919546975119768176706526452028021\
1670694999893399726689265900573191773016 + 5492430855816300524436637482200054\
96495416092105207718769958355398798480066377383812497480701808485160412*rr) + 
  Q0*Q2*Q3*(39898976409146341096687542099617041262539957199332964206064109180\
71903537533298075482693333038203383583642940 + 155139329382668724517405318787\
36274590616245007352999212890819700651381351815579643334110221002852102675127\
4*rr) + Q3*Q5*Q9*(-4418991461426531618125857837384184296810139234068569781430\
5679935182461654796257652894504707734514247087933703 + 
    1313192333834912024739896123940894664485042341075756557756266727447367669\
154087625708584343087841475321943218*rr) + 
  Q3*Q4*Q8*(-4286571991898735468517818947738654391438863515006193963928438340\
7845530299891406436558284122115048572901994810 + 1484605653622148511226783452\
54519378320136749879234646186406409215779130283277757095627632620970583303179\
6217*rr) + Q2*Q5*Q9*(-2568943546383131753226068890491883525756682779179119176\
7625302361584302807605678315851944941339982788843346143 + 
    7282953239793781287814626931421293122772831799928479500310488146073133887\
957725123227552908016742711163680336*rr) + 
  Q3*Q6*Q7*(41241440361923475271863138647253137560916696589862492928858115729\
654457016345521984326832846825619456304601011 + 12889985813424260906308119303\
11505563052847759325761749533808745757414242474778191334753974487416950439158\
7713*rr) + Q2*Q5*Q7*(-2496071719147199764645872730433848589775646352413525048\
902488095466772865322486495675575156930685709079235529 + 
    1543433006306984008302216449282394559518479102975629903391374322690593803\
2140789924907093945627290079905946208*rr) + 
  Q3*Q6*Q9*(28803929108521608508802665590260381113734999942071078820372839597\
910053284304328570274029631796326109862491949 + 17405920120941463914416159643\
18092384919405069214040149753934570117611305502253847336961208457511765581550\
8768*rr) + Q3*Q5*Q8*(-2146815353874874165071491958161084528532421327884665961\
0005839125815912315925620267794661608499984601923036091 + 
    1750961721729382439161474233731375375047657772061718573380680258172475003\
3922714178409029635133359368363492917*rr) + 
  Q2*Q4*Q7*(-4665732286846825314629620062909549973080003546387106530143851300\
6310258641513703314954816397268021739793452104 + 3054295019341013489854051107\
44957305463579430316267514005231908859218158144889523246986897588637674888601\
31895*rr) + Q0^2*Q1*(-1493703214192318710875819554521324673656278422710511556\
549573279078884237034951697575735974095315135763938720 + 
    3416594497445973149165247157668727551958927726968110995679086065377576050\
3448069969905276636140284475851035368*rr) + 
  Q3*Q4*Q7*(-3449433236876184470282050054669511422416102985496020756387617664\
5593135380338903084773410769303226233301551970 + 3844305440090303379640450932\
97031732840419402355018241045311385297370112616795419302255316561773414006860\
43071*rr) + Q5^3*(41802717276023869973641003345136056636053567276444408221651\
1728060704961834733125426801992796768671824497068964 + 
    3958327651811267523356195594433604065611774182596059956694697860112640466\
3333842600585946523190558285681399804*rr) + 
  Q3*Q6*Q8*(13920421896431226219502505159709042479027756349427091827815806792\
322905186065573006293342539127291007957185639 + 43043618624480025285401926395\
25844061900216291490141881824916192291071545667260428396550069812263361368845\
7016*rr) + Q2*Q4*Q8*(-4847303654029226202227928230953648948117993075649134258\
7952835792390023672897084589358114782263704147890696488 + 
    4759838286291987288733596628572395990264815190474978633319868491085127454\
1066331064323224041992833732801470849*rr) + 
  Q4^2*Q6*(-20489317181740933963489486436844896301109502928189319243153603244\
37262489650857695436742247835707999631841723852 + 211382653667700463992557473\
26929201807259005221413916978200777692907892692384770397062675508477149982622\
3489236*rr) + Q5^2*Q6*(-50620962613803130679752523895005762660774526774705325\
0203700880971289040948519246460720420495474642311713623050 + 
    2172145166974647050610870996322162091421750511551217634324860560082032013\
64158568040027877492602284563703437812*rr) + 
  Q4^2*Q5*(-84578802918226059632722934194591672886577366668362580927288783819\
3934954316961592772474442119776337939649790876 + 5221631451805163332414902697\
55060877022296234972402463722590608635629852499998255201097200293035021038295\
188874*rr) + Q4*Q6^2*(1467458406908212090619194338009727102827063911735055648\
98768023591089734831254322306900051566978738988502577038 + 
    6418061108563640532135871124795399520430399031984316032606914172034524031\
65582278836690474380873611521180514536*rr) + 
  Q7^2*Q9*(175119874808628799245435756521881536683992478580872413434676815111\
3572218216647512201281512411605229469471323075 + 9085316969007632803415278198\
17632315484211905692482926173231459615921121388035765400615894742023220362143\
082860*rr) + Q7^2*Q8*(5357697388571314970692680093030910736467216322454837425\
607708394226490943460351993807236401815348406796809408510 + 
    1994642144862879125709212276482308631399448833954912976526478115758141277\
446848591483563103962990175429375535938*rr) + 
  Q7*Q9^2*(-13526924507388424474002120872090592202460492150816256277115949865\
90600001392341911068827174607529053721181237774 + 452927048311426135385315945\
53966482158816019159730803408168072041785291307054674186354474532653261171872\
44633163*rr), 153493101212598408673063388417733170999089563193710717070655521\
38667897418116957095151512911960013509903438136588*Q0*Q4*Q9 + 
  Q7^2*Q9*(138659997968761136422443405829775717360887430814177240582853661568\
86577246315589255701804265267858863414257429340 - 983468372358887682129470253\
95081677233760080045185043896714066252068356525076170010626083479828190343358\
64039322*rr) + Q4*Q5*Q6*(7689608948705927017758553541596726106306835038502651\
38847423699204320380720493073994902311088240658914201670812 - 
    6910627341611163082205652671776882910316017866093230032756426590649383163\
208300726860152494060618033763083993702*rr) + 
  Q7^2*Q8*(-88225023081494035237579342738751537763999132548926003891421279698\
05412165513013326212713520675419817618867317880 - 582124361538039353260152475\
41756447801500622972593473143562628313752509296712531133032776525589553669308\
81023588*rr) + Q4^3*(13351156828442149219572139010650124272387762019336450171\
04978262055931370140685297895976562668144507874684226344 - 
    5509629036956677721904633927348433541901145306276418055368543635824116887\
518428688855568245646835486638334991754*rr) + 
  Q0^3*(-57938311753313619974376923058400132800286223057789163230697602378073\
374205668604967935293879497075656591702876048 - 33642981806752024542443836086\
93571153289134793976086531726864589786887747527612387252289968699654541454239\
407176*rr) + Q7^3*(-321379025255812178911779786508780975377124874196997581063\
08472094901737383249277637454629869689322388277816588 - 
    2275055582245984341553432451579092851357743881381269909695655244198865160\
750401954575153465782958774818056437302*rr) + 
  Q7*Q9^2*(252234964501605072893402238627743499547092480121516106216649866693\
37163834672477052075448354352227869900312684256 - 124540053141437568529025158\
95285366775966347428102069035934839293948937941737492695648854219607909931624\
93458536*rr) + Q5^3*(-6686876355001392378299024538543166923641863914153031412\
94246994032659636553975731342473585012129463798054051036 - 
    6648093842874740392848161190620539914447214604104806194746265063572442249\
50288834620597927270951495156303316114*rr) + 
  Q3*Q4*Q8*(-1998056048780859516145354795216773651494066767416316060517923296\
24947103173893897148880661718495414897807462658 - 282457336857928573152320006\
29996216729708051802829935468328888195675424209409015808663476109653496560058\
8467543*rr) + Q3*Q4*Q9*(55311466746801100339655507809641243151251841257727769\
347960496829907112865156098773237326221901424917430350234 - 
    2575135351371919738890937596957375510266453718439629311537586237876381034\
29444484323542740876629308623234459233*rr) + 
  Q3*Q6*Q9*(13443422137517754267509820561824783015354012678307151356350423611\
8417609971003319702982004306024198980783209666 - 2214675878101425284434829588\
16084793123106214683630554676392047255279006946190488765331780158450083768270\
869319*rr) + Q4^2*Q6*(-542259806202547410019562681739151290307783015787647233\
8627923400118010833785132317005690022064356313567670553536 - 
    2004613567953925310933709891342965076025351183116875763592955186415120514\
78356061548720964478194904723773162764*rr) + 
  Q2*Q6*Q7*(-1709827560431651496991173685757822980883586739901291133721004340\
23659988729110081577615996419290049120726155330 - 197495243647971787365677966\
60182753186162530627650772821209680361954461795522450070788895155957405411958\
0333224*rr) + Q2*Q6*Q9*(-3313475234476363003973515424553317532308020326061828\
27944606106395844950027168083052615831693363055914635537802 - 
    1808080593891733441900072141773702460609054808704988056141161279065577199\
28933912693562020754215348971453232472*rr) + 
  Q7*Q8^2*(-49212644855052991432209411937356458306202517648393781880717285950\
1453770805810730650174789649160235889082019084 - 1789314637895256460611757350\
81734166611308556536770483298338125155760473843898215353720882255007510149889\
164606*rr) + Q2*Q4*Q9*(-62946510558096185585739410720062935758244097606856649\
5678062406718789533858388639427641715937018758212510588162 - 
    1376395862426130769824963004836721095703607157374344187676031768620678556\
91684679140334825569672556325345342164*rr) + 
  Q3*Q6*Q7*(-5315453809833999508749209662084401292455566080694623234146054246\
4719722054024779563163794270667800166337890830 - 7886738937839798604450751521\
60752299150551037987117582038719989591038998412632678376576872553392960299306\
61865*rr) + Q0*Q2*Q3*(-291720564311096001779248888666736735054963168214822626\
6885710102473222457635132629895512696820255309704557380 - 
    8920344387568474548565516351038927296138096533084698626945140926130361312\
353177645730715100122803826584268594*rr) + 
  Q2^2*Q3*(-46343642160773154648952605862826846120494847775932107785049866128\
751491883315426349146268153826213498429004 + 69399160650152370725211738068825\
77984232818703637760528395377350121967735785804079761441699348326124295342*
     rr) + Q2*Q3^2*(408388734277067638864850163271131186337603974871374939090\
00336350693100926283470537443805498054554310607852 + 
    1156514674277345409883818481733190428882124117887544068465309270808656950\
9588844583046444274122139222249628*rr) + 
  Q0*Q2^2*(-20558985742613198443827068837925200358605202083031534960631459841\
428882155296951709610696482428585785415648844 + 92480151433701979427143094796\
31265671966202682927548490792472671989340605424102240005817110556073840649315\
310*rr) + Q0*Q1*Q3*(-50228975176346529979009077874233761485687456513272354338\
86085437911634201813726174982898360793379641290285720 + 
    1003042985357198440776206125462377165993894283879998141591214451116235167\
3757055675586571630554292315062335690*rr) + 
  Q0*Q1*Q2*(24644935915545132137841855631214822553122925122922217074069134338\
729999729610540989912626661708971929237638152 + 18199657532702787614812176068\
20349597404707267414811655421219043296475818118502364503045907399275851950762\
9174*rr) + Q3*Q5*Q8*(-2794867654380990310159854511972323656682371006934804264\
1958328979575339715463681710258203994258356742801122936 + 
    2114569822853583669688503005518390608200888805222272336393492351929038816\
0712921950044568718475216694908190843*rr) + 
  Q2*Q5*Q7*(20227513931049196398212403649221988629390596164770949851390569994\
2034641093005384722623804483118481450972508364 + 2761000150504033276304092885\
38559010976383459555642896028107719548857635608505575904820642336453744535420\
28048*rr) + Q2*Q4*Q7*(6097141962183728487815103352526239366316009619054723077\
05642814636442804880739101902235124996853132223882555422 + 
    3151800457183933076052391891133833640785560353337778828737294608567159710\
4899245058187636722954300413822850758*rr) + 
  Q3*Q6*Q8*(29226904687812273011914415853059325344962867149528775095592323169\
0963641401240887483132015589549682603991111482 + 3429386523826909651965012358\
65671219935668326069104311013668936056682768441010707116746970438697508139240\
37435*rr) + Q2*Q6*Q8*(-305961967110999104940931284045313065515086432213353696\
07325241752897854887493425026000611509080978675622241662 + 
    6205762342138714504176042878373064495324110308722989911653072388883787351\
5236576123763584535578227727623583622*rr) + 
  Q3*Q5*Q7*(-1126575439313739771741281985757052477120986883664652524159791132\
83840672480411546349040883178210429425627610292 + 634741283118250982594056770\
97846406193754353617291806852980962122682489411443458512141496758393950872768\
007299*rr) + Q2*Q4*Q8*(991094735601506886803987021236399048533995216780960852\
93142226249157223123695841657318643577634350072039533434 + 
    6494476354118214750327588038632439048720153301633111297023115006085914981\
4350403377251106747895374426859040304*rr) + 
  Q0^2*Q1*(448279066412128675034028923880925942272106242962744188699949737342\
39154991074566050343770584995298668325648208 + 122387998579583623072195329627\
81048434649790310267395898708096013562300424954985159506402519306579069116474\
6788*rr) + Q2*Q5*Q9*(-8736969222034202573466740519485932220821851240388530737\
2623270131102564708828653960407892790189356556236974328 + 
    1540602125502311841391958970185884314883520356154989359527289365902340012\
08464188088411498965236263671165136858*rr) + 
  Q3*Q5*Q9*(-5951902201594232200409793179422367614917099091177888276919289097\
91394412178249950139276158021919650356958728 + 167051036093520435774772282435\
30387629166258522915134638524579322395984424711130145937693929647722842756797\
2343*rr) + Q2*Q5*Q8*(-3676177301689783361170654324583481223955351409972802415\
0288419106251655728997419632399306385693257606221337720 + 
    2568461260030737923340567076918915029365077923241383193684671672900880450\
25725230709239604184721858660250859796*rr) + 
  Q3*Q4*Q7*(40528773838126584590063892691094261159369897682258525970025701414\
9476003304619478525558805389540543447764974086 + 2952527641343921303227684478\
64472778467411393705884197956214262380701450881552367334949163183388625553372\
510629*rr) + Q6^3*(1483280282001119623684031451400370856321708649887988076719\
869124157757625291059883048682286228596962721481982852 + 
    3125625100875571550014762375528820258880425902155966453690542824996845929\
89688427499727168517067800209724932534*rr) + 
  Q5^2*Q6*(563292704730066276436591518921233699106067474504172466395423791402\
904162785464588350323101025469294753698719360 + 39153508234288328399175089788\
58547724995875853160193121601296572160856963830175985953293758677940999347436\
80620*rr) + Q4^2*Q5*(13061858527273872585795871707260979825836854838856228063\
264867325807796830079283594032017653547568715811509243984 + 
    8111505217948860174809432130095039965419536832608490926069491983844151685\
40740072481889858446190328548823404760*rr) + 
  Q5*Q6^2*(356903379381177918953609342698571977616352402531878388332104846377\
5251646287697746744560179612073542102855568288 + 1566239503046765747162251819\
54468910818358323953991797882864449159157011494896414971240648599856566560177\
5819736*rr) + Q4*Q6^2*(205933847738711894648264434148596413786233541621809664\
8941374394966260596037789070011780229129359378061754249304 + 
    4564250962028108166313551267098677842316720683717115971276314117890423274\
183939581213561430018434709673169038288*rr) + 
  Q4*Q5^2*(-20693431028859080829611135510612082351814329942840079829528759803\
92999589025326844346387052673025796224110165964 + 470533774137708200457104194\
57411304209521906213359367905172693765352791623766568495262465562840186920152\
73855376*rr) + Q7*Q8*Q9*(-297487790989338977233560011556163197973254769636565\
07992966879696073370774846954517822296378093842769992541798704 + 
    3854475227577341514102644635725615837998871891393918547427508907166540492\
2711268264192107758498151321474138294686*rr), 
 7674655060629920433653169420886658549954478159685535853532776069333948709058\
478547575756455980006754951719068294*Q0*Q5*Q7 + 
  Q7^2*Q9*(307457058177317140958499759277426277430637467948560422542453964771\
8563835580696750276887544042654285977048561636 - 4424305571201869077376816183\
96023631553526435406797093772783547130159773844325513102081021737140411626530\
4541109*rr) + Q7*Q9^2*(-11964012549883524125953222393921701839704051780913683\
64903649621218316777634743562784345573678450863455262648674 - 
    4103639543302365272527264221647322175907685374019480969401013678249616154\
679852215666752470546483447332095002192*rr) + 
  Q7*Q8^2*(406747290323978400483535317427488977996447734546985902978176307302\
9426193565190069492751557815428168510440130440 - 1498040835428624170360541700\
77781989016037190254564549687170838786914065366612064804231215653072636301818\
3065993*rr) + Q4^3*(-73075504438180743945725864678940335931984829665653032474\
636467583475752295434041125810464550180191455354515524 - 
    1428442840662196878305487294915740338022421417813235621925854984839029109\
725587145314808244369738461330822036114*rr) + 
  Q4*Q5*Q6*(-9848270505364846039566537952374957397273742971108327803960657069\
35132763599454893384203979916250972358589166692 - 102020417383598286912418497\
41694289483266631095365213415508170826131808093929011241248404152105919889645\
91637272*rr) + Q7^3*(-1120522474596854325373418328927005283362112931082350572\
940259181186825150903542915434587855353189192282071230444 - 
    9161492709379487050921779547410971884706553483612808084365622049349554981\
97562267432743879437424230634162211335*rr) + 
  Q4^2*Q6*(-11984972141437029463751824443219483461120313312129069312804282301\
47653018167176892092490238386025714362971987558 - 244906036476140711342008570\
01188574112860740999673448689467009047359945485214773560686076441674724548933\
5812513*rr) + Q5*Q6^2*(148474993940377700688044470066906827329556439547204822\
5892644070963981082571207606901413725406891107594994457442 - 
    2177814264041605344475425768160508020831849517551183195466832957909109468\
98244067400367542302996182624081992831*rr) + 
  Q5^3*(-87802315952432663555274351157115160045946507546502726259665388940546\
582054066378824779371130185773774697935538 - 97575774047977131324710109152031\
98752824175318205734087614809354885931221190446400973617541681445767201594291\
4*rr) + Q3*Q4*Q8*(-9425153381374053938622586729085393267508502142810660560244\
8926659735911498025935370787967524677024292673199826 - 
    5922418181804863175715016212965861897453241107998110551495281264067608787\
4022689677109379830403835439618461826*rr) + 
  Q3*Q4*Q9*(19584905163863750186491372135317758391500990619839949212566574320\
128253665085356886423064007499398601892671038 - 57349248884054274246646091295\
11706117846127173252374991725840725197601026430013397160994581929059863651570\
3416*rr) + Q2*Q4*Q7*(19088954798464116622460712240741422906439075635590663430\
4303796535290773273189330959585896449679194111949368285 - 
    5661984907725869022165509156808250112781307291951291254951694568758958138\
5525186061554557424228400454905467191*rr) + 
  Q2*Q4*Q9*(-1275720993556335921932895380489444972408981526691413097674415329\
34033363051363309243281939929385619937414780907 - 415402940526156831820753828\
00144010397958675810225452986277916992461712006657457798472851642413597510588\
322017*rr) + Q3*Q6*Q9*(-53465337625628072221356808754263195123146515446278559\
807725055441057492264518325111940713621676093353313645262 - 
    3384554502748172979170319957284900743738465636839812366271556259109586553\
2057297164431334361154554253951735334*rr) + 
  Q2*Q6*Q9*(-1545052861049595783075867523068619657164370949891601349385036166\
70272864417253081535500006331995875778044772557 - 215093173709732382390890627\
46791945431164888160533709103504994840218480170504316275623894449675977435222\
036326*rr) + Q3*Q6*Q7*(-63851772767544573363580276020022624349676082002928775\
470915732219796453963431312560596173279371020636898044928 - 
    1488032042531599517269710020571152796862995145121805107264388856558744664\
6003098766590489174080541996740558714*rr) + 
  Q3*Q6*Q8*(58113731430984667129183517714827030107948191104963527511667436897\
519239258310519411561026616387723383290038564 - 13367172199914709727652941452\
89257460232313533124238347908595493467147614748436993907288737395050392567811\
4340*rr) + Q2*Q5*Q7*(20871920253042003949896630392426947072018368116823729738\
048408815057733865912714418820178267587916240255241619 - 
    1107195269353920123269070176238199430558806970773201255162610637828416629\
4458473869760477729343989469679445300*rr) + 
  Q2*Q4*Q8*(40285972470978280341076242868618927450763110514967827441466515812\
225606889119332766770651727932689454534441477 - 70282748317500183689212547581\
23670478024961709018784148876886748034624533570681062648422023146028321294197\
119*rr) + Q2*Q6*Q7*(-74105922970976165467388006614592708837565232526663675134\
348117560564263507172817519991719667193141669194184441 - 
    4773819424903683579788860059296007277249653456629620965090732826553092124\
162756219425783763104963886071997526*rr) + 
  Q5^2*Q6*(-14732428751261063703733392675324322083058974994847332867600885543\
5485801587109184078270983516293545828136929672 - 2848670039699290176743047436\
20437095807568544199239364098258657888836301151474838384853760654139051145918\
0857*rr) + Q0*Q2*Q3*(-1044481781979427277238356467400272605068953230858452037\
293543423354907148622789255207461747421876363670405330 - 
    2832564878746241588288348456678273171031878256419368306336682996002175116\
964523950904398715609800013067065210*rr) + 
  Q3*Q5*Q8*(50039263699760800250433891449315797043459067547417076622670935002\
719322350106013144679014531337738630175222286 - 88423665486380115200189221422\
94718612224202603705442016363972692097832200100523483503612879421596756340483\
3*rr) + Q2*Q3^2*(908664143888325084295736625419985232455709578448491596960302\
9488810940229981684973834305255105927960176560 + 7794063306695478898750700250\
37332776972314055205602568861211220192850188941860320904467727134160981263771\
4*rr) + Q2^2*Q3*(-83260507638205710461146194748520051618020230933248120714941\
23754657873568810444914746557946006148181418762 + 130871135657833675973888366\
82717330574699946826105778473855182479285728593041590308809041233323064396897\
442*rr) + Q0*Q1*Q2*(120594631012777177748290013864888150808429830780776771593\
93183252500299870892468029920306850980566273644179156 + 
    2328868850082963775097406013857928389631334626353946728122755457906399995\
508007444182396502515103450980130954*rr) + 
  Q0*Q1*Q3*(31370618153309964251404310388161757741379319454045656140528041707\
44002117419873045096256440947684919977762128 + 246625839656047589902051743044\
03903483926432469578969502486568826999221839116480877438641102860268856587967\
94*rr) + Q0*Q2^2*(-3389243187654449467290972727850368120808284010691548514228\
239876863970448325588416362442606865855903191461526 + 
    4678585242964187681631028541744337184530535396148378241179734758286398274\
338979250657084439899787629740903074*rr) + 
  Q3*Q5*Q7*(-6509666790678564635026001431968440849968419224426367518460847231\
4536167235593320462271452381544630348766121796 + 1099050785878547724954356605\
25819340492072095861822840713602874446900751770471927114336128979089345332900\
68105*rr) + Q3*Q4*Q7*(9215201259700320126245070721148947464898464290036590216\
2310413427353672134459757374381525416612494795432346290 + 
    3700794594844170757623214527901710481344030341539973615010396755531870550\
6604311727705210551249169009624905342*rr) + 
  Q2*Q6*Q8*(-1777965733867306329775203638388989534446729436391630496865390746\
3161459339129155872031960590189893392424683409 + 3863609668905036270259962374\
39537558894974100661063830251079072021225316133676854570550047687201286318536\
26504*rr) + Q3*Q5*Q9*(-128503730130387015629325353040441075118934331853747213\
23910413492013131097181177003225293796738099480354348676 + 
    4487356553408092986622628565586790364338882441025953941277405039615897203\
7058366736518791156130422888163593229*rr) + 
  Q0^2*Q1*(962878050657516261972977974013044320325277023424232023908945253973\
11655054056350258833234451147390492161921720 + 560374644189405450719997733895\
60689000043820237440322905929479886644184333741872465894346586602826389699619\
022*rr) + Q2*Q5*Q8*(556589890642623730169754202307884848107583668404629626661\
40296538139342723530724069510880524070827197022085459 + 
    7416402262022513748585269438642435219174395200306761458786273224787517253\
4964266690043979605915769030105736542*rr) + 
  Q4^2*Q5*(317229786160474924518995659012813330249133159329951488062027847087\
9816127347306948949233393692166443434946758944 + 7664857743373054531797345061\
02139194130585299959961263843071341396546420368595069165162919331771560209625\
47567*rr) + Q2*Q5*Q9*(5278158139565219657938350422218927371371705022924574322\
51982147338203593313664746537014718885273477413105027 + 
    1004697944144411447278199295582312057741989024029301743479697773932896680\
38035583760102846699717042529866640956*rr) + 
  Q6^3*(174301089728864518466030155028024328721800035701869026601333696386766\
914804480286119067393086873787245490140390 + 37784064150341056928903716315581\
77437527270032837766902333172926096308856823299749310624518074419012350790452\
66*rr) + Q4*Q5^2*(-3620667907866140411348788281462911226309510419079394800478\
00459921584512672880854120021444556055743763686005442 + 
    8881122287335403390393989953882194812029556193686229389843757420467803185\
81749412719838917187955720777677541879*rr) + 
  Q4*Q6^2*(110963857688602186564050567577168365747763996766637218119866951382\
909304129272668179372274343316487597394578366 + 10424948622579865989065819563\
71080416373199140452704910948759828773047136110321311274828972399532178096605\
323505*rr) + Q7^2*Q8*(-514774280345185863726237197859402536527355020613667413\
5893710054067085274398952377942095815658973122309644192076 + 
    1788137043662582136173254295381219229068389034902331094010603509365663431\
890976555460524321928152942411041589518*rr) + 
  Q0^3*(-13456879192191479051581906823470897853823962933057854786251329285108\
950929455754638851654547179112898037836835584 + 77569193981341571290057897719\
05906325029553205592253197695068559972707289496767037652087958111284430357553\
076990*rr) + Q7*Q8*Q9*(191661838791201044212802534849316789076190353189388912\
2802666386454146863733466066397013626452738654176877953590 + 
    9102563255483829023746114875642813303428865185037291972199847642139101403\
539327364162752854414193843309743283226*rr), 
 1534931012125984086730633884177331709990895631937107170706555213866789741811\
6957095151512911960013509903438136588*Q0*Q5*Q8 + 
  Q7^2*Q9*(-10437436987843847652656810609384069140219075048418072654824663257\
156954281326094460681403685195893422088250312484 - 
    9387338689645139358181741335898062896549083593920800554157767517131862760\
295180968422433267140238323619478062916*rr) + 
  Q7*Q9^2*(-74315075872294891988596532971576795072960501747061321628460135742\
61302103622083540722667275779468376571975967476 - 930617601108527272868091909\
94066857001804427491266331260985491181981563047483459338148141708962529079117\
81826722*rr) + Q4^2*Q5*(28463943211707344259712759046051532386403122991564186\
73666010990506866278884208326080581077673246952565949030076 - 
    5763710001667000922699939487623332512214391064255182125135898893547853277\
566314025443417058856263644202931994850*rr) + 
  Q7*Q8^2*(154338211206883699601803600568114722311188210929596963371211756962\
411013620731402746593538811633826879373606024 - 34859149777611061211448736046\
28519497469760469721416365485887604389388124576889583181176523051558866074088\
797370*rr) + Q5^2*Q6*(3509618329807993966117625505184285094051304839572980235\
28259711931654909907895842829029270134592236662367487964 - 
    1237922860760207466388595448764778778746146918296539893078360072911551675\
287441045592109083233676783196814812866*rr) + 
  Q5*Q6^2*(209002569550896650118824641692360013794176011966880410088906561860\
1645933124831287994645577138616310292442673660 - 9769761311114526554403057955\
21210139351103003827576152346910727616303312126317459793080081709742989604172\
758822*rr) + Q4^3*(-330025799658791316654861724820804678456336214433908516994\
0702467112768658216826416236401142617536097357758006924 - 
    6051176965574301243885795488336670494904421348530686193491352330354237851\
93919930075218201371798778666710595206*rr) + 
  Q6^3*(148493183108786215924685875321092904828060646262410613910965066384603\
372979560345218634899587534973574441326428 - 36445836848069630922018015230432\
53364507555307447551361213228575465910333185708957119241082895481994292403254\
30*rr) + Q4^2*Q6*(24233626130093763464601735536776296062758663128240134946972\
29976286121991261826517660589680510842361628508687296 - 
    2549985634119860337404510712404708751234073412840271367956889959170722025\
39719922713253884964304580393451833602*rr) + 
  Q3*Q6*Q8*(95117930002329974192468181633146940634257914939162029293416281025\
350756611537663359560358361397575782192649876 - 22152037659280296455617224133\
99445624288463062249458645754430979807951936485057190376244136979711264411063\
45445*rr) + Q2*Q4*Q7*(-239443034417687612302254728108847326522840653583895569\
34844384728973722037788897103345758187652909451743212524 - 
    1399832527339854589036810783707520441119875948722429689106852114884310443\
02559390457348313956622336617737542880*rr) + 
  Q3*Q4*Q7*(54238883603382269228374394523782757221297796412988647648962393742\
142014855387092138551074079059941714454548936 - 12694694517346994154761637131\
93077602329704268906873878528179778388511319590569337451967821250505343436835\
35541*rr) + Q0^2*Q1*(44492384443964543092776149135316663339225485476622020668\
8420345548168455822669174510862423781640869353954090272 - 
    1089545281718983019934574351144499784374563457501496602986556656009016153\
44342627831751665342149063656414161152*rr) + 
  Q3*Q5*Q8*(-1100378517306325476088559258008781242798490424855456014986389661\
49832605981486106132817593295261820331972898890 - 990328257270367044019185627\
96716969843977631285670725658551382322727964763613334633100323168975636178437\
410511*rr) + Q2*Q5*Q9*(219227419415133922985640233633848750076631447634563162\
553187317720607016168870845021684359500361249002809947830 - 
    9044523828185593198285058849478039225573269671150626325644069035906284674\
3767741125075514795802177665772946656*rr) + 
  Q2*Q5*Q7*(92357274460186765987520985341930410437751344586221900848033753735\
75144746663999833075083466251811283756720530 - 469318495294397082194186250313\
39248088945287151852069591887875299838874559940205157256273339957250594305913\
150*rr) + Q3*Q4*Q9*(-38344086931426602138446273126869872577878827619414260110\
242416453762145578447573988032109105751938474915910200 - 
    3766439933985353638924470544078962608538810068031923807343835734858032043\
8171813931023671425921839366065438827*rr) + 
  Q2*Q4*Q8*(-2580368323620540328066489348468293951653914730470307919817436547\
580240130610472079423043589075304775155222928 - 35112459884894179038955223984\
69641588609761494695380328987339796558799549803422201440915065657066451360453\
1890*rr) + Q0*Q1*Q2*(63908304602665614970110532189351011189744195175627753717\
54941366260524317688146174316881537720731569680134964 - 
    9622465004348969960244288481927061222737766083881741810514144362484945093\
970042254534200571855583808762153198*rr) + 
  Q2*Q5*Q8*(11211442725693721892873734043328563649621421682644503858128193737\
9834234709732323039643229178693292819697325346 - 9076667613681760344196616105\
66383757083522690288158275794488907550965516957721107121229547844290617425061\
0330*rr) + Q0*Q1*Q3*(69579484125879233963542860857512985593013964377587209961\
74950125697318946914831164460697805767201950931756852 - 
    1698447673161606778015667136251183484132535934624108827279951334365065266\
247775956952978004088270318844405842*rr) + 
  Q2*Q3^2*(493692803010112417413398062547078946944231007218955065486284484096\
48780891394220742596060529034705124655052 - 226037732362554668041338147035348\
72775649524389188798851131155209196203969758531613470996461573203186608196*
     rr) + Q2^2*Q3*(-16841725360537036041433633193369803708441846213244224123\
538370574838063465025881209971822948131237248547412 + 
    3595234531386133175175738699335282710100300876254598467682647244190889674\
7116850823759624024541586225950426*rr) + 
  Q0*Q2*Q3*(-4582182635451084522046803706914946133011500175092539280347875402\
150514013308425874513167130377534012650476964 + 95906660995427075355015008450\
89363368316030469946898651537265556941388138975230847764177843122933103336987\
58*rr) + Q3*Q5*Q9*(2125713612440238800919665615825980425095741422995575649957\
61299210669827889390508603007497843620456124915625238 + 
    2821813875205708917469877184006469178641540569840360769882316862528174892\
851057557476808243719048666694728857*rr) + 
  Q0*Q2^2*(106488391004025410457967428127598922491153372372472866185530549190\
96469554396654963492887088056194267199670500 + 522891875686386763235787718221\
29315317199138605060496392644818254379092410928243038018723581009598789945476\
70*rr) + Q4*Q6^2*(12745547780104312471895377470703759398099177023648264533000\
00299758787484502131642069367363135419355529972547428 + 
    5650149097822299337465942308358841408607229120233893528856275374882661140\
924068299428516692533915817686208774*rr) + 
  Q2*Q6*Q7*(-1154529484598420357641568015254332650995518466628324021891954950\
90682119969288185276202193885123597543072651556 + 291167169483235517268293117\
46362496765174975590588940001251036399621377406627339474068862937923564484179\
583638*rr) + Q3*Q6*Q9*(-22627741629950854991132937726919209187100481479717670\
533256924586366592970935245611161645819213834341116634260 + 
    3999116710092342232536958187325523858946412119576817759967556608973613569\
8679506088151483747007118648213244033*rr) + 
  Q2*Q6*Q8*(-4874163476439544263652771423492598283063997641834218766825613571\
7061852144666584943634452985687013249808370700 + 4876091596506399491305264153\
60355789017793737826388975721374428038999757119483860237990748109314216399058\
49432*rr) + Q2*Q4*Q9*(-169455649541166375570961358452657197933224592695853679\
570390579474169603812313480050561662816441165746829974604 + 
    7517881604964972027534052775311720652850138382986706570874066158113755876\
3082018933401941199220863995328788350*rr) + 
  Q3*Q5*Q7*(94245553794834933740899822806008179737958064002876790338296780676\
124409713997341693522407869898425084609689802 + 77338134023589417664090600286\
01114125447303278854254066410451864656347768614358911663348855886840794327899\
1853*rr) + Q2*Q6*Q9*(13484225035779979546206171896490005436905715053436858067\
6269556782419092048918630761196112689703781040515365172 + 
    1033234600172209619533233745234578896647492587500521072955730552781637730\
04012291667820924960041048871240429006*rr) + 
  Q3*Q4*Q8*(-2488611832090211378150326324956868245027537477536027574669231641\
88703366668027388822987417027694832029162990412 + 112585666251253680302424432\
81498415326989321335381837632233498107669282397544902189641007176979540603674\
0699935*rr) + Q3*Q6*Q7*(-1832398570081452575512047335849712576468282110212689\
23066070475871996988710270385489011501790372716023499324676 + 
    1144360611850006787840387651529489296046358556981375132112253873759642247\
44391291996077436485136590477125173307*rr) + 
  Q5^3*(-94092983046322850601792567401243000566493748093881196902843321630991\
0744518265044795723709615299626889830721168 + 4093665504125543200209013207404\
55444886374562203144176934698669627805630539377761329195083536024044261530632\
970*rr) + Q7^3*(-202623487847740322888763232488860336388196313134961610227766\
1588306627824882174994583031688369999659322298262180 + 
    1008519930761594246454305073284907418229175506303121392333763443832854150\
684958154718709595342519252147467806274*rr) + 
  Q4*Q5*Q6*(-2818387572717968809421495237598758389850650860507079701431821476\
811395187021659109347567775730014765013575288416 + 
    1097607674412075023723706005772455870044801014554857879670412986443136434\
533557938862713808270407452957141305130*rr) + 
  Q4*Q5^2*(433728897250069807043689858360054142369781925797074572075141383883\
1825126509146382086373517628706292834013209424 + 1477557344012181941863496934\
08735754690013121600198136683202013787642715180003177944553162986393912419522\
0561290*rr) + Q7^2*Q8*(-41765266852426166443216540365073447756992810925202302\
55861907461869692553585941453635812213227025265300091957852 + 
    3093642993539190903185187311403800922342932286321572755276393132065045815\
948243258254770130244955320677541585736*rr) + 
  Q7*Q8*Q9*(29067707099066833055930177734976854310932994652448530751168909106\
979734043407583666258848793463304795643428411244 + 
    1058533001916001781458254658657258936634892184387505894285694231169147925\
8482579332219839106824877081273124822642*rr) + 
  Q0^3*(-73225776669986311224649545460700124661993929143541249724991054628105\
95336913608930495227935273472031025155679696 + 317810529701622467384486668286\
28807286615160395552002133619541500675077494318334254126124139287755789535635\
024204*rr), 15349310121259840867306338841773317099908956319371071707065552138\
667897418116957095151512911960013509903438136588*Q0*Q5*Q9 + 
  Q7*Q8*Q9*(-2093116265668949276635068697019192586253494960819111451925358727\
2553927382388786611190736525332689156604282610752 - 
    2685091623543728811919403709984114608499851870802506025638299656875653820\
8703960765430800838538553555424759675048*rr) + 
  Q0^3*(307143542278910116035142426728708585305776119764179111071246192467840\
75214891260418001089440685504777990603450264 - 239202365363280383359444655591\
98939150362547318577461436180079354889459499986289218456149043771034726185700\
831520*rr) + Q4*Q5^2*(-110370510538344721392179723223459185609938289479104366\
2975067457646570831481047438967557818976823463743820150140 - 
    4618640863983728150717266053543885769792234727448082517344790064119249738\
150943998559026830450400153359343895420*rr) + 
  Q4^2*Q6*(986804678492452203309010689556018989077266066774748272630808772815\
2614299271762837123469881588414330949799457468 - 4174557803419684552695060022\
89985905751241256558723262204182475857853016816633691311517002231516403692818\
7016384*rr) + Q7^2*Q8*(142732390521523269453932683939269106985599357592040932\
98881179131572647771576117243130819754613687353980340000644 - 
    2502321659153520336294900716013119500487303572729144193976383716535686428\
183899666572499473362002477624218232508*rr) + 
  Q4*Q6^2*(-92880015370775990275344838464747199461738364761978607400032569894\
43777304896517266525373086567769400739142764512 - 202311654510961578032042987\
25056019119423661799902579207180944360180164169024258911973164740941539187368\
15185168*rr) + Q7^3*(69053664864522521903532280272835250981833151192235573859\
10862863150141663241279053777652562313909867237962102488 - 
    8120712495192110152351600941638700340773837051009800962056424997841428707\
23169124389813020841015112537295311478*rr) + 
  Q7*Q8^2*(-30032253126407617375094338167219664916734468092294114919610612354\
72583617866898309286673929107262938189969954292 - 632789666555429820602992469\
78017556639032458282721657870783257170500653921930479557547139834365030019440\
1284322*rr) + Q5^2*Q6*(-63745609381790648983569728694234893752840326723938780\
73054907585339342420654014164524055177073388383520091566008 - 
    3600652315137912913273936445531868249484393497168821800572530447867113694\
97065804429989263448870743556292369460*rr) + 
  Q2*Q4*Q9*(35143809758231754878508745525554654509216673755890034055942949399\
1953006062025021458671472060761787041993710746 - 3027109027589634266672196066\
32695325415892879279573084418698986793372328096103594941036825592875983369903\
056198*rr) + Q0^2*Q1*(-181995520671551432354758506090162503745869341898574546\
486209120181737681552715548904607627390925786440950768576 - 
    2957512294187497319395072440523343530159736378029548486252213513411874573\
57302196769816859342406268874848603220*rr) + 
  Q2*Q6*Q9*(43658264700635566529764031935783601698867412265725783362185834522\
1479562324851386879432290336273141046634332286 - 2877812406577434354615634715\
75222400838595584747355465672004322093086118957774040694214982930909111371533\
175146*rr) + Q3*Q5*Q9*(-19426211439033857290544567155803322930042442305062868\
1490762790272423920926990086860094459280055113917521520720 - 
    1448280743888887970919615955669215722781879584922818433880997440594523583\
52085632480362451315250209298997126327*rr) + 
  Q3*Q5*Q7*(31330726791168347654974775725849438961749288551714466100405910805\
0472456647833311038118398483759954768330325268 - 1438455323684984083832408299\
36759317557367728563931130158881807777115074794211097992051778235710547498615\
073035*rr) + Q2*Q5*Q9*(-43664114395264394178748068379067270447963489205935432\
7785633379011934225847642500183521199940091369372866093152 - 
    1290181972994297302792878564884834063211639295831575113922843926455906474\
64026019223141418125199279910452591734*rr) + 
  Q3*Q4*Q7*(-5541449259400365949395435162672926823811049179375964365989390871\
00885523805187264201459098207462571184931153714 - 469876509685525518032584543\
54983904708652365694609535083260735284149855112665199205860969463842628616350\
262559*rr) + Q2*Q6*Q8*(-30736718542858543129007671864601993686943887180692974\
3926424344314960775464702790672922827308403449993417858462 - 
    4285051590749435031570592623163689620525305096413393725037437636773986709\
2742569126204510630526294310767176708*rr) + 
  Q2*Q5*Q8*(-2166221028900243737297759967244039695452781982348703059257887865\
82624656496873985266292990514668377509070997544 - 338611529397114175427277822\
91297513816795543546960725944664059192076413105354722350097633769633737561549\
256460*rr) + Q2*Q5*Q7*(973699268819679403098894328994877850119587144040408842\
27778330450812173031537401943963357727923633038765852992 - 
    3127902574930303793851840901486477263174331638780420097706177176819926287\
7153095897813752646346883809848235488*rr) + 
  Q0*Q1*Q3*(-1021042155578975642870087291607058896750946702286467417943089461\
8922107121534014869416082214631065497843198800 - 1775142799712404898724948492\
56170542328559002279615787993647428400391002587265433156119920742610588126901\
65214*rr) + Q0*Q2^2*(-9377259023588698168152599569697611022932373464840931078\
907667926547667812641173696078906704618356442096215060 - 
    1476984824126842682543504192354426162437117151067699259676759356862622784\
3653044527043454103334590776496263162*rr) + 
  Q0*Q2*Q3*(13716295968614106274368617507381671716489042253269760379877203400\
809521555573925065063734790555403209892068524 - 60695532655557694287769569364\
62959701530144482365720940988529136643692221893020737003391684415896961876950\
922*rr) + Q2^2*Q3*(-114713293150393116198217949944722032893805624563555394177\
955295419218230259573661176316957968954790491444964 - 
    1050111727528973242728060923359941096214185766783962281054845478416620485\
74430928548682342373098759556539222*rr) + 
  Q2*Q3^2*(255468561458332248416108027249871196843587145954843246249739699299\
42764536967369853840210267251918744267036 - 624691242388959061952236423951369\
79664036514606065821146315768897646852859880533373611877855530543225360660*
     rr) + Q3*Q5*Q8*(-1044770560919321486620421946851041546282764146555420464\
64861225920110654497044080708930821443477539263730381708 + 
    1933762744424906644336567761902777425684842728863978287465079160632574055\
57878366492584339341669326487150465*rr) + 
  Q0*Q1*Q2*(-3201137200880820580277437643560265954524135834952119798072033857\
7409502705458320094215508235573486112574233272 + 2876281912510207322216773419\
70671503133732715898828477668816131210819856083541509666899660435614251963958\
8798*rr) + Q2*Q4*Q8*(16287429907015060783959763999814902232641289840684761296\
696532905793280419564592998169138850482394198854585286 + 
    1202113622809048453331435967020292663666264543560694819589877665191679209\
9468824951458670936079491353187387538*rr) + 
  Q2*Q6*Q7*(12937366859190347868842089060519637366463876640057892362328076121\
7957901565815447872296814676149385347062962702 + 4372800229823564329730276906\
90457909872004843181260072533448184109143552155873665604300684498975727073442\
64062*rr) + Q3*Q6*Q8*(-750722682416301194542297758902003650774372283006601602\
83637490120396754646839697251178063979036252455149344642 + 
    8914215119297495382059307281391857041732902853684484727026767929554314178\
1543935279005282255006551638324082819*rr) + 
  Q3*Q6*Q9*(44785360522713073745289703000924919259181408497536049729957852204\
9605573056748478633971171747678206192891129038 + 9220478887860343636715063373\
99199887907465204246034430472757198224554764478796991934206239675226407359236\
78649*rr) + Q3*Q4*Q8*(2773037699797529672186512220900089119717761721673758336\
77192221693074848489166458072443316812656520840069079106 + 
    1287062808052103142290943252074611756201444177364192378716451536047141774\
37624762609704011466088765456015192401*rr) + 
  Q3*Q6*Q7*(-1187800153019051999991992085162007215080468401397019528619171419\
22282227517914769437376828312704699770366360826 + 186696416319163922846101164\
33920520590780960778285041142870470146939285061686612408244603434076913796770\
8209779*rr) + Q3*Q4*Q9*(35676486930733830260090300668991506451345615383914565\
1018904939481989404092876801220069962259483714765867887002 + 
    1930805643344228687541228758185658879513139283915578065952632550322573039\
93092404901373167462873570756106688895*rr) + 
  Q2*Q4*Q7*(-2502902561936808833550404210616238186424999063242418830154186398\
78537644048157272914728430351207047775250969474 + 247553214299202062151939214\
95590557162519894387366757769481913839369830833100597090335465915568583791630\
5471604*rr) + Q5^3*(169278857549684802760809929710946828068370685825634991589\
6671602863983773088804279466738073405937226383882181340 + 
    3657630889568992352363923153537716408866689610750516892356343827756292085\
75206974842954352028961211869475673506*rr) + 
  Q7^2*Q9*(-28607555609713777688755654189274733206733782816103923632344666847\
81534155855138756103815596610286697924088223872 + 929960304974604607601377525\
68540078545641303529990611587251250013492228507527415088354592316260316396309\
4699976*rr) + Q6^3*(-36898782527954082038873052764473434744772628445401115217\
90458696123322239401229063948519669716302332012882607304 + 
    1110860167710752197012378554875716287674440006494088209059510660510092627\
920105560529336045395787833384383516010*rr) + 
  Q5*Q6^2*(256751489281264542444016014821572967154955965206708422271179218905\
940932954940086775191348508474608999408195532 + 28415065601484520764893539539\
28049007093399050411329373053691835014540567947342707844147728672977348331439\
848012*rr) + Q4^3*(4286507062768123471971828358246910104157653725896433786874\
902560666223944731876060863753121575492988163190690640 + 
    3721280258411689889844505591261782636376803530705764263895737042550957945\
766804004661818814820798301500458335818*rr) + 
  Q4^2*Q5*(-76071519331800245114049711421351629287404096810353743135887667711\
74751510359209441021272074539790403547828007908 + 408470841641448495043076094\
05543244060741856995045720514408580616752494919092689433294779621601357770180\
40548720*rr) + Q4*Q5*Q6*(3970478313311504856706728263806189128111910769478010\
068059872662352696332685884805578060501995660202906413563764 + 
    9615333860766643060222618213137842811401103745888225249714556635039606701\
053351311888446019263109294697414885562*rr) + 
  Q7*Q9^2*(-28422579665481038387220957869742688351836533248172097305848090196\
59322149705876602239864289199527806946883142856 + 124997799937284187013009576\
66611521509075345608381161778709210836633584866945392217863159577531324192628\
128671122*rr), 76746550606299204336531694208866585499544781596855358535327760\
69333948709058478547575756455980006754951719068294*Q0*Q6*Q7 + 
  Q0^3*(492579792720453419755481365511238364912620948313342928414285579306231\
7612913953167730277279168348225920823116108 - 1087378278066135138024175827424\
31292872737797659743042324163867176881577155732218083938831800340789224376649\
46856*rr) + Q7*Q8*Q9*(-156578790432497448435870459383013922617620259726369088\
94378855140260913192990867960916241437699203368338642973672 - 
    4997143306936719439849886667644106875959250684696489970084502776767389477\
789812855855355459379231538360393742083*rr) + 
  Q7^3*(-65081681037426346784799551163411867911018239141852664173235172800149\
4961494418594696794485005096420871517493480 - 2188262583667270454582103254569\
30182458131712209176377884619502824766973211102707243076721593969587885965329\
2509*rr) + Q7^2*Q8*(405714531174233698011861560898824238869667675079177260675\
7473421482803707183424585859101926888476949905159945516 - 
    1342366373744271384086951401736083841432843876220544887888801415471130769\
036150537311806913490988564001099674665*rr) + 
  Q4*Q6^2*(-10277302329524051067254416433833713948302397298764442347454211341\
10607472728898980556038808957650371352582997896 - 561529412677424857689057584\
92156808251473759017043471346658486189460531496436063739977462791132256207383\
3449561*rr) + Q4*Q5^2*(-38974882935560966659499866356007383635996555549499893\
6551175832469236845334838502860755411515415817622798681688 - 
    4867644192146919238363894434824809970618781245246175950615503814553771061\
28576195434273388229340201632158756673*rr) + 
  Q7*Q8^2*(843190903625490226864222974557545293496519028036847882568227070766\
245951490290843223037111203358327817573837830 - 47140191643842207341281766038\
02866789501204398841714879923286823643440595961497715016669447447366313902999\
47508*rr) + Q4*Q5*Q6*(1444474885353888836237180865175582900356697900313349007\
44131577461274324320873303818736820308774070652137806520 - 
    4379667183112454191042489445315927472060391782000040286278777203097532253\
54080302055288084279610147911360245854*rr) + 
  Q5^2*Q6*(220206476337505427659524382428711213279521461034877225657423802460\
417830958825267398210858896109994412621633372 - 23143489814668083582082080909\
99797730004623991348512762193634061643813179170810514773037980977625649925190\
94135*rr) + Q6^3*(-8887803365380714220321653903857281046107431361687961037428\
77705847978038379494043401044522496042051207052586924 - 
    1096771090407771480779111917956208672019853346042829376339351604389135894\
50535936123672219383449213134608730668*rr) + 
  Q2*Q4*Q9*(96472583296362653557344717589857533950677916574451336895538321882\
924020244384398047412091977793206487796655569 - 83423939260715967655116720067\
29215619477178716218109556889744137081398932215330632742483872146383647471102\
4020*rr) + Q2*Q6*Q9*(86229076576329208170211817306684953402938917460686630522\
951771589541527492731590820534339104488097018563595491 - 
    7511379941112957481000262896265279029720877832189963588080546507301108809\
4813003503581304640036416815324719924*rr) + 
  Q2*Q5*Q9*(-1457899739183830658907149674054114445800718222706434493007768285\
68311277984800172490124354099661295729749369777 - 666543725860646304731307208\
12321432915362854871281351320323915416640323018763715397685882377456003732133\
427320*rr) + Q2*Q6*Q8*(114482333471122857034349191460714948837928989584881416\
24088570799819175221231108800136153338159643608722986521 - 
    5597766155743974801059661379298357661399656298904804154683088215996863723\
6418640132667812548969923891603157272*rr) + 
  Q3*Q6*Q7*(40833381931810420525271373853757802389391379285125893065710937456\
552823561156953653523517101237767573410115036 - 46947358966200016627466389540\
49985655785162660676474213106303439083736300601026047912737339260680254582261\
7583*rr) + Q3*Q5*Q9*(-3115199403510201451560121505578244944105008919057073332\
0630850992709263183177513394891154922833421748057051670 - 
    4517239843137051651898366681258214913067492151040680396461238937593446054\
8212770930657968154677756876883140696*rr) + 
  Q3*Q4*Q8*(97777121816338988085914489713995203053276240193129741238241468566\
584619704404372537723724656094002030939378428 - 21939764237358228333236502946\
49591151457928838888851220979192386450772891522820552168923618227156922043333\
4126*rr) + Q3*Q5*Q7*(35853291796541152707108499180056398453729521529223079585\
313612153593771085777442358043742557293734178621449420 - 
    1655565329244075770873630401990488592187245432353392044583787285330396790\
2922125703416798390706338366669596262*rr) + 
  Q0*Q2^2*(-38768961696893863638905251922571713408645362344718385617179499057\
18113592539140501717683800836431182754274598 - 761645227197844601777969243055\
70200309306776099183698803812015232098240817329923710033953757156191653095046\
62*rr) + Q3*Q5*Q8*(-332535774416471079348609314420387584245690261728572449400\
34901499232046612095026208151362221430830108958974152 - 
    2688537659468828379716338176350754086163005404685704212234191186119078141\
429135659699838489896768255985794960*rr) + 
  Q0*Q1*Q3*(-4070616688947453676210528150897947033660366817645937000104581084\
483452026662533243681724737887005553578029868 - 23462512991764208936206291692\
47633942431610039092835887187613956371584453268895445965171257216229475150790\
248*rr) + Q0*Q2*Q3*(340509685435663734858184340684922048102273431243486516258\
7240897502258549228432505891547536367512933500339362 - 
    8589931403843530610195013982511142572032458805512136514544528567187913414\
86696283843961829468096916793653652*rr) + 
  Q2*Q5*Q8*(-1594532271105033986789805842782807600743258089191153328767944551\
93918529851999467820330083737064168439353137273 - 481732324689193550538845992\
37400598016262395279856965631515000336514058097504439003294459915548291287139\
2818*rr) + Q2^2*Q3*(147240179104957387679620498391055406954251447811797869384\
37566533589198934086948470046817700216657929560538 - 
    1537865302783634282487183921081366270348222258716579967025701871776308852\
4512285889083254904621722742350074*rr) + 
  Q2*Q3^2*(-47371629919515995176794815053481604824369546021281304186510399289\
0241757709942141704922323379989095542192 + 8192671870104399518968959805572265\
659727587760808748653396128425053429453066167285268396361488280834348684*
     rr) + Q0*Q1*Q2*(-9479253183458670546053030046018548009488543894615058383\
507754508237496954412124658194623959260447861215243304 + 
    1281993604105512550630133130697378323573112121988621568088441500165070329\
356360204332399097883992319593803868*rr) + 
  Q4^2*Q6*(289317158463945629055794340607190365345982732666282172194989506400\
823996648325435670497087434874050341596610344 + 40253028539774619967298262719\
34848285236207601108959886184175695926741610553707030728085857671867042727847\
957*rr) + Q2*Q6*Q7*(705315633280261526015643248620970178025190786251299631323\
28614248987196567376146671010769506281056664555744613 + 
    4412115636751455167876507839530406929881109013650565228643020685251305089\
646122328805165812943299699666980640*rr) + 
  Q0^2*Q1*(-24952824363820721354671200894889861268618032774126469330422349648\
3853447727539774661143972060104803083723600672 + 7494813956044494905495068074\
49909342048332064070823468863589324376589445842142966231153681886311424404557\
4102*rr) + Q3*Q6*Q9*(33765913831377999755907141297459946764336531734519403315\
369267416232362481076219152653147074827813031185720690 + 
    1148875655443056741387154947811618276302892482135333281151394780516813723\
7694908026965328444072159737196185285*rr) + 
  Q2*Q5*Q7*(86514340983261486268890830774376454397287953177555801516066819685\
637565712997182385196331693452736683730475391 + 18204656793562762397495476070\
17559255313006015126178165129584026452141251861435126549003382287256073697027\
7680*rr) + Q5^3*(910828473589202547521750088363618646510707400561214368534973\
07225262541001970984455581937813489047962908789728 + 
    2477847612933867920479004791325146804534305363840406687541325413803283283\
8865952707867051740232376740795878398*rr) + 
  Q3*Q4*Q9*(54329732086733428152101940634417743020194308649323342204531333278\
813520612267759877673323530826533533518916022 + 38679263837040668075093300642\
07590972692095876013081447806034038898497968413071280373868268278006943836653\
9580*rr) + Q2*Q4*Q8*(15620230882525351315578052958806685315326113514355659118\
302858029717537370122586853700287653246310967743078343 + 
    4105396342112954796264181990400978920747225179323355578016880678206882322\
4230032020741088479968066739120775960*rr) + 
  Q3*Q4*Q7*(-8514164212230626720889522287626122515884893082768581927433574885\
0714856275874515766151901557628111724452463216 + 4638951184330331889268438091\
46570563323606189795255729921423281756544938407105134050055785881156670825089\
36682*rr) + Q3*Q6*Q8*(-408691813446406977609587253573961946401376614063919577\
38100115819715601694128718298235119847504670294442070414 + 
    5749063369101532276647690765800646047479935394706680193960193713433466703\
5782428912006210045395601066283912477*rr) + 
  Q2*Q4*Q7*(-2026682707069137383069961899964389284892495377649551061049464417\
4564241483115004407826631011043491073939655709 + 1469818990094320074959686274\
16345526154249054054740076921569916318447366830332960834166922537033453528860\
523532*rr) + Q4^3*(1424930438320805188006018268986114833836339675288448725995\
238018786962279602361714659701880186032753016116675564 + 
    5147920855116860765766088851265624302625413334194771664237617227107977983\
59787681295190269110786913924055661050*rr) + 
  Q5*Q6^2*(-10086815115518068966351998776679931965603049701333024821550486923\
47425362805596231457852624854010512346323536542 + 142432398083656814210769050\
21994898480973820237393700981036572266660258956535625234749661301002503663293\
05701247*rr) + Q4^2*Q5*(-1056773599990380294360141017655858139457228378844946\
240077426237798628381055975428689809204204941792485066258690 + 
    1639499606867453463162594990663568875933665461752113971936632607200050159\
821460937524685485082768566296713373431*rr) + 
  Q7*Q9^2*(456180777332893217328981825985862671877193245293064456681515009998\
3646700982517848636966805799588021881188000102 + 2435353383064244466709415797\
66206584069711977511292707279570889650630182828529069643652496385155225996286\
3777972*rr) + Q7^2*Q9*(245852611605363803778653459442764486248806721168282865\
8237517391113937489744726498633431214495014595917107751616 + 
    3039150626061491554066242555785524325384771317118079254255181613118822982\
056541980626484107814445591147461980707*rr), 
 1534931012125984086730633884177331709990895631937107170706555213866789741811\
6957095151512911960013509903438136588*Q0*Q6*Q8 + 
  Q0^3*(-28234349860203122366620835271381738087309561713167480292595941569539\
710616598366268163726954521991585551737009224 - 26474826624058822683407711560\
61567701704896729968556753224038203976795412493913808291362205943583017277533\
3514012*rr) + Q7^2*Q8*(-82338063878263145888072957175258071378616231798764046\
40981596992207086427631841212901672413652205181347969297040 - 
    5934598993265128108407522819782680410908474954714618171684856986980190091\
915569060470545894212170259928746065842*rr) + 
  Q4*Q5*Q6*(-2512797613022580745365876108011265383769021531112053291018008216\
68369819000702677959299122393877063933469112216 - 549178234880105637598121074\
16885884956285654838786459294072175525760506726751694386783523425682276195736\
83496742*rr) + Q7^3*(72548674699546135681361980657824929280031356923794169019\
5023107731724154209393061720335979662693698701866811404 - 
    4380289058984897205492432748952958774934780745834976012470540254295223746\
111067428879243677999176093134626529280*rr) + 
  Q4^3*(309942385106760795473272464484876935465804196780376074200681149164701\
2893687280040688299278083748683393260079540 - 2693379247652540280115175506433\
02967913647210868750345354815683530132596694818930255467894100680928458254549\
1054*rr) + Q4^2*Q6*(-46839982255965375630923661684722729459125855513671116155\
13831823098082157246307302993023307217253655043099357352 - 
    1151224289895763776978286825504178308535809557540261138669671689805104091\
016753527015819839332847183641657396678*rr) + 
  Q5^2*Q6*(993620428491627000463231422908691776418535661546509400984209752342\
19061000849336028066902968129904333961749916 - 380071182639345795752880694364\
69574966687093340796913320632026152410201417838099063489109812425205015870585\
5926*rr) + Q2*Q6*Q9*(-3380393048082522813405454387753112775763067288864678836\
98222769652657783256575027212970277152491099212495417708 - 
    3551149670416017278241489747360482172874118093038781743376627533146670640\
51585954869280311232625936940246557228*rr) + 
  Q3*Q4*Q8*(17913536360526613153361695513888520323065341880406384422946322185\
204342727590674565762060141106910254486684892 - 26401020214170620965129670492\
08853269113457683097214253044963769099812554166243919666475498033240325067977\
23953*rr) + Q2*Q4*Q9*(-209382726607176728143251796209246209893829740492782481\
591316410640893952981461096535361107547600677645575237944 - 
    1987998316878275556779863580145297971713735774424825862959602909324286537\
19320034181550841638919513072440371746*rr) + 
  Q3*Q6*Q9*(-3021713128868376017272633375701093053041471127386590896622183715\
7944303402628396245270756440845348744794388748 - 1738816773679038633882176556\
26683676722462956535421510695310555817595303412083816381207767386693879219037\
067017*rr) + Q3*Q6*Q7*(146648833092630528610008122059196298205106767464539801\
758197454669379018685408155775095669526944079331020820680 - 
    1194782603322372183034849518631358519008593957616335445581529441424232068\
78082343667717000341173686203826716683*rr) + 
  Q2*Q6*Q7*(10947612429948271020769909739887255079380090829866514758453499920\
6262050425070500428898875600048921857615435608 - 8901923713761163742670840075\
38928310672369590746764684217514765805220013734369374587488668796633872709447\
10312*rr) + Q3*Q4*Q9*(1061689196094457034007775195053757729136505866253938667\
97893355291230832874840208490255948459874487838553623368 - 
    6945557190387567462817666985703086917752440428408318783993636007081201652\
7859196575985256269054226474248458955*rr) + 
  Q7*Q9^2*(179085875995075562715235088590955929232202966171697202738836237679\
71421564803789424140664075436001064348310960444 - 615051686061389730166421403\
26212819847346200282386202289490084415344955414959611392614509396556081069527\
462894*rr) + Q5^3*(-137656564990595031219281689008389840325191091382846770417\
597227476594462798417298922211156867619098596650777768 - 
    4664374971465072624318047286823337416263696665058347974934876760642380028\
6392628585519777743240040931076610346*rr) + 
  Q2*Q6*Q8*(54778349653115385906987725323693651412282200278868181197992965424\
242025537974433764607356890963846810928890512 - 23566518220524918284872325040\
71054148578859975530670987480660218728689811808589346929339762775313170032737\
4114*rr) + Q3*Q5*Q9*(-1309869889624051517390212127761827939609925823321318406\
66433433801010398333078778154468341970381065512224625238 - 
    1716734385016403579611031294455657027767856700597767022886943020989251756\
5539604403368307874133406512026475129*rr) + 
  Q0*Q2^2*(-28797602400731732596516580600009543030784605775203033024513361736\
252858458273870214757621545635170073258483804 - 77686330626564785646003604140\
67025334605133201030328405634064780815425583010128157030714881193222333277296\
882*rr) + Q0*Q2*Q3*(456694006597782704502827961972069627354232105516348882344\
6637249697523129398974057742553592141100633061084780 - 
    3246450349511587392705611504893142724269604131891435971891422740909721916\
586005080926442506646422580165409818*rr) + 
  Q2^2*Q3*(914527660428573329749594339744134380193266467114331183087248242684\
18977408054565682425759039333317677566276 + 929120704584960884855208306345904\
5769370462810030797780261836334932444792835376077145080183555634830171962*
     rr) + Q2*Q3^2*(388796037885135000928767092060700655121834663388765030851\
28008619960892643374239604816871781682370356858020 + 
    4228226978690957936589502910299094308756621876148965181855885552189567971\
7302290651145931723898941210313732*rr) + 
  Q0*Q1*Q3*(-6222479432792765485899077910129821626113847498342616498018981757\
162308788909180923575274412682811415178648268 + 48880015318380510916811068554\
56520556651579218182082108308845446318379472682963682645325538519720009186914\
958*rr) + Q2*Q5*Q7*(220962424216980739004307000190291944438648640505113245963\
738883248571218802370416318936169776415487621080599074 + 
    9980851290301044607667956858965089175634032083542097466993255581321793509\
865778452244454830852512640132971180*rr) + 
  Q0*Q1*Q2*(30472447636320566835177701408057815817494235053812630386315687677\
66742598483357891809848197279987760029270564 + 201724915033422789450051602174\
96610262620253740545180835992160219685798162338035339095187863976974554970531\
890*rr) + Q3*Q5*Q7*(820835950303349766643868612822536794573491949085620724540\
2290658628818003951019991565106034664821074881787074 + 
    3289629984565607521108836904711778361897566417379110199022319935600378219\
2382524876721753177799750540210926731*rr) + 
  Q3*Q5*Q8*(-1162122294372627626714768368130920086040940696766755879897510483\
65909150934114397910604218211193618198341378334 + 343713622546604319747443708\
66812055274000846465144688048649292615357161098705490707586594491840316896095\
136935*rr) + Q2*Q5*Q9*(-51656775030255536919420850635666894105074327640782938\
5579111326874887759532894964979793386314183605516084704598 + 
    6131361495050722909186625937208475571139839763267091758220355104171170810\
9538218760650561179330175589712744174*rr) + 
  Q2*Q4*Q8*(18797944059105224897292812934661030351829390183288755606331826283\
3749060949963544767381989693281748230467205868 + 8305391950725954999211150530\
89744467973417703893204806405758489020988145724046606095905174777114444896838\
67790*rr) + Q3*Q6*Q8*(-110082253540273865692851755352287652128278510438810425\
796310895847200172509017936268658980833238043614069084780 + 
    1554456955409548058698063024867913834967640280226650151311164632971741497\
53068596993145409897537947518087997241*rr) + 
  Q3*Q4*Q7*(15122222994033712228647917266070407823976202639258675814192601472\
6678082309637901680394302823550130084221764992 + 2427424263594034303539355731\
46329396971365796157615101321975217230467313652032698578659341438078439063065\
569483*rr) + Q0^2*Q1*(-463323752067595375292571301795290353334419365008212189\
947778144300208573520898938932068702727245407504624242576 + 
    2777910551419752719921531747741062730362338121398990079721583259163879758\
97771014306405624331632412252086852128*rr) + 
  Q2*Q5*Q8*(-2903194495460310761182346119711578812401535675156298172565596785\
43337952243396750749496960838503309009561920454 + 310734836861350627303925181\
18878453377846691016918256524722099593399232556261669610283616007446403685749\
1621484*rr) + Q2*Q4*Q7*(54369871754135439124506266299159031885188583308121258\
1983529788687337565136414276646711912371916238049926283712 + 
    3329242285782602281370526450605172115803497684486331001296068600922222819\
28164860704869151668162758947135665732*rr) + 
  Q7*Q8^2*(668150142609960829150034206444651939110220335813737882896149128865\
2134757050297414575588870869875384435166780976 + 9323048824850656856177459729\
65736838168510770393793441253899722704925522959635849824138403169581840197078\
440134*rr) + Q4*Q5^2*(-806048631378365188527939271653394497965392209307701025\
401521147171137568737649397867996733601367385532470601520 + 
    1139149109278903929122417608683883110739617585994741794401304512390895425\
662396718287326303266586781844541978282*rr) + 
  Q6^3*(-27887137838574357942524659335371149694969752298445358400167261675155\
0559880332215559758401266741690022470966724 + 1392507812119981607619064958854\
61883138487984576623208305777201845415062099663151841584215609983473857576238\
1322*rr) + Q7^2*Q9*(165087858407215756739910434717648139700475924155013824239\
82263146979254586224155426352007156080801384922859834716 + 
    2052731226667827616111191708434678599813410528643662340880401402544840484\
921976711943765679358881473010366776142*rr) + 
  Q4*Q6^2*(-20350877647385526599057052035764080325442094707200426376931330303\
32031433174197642682667176405501682568357206676 + 206346360362901751055391688\
00067559586691482142365064217329196656832599892795932907246717876474407591194\
11658326*rr) + Q5*Q6^2*(57756449298099931709664812109973152533786854568034980\
1532635468273994726611653831375509189185661591489030738188 + 
    2601642038785365573255994308858480244666641329480712665288326932304268848\
883153157705209129963547338173440184242*rr) + 
  Q4^2*Q5*(535768459219348258682136374039032531510029076757639459955648225437\
8249133402008973795921669184444234216036778668 + 2941537495193787357782501058\
73233470393283644833019367511421439463025765330238603072615454143142067877810\
3872874*rr) + Q7*Q8*Q9*(-4308669023625983367426047008918529038240042381155423\
9471528569602476268292077513414661179063129481851567876599120 + 
    1361227363384873788530747104719559070085371171397042627944724299115147758\
4017727188789606204930560555179209063934*rr), 
 1534931012125984086730633884177331709990895631937107170706555213866789741811\
6957095151512911960013509903438136588*Q0*Q6*Q9 + 
  Q7*Q8*Q9*(-2700956732593536735143462578561358888377431238434491122636032907\
2972104822916971459675610756203062634334036697644 - 
    2039693639827257368539984864697511338363866266276970222135445420623844789\
9708487571041562263860176122805330472202*rr) + 
  Q0^3*(307694958294765081807943177632467591595871572820713573079154684597835\
6512965739712512364747088208139233386696896 - 1896460320828632627343780227035\
45605349441856804329323934574299771371150302257474717881305873377002529785654\
22164*rr) + Q4*Q5^2*(-3350933476606353320556375941828785058303753611430863450\
745566938179699783614739505613996090309923751442139176064 - 
    1769889505987917620501697381562561142263470197931971158491227277255724191\
347937201362436694085712315717468894804*rr) + 
  Q4*Q6^2*(-21480372004586419564438090214229433573038447823309678053899611567\
29214769684089275382992396301210324970132789892 - 126175257860478256695866332\
20583753329239213826505886744205919888165573563834018673789566460303339198144\
73597292*rr) + Q5^2*Q6*(98106922595592746538262602029484293514927788430465818\
2152722521820396363373197929116664777287680505521960359296 - 
    8170282419368886216280111411541643593001323382703122136378823472842123920\
80597655413783529935314366002667900016*rr) + 
  Q7^2*Q8*(603773541517827762762569684068257739846650861425523710384088659312\
7326693332965782573979552797825301331751599560 - 7925454240517376090476438367\
48756703507668934116850967857162123614005867720729786003235901533124200098549\
862112*rr) + Q4*Q5*Q6*(191877148548157189404825436683578925828723682908230927\
1737807550200037567905427961536159884690328911494525318140 - 
    6336131943693161116424209923912989992753281465612474861998973122515263633\
28997191590853267341009179097492960486*rr) + 
  Q7^3*(123133331023775170464096059713281907347363285441249662565080731391119\
2282640481328806135404619125874894925659088 - 3884641705383355644707304943023\
85642916406706135952519007892156190187672309610755756743509980237640337003343\
594*rr) + Q6^3*(-421646093525566764708953848141267090096200533487277869115304\
832173500387703102334971272985951123380871756926508 - 
    3074452246290056445531841177063100118816000118094822157568763614373495693\
77714317280066983884558759718091425226*rr) + 
  Q2*Q5*Q8*(-1769807236200825197705762634780728450983766397933078843770533147\
16880859195197155658466872095283350340380374488 - 158627779331374825803833729\
70764637888730012816128839812369673710183222032386258625272224000354416154285\
6072974*rr) + Q2*Q4*Q9*(38345542353437307156841076178087331795882681980286264\
2882695332741271127500118328485951807275549819229370054266 - 
    1284662933895453940401357991441850848627280312988701216051204366800945420\
33865633183705799424886931109705581276*rr) + 
  Q2*Q5*Q9*(-3162943841583756672375544691414004110594298287300038603129023115\
5625331139279896006676300226436149854019386516 - 1093964602290308357011286792\
27349136337093277612203267552209210828820997120540089344310873884890194429592\
910368*rr) + Q3*Q6*Q7*(164919025073100820122186857804404248899592837860115173\
197363814515878177825556369121841003823900807075043057826 - 
    9631669867820962583614939009987281785694832532140332092800341417261330544\
1471330469158887389671199653594110623*rr) + 
  Q2*Q6*Q8*(54603421363867097237268207687153099846824636036619810621384067387\
217087187130801713202024935512820127475510526 - 88493047312389511077127984298\
13621059821479574862503349661044880667062953103175956963456125495385932682661\
2426*rr) + Q3*Q5*Q7*(-5785390271430427323704664878935004105761641928787823094\
8035206087351591565425535615617944248154857593231118352 - 
    4940925228607741819231294031530601790416809119463539631397900817402411229\
4608769478124112901405651753148046721*rr) + 
  Q3*Q5*Q9*(-1144138817745783565246175657304938590427398978550642180986563867\
07223923445347885337508204441118307990557458564 - 466525255039807482991078680\
18579299653468824328426709240184911128013358469885831566536101150489781390528\
347557*rr) + Q2*Q6*Q7*(217944911886363269675764234413640429740176765987386945\
982513321074174216957527552111195873057886824871995071874 - 
    2089284234199799987139578777196402266103905002640633375151885460473150703\
9219343222932984614672032015399201280*rr) + 
  Q0*Q2^2*(305237804746123531897242422185651352262253342002024730720811317694\
7903751168641232546352968237297870185426516 - 1331521071094367477972971850616\
45068311721035006032513361248171184882321571602556234469944644940067387285803\
34*rr) + Q5^3*(62752884324546925932260020675883503214149577201448284906273557\
0878126542162305718240760546250988429151610355608 - 
    1017217829994498479072682959781270043543009276517883223799149767227525570\
5154160181911044025694281375731149210*rr) + 
  Q3*Q4*Q8*(30372072419914449736332946409187349175054274895285954597469419852\
2394379018410617192882611079245284741175432082 - 4434462671106982971844951806\
93043012037034462388725047921566804173985427895127375481381800963530274225637\
0517*rr) + Q0*Q1*Q3*(-4832901192065487025938050359328549505397511303540384816\
769243290002515593236050050141846006452596274419448248 - 
    1327675600559412906861390356554286727065578528573740818088232647054318975\
755345996305635239393526608132779350*rr) + 
  Q2^2*Q3*(960835410263110476536757301735999449166988978879738917790471268163\
04510584096574677278463077982891736215524 - 375724800373750145871335762337763\
40571046635886977015905577929505675058011212105565256353843366371291089098*
     rr) + Q2*Q3^2*(-52288383933181309660960822211626006083288638739415327358\
49647816379124435436442189106679179792429312910556 + 
    3689528051117677365255516749889076797982425718289000791495701508351767205\
3877248895256104997429966697409472*rr) + 
  Q0*Q2*Q3*(32586715872585136018142508265735925028786339576246974196769521292\
62403237300295690110332157755628787192206188 + 187817549492705406398772901005\
53077112888729630140801110015325517641113467246832305496451574024656026079116\
6*rr) + Q0*Q1*Q2*(-1865778542178760871736623140772416121213614580465309551030\
5483496146769449017235009238939160501312569462370088 + 
    4092620744582373195103450305789965320854709068441935353030202614384063094\
23300796351163785212381747148454246*rr) + 
  Q2*Q6*Q9*(25572776891655325632409828431088175321514621995964402406029286901\
4068488168099421078515183418556423362097221538 + 8339803456445060834930038031\
93498934830277908744149176149699711682022321623603664108944942278983647667146\
420*rr) + Q0^2*Q1*(-492676731672846045427624404288482163959669501782341292787\
191551727341664824590438533549785315673883588869711944 + 
    4004251511774708172113252160494480640828145542177783610384115781961104443\
4459100470030554349913304412799836948*rr) + 
  Q3*Q5*Q8*(11661530155162891084450211413257326368784328492768997543761855914\
621826705764265722825390414356484930164677984 + 48374168981029692428712800138\
45211191433680199467594536521595429663219680521050000879558656631327437821114\
3019*rr) + Q3*Q6*Q8*(-1540422113615680289573688535033311887593331508552492051\
03831686219898923598171627988119092229681697440516327102 + 
    5973421420343946591837779265192182180811369701110157228537427437178182541\
1470921855589275361777477435684249725*rr) + 
  Q2*Q4*Q8*(-5583339275732296088215091953958693260611498092009930205082154468\
5749690031967893446613356882275571678164276670 + 7459891415859645749090782731\
74863994723462795108414583188024135647140487858589948498359046656570939428591\
93600*rr) + Q3*Q4*Q7*(-255942222908796050023873692215673819780106900774331597\
222727012550036807578763546203594378626147767905749886906 + 
    7855779941149165393545135593397588750465747184483758436987703016030997515\
4872007433409112392661093678488422415*rr) + 
  Q3*Q6*Q9*(42734619209284514337151076215858916655631642608257144843506871515\
787442467340618116173005678203557480012837830 + 10724527257673664146960880194\
60304227686421127394191052095080081271690788033479873672625065878062482321158\
98575*rr) + Q3*Q4*Q9*(9457368967560873157277907218648023272163609008352811003\
9079668890808542224503966461764415600729908883382540046 + 
    1418946764648381538229404231147314138745152803533817302049829716163239161\
81342159430476257879731063481640688197*rr) + 
  Q2*Q5*Q7*(-4622122624174113093702623242035899880178401333309937646329077909\
6808443340364273987169135549034519592365573224 + 1643525926314716301654192327\
71672232999162527000677044398988825133373172799411860525455043422794939308709\
206450*rr) + Q7*Q8^2*(2942626916693290925800906214228292184344018403341774417\
576094644128461397065047341569158759522537374567446440192 + 
    1898047714369057029841891078450550583354070721070497200188310135456854599\
97998048964545295723293452324734162162*rr) + 
  Q2*Q4*Q7*(-2268574426348546714546454533998664171461276547450021998714437443\
18002918331923753651352387246434868206541467870 + 265292969884797851883547063\
64259309013336868945485494855254657295039102713503770870507052081433553630983\
0000406*rr) + Q4^2*Q6*(989885649347741946031452355534004933319470155668490951\
600482236441071307862572826291898243905211707816459991560 + 
    7535667218850864180811302878503546626447549037986668246385908252200250972\
66722776908710164676331288255159948592*rr) + 
  Q5*Q6^2*(-44452298659270414721535437196847096184232610563670058294698885589\
89691827313243447805318306233674472447895884052 + 119816585701457442534635561\
15682217789594982175103516946591567983484632634170470036467329216490879567175\
46976388*rr) + Q4^3*(33090501185019636109521870743305976331289768812865385938\
84543297186171403844947180882594744861322768747669989920 + 
    2374399292066290370486056975145112357220638799536936840602070069436831015\
564785200438497295288384684363566053686*rr) + 
  Q4^2*Q5*(-56785546319345813610980403920881366086104073609930506431457737250\
55619663872454275461301174585279710536481152992 + 562534584733396675218351435\
72376940976918862460515933807192988142111837014620889935747356760737783544108\
08354828*rr) + Q7^2*Q9*(10726781627867100141871056081026582112840674445456876\
722571127131837295781334533183879568410058677044078613107548 + 
    7807473180094457733679341043984290941017744073288509784875979064205648989\
581138491490364625823367685223493930594*rr) + 
  Q7*Q9^2*(-56642654386644134304082571227130632796086367735406649262620465356\
78722785433230037358605856900306219599612288940 + 809369837468600930085922478\
00762989283286283746895487504633439369534108468208597489432692582021306394027\
47208452*rr), 818508951683719404175954324673381924541562199299769638836545032\
740353745071079098940499061594327593343252190*Q1^2*Q2 + 
  Q0^3*(-34836028994263865810867561515183444383713015380034126692926193420879\
1802644176793548432255681757870705841045643968 - 1808865398488285670928357124\
48217488243744162261916670187984804155767738931141986766383072123403119159630\
971135944*rr) + Q7^2*Q8*(-590528714295179202092108599706103020692199800403167\
41789048878831819556541741827017378714542103545446207794927148 - 
    1441818086826075634945132698022827486939039061547663170728873393414161131\
69655305363440518433802516453739666554341*rr) + 
  Q4*Q5*Q6*(-3125384662059875339392601173401130787660937983894040538117378401\
779004352417969030932177313049112678783601423896 - 
    4829265863990545504671428237250680622043239640478402974466030677554445613\
6386426603712209875987471870152940977154*rr) + 
  Q4^2*Q6*(-24806113602397646627786969598219077631840575380918521092982115014\
200490872347905016951876402611339339860682130896 - 
    3396374736358008871639170364442887617922701641099572601520266440902253441\
1063434590276992238671221619880426931710*rr) + 
  Q4^3*(397123557656713874702587717777576256867806338282962161396420501674881\
66789719552298072649241731299150713499073878 - 257316698049499244594407487485\
40623513257790603005497640534716024479113098836743437726722502891812403587336\
954580*rr) + Q7^3*(2417738311589403468974021465964992686973035735287658919409\
5302063784611102033987056424735742215618591012837477530 - 
    8862291914989863576162562746682521559969214511835508572277495542246621189\
502515990950254779029948779278524094920*rr) + 
  Q5^2*Q6*(-65776337198759245357451890716426298777330275560966150499797253106\
32114630053381709648946857629533427106947827050 - 462386137885026079642890214\
71940403463588189102728154701734691943914433661554263922173366513472942571390\
48364568*rr) + Q5^3*(-1419269209164016783088876073329201353943968544262960973\
540245130114844247282150260072166653700824027251109814316 - 
    3522337570432446105770236126305702514592406781033888163402924447805677846\
577332938804031160690909979662358316096*rr) + 
  Q7^2*Q9*(990641680396923047507145241691208923137265603809533290477025988185\
04428002445493472735711155830652847227442642598 - 307781475635686732986275113\
12036069069935521801748093633415123163847942535414040735915788873932721343609\
45747697*rr) + Q2*Q6*Q9*(-433756213034243996045601848761642290911945235237060\
5058449031788498732018623692059749156854718381731910624306971 - 
    2812124747936384504218934343815718840348280827000913568057014772841547092\
445318034730744892562691864069401985285*rr) + 
  Q3*Q4*Q8*(93930888627527338911684191342606322831602802206022774931403036609\
4811483094944345443781240737151132877227148493 - 2304766914301459181286349492\
63474233732400110508868581191251954048182744210961261842140414575713087371667\
6275798*rr) + Q2*Q4*Q9*(-1495152958268421913291886891434693106333537485362197\
786852761873037016519937843799098597736985643389559215243669 - 
    2261824196669842138738048114124324675508615181884175336196189026555794711\
047173373918694967207525639052549739948*rr) + 
  Q3*Q6*Q9*(70994541415008231464449916301187290333310182456574626025989566926\
3412319578635747099651580465261133979863041139 - 2010894932451007803624923551\
26410935819933685674119264097862112644709358509324648331949761567021601217913\
6167717*rr) + Q3*Q4*Q9*(17185297474869204013706289516651356494991685464159351\
74098019194978744427059434199377943405141932981902838402295 - 
    1624116529938254628098604380106815148794946444443568739060391517796506654\
925992025681427416520689243880680422414*rr) + 
  Q2*Q6*Q7*(-1269430403602134831577597698659847900495253951889401390726709596\
312239022221455467112188090033069187731975193925 - 
    1467109253931926927723326289897634175564671948585350536548758836868697873\
133397460293893047364107351508130958339*rr) + 
  Q3*Q6*Q7*(78962352127471145395109221128436572265790918387901237462506010080\
6797124366953287712449355499238085465803653649 - 8121820667611145024839829258\
86610378635977418431245637913420452835060115668625862108204124565203734857109\
985287*rr) + Q0*Q2*Q3*(-40989768588744828101170722170782415041963185466035484\
643009230541816909807745911268106240681882822956603029616 - 
    1100932277611325699766635262645175797009795009754059671879335350173433070\
57752156587263177934193150053134569018*rr) + 
  Q2*Q4*Q8*(15633588630414571344738669849152844932240813930349269965046245091\
69286989606062313019269408634488974886558414157 - 840693919730432684508184990\
05159162506333521436913647121601346409860304694276997415751751336768265047782\
032222*rr) + Q2*Q6*Q8*(-16339894291743897864738601970684582848246231984576643\
11901623566045463293781412204049295032168535332350713676997 - 
    1407628158036063460544306686026202481766253602295306857233009360480680709\
3210271150975915630578700057395765607*rr) + 
  Q2^2*Q3*(-43863201060876901293758990015486583583472907627479595273422557424\
2561877054986532437858738349050590553777002 - 2667396494113269647130099379519\
93220229716816013223193682535545853444569659834647113100065184562468016277602*
     rr) + Q2*Q3^2*(-33579220633979771889315256564356908388192703312190146818\
984910606825196947072520629978470192783441622448592 - 
    3360409402259325618323731435821230812302127693731730337860513461839573537\
3776907783144830186550483034472878*rr) + 
  Q0*Q1^2*(-10003998298356570495483886190452445744396871324774962252446661511\
27099021753541120927276630837511502975086010 + 563861722271006700654546312552\
77421468418729285095241786517546699891035771563226815901046465387011985868484\
20*rr) + Q0*Q2^2*(-3057731822835089695242625745949920303977796043184203601958\
13213510757485404857033463531425076937827335817670138 + 
    6119688522669504902507323088711919353993122957872800063782532910622562118\
5288420773261022749252514979048214542*rr) + 
  Q0*Q1*Q3*(-8611130602206114962621380289412725652021835288956743480115153236\
7049026247149205640835883109076843841838500908 + 1062712064075054636383719827\
09707646036839026377384412355242382952480481242023056330300594075822571871128\
810590*rr) + Q3*Q5*Q7*(-96174587545053594355233591420725422443427107339343848\
8829648762047984720894217580268074739319188560162074692835 + 
    1539310104366240636594662667385090948664525031285483211587715982532350001\
66918675954655638187038904360204278144*rr) + 
  Q2*Q5*Q7*(45546708360283550904768934063408081678796820073518480945434495441\
6599924384261197420480722611905828940292359731 + 1783095949039270342326771424\
82235419863643078966863380583374612924899095755017888608957657470724174375493\
664138*rr) + Q3*Q5*Q9*(-12756922793901939589043818223913830376672432760022452\
89804368835069444074459733202732498622524102602228366515055 + 
    2179900068701629170962980312229464657965310863297297780931386150235837344\
15792942336971857793822972275023437718*rr) + 
  Q0*Q1*Q2*(13450500820429502131528232554318139800499495752879134865949191134\
3701604680811520024085129252731432210415498952 + 2787243532853742844586233637\
03686900962509432339137300250998952627024826357255477937140343707728406747076\
887318*rr) + Q3*Q6*Q8*(-16908993701084503048957722941989566451036942429379703\
0924618291732815809022480311197166167906444776306149724019 + 
    6383008309225330931425433601547628909311342869280793935739426584643551302\
66016539138997612417211825683853815461*rr) + 
  Q3*Q5*Q8*(-9809889365215557537050479171836700546068140154309475172963692369\
5924713692922652876061354555986069513535637163 + 8419276674506792733859510033\
60387613984852446605118342870373608648191089812416261881586382743961040992024\
003758*rr) + Q2*Q5*Q9*(-27718919693045980442622694503055879805173082224959890\
89875995952129432431503331914222691924902350252134643318309 + 
    1480490631422369033784079965883333848741580850535139039094421199414767116\
304341283819617243045782084771576375854*rr) + 
  Q2*Q4*Q7*(49704468038570626420342794147241316022387085267880817663742976636\
08180502772960790628029375987481524824635850021 + 154134198177013468191761951\
89886391662464471126147776394382683961609617665111268473198573807733288314768\
88362810*rr) + Q0^2*Q1*(-2475220351724267393082747961933934403942072500282556\
392870363850193190598587075771781686430637657405561435768536 + 
    1563564475647392750610030336474884495430540839205259939931372991474664316\
758566994938669705376620520364814387168*rr) + 
  Q3*Q4*Q7*(15339261672864710676267055192752544282676293220658754721420508972\
47128646934371710993796575190662845362813665365 + 294575422509569385840137629\
23287361690037606131517564880551381882416548056724652848112229719466555003552\
68704430*rr) + Q2*Q5*Q8*(-158884967991550879683968372312366296425753291601525\
6821963561142091751223565223183589849242743614693684076826429 + 
    3574561831562983875801509416712331205429271175342421557407257044483891932\
851420274028299076586083846689422344384*rr) + 
  Q7*Q9^2*(175200223567187325911179204423542863150527509420558974502844246011\
671213129753307716388286321191045459808728554064 + 
    8207071412896956844185451710736776551668828077357911054896448119387386794\
371505670360229882856557150554795556227*rr) + 
  Q6^3*(-75683092021221250892002173787968842841349424916510502602342655887563\
10742667838190273455636173084414235956320258 + 963505822854280822418897704909\
71883038318357335652071765491006328982338516624661883656645229389965303955017\
39584*rr) + Q4*Q5^2*(-3341629033438914522782107242107638318591893590436252111\
3834133926830778202553768533639700109383260527608538547842 + 
    1632450603453036906127801210194377096575618979050834072502432932103263709\
9725691281938124722327939634509739535856*rr) + 
  Q4*Q6^2*(-33156798740561348605241125792124087398110454182136605615774656156\
978653785208026151158265783447948435809996496116 + 
    2144441820765549500932541785894996805256377053590837103272898833150918079\
6554821235078995341468399493083327631634*rr) + 
  Q5*Q6^2*(750371956486696393094906448052870800883839807079041146889851619165\
2424181260114488702625421260342272620607600406 + 2467338632564210911078156451\
19568363341968370027626879681543526857798979233111199797467691391342446067537\
19051776*rr) + Q4^2*Q5*(64908230643963962844388110361846141265258127895684660\
347307426229076425785894202898289840817908111202731669227282 + 
    2866145774329320019839801298696062902040444534591178235619243056429303004\
3268301359688400144731720530374864356934*rr) + 
  Q7*Q8^2*(-28187447039789194427869321904226303544288438937244083389154608519\
877336310770287066511709228264786637271996610954 + 
    4274446599503864537248426060151443038033952766995014004669054447417772024\
2622793618985170403100968659832915885623*rr) + 
  Q7*Q8*Q9*(-2231709412352494801339751736791657471436047918812891159940838054\
36346548563842434134760010344198763584468980185242 + 
    2185287892590203723959231728532193119199626217305022722646262332024798774\
02998623369056859588293388437561276859094*rr), 
 5456726344558129361173028831155879496943747995331797592243633551602358300473\
86065960332707729551728895501460*Q1^2*Q3 + 
  Q7*Q8*Q9*(-3979809634661797594986807490973966633294744007806982663075796444\
21730473312832993300846689963548178749806667662370 - 
    3951399195161255323524955668755311936354908682444781213704938887445775775\
02133676595350519178881643791277464594012*rr) + 
  Q0^3*(497383797063133013132160077898799405732315409239265352702480703603223\
023691639860969349410696978135479224920915260 - 35565765976249095875199199147\
45050914135084308445166822344647638360826991444228155837911065601092951219161\
72169568*rr) + Q7*Q8^2*(-2648578944356075808412965278344925563256814847615000\
3307188005152573465743818676586632006279654607505927068031750 - 
    9091293844105681158841300258319758125621113285003170303007222467582403281\
3506016829422828284080989044533343441474*rr) + 
  Q4*Q6^2*(-61704638516698969720372967007299540015331808293619382974466816470\
086825084732393958183322677162207661356913139036 - 
    4154463905827744395758470110662866814492903760667687370549657702930814282\
6810833435351143065103128832000688689098*rr) + 
  Q4*Q5^2*(117056963704613534336220631611582204585958987727462435762066234265\
56960015201331378586592178445800292857301551564 - 378253100843111383577563487\
52453975881106999610122692933794472719493257414314271111763649501002197758566\
070514614*rr) + Q5^2*Q6*(1703079524924549133713051071301981811082129857966021\
204931010016161835658411236199049050799510660414495287839204 - 
    1121304943040517367664774034730292400069831220517718099434482570386417996\
0581742810472758605799528751205969858082*rr) + 
  Q2*Q5*Q9*(-2598223608971011668728753066868362373512278886698608488786503813\
598136386001720334650465278001845419210359191748 - 
    5539670024102055999209115016007888660543975502022796953595824701414626647\
729212382906090370014737700647429520710*rr) + 
  Q6^3*(-23668115725414279361550193972989803925995325931481613229259711820573\
067612573324408506815456043237300440964885604 - 38688035570768323605594567971\
31753584832066081012956115672626300919538396816331835818486548955916755825248\
077206*rr) + Q0^2*Q1*(1389316947791400730525398657753400618806899064945489931\
962688977980825112209488775452137585807808411915524458832 - 
    3369903001387379744067292480537438729502992234723937435843350004427903340\
452285941168316995643483235234773144672*rr) + 
  Q2*Q5*Q8*(-3678379221881654778944760559693247575865852921810142934167711840\
618758955358909609431445167766018548542807594568 - 
    2456530412077514933722407925775572065186718395625411260411571328293034441\
328156950411898372783588807126237992730*rr) + 
  Q3*Q5*Q9*(14074890952010098197003830485151776113014401551240553565063105865\
29232474439416449015702356173884370447227130666 - 225722770298214021306746726\
32877787552338334674486328986764005635302636683763005973457773995248760480663\
88181193*rr) + Q3*Q4*Q7*(-667091737378572384939439682286397334262429506638721\
6392970210058299500989191674333779347161449409705899864764070 - 
    1970189611742300761310075742083887571169988281134638753013223008039487416\
122738133216227474238477897248346884755*rr) + 
  Q2*Q4*Q9*(58167721218199037862842094272170449132310067911695709726594686922\
65054624628063060714190210753201877663817216368 - 135659800052756798767352554\
93828525864409006443520709599858058032555567823438158692614509290957660121793\
56134698*rr) + Q2*Q6*Q9*(8478037468050891939281525522933119461535979220048258\
244964069211897000155517184378599931670095972639817225515986 - 
    1241548926429905442521170970973808978268656189448782108226708835827544602\
243935068645012535118996200141643649744*rr) + 
  Q2*Q6*Q8*(-6028113127095887741684305759462651137506798380979835337196695854\
57726215010039274452932565106012787104150657242 - 120233744656043353406198293\
07678719606089046979138911822174707009842701936368792796022487721584266809908\
98056566*rr) + Q3*Q5*Q7*(-382782891068229754056591752449425656655276478648036\
920044212086047978288669134297360565860172058760610119232202 - 
    6420832420258261759502432517998040881096923333523150141252913557622758358\
58753856243385612191906131771677566529*rr) + 
  Q0*Q2^2*(106643265455452482925027409113847195992355846511266901092915071900\
187676209279370195031584227629206803351156232 - 28377356908643830246549829363\
58668138451184334614971533640576265477642015722374094571409576485554576332037\
41454*rr) + Q0*Q1*Q3*(-104299663469035640283562239672227526731506897588119462\
567423694491893037270043603921762656170464244572188516312 - 
    1784365470594984533248756418076841889751031121206177780813954973191313264\
02273198154324340121419179674510581882*rr) + 
  Q0*Q1*Q2*(-6417493308388913416510820517812077760137571051774734895812515887\
43683362560474219844690178862622036802442903816 - 474581278065487288932960412\
40232801334420600647606939091148742327988418135062495991511329256933409258603\
888770*rr) + Q0*Q1^2*(-598420989119874853275308828483428118164831030154720469\
28271847949239196028530005233649820281007506268873326780 - 
    1036778005466044578622875477919617104419312119113041542526290374804448077\
0900335253246321446861482849014527740*rr) + 
  Q2^2*Q3*(315591339188236503569769167851518442552076103311621752663599676487\
658846151200087664303752213818058843765108 - 10189952827633250230993069604712\
81189791507543552013768815441929815809239120830579852415317308519642963150946*
     rr) + Q2*Q3^2*(393483956507657824314426072127413796657405392698632095171\
463098345003364194723222795360555228939744809355876 + 
    3135409156525007986020407547468506773923164288852981587672430334430545194\
7670980672209407565249995158896760*rr) + 
  Q0*Q2*Q3*(25530612830246805196662721835864211379467526504667729736724115451\
8948526807921867190300132791009889786878469920 + 1342547013081070086726578071\
28363636895229571898233619485075850484250487024102884903271804071306548340162\
951874*rr) + Q2*Q6*Q7*(401537303816219949206993536266073734110302553717222409\
4520605722883582415360741972628522922617485314456494740382 + 
    3272736900408472645173951847144681611949936619909580281331687250694598244\
74882438846458918989260190787740012554*rr) + 
  Q3*Q5*Q8*(-1262499294938737467534362159442214612468587611990786674519497246\
766420222132383709373958515855718039796788872886 + 
    4211441324131899387577498877511182722358927977532413473835236010931578646\
97369505820415241602667661734985245005*rr) + 
  Q3*Q6*Q7*(-1590010986963628941586490642061303309203298538925204094087416718\
762295130220775804135613466206435319918744882528 + 
    9344682147822132020219175423007255642870120758256042792554370130734922267\
48182915229445046292612655604222041993*rr) + 
  Q2*Q4*Q8*(-1365926863155352488274473419451770219705011815547427735475614397\
818625562847359944523511599439712701730631209936 + 
    1394281244674344605572886756300907942244139894444858406106442528701745061\
726893194620230006079148846803588801060*rr) + 
  Q3*Q4*Q8*(33907389327745334494262137281576789513075800762202273619621274417\
17203282035791142624162130698274218098995883026 + 204563114209984449376723867\
36560383090522391271832551335033538154028521468506728711299214928791395550375\
23471205*rr) + Q2*Q5*Q7*(-252083462832909419936330473614296148048993158924638\
3626768028110055115827420452624498747396366954657047685723060 + 
    2065317609390527027757879097021163362594691701348160745087178723106351503\
873961367358900640162965219675119067896*rr) + 
  Q3*Q6*Q8*(-1554888052226532295510761015038733600930228518246456194264998753\
263671820369108246806917213304036003426659368064 + 
    2284327032190535092053524427594502279670039957802714053363439510487487062\
246447947297865729904690770436774583843*rr) + 
  Q3*Q6*Q9*(34857434476170035421534539085662407666079235170421722058809165463\
58536055872081418305697005325144347005043530232 + 298690996709637110309335844\
13318687951019727783304823935990418386250755758375665817918856599940007049475\
64387233*rr) + Q2*Q4*Q7*(-706237045658431699435400987289811735665919749943130\
4725176832850006387147430624084882164291727512352382175967056 + 
    3423459305005027912555374606773706361067869028512942569563084269142506275\
173343892645555413397254056072278421934*rr) + 
  Q3*Q4*Q9*(17141559943696315118527337934090557951337014947063137607170412538\
16526865174756103472606329694826767917534539682 + 415020543280065851428745028\
60138650419288259686240121067977152302633442069308260531282894998258715398985\
24870709*rr) + Q5^3*(-1981196496115720844595816928537997238300608840534682004\
330891269143021014170343529688484536272211231142265644036 + 
    6230828838671713660899866643217727586480718204621567211208122470491392662\
419759671280892460910270808981922290942*rr) + 
  Q7^2*Q8*(378780788604689761372401871367270392670153821702815820342015502210\
635613246513895841802399228862513926432727408756 + 
    1074591679311162023736817744028358342202371267046727572669853824179369202\
6390608532763647462027183562897291354754*rr) + 
  Q4^2*Q6*(915993867045298412047751592095236624514185608612116446189405008848\
29799894600993178062565149703523933817455362876 + 172283999203694176313694580\
70325409541126011293395062237655290394658625010568309972949970811444913749716\
414962326*rr) + Q5*Q6^2*(-614798696852501255727670540918290396965163331292632\
84851058372170400157849781928300083058450623095857167307629144 + 
    3112682061434757062469959433707116504542385457165417531717735758206794789\
9108281097037105181102789736755652339118*rr) + 
  Q7^3*(261320364767616699207566946161775784626999541781856707393354742882999\
58690352693800538541167835529648334772496530 + 420825924443360836124804422280\
43626311338256166637384440010759596751793501143361234239473821258119546012703\
257300*rr) + Q4^2*Q5*(-133075280495939480792810243243199755110400900306026382\
957932543543025554742602227559964257821715056747835332977064 + 
    4982146615642562222620002933427177089631169566468942949722686647801988845\
3611262154089049381213170180336339975694*rr) + 
  Q4^3*(267151569983143575832356987813862386626024243904093230748097104039213\
53879325752856644329414226264379281146505612 + 617472248424360615134354629256\
17858331313832618619523863301058771280170858243534793756002048569221087717714\
974342*rr) + Q7^2*Q9*(-960133874552971429720115311954152033575318757388439934\
54111543677713066867571911930228122976910883842719233423882 + 
    7368770470251251907595867219861235783422001197523981692793946684698045299\
1758866560268196049874348571406246396784*rr) + 
  Q4*Q5*Q6*(21129639133135278758494248896009724069859471880374660991515785083\
892681456553035131845448826322806140130605897868 + 
    9248638586014814219809962262487159690555096094617895325929188437063572424\
2975132505437474985713284878685823597270*rr) + 
  Q7*Q9^2*(-80214534476596105651123197211747079021211019474408509890169155327\
453838993554411453770147729409465817852111233580 + 
    1613580891623923619494709167622178390229991057898828442662952872681893224\
84429041283221554527691796191788212800184*rr), 
 1330908864526373014920250934428263291937499511056535998108203305268867878164\
356258439835872511101777793906*Q1*Q2^2 + 
  Q7*Q8*Q9*(-1689381165424313543094601645131237320840645900152754194947620186\
51862881685326902162089828269073951364955272953 - 236518383530620159813664617\
31096122128411449187626977733900317159213339071916866070875534254970730455645\
3378753*rr) + Q0^3*(163040104583365665781107760803505151175315371299160837733\
128738872551684608125645254995662709391479586139945662 - 
    2101503890868747974147964943483091215449963849714744142754874405842997502\
92996410829491533230623173475602709256*rr) + 
  Q4*Q6^2*(-19784930496843381161420490980038763588393334854582652399817426959\
245348361069445238639454302879663624171145534 - 45748590036384087616944908741\
75075553246337005776147849193854768290102845120583639010677187760253412778299\
1696*rr) + Q7^2*Q8*(133732922078530933857218154776780282091824461968951324159\
994486086876992808369763523635705738866494458943006226 - 
    4315368174971766591317617067968834623505082558602165510363927289609534709\
6491602805833368044484770292017738793*rr) + 
  Q4*Q5^2*(-69485781204616097677392102097781259361749222253701740842952132381\
990108153532494787592804094217493812949665654 - 19970823145247637839434838406\
30132773870276164524865526286171853721777332281671409406184921958590588292183\
5454*rr) + Q6^3*(-14186174785495137923666743102657075646535392063141440350677\
604609949649850359211292532093351267348683675394980 - 
    1658866768559585022682966285421444921589942733588718263910569221062792342\
6330623214916158716442064019144187078*rr) + 
  Q5^3*(102624901166326073233536871041253367857601819064667027750772317431988\
55415296209834570118679525346075515823142 - 645705281552639517590589354236911\
9547259051773466476671261095517385991847954087850722098933509676147599677598*
     rr) + Q2*Q5*Q8*(-4524352018096312398364248834392449361616930259717717413\
603350699233048118550763477849358938118334681630360735 - 
    4658360956909360709522470610485279325798185347426065537087178993052173058\
781145656159457370488520678074881958*rr) + 
  Q4^2*Q6*(894474478265822458952529201125911176796878739085287738911778101205\
87727462080029884839301262626868030468930960 - 253767830131584600449912902773\
97629324571686949007836174898716290162885942034055426758121106551219824620330\
54*rr) + Q0^2*Q1*(-6875209583480243811787146540329282329859285937360790341754\
73216753561963583643653164446163629596575459729028 - 
    1854941608972928939803968007287248813796612540312888256519436409566424980\
492767052907631184214281753312430336*rr) + 
  Q2*Q6*Q9*(98261873592525137527305634784685745610341606736173254372739603807\
08185226007806894965814793073773520013668109 - 172666878193338634205748322593\
57780926612568146788890964508696230378495788620470026835530271358428184720487\
72*rr) + Q3*Q5*Q7*(-472907430566097667773020862520317063396464415352873045222\
421844706130435552741734589936260458686373766977885 - 
    1599861245092334457191666806558864299264416749899646079431311187456376797\
743790981634536109662512842106050919*rr) + 
  Q3*Q6*Q8*(17396559049849649702086475251228926973440717232846051927757665044\
81037357299944540711621516565674534562191673 - 158938082524532993981071332667\
51987419041611040894865027562417198521877904984448023590177148684251462100338\
77*rr) + Q2*Q6*Q7*(9154903454424487487596514570653329836211157166768024772647\
34153218416210260981104110267606156482519669132957 - 
    1120034654507941251079413019276595312367547484995169770146941489769743337\
502411208321224425762167969719244991*rr) + 
  Q2*Q5*Q9*(15048496964039931364620205797904688157592529207613921412088775808\
12750326224759785536316526249392858433965119 - 104113209594298580789197882023\
40022741292765511444248026799409469171944289328374990919694045732777122798390\
99*rr) + Q0*Q2^2*(15781613987140186704806190824195862542007875302394399402808\
1133546482484361692415640849549663739797239869058 - 
    2261743288890577028353485007379779291950271709589807191861286457683631147\
72688417851442693734110413760747912*rr) + 
  Q3*Q5*Q8*(-6333955144380214087309817944888318854919301877284766030666010335\
79624739631276458020617402307195803493117029 - 166351143991539306856785568382\
18616087712854053446032352367523796589509316898375183017830375611868082263126\
8*rr) + Q2*Q6*Q8*(31762255010234736839883959047785244943318990663070053543776\
5450731851766623437309954747134331344898345191283 - 
    8616533530090366690193853769228995747115742085696007011546670165737954631\
6976585549328679293771918565266816*rr) + 
  Q0*Q1*Q3*(-1502515752608647454989244724605047308621680290567967708264171305\
43033884237789859119263580491213957276667800 - 723825167245124045209240456228\
60925445925251379069882994135540580682341846446739862012407113430676673628474*
     rr) + Q0*Q2*Q3*(23231807133687919202444916783865192048822135211528991092\
0154590167587683946704687812947682782681977544952794 - 
    1748152568663675531051748307126628418271300985781094728781157252929677733\
8955076332524660019492119739718406*rr) + 
  Q2^2*Q3*(597400631768156284810824141820328277430869361531433494484768824938\
94260869651182495417622837419343757786 + 104311223138386091742148790789482733\
507741956994383477335648188940383759973752208427734298768070090693910*rr) + 
  Q2*Q3^2*(-22589050222226271154335384876124230049771501622541249670769380981\
5687660699273416909574909010021013512704 + 3898665509173687048568854422028174\
85325597157474517437851987783593665209076846535475295406424546199340628*rr) + 
  Q0*Q1*Q2*(-4409406564892058270240380595280635539183113878569985217077111188\
06201299745668348532806188861815985611416918 + 191806926083179320904169172025\
64032835446658497663610986603275367934273813550384486873301373821643265659022*
     rr) + Q2*Q4*Q9*(69892507855427370675709982088366186059488383580221554801\
24543038421579601888449327848221038258279184896202102 + 
    1362104003061126411233684102914437841714411937169321184313331736295118639\
08647477533242665508662923207721458*rr) + 
  Q3*Q4*Q7*(-6499574762694475971954669260528032516562939855855457768841101559\
193371654144124939716911441803427031755191538 + 32501943331464227227502144278\
53306731312837980196068877664951003669454509904298785980705598941212722543548\
90*rr) + Q3*Q6*Q7*(3934127991609155958891183517854424440923504738451898015048\
13263645156523035329171662897846556576232498363725 + 
    4962381330352782286467428344124762693545593647267178276744772779795903848\
64533457098171782295645418586283622*rr) + 
  Q5*Q6^2*(-10556369905952588086658764444334412361510271267934823344337066329\
397400861245908569647505092593137262755226186 + 60294871227525583782568680747\
66824155699017121814995103953917628819450587383981623200900366884826622270163\
82*rr) + Q2*Q5*Q7*(-150580527971257966211297628349688402523934612781189124944\
2480247799832662769557223193355562576256194747405485 + 
    9353288507559112322218683046198397208616110212104549008337318429295904182\
64926046206467275830797306800233739*rr) + 
  Q3*Q5*Q9*(-1143741646351208684972447470758561936559001760855556939417894794\
166100193998757052115701214920066400341285035 + 98288468096771781686809683404\
71280976334521073072181825997691862452423334866147409642667737304713690884797\
21*rr) + Q2*Q4*Q8*(-198607830398930686450755035402014773992930062342856108336\
8720140501602482754414546925301607529720010953512832 + 
    1661588054174535956807656198304253323773854304657218715934485229575592395\
189980487536806445603362596442369385*rr) + 
  Q3*Q4*Q8*(39880382124161489890617516699495567628738240702202229733806663409\
84069413118858928134918423779988989699896214 + 166500163098295625469006039763\
87379086710634760733555825894213175386750595140555535408844653764392320912979\
34*rr) + Q3*Q6*Q9*(3232022843013686150727297502738105095719339689031511489606\
048088763848109280459316016845751852932459465704171 + 
    1810559691169199670350717183554517698660642435119581568134073639401469344\
695444354541428820619573444282151179*rr) + 
  Q3*Q4*Q9*(23193843732142208222495344880920773881503376400233830755211336348\
92644446844022006700302184359944201241206856 + 227994360170115907818593009171\
93874938658489845010149782456016535811278877285920037964089722952604442579761\
01*rr) + Q2*Q4*Q7*(-774258688692342768022482663022858630335368695908799393297\
5439853391455379672654253038781845183905704767973356 + 
    3984223025088932611980836560295567192457341213334719637738994317540410484\
125653286071123121342543877433627491*rr) + 
  Q5^2*Q6*(306501318324101152177007655467948783833662867632354422797016670028\
1178119806164577733408171637213061113848572 + 7252930983776319621270404273615\
95665512867599360589807179819776084242023877323107439255564238419373078569479\
0*rr) + Q7^3*(133578736476312297013902621462514051717012011712857992029823084\
85290891565358184869056968948662183883474576595 + 332317101971270484648574649\
31536827651705679779130740618971782347836490328714184514836928098961105195627\
628763*rr) + Q7*Q8^2*(-543701945210691179169073596591855312616152846187945659\
35497764657710725489811322211695955100009302122497937927 + 
    4174682926918360062180897842052101366605135270251589288797462290440079134\
2974893683353157655308291911030248080*rr) + 
  Q4*Q5*Q6*(89522212979512575029136632832814569908056926852569719734344125810\
959087514034230459896005642700314362303350096 + 45448041147678183582178422614\
73092565152569929436037056001575626260752341127686356101702408631130376504872\
7830*rr) + Q4^3*(365887687484829660863742296512841264656555592424936977649536\
67609074690657818697270418004012171536818026393784 + 
    4758158487505373857543767347938395633226834580154291778578254570626901610\
1334638051089505388667010075425575488*rr) + 
  Q4^2*Q5*(-88489833978758073211384256991585352107646558791412777526599679685\
685372963355235114041943869921170231578735840 + 68945234387324370792624743949\
32738332356525212149398131892103128934328752339357023541790608662337892685984\
2562*rr) + Q7^2*Q9*(487033151976602495089305086125864543672585476547359294519\
59106064276140387792748058269999866576969062957678661 + 
    9301239637497784665259121984094351045132168590775550435830797358033600150\
9939268574360891598140919486892836666*rr) + 
  Q7*Q9^2*(-47431454133923079737305240057534432445416180184902012250585979130\
842340019271648458938828564567713514810466874 + 12861518842308886993276061329\
17158570077974886367525311966521131409501041749364448863007348580883582736958\
63203*rr), 443636288175457671640083644809421097312499837018845332702734435089\
622626054785419479945290837033925931302*Q1*Q2*Q3 + 
  Q7*Q8*Q9*(36491247842528748424926356610133658857094186600954214123813376590\
9115325053719341917880996442251596800992003871 - 1094726758143831442918265759\
02772765952508659477518770183835023643301497797832916287775558839600221551416\
150970*rr) + Q7*Q9^2*(-124351520016543118253032252789188289540429726943747991\
354926481897442758376260034710030645262802310056076136902 - 
    5294898010017866184967854321217824332826629076638217353290333494485443215\
7483345506434768415535270599611462679*rr) + 
  Q4^2*Q5*(-43178625838410089415540923350354953314361468655225455194670011287\
213256534193045141328273831640752464759726252 - 45567217465857650974909984778\
12861384216432824891365287695950218819290686037223255435911010989867622208103\
1082*rr) + Q7*Q8^2*(-31293331825169112614579719273657059326575717318996997851\
16096774659040715012035558002830184673501747977751007 - 
    2295547649076196767038315546184517051234259877672969513802390132599477544\
0180655946601885492672836051659871609*rr) + 
  Q5*Q6^2*(-40161857623284557477813212856766675490021816763903364855203298101\
90742411108375536717441496589047262273297254 - 191929260154655082982772236728\
27752842694276683168705867518930164616549482865202301491153224061474838494866\
888*rr) + Q4*Q6^2*(1933482350331653661744650164662064239959989844623036590953\
0217006324900261534415579493098273567052409587203986 - 
    1828898219540337960159687764411102033536339451756089150225482699610015253\
2258805058249872384560242450777920406*rr) + 
  Q4*Q5^2*(381000387982250165031357166365298660846789900783907784492541295430\
15927829622319657215584081513141200590437434 - 113304817833409540724823696911\
84520657440022672523831002383037189892956999075367107683280890404371282499740\
846*rr) + Q6^3*(-259915296935283572833004304180746468496860535350933893700101\
33851112010030748082502668325056832312147046932 - 634792395482331616881374261\
69353795933552291084136145508298268590166990258681009227054096576207429019967\
13884*rr) + Q2*Q4*Q7*(-269104971161323085349612987899927478276137224676768619\
0240710843907469191921565229941309778110908336949709649 - 
    2986151318532695664518423140643307846847518682559349102011048574400157250\
097457233054764820066154674749827421*rr) + 
  Q3*Q4*Q7*(34149393389599121639695656090646986808442831979565652151587025294\
1723797973544723641149960743533783350892869 - 2643169138107620166600986156914\
97035958585305693270438948051823626129152172798812953128759224200930254006961\
4*rr) + Q5^2*Q6*(-10953165577297496989899079920089470460683214807072751042895\
33943815377682194051403447419775835225317368891156 - 
    2222734643490687391631318172018985518050920687899246929670410181246912079\
163916288818154511365033706813203696*rr) + 
  Q0^2*Q1*(139083074566340013483000433522994496916898612641711680158754234463\
8545489369052983967477235716702890141960904 - 1848802323131944572316257309048\
50885131885136870929628627769266630922339553291157490088553665186721553907243\
2*rr) + Q2*Q5*Q8*(28881359817268117241377097333452698848343046942646136344201\
11522746528000454663104837515238157488998975654964 - 
    1289426155274931476565617679251280810029640456617173692430985685225513389\
639287262066806036117562000092071378*rr) + 
  Q3*Q6*Q8*(-2224191550186437448979549017361616447691852570682236084910232774\
17348561895752091882188165964525772667706546 - 932136442324387028430302392854\
45344935999041029041429844470598990459800460753764078688057742298201514068914\
6*rr) + Q2*Q4*Q8*(-6681970288683135201151028198503857603158068226949377096285\
35878436795595579415110608086972399131828496955329 - 
    6056152118758701884238262759098867985545628718313476467836501373717460318\
28244725892369334599516731856775937*rr) + 
  Q2*Q5*Q7*(-6547482876614353118267037296163291613861002478072546696489545983\
92126612426534368239339129477256340639349904 - 590508217703265325009336250194\
15288801520059826772397745457558187013994533461069228597354338012336102524479\
5*rr) + Q3*Q5*Q8*(31846121747378843385361990838914557823017912663115344086692\
1493787100084136066320798406056023652145600691062 - 
    4747867211408658438519494443005536650769218539887818617450741696843757594\
93291881648463140512025250215172014*rr) + 
  Q3*Q5*Q9*(12317480327577416928808876460264240443183500695047635775509318865\
50795389608059629646464215499732395536195726 - 452785628304276425023281021707\
54797094952386685986279872396174200103270176011768091825657164570498865276014\
1*rr) + Q2*Q5*Q9*(25478192569791119727264286457204014282066847957111716884281\
99571104684342112862269059192664748841154914114868 - 
    4391527476789347160370968821546723859243524970029217831451255991968720330\
72916802401806940621724124052285277*rr) + 
  Q0*Q1*Q2*(48531974129770384776379649783251180181370870065023627995563018283\
163624115933193783390539006059197146387628 - 21532817350976429955462595204321\
3663030111117575093152127120600536591003699701306094273761375447305148321434*
     rr) + Q0*Q1*Q3*(10425762642311465621258076075354078447414391736022728264\
3241813556959104117176076896355774020134665178982326 - 
    5270852890353662753014283881851397035909665869153427585410502461545647658\
9917510743143861435771934625588610*rr) + 
  Q2*Q3^2*(955322949040556569478683150124587077324284506180300081481006961711\
72057603340314644386865780093993725248 - 124764488499819168305506386402588396\
835108233156169294548970004145707679832454213475082753797795654841686*rr) + 
  Q2^2*Q3*(385287038270387005627371039958117095232757118243848508747521743307\
915336222731050602567549022875178333354 + 21228510939144406006239755991262317\
105179444959502432053163620843599441304834018502778484826755088171904*rr) + 
  Q0*Q2*Q3*(-4426946889249412565665324755915382631311542273734580076839120021\
8652178118336365874157932626832473397169180 + 3614010384062923556714534707400\
0157236437873892647850561916603278433993356424604317142481370212781655202178*
     rr) + Q0*Q2^2*(198277697084864237258751412441188883754914439513107995385\
378450102823449356947163651162798568191544870439208 + 
    4647120207892598429516290738961613917978682810960183658566804324990734646\
0286165544456664434477200744857750*rr) + 
  Q2*Q6*Q8*(44632663973150247985280656865567863154678116805497069767767919754\
4427905903849722930238164869438799540447770 + 6034039191996912736371804370529\
6158042979506217533556161980465342738661666818501804674301731175152258292531*
     rr) + Q3*Q5*Q7*(10247288056196182961196703668964560634230743142360265677\
42986794444976603477174792845321663358342083699021200 + 
    2846818682249536871560657729649447991357561599136635108990170816487092002\
17857920842583307096965062088400503*rr) + 
  Q3*Q6*Q7*(-1015706958701507981123677244201622183152283183566824356592210296\
716244170942578519720832629911805367755546272 + 75687439629151270251098555791\
45258703654433621319831865705176893358878181111132489166009879383968186464591\
91*rr) + Q3*Q4*Q9*(-207908138880666818571250415989655734793062901691676550627\
8941305752279741806527410692048130531354472712246261 + 
    8987893906494892485905876986483372617649629267318727463738760836819041554\
03167006572836387868258531979869743*rr) + 
  Q7^2*Q9*(-12250304613582612806252410311821747798221090704632954521055629557\
5874009411073694779271607932703643154558387757 + 1031857738726965496773374234\
50215417267704723336752812413618738499797322132920588265021760900386290437214\
3127*rr) + Q3*Q6*Q9*(-1148618558921844353989258078909242017169629831406051269\
161952224435014088640585361333226364722789422238228830 + 
    1192656797847348233001428239412245102873777675188747710618293663418309621\
635711606304865934793933118744206658*rr) + 
  Q2*Q6*Q7*(-5235828957587265359663166276732554005908157070248422062022922591\
53239534658939846481197464424334910048328666 + 151066679586296874202147021105\
10497872830888106513154543975754452264684544503864794766627735166976178822905\
36*rr) + Q3*Q4*Q8*(-147859911070636851166245829265198701006094950421106243793\
6063299077390474143000325032984727176014529792801275 + 
    1869614365377601881049704370325525412129417375173043960052863440235956081\
870507828359074586576957186909088280*rr) + 
  Q2*Q4*Q9*(11975904965286799453021947057193334626868869122871728389113334319\
48620779236260885826350941576988924176004913 + 217336241227416056524400486856\
06164423120807566734473539544514976358053409376878118833683755273402256152423\
12*rr) + Q2*Q6*Q9*(8324171579554314958483234717837126681940853322309180231171\
64053560873303195910886008421796038960644449322086 + 
    2657723727514608652595631369233994647449581026919240151009222501657726392\
129645955334210075730621280753807137*rr) + 
  Q5^3*(-19462246538077951973031966441860785784568244671376567866621252206306\
41897867409593531816769208525777088078442 + 406058593557027463303579399559745\
4245232891675311933628728674722786093648447591595955197500153935601167303800*
     rr) + Q7^3*(757891944884000030404156961207594038342041445742493734736217\
8620031223962854155376042443391183944907414679909 + 
    1284033069775974470163451659256186198422994757304690299126202636690397426\
8841133851064914500879296511039262998*rr) + 
  Q4^3*(-43416405077219188513023377364739866870067537155539864692487446634634\
474242214859022255428880521821418532414744 + 15965020641863205964300875872263\
26763291076053012693149134963773084027876512949393675739166541005235409017064\
6*rr) + Q4^2*Q6*(185931020457517267262022433123415190682646005069946138923340\
59959409998438146174770859302975544572846131537696 + 
    2567082936767478789760241923964741773673658463553976985810722315263883712\
3332509853359984118656571625581413358*rr) + 
  Q4*Q5*Q6*(-4145363598496003120429690156480495601274154525393372365074325999\
3333695108790544237702571801272509838433142624 + 3724501320689093088406102681\
75601957302648903565783862820225938130454678291906258980176061326322917711030\
04050*rr) + Q7^2*Q8*(-2042441971905919386140692094635853323473527830907452827\
303035083127523208803099796195746545785681852180166760 + 
    7803956474097951523469924379627260455068471635274890912332036214876023038\
6308920833225872925909130654893283653*rr) + 
  Q0^3*(270546602699443476825826703089061323724502796465690543591323931460367\
572991806392703802960366663885797537714238 + 20843734092643439261400459072635\
24926874055460507995597714714731886924751175792426647027023807639116659504140\
18*rr), 133090886452637301492025093442826329193749951105653599810820330526886\
7878164356258439835872511101777793906*Q1*Q3^2 + 
  Q0^3*(-10001356091847916040591369281734119575301007623053629659078981651329\
90718418560813377812472207897693300108909458 - 251222705328095860416158373786\
68950200655361045206960941846969717772449676046401057272900008592185850704667\
5070*rr) + Q7^2*Q8*(-69210731053317452855057423389031931691075933390041133485\
166548346772170172482377081546584526076005005128189980 - 
    2250920995363237052585649109714872165128478604587837900633359492821371957\
31780646063523929873961388588278917247*rr) + 
  Q4*Q5*Q6*(92025827439489428139961338281311734385709108587823797089389005065\
357371088631158641733078026100600066687087246 - 15640991038000350617262590734\
77511828774206085280716683016277206054723831723519187907057939161088755293205\
40312*rr) + Q7^2*Q9*(22185432111346529778517282692717749128867762258501360748\
1402165163544725539245723186703856797487634341916651631 - 
    1029051731293419487146831894391172318729236628007396319776308161206631208\
44141145316305373642206778147354111183*rr) + 
  Q4^3*(761590675101668048346627439998129970128509965776109907615775290444497\
42086740561552648958386770099794688276502 - 675306669598811529861233048683397\
74223882621333932601818716800899539025992580611248940427097699069943543274784*
     rr) + Q4^2*Q6*(-98545081240186330282156167619272507940740437166265259234\
978231455640244072546659970394401909598197817763203872 - 
    5946903396785155524614799124442574260681256167527924187935918613705246613\
8820450687324698771747743526427689688*rr) + 
  Q7^3*(-99775892004616255367767591077542450092198234028045251688640055414902\
339475275840748305938655956623991230301811 - 21017187876424972788373673374443\
00669506663941853465903250132941737046905020746462676661152777190818511403238\
6*rr) + Q5^3*(342603281888026019523623789815917016595627058294277524923857747\
7315669037901860200607187451658284191246320992 - 1094146277781039584867621950\
18705041156068082538907537851774704969855426965145577002627304205684517662794\
80794*rr) + Q3*Q4*Q8*(7027967211434952434877417065854048728820219427132259826\
89061004195152016572969968968692165844853471923731074 - 
    4545000524011256828136153474048511285596457860611411609007709708651686531\
643831475523094019362650521430804561*rr) + 
  Q2*Q6*Q7*(-3227031822628131321851515975627103227402138696895992981112904979\
21671204082372911673177781076573122155933734 - 445372955173490858966989651445\
63049008352405996193715630158771803340068415334521743845535046438533835504526\
37*rr) + Q2*Q6*Q9*(-719326808496413423729462644191389326643566839698545898635\
9380884733487314421576592690344093902332907655271550 - 
    4445659906573393707237936132511311925798731119138223265936830183695150378\
808095772233700718423724192720361186*rr) + 
  Q3*Q4*Q9*(52225559163247379453254542848357912652008194513754900869860579876\
31968949166960731355237821687514290472924058 - 424841249967047712752203614130\
87685922258245828367568821536794863444973191177478088972649715583918994563042\
10*rr) + Q3*Q6*Q9*(9657458973136858514994033692857935598776437960867521168217\
42872268566038021090498681728914512480038281729905 - 
    3540725352527110808444792678627595034364486458378913583903583307400618309\
107126707894465200204223291003160769*rr) + 
  Q2*Q4*Q9*(-6284639476943185101351798333314724779553141619212490978151163103\
787076534417233935846885387399782314020092879 - 28750069663145696536685281599\
84628682941177911590277471290417990744982471256063401089691407825560885730190\
561*rr) + Q3*Q6*Q7*(295256890834810089345827448899954740281816110237123277341\
3291357101971877147236496389455492025591771914665341 - 
    2044476794982232447971670326908681647827389676457154805288491227248418370\
488423062691862427516939723027179898*rr) + 
  Q0*Q2*Q3*(11090699177923467345170204879474289781701620054499092138272213583\
0754262584496543387241519597852055890139048 - 1700342584218250519595021813250\
31907323152912854761185203655523714971024622999866941855226002894133697523796*
     rr) + Q2*Q6*Q8*(42051597608219165744354219300797908143094598033165366535\
9035798638050281884600492368228832331962970772167098 - 
    1654803111446152897033677970200941222110434554352468063523332870743733996\
65973460858886595263214467013838254*rr) + 
  Q2*Q3^2*(-19312292589997363299520586232147546187070100226136541100470781437\
1865440223566671412869299062265742627318 - 7770354591059992689577945312711391\
5730191558022579038173907050206651628664949174900686639231854066002988*rr) + 
  Q2^2*Q3*(-72472095792485735669937833135559271586333933205918584669392034009\
0676247349990701758814699310974463255766 + 3554395106544539259133313659658599\
09084986491492523438328584459226672077883989766121851629543669394678446*rr) + 
  Q0*Q2^2*(-54572867131162616585685694646447736729506817188887434644991034785\
3546175429648373725931599628289722154752472 + 5067468301033604634113149056452\
7932275368571020713484809810997536598314739068808240940543874188042260657480*
     rr) + Q0*Q1*Q3*(-2172674994399882453050892655134215699818516922918493145\
93628789641255948087096447970976936968184470942250978 + 
    1712209941306830287703924892556581298143463605195914356824121433130929137\
29728991824575882183058079498991608*rr) + 
  Q2*Q4*Q8*(22115996061365113872882135486394000216057368885384699690132587645\
03719662647497356783081643882960243315861191 + 208984080361786659065810446279\
59821917037933698151794258252529258586010104975077379479125768452302733350111\
4*rr) + Q3*Q5*Q7*(-1506265491690403637269152010323634342372150888165962142621\
496546948660135890804395259783111313522192462171463 + 
    2660791375314310322923964548135368308388013157845181911178811264762852484\
39631581164151253208879441141861588*rr) + 
  Q0*Q1*Q2*(22464034440989747063908600913387833325398370362249334312169421999\
7435996036654582472935401482537442275148152 + 5290331788056255378178648944471\
27693661466409186859046434072191231268032485879566022444925030897309407693544*
     rr) + Q2*Q5*Q7*(38317680073635869405176873336265990993935682023747661977\
37329203797499843709236262692358542688470816062063142 + 
    6634611254282451829879517557024975677465728140900995394544072252950642275\
53193757323100685602781839153473564*rr) + 
  Q3*Q5*Q8*(10945615054651895594964583687026890113351486639842673513670029138\
48013772321182569404410079764998869316229379 + 922690636469219746586430511705\
88799782454937432896423141751200203916152130088931222539896679896326892121892\
1*rr) + Q3*Q5*Q9*(-3475370923345470167725180439091259074317185337970235381881\
244717678512398532136500223000228374464553903904251 + 
    2069563820422597266197758570209993993733919911010947297438173204552214929\
640641771330219066021872811256775226*rr) + 
  Q3*Q6*Q8*(32592085358776180437030882851852251764187956915446832107962109314\
31384926195616900745838207899559174195168209 + 210540204287126603530643197858\
26842814634493078465622871602873252751535190894514826446765898251695702969323\
73*rr) + Q2*Q5*Q8*(-356564874608707309103456137306735922134270099086951974662\
8816625737125382390457066835172085018078665528850506 + 
    3997147771008701988432693379879179097013942987877659970514045211245297376\
051634217780787737874056558190501025*rr) + 
  Q2*Q4*Q7*(10729565760243486412628990927280283115060705605340338278356949234\
593732403646858248947036166672069463183326699 + 45556306900962417319629237883\
76673219766952970580959450301867462255332817981668204503859199201128617668087\
590*rr) + Q2*Q5*Q9*(-52599287996025362927945109161489597413987291660097943675\
93577670813567414645284220840335331380550802884817090 + 
    4933394310503325056634161768958856618813682784572163750118104049309995244\
237975774126144553686884750647590782*rr) + 
  Q0^2*Q1*(635082443028510862197122530003086150676535958392927844794751001775\
992763643943581106208909368697408996774184 + 60731138356186853016293442096377\
74669157948165543628081249336090715799984874592148370873923784624688623501528*
     rr) + Q3*Q4*Q7*(11686852218356788293473635817797106037541087962657217972\
20115973963229437121711038032716358193190239052418116 + 
    6744542405462212087205033341721167788544115288046219357352899609344306170\
497706292793310309911537764130782559*rr) + 
  Q6^3*(263510661126029036961738186191132019694530580971476242193743946089976\
50566523984928274221178657508776006062510 + 112025470201157068705368586752703\
09511986837333307404412337670548364809285606695015697492100766349361329070072*
     rr) + Q5^2*Q6*(495457046478482926321120790026390180718262590719678835960\
7069602513711338383980824013504840100126696112234140 + 
    1421682712467732565568199186848377727361125952998911317314501488321536124\
5082081314671807609678376373538032536*rr) + 
  Q7*Q9^2*(366221911128168848444513802295175377138787537145194700050518773628\
462149251740965040161124337835854319022789110 + 17985982675870541347979875741\
30665283059363177420290577181711799840391196258680924691133157602995449207292\
6107*rr) + Q5*Q6^2*(470464763190387747086553963759837951119916602747441204214\
46843348138052769382689613323431246108207841588219102 + 
    2820160982212543994152885034351803970470662285222633781318260083807690947\
5721073781800156004158745740248014834*rr) + 
  Q4*Q5^2*(-10092002010811990871324888792998741136481433268304633983899034505\
0740498926417832607157354525676839719415301070 + 4886849167479441373536709020\
52827897793906417161527098132753353254372221456725495810607546748516814799347\
96330*rr) + Q4*Q6^2*(24699399322628159667528099426184065368177716335182185452\
058021671076243696721282789473391703701513936501240946 + 
    6547778252207635609709479901489578094592731986958340032331502534023955029\
8083931674139543851599779949034999278*rr) + 
  Q4^2*Q5*(176708726306205854611540790027658762320547810589921619908689849935\
823855605262322450592515875568052084635368420 + 72923821087966661888802254940\
13076883303925204725160091627033863759250616537995289957201608853655381384857\
6984*rr) + Q7*Q8^2*(-30802762419857911439273577117503699695855835308342420899\
716890721738587749496074352623590603559818293769406819 + 
    8036246509974182679520957687225587168315096559024474908340073967784584875\
6672973710162259591665151314084276973*rr) + 
  Q7*Q8*Q9*(-6386417339208683871948696813836858010107034461428734277244260854\
79420399371488480436559623742826275949580338757 + 640637645992427907224153460\
25665928730769942914165316350162050493139962919854560980465557253161945418841\
7606628*rr), 4604793036377952260191901652531995129972686895811321512119665641\
6003692254350871285454538735880040529710314409764*Q1*Q4*Q7 + 
  Q7*Q8*Q9*(-2061456829529438563713385638074908705435301666411441719258729603\
179683526514820947794591213456864838330418966460624 - 
    3306110069143795958325811319511863604218183455688724658617970147133440063\
932906936959494425992154635230270970751753*rr) + 
  Q0^3*(329495136824783894184991366298692797112708094576712035125678627371727\
7449853146916277511057293346364574450757178160 - 1890764568665748392830659329\
27705182454018163938313873049494097329159890475738568931138993445648039729871\
2726938022*rr) + Q7^2*Q9*(423771915216397036670574882472977983907142307595082\
036752173615574038070060129096350987732613978813134586843806922 - 
    6461505074612898363853877626499898916396488607216070356258099514474039547\
45300927194418091906078200247788463294407*rr) + 
  Q4^2*Q5*(-13988266029371833064904205452562350885254324464513314745788232373\
56538884618792674965030333261999679289274902668978 - 
    5785931501471935551174798527440159316166806669817240223239278332629036148\
91072535566084490224261470722139012838352*rr) + 
  Q4*Q6^2*(391664521085684522702089139778795992085542420134868149840278989007\
181630259660782582480217958891240154157603852106 - 
    5163041083091130617454098610076178284867274219085933127760286981359965387\
58671204444281224878418684863071890749110*rr) + 
  Q4*Q5^2*(354250461941537279891512966222699478266988753308902518437380117358\
753344371804026522060358326576918540492180122270 - 
    4853621625443043081021009143630866885613748925493982056220676145367422880\
17918233462298055986964592905160651633086*rr) + 
  Q7*Q8^2*(141948271350662590400830593195076798321051641329431922079303363061\
0540304213223214954241920774049156390859333290754 - 
    3037652035294415840058519529317793324593665527586249255757130982959684121\
96440691004550204506566027729275215232251*rr) + 
  Q5*Q6^2*(-65403974536963054777058679924835938770400293368454627665809215796\
4039865798147395463489786345933490471672006696210 - 
    2195444093636668634584259462736364859219536708586194946661223241918583731\
06917956088905805775839799961328789362714*rr) + 
  Q6^3*(109583242757695656550665114427117565979292342906345517129433917317599\
299901519247696081501650580853117160310966454 - 13593448307627912072065300014\
16352727621005011372996040012444737882077255856792096149940326011758703836293\
39762398*rr) + Q3*Q4*Q7*(1077087478018787858588746262191197819453511189834002\
4540933582498355322276239215408474441903075416806410914768387 - 
    5204148950726723976111286689863107549880157974739439396905950843223759027\
4191726362217111331859230331760747180762*rr) + 
  Q2*Q5*Q8*(33603945417073851072338834525728312688346195538674729011920926170\
912347981134192555868923591217671232483074755712 - 
    3342936686223195988691952801230531652945618510950847238507494339925686980\
1123132696400662530759930239296659728104*rr) + 
  Q3*Q6*Q7*(86643177069911104117554110512230246040796426276175965318769097944\
58409565359235022467174010784817840447587644029 - 268060672308638118402817560\
55501325274056125453523888481837425966834881150361981852853872461380758602777\
820843829*rr) + Q2*Q5*Q9*(251908722564296457273534540079372183500760677560279\
02772262247645234565925527165053683493836516428087646595488120 - 
    2310105451965175719956550717722838740428682272041917535659197398027473832\
7410981253278557948763516617950461206322*rr) + 
  Q2*Q5*Q7*(-3192857271768857154609442529471093221513252788996203853721652984\
4045110234883857213070787137809671235673651528978 - 
    2056745638299209569837225307944073918603722303785959158087466835877537756\
5503841158125073151126694487491626443340*rr) + 
  Q3*Q5*Q7*(17039156693652287781534959882128955687510938286414341799312621507\
002699922569143673606154849632651289467782921123 - 
    1702639536279445177869002009521495458522023559681886120791631612731177441\
5580701750620180202315316964449225187776*rr) + 
  Q2*Q6*Q8*(17928900651511946705789778317812521199770111639223407135518870572\
692949489502353800675231292413259636656712168104 - 
    1490589399609168963664127442211275233662482339185707109948449407481326692\
1237381435135226740826402291138030042989*rr) + 
  Q2*Q4*Q7*(-6348910692125422923427405000440278285985204347626384009445203274\
1083326841241925640255238421266931664411434713918 - 
    1161564036578417147334561585932401241051392297746965496164701754920577276\
4285553691937955770069386442757807346934*rr) + 
  Q2*Q4*Q8*(-2256279454846332933768758818186954606611994953511579854992840357\
6767215869842804577431159973929715783293272242496 - 
    1033638123610809937726733618429456332187315331631607788878205743676587590\
2249833761937266214364305133769141804796*rr) + 
  Q7^3*(-13938000296195794877718970311379420641497732887682477164585500721744\
40076504203448477234756654156350250208060663722 - 951165234145913823718483209\
92308527772205609208579549709853912828983991102544569507461998165493886951411\
24060871*rr) + Q0*Q1*Q2*(-385708163285879377496858755427487756449047049701432\
2018214098069743580218148410672801340395677921829340788455758 - 
    3735740555786540730190862261704403603501182585104920558378089562615853332\
454962229599228008686747257172319559322*rr) + 
  Q0*Q1*Q3*(13643885765577533518403135114627863479451746770767557700678109612\
12542235507168912066747120201809789679738548818 - 186780241211436767004072920\
72044607917711385828588350108544802136252567041192596663284931170807491323503\
62526650*rr) + Q0*Q2^2*(27013676667066235247198358523371860323811992144300881\
58111539488880023040265613922179840385295039045950992242494 - 
    8266868592412673922405118952391815031120520808488221042155279202041918971\
49302776812481221012110180928882486400*rr) + 
  Q0*Q1^2*(222532891440900406513239734943570171535253390469064139387388289690\
233482813814308471357001720421073179651431000 - 38753601488962562985190817856\
96875249956824965176066801306253172479004581977908321565979868924085580310336\
88200*rr) + Q2^2*Q3*(13580898018865421470712915550237104406524615615590760685\
336676726840544532063761142213181139439493847704910214 - 
    5241970371818104657536365435193750079963313068177830926519569429402971225\
180829677112184978126436667975348986*rr) + 
  Q2*Q3^2*(-18669200159847150071574434330198062508118899128098073514015690056\
79852693770244773163678735995072061988262980 - 303449294855792652542594337049\
40023438844361490347908241098167007648354954920594070003894761840611345631600\
26*rr) + Q3*Q5*Q9*(4544403884110399124932814248768083555172154722889776876459\
42497064242077089789557441158393397185916784988259279 + 
    2914417305023564110807128592967826324239111372819236105225078145888122055\
769661140446803757279969585091904558026*rr) + 
  Q0*Q2*Q3*(-5037272387205941047206111703726635062396354973120602524173578449\
91697908386312487195403385009120108671263583222 + 316718393863612592683639945\
89196536498920035816069862161206240083564034990794714320028594554435588051064\
61939618*rr) + Q5^3*(14729854450163425981551130535013064323176205772859927168\
1094077443195107857129392029969928056267540501074009843386 + 
    7869601224964314475377941802126487133554350500716295205347929110223068239\
400144838792273795168369332783200028562*rr) + 
  Q3*Q5*Q8*(-2735470990211486584766169730927030423106283628170966528577396709\
9470789786867388374645092042755818764116680216563 + 
    9504420900733786531224155160282767240857423083292206198633757490815264789\
484229507959015992845147639935806824864*rr) + 
  Q2*Q6*Q7*(32557569401311481973359661834375304162046470754772780643700383148\
869018307603784122819970970378433590380456575640 + 
    1479706914394516151240625250290811552762280184183462199157853308899374095\
1638095134933698085330676056364364664999*rr) + 
  Q3*Q4*Q8*(-1012981985385025695334560685231463158958901377471767576813998341\
6354979074268610373626905079082744418559309048029 + 
    1761830998181395424983559959537995796388595365741337218468788827493162631\
8298250852692396682792105303649367531334*rr) + 
  Q3*Q4*Q9*(-4426826687684517180189991236766899232904463663170705893112182254\
3202269535417405919357817337861349674365104464461 + 
    2553249200308264333098781474515166956406737427173622489130740735961463234\
9979057891179971699080681017667003136490*rr) + 
  Q3*Q6*Q9*(-1111805126558346688530587739695461920402612929007074764224484039\
9178596059187042972676766769086627686896899242775 + 
    2609800914482407479564941353902793925341903482482348835591573104490195316\
6803034769851230773787208661142246690291*rr) + 
  Q3*Q6*Q8*(-4289798147070441503698805881837644437265758098722844647465698575\
6051848401410683532139460315268695773392397895189 + 
    2672054921466756200771371955746480057096508300070461166743489497852329193\
9562342856543385549913698543830323327397*rr) + 
  Q2*Q4*Q9*(20903109154657957681334197531178465190147233473210219458365828504\
519373904401885297210361814953037534169187161474 + 
    3930691996159777590892070437390253253027051716817171823483787241251509570\
6753699272920699088885149097849656512878*rr) + 
  Q2*Q6*Q9*(45591675187413464447092530531683146538297235249424462984653352372\
296645305431862283750343648771500246137232458058 + 
    4515278860913254539408238423689908171715853193608174386176894843427418817\
1008526016110787402847782801622146058235*rr) + 
  Q0^2*Q1*(271793986097428829434460246498908989008194263749186501332213771540\
25058332901495044655465315114715156721121852192 + 480822427512821602461536943\
00585973058810744455428748082869243273292994125892367562289310302755446340082\
282410472*rr) + Q5^2*Q6*(-707577780971093498571104189573753513594016639097099\
72302889133140539941919849343012840460516348414489347032557874 + 
    9532187502023072510172611878051522391036135377166906935398326064810583855\
4638555714453526866320057259884371675760*rr) + 
  Q4*Q5*Q6*(-6257154275406775758252846481114238179112765516409067073350640624\
1096002254877147371010333263961610989427069521646 + 
    1180167564385635420654372691398965388414704351621573933488509977932881131\
39228954094199830913860470048021287907784*rr) + 
  Q4^3*(-52552962001266603145578383919121484924783473452009466554344969130102\
8526781447051560627163835914643958543974622118 + 3820474701965264968821943266\
48233529114243978692232459548544757980079603387527591507815968022758835434310\
965784464*rr) + Q4^2*Q6*(-648583184641136734037275565527844162170974127059327\
12534987859076257327308941909268981114811538399346018931996818 + 
    5286520754981929995015117168885426714252480199640986139635846963004359430\
13667036625187190907700454794861166694742*rr) + 
  Q7*Q9^2*(-14339581144596065108081543466660430710795267451030087652459729078\
58648828121700903695865199146485426864466408074020 + 
    1657072976630942161594995408464390145610051307517586148889905161763208730\
949596867333747410848422671076599865899144*rr) + 
  Q7^2*Q8*(301339493579168152520521774102932460617959047766633362844136197176\
0682376239242081703957755585144869488634078902268 + 
    3416415812877129354272117627986245612303687551789303059872591072339662222\
485702401266690814549718280072549981348946*rr), 
 4719912862287401066696699193845295008222004068206604549922657282640378456070\
964306759090220427704154295307227000810*Q1*Q4*Q8 + 
  Q7*Q8*Q9*(58313292594020723904942183208688956717164549765622805279811580040\
015123170237502162068715644684794952277761111033386 - 
    5010046094712444474610725997559950574814002878876168508336137180769503465\
63027036756661399754884543973850311302382996*rr) + 
  Q4^2*Q5*(-83886375306131000009604213825127929004661228218771415642389876587\
254386785115848688837131031305978678765933100464594 - 
    4547922728900015936893234111075036188714572950933677571183508250609345190\
9708436085174955555889000042742037371178269*rr) + 
  Q4*Q6^2*(609048080726161523454430456886346930581690788419182759806764201664\
83620168392510187567555720391580870529202650715216 - 
    4154722837316893963200600030522441086092868178519142224644191400291857303\
9029102425646369805908951504386678431470063*rr) + 
  Q4*Q5^2*(310913634608522530479384318240793139916136099769034503938112787040\
09328656987839115365162530506743465993535235689074 - 
    3137325580697901075658141525410563488558490724491638886439359742939141591\
7871017578226495663493680209014844339722271*rr) + 
  Q7^3*(-50574535196643211889030453232036367752136059055423525165192260608850\
752114360147231170927814407030023233838909991500 - 
    2931999869502499086282268856781086972325701460465936052603202091057133845\
0979608381435060550497796110806939933773920*rr) + 
  Q5*Q6^2*(-65577805639249160112865202595890067488264601751669471848413080947\
872894941882361535086494318282548647080484999164056 - 
    2396598292356657011912437380087942566088457085541085375918971625658988245\
9971764158746872304782029611094548566509277*rr) + 
  Q0^3*(542884200141161569858772947826673442037229342798246481300359486322827\
441664590558206161932951956778057829534997225064 - 
    2136202697734017061640538269425947824099666511266709743209503586692139800\
4316999691839512583172311530198460954840724*rr) + 
  Q6^3*(-42852226643773057945494626389583567861045543013008085898815415581295\
66502756799591512051361099130783773164877054274 - 139239484373368952912769642\
03310223702579323817762774507626134873252328089385285696714514920534103831596\
710356049284*rr) + Q7^2*Q9*(3987601709937609427086095747186764017460023806538\
2892086226178267811303234422045644909570992248256631701932438352712 - 
    8099597925381994652257338790766412584677970713988031252931695463035486547\
701380250946813867895898161326714283073216*rr) + 
  Q3*Q4*Q7*(81286187345067022075826182049087730405540032751884625566449548636\
4718243054489185310177959130863641955823794921830 - 
    3626995298377478144552131128662477835027883564503854716923244165621759001\
154317224626639839612281486844657793217515*rr) + 
  Q2*Q5*Q7*(-1770167797869035669998591156867423865283024005312500638920003720\
822406257832441265764583655316315601004901695009718 - 
    3565686938628054001732810708961463843410750795256297638472957976200085554\
277046648010345206913465013454166657216972*rr) + 
  Q2*Q4*Q7*(-5501044043117422255681367313705640712461772173011953460795197610\
500085161477945408228537439737489541893044200612990 - 
    3037482857645514584076982769061182689135090232788899985541673984786421508\
388241511831403152849152373271891681231732*rr) + 
  Q2*Q5*Q8*(30217691988820070011876643661321303461256139403366177878800869158\
59536555322021479600563938839035523894081645442996 - 
    2658227811674303252495692972490524821882046689619711960169265646649261585\
263830191301903051804647072227777375972002*rr) + 
  Q2*Q6*Q8*(11591381828969818448402779559634414578162836343073499699579346438\
58056786762514385055536248246943767944620949690862 - 
    2306310218387500221864925378515877638748014648045586762918318568300722737\
298277596696351499379735542266142992556901*rr) + 
  Q2*Q5*Q9*(50613308490776382019838498991075498034494378553340834333496295856\
81335442717851022743173632734664434485783598220016 - 
    2179112540735803569352632925201046772722276455954115305867521140462082080\
780457713976540012844544899899192767769012*rr) + 
  Q3*Q6*Q7*(-2818214465294050212211267118940867032108501893734234566495759865\
34348127758953805374225361764283035587444978200008 - 
    1761910431783230474906589544059771290793580066242361547754856212555685087\
260707444307849522388997922807398910815868*rr) + 
  Q3*Q5*Q8*(-1899178269852652575229890982699199598607997337650787009726700648\
730784273953004146901898527799122689860923653827728 - 
    7771538772147051393653376912612050753968096354373401281165599643010435210\
30516936602152691817996995782945263161669*rr) + 
  Q0*Q1*Q2*(-2928846210343526552356550068820714329375205526630873747811021808\
76779632162759990646486250660828657035301027486768 - 
    5222691734422724276560541548237663521815983636131217853437605601077435304\
39846847356378771415297200694803241017794*rr) + 
  Q0*Q1*Q3*(25391032213694406662132246662477377291069609378537222870470094622\
8472519521051576720816713079124871870783622080940 - 
    2037143365017573808575211694038156276705756521882742423906431593786404201\
77716873525717311455851008908116770080474*rr) + 
  Q3*Q5*Q7*(29262844223010772435012910180964507368039929768353852355948599293\
61339694896583839575286328355899815449547444644916 - 
    1104110071007881369725415033888089792914957725689729387431659910715315951\
69396338238081320943305031623415706231095*rr) + 
  Q0*Q2^2*(303917814717322672842964940997447359096183193482792959421354035520\
178698001725323772134942764154794480155804646108 - 
    5058287846814670981957911838527977221700066489142660670817573165796559588\
9111160608300829845969300267078416392424*rr) + 
  Q0*Q1^2*(275985050429692233075209804120364663830979384720933190963557818718\
41290548004054220522634778567453701671069768400 - 268360791120490180106681933\
28127742108941631460523348488328407517270183263243400911694725467489774480464\
299672900*rr) + Q2^2*Q3*(1634233267712508165684714580371983538032299141876006\
585224411850527069624832346837764943370682470996131944691832 - 
    5643871432742009200530868795811106971861480999935176673207629185865185499\
65102931405538176380671501690728177966*rr) + 
  Q2*Q3^2*(879341390115374668345189958038656413955385039960292394356162496372\
55490401249203004553832701579341638799285428 + 371977674214644229718121044861\
63942883692032974446315134169390174549806611343453814151600829351019430392700\
8364*rr) + Q3*Q5*Q9*(77218609198114479610612839033207087902234066608451994405\
8858204854230715725731970577608645310255903124559718314822 + 
    1100036689312732057360449369641499582634819247537937866718397118216448804\
71117703081100706250746247647766664749675*rr) + 
  Q0*Q2*Q3*(-1612165405754537821877375549181920821942663518153788599243203249\
66173081880155329476250604020375620053920966950552 + 
    2447183890891560358934181366204380051054496213671299569149049300739699783\
01278696490169978135153787368580050923322*rr) + 
  Q2*Q4*Q8*(-1284606500710210244017894366933403679760002034657326629103826791\
523936235835347237442384206561005947498209924179728 + 
    6599285070082576574305369498319507257990201299310700906061902475789269239\
79388614310105854772122305690188856852836*rr) + 
  Q3*Q4*Q8*(-6929608089667496393297919836632629602519908846555457570474550048\
95985771467325981111428871582278274662421477340692 + 
    1176570949621193052181781270872423835325130924903068881389429602143523453\
625292333304854359058496720000348149002479*rr) + 
  Q2*Q4*Q9*(23805296641298435539532925185888673188987353812860989199536748813\
66278717044041606302853996526089825643363798296208 + 
    1556746220412722915303620726094361983905170814448315029054737402445065217\
788733752231099337702244012571236698697568*rr) + 
  Q3*Q6*Q8*(-4182109285021444092820142113700985954332658623032614761142026148\
736186499621772529886067827860133295062298142373916 + 
    1767010929310415561310146001698815872333094946389832901560227296976075390\
164945015552156709170922044651487821701088*rr) + 
  Q0^2*Q1*(163578008553639349569784144310868972051602245068466919139395852694\
2802095645237876680702275662792121634372409397912 + 
    1843503248131078082708845268499796702923185851136302285781160205205907257\
856006167454315813476493829657895397364062*rr) + 
  Q3*Q4*Q9*(-4072177095513894157091806761490902937214314797187459104279504437\
674596996977324536455252215148856372350148208682486 + 
    1865387164584402602328768562250962539540415374746325515550480145956105235\
817068595150459593684727872246412966412045*rr) + 
  Q2*Q6*Q7*(27662373654608274957453116304540074954687904446695252190954246732\
02147763505581993181889881325616051765047941898554 + 
    2954356407250160389956114213231369090613540599572752340557724532580755292\
472840814479434192015725732042052270515405*rr) + 
  Q5^3*(857385752561532639912540031991149617607391201646364738797207720768290\
8447129074350599828064194451429123740828425236 + 3226597439230208401880767955\
10443840795285465178195941378071906679052408081484197455978221167721728273851\
9664736882*rr) + Q3*Q6*Q9*(-2476057424669560906596308407974392244113993992654\
666889835633330353334047780622775444291858591808327642064943788948 + 
    3554543771679642816765557113866938292528318605828089291495717732016777379\
144238542432338699689238976645144899598192*rr) + 
  Q5^2*Q6*(-86237884117083033801676634261080577991570606379535008221485771406\
88746107227850287202924052191231446832008055266212 + 
    4058587248383908847281361933174272698520076248041860346393766198987343277\
732635989318365648311537908955214749975205*rr) + 
  Q7*Q8^2*(190677109466853038262205093798800566061172433630528257849190402439\
938974258528359990954867056813265222175669865819022 + 
    5477693456173764016779781762202225000944533349675852628778488848679847803\
336524200068254653490706905767676188669543*rr) + 
  Q2*Q6*Q9*(40959210802751940234519840639064175220344984648923903837901517443\
34429276933816221016316298474359018239477892318800 + 
    6320892487129332331159340882498285268496504653754349045651505381026315966\
247823791501416540027838249837234024748107*rr) + 
  Q4*Q5*Q6*(-6920771676419258231200096618419699004905873482771068076658135317\
3157830392892594450496287769086680718822959928721546 + 
    1734878461439480996245181655649574811522324297293982374351174656613436167\
0523475043409237331983715316722044729860532*rr) + 
  Q4^3*(-47166863018880327901874549538927542558180368313802497789728579255433\
560767408296432384433908189933211901720640450320 + 
    1999714654783536435141071321931098484180439834562606245080780918122931424\
9067898813606174210134233573257785191967074*rr) + 
  Q4^2*Q6*(-41516962985943664697250792255091591377750729467219505673168711992\
801713798916815497370826856522647255141531344672820 + 
    8930124277187087217016761810056707637677356476997961439921049478569326919\
9965662667156298852994089280476096132463467*rr) + 
  Q7*Q9^2*(-24581401163932218473604227909239167597473684004036476002186784839\
4430685133600824909337466590743380737295388272582552 + 
    1160734913173955520001565168897372241353649458566389415653150642808640705\
96371911668827546458665380885881332256642492*rr) + 
  Q7^2*Q8*(131630585230123326259281842344402488023669327509660464017202783206\
776108889319629527555625715997231609139117361422436 + 
    3678595548131449884729561189408169670334030094182546282391534230334901668\
73296303173556719679167636222788670424513341*rr), 
 3146608574858267377797799462563530005481336045471069699948438188426918970713\
976204506060146951802769530204818000540*Q1*Q4*Q9 + 
  Q0^3*(-23811220582265666520694132475870693711683746665692894315375136460720\
7688301224252899792217227298959501734203018118168 - 
    4742489274613372806448375815122745867849106898006886744791788667027640553\
91418053264065676512747551145027383063583326*rr) + 
  Q7^2*Q8*(188350407217914135323726993008345717358666730201244172074615238986\
512440520515411096218616804421449701782192162473496 - 
    1267404437454241321886113736903975987403426095950481684018369567141655809\
50655175999033544777970374603443389968643700*rr) + 
  Q7^3*(101385412319427512846858478075474110574384598188437591093680358430884\
14907656113642039276644165364746702979509336910 - 248891383874248712469021101\
88166087196739742144803581906080928796649646866071952370673118335282046978735\
319257950495*rr) + Q4^2*Q6*(3182310917432107922992429930747178063953261701068\
4898523095997506918693745273350522770959801114695523407592611035958 - 
    1319117387506114701101646166449176812289983667140333253481876279725901338\
1365387582312963293190444632059573346345096*rr) + 
  Q5^2*Q6*(-84597916449069523459754445885252662787681926830046360284169759950\
07740971515544308400624274209819466182919268001154 - 
    2884963884549618279735088481603311633717350938614169196978961795823747384\
408712473822598297730999436715699105449006*rr) + 
  Q2*Q6*Q9*(75957273585277789229124379678110488586458828363431376095067776080\
5273368182797330536342635572029665378315397437258 - 
    2797974839180990704679374929218988855332016420346578088821854675348853982\
060373662165075548383360058085827842275011*rr) + 
  Q2*Q4*Q9*(14196116601053070109024077518782159367473288277176660004588503851\
98031503591049642067823023216960265991385619845638 - 
    2584194458809557624647412872350205875142708532756727361159040641195669220\
953775758807534577002535424629325226028390*rr) + 
  Q3*Q4*Q8*(32631678836421298079492522887910730328274120198506745256345416166\
78710516434314625875359592735164010819386163725607 - 
    1972628708610627469116179076238696717380098859488494010720648836128054333\
066418602103895579076086934246709302771408*rr) + 
  Q2*Q6*Q7*(27713099802339915445469421224147512588852283915360400641903091361\
52585425800838586197264618199673575741787938250108 - 
    1903781861660584061079464155215258701921131993648477383446551657359274414\
582897025869351375376764184116027094091543*rr) + 
  Q2*Q6*Q8*(-9834329940505008385674631531105168322770885901906878916179205692\
90578725247853107853301298510039176936246773719180 - 
    1516675074750144523352403314175060907045800471425555632957664954889590908\
119781508774091334542562517564793080610831*rr) + 
  Q4*Q5*Q6*(55698479970827853883777755961515830063985155405996092734848200559\
496108614230388145399488782294233435687053689241646 - 
    1437946511260985390595195466939564604889828111059711618832287064291343032\
303558488937349066270262192390126321838504*rr) + 
  Q3*Q5*Q9*(-2787689621922807665036611378632741308315630137874239400893283698\
695155748883053320493436207045377814991672321756481 - 
    5876004499691178391076591433290482406546896403411796001145546813076568980\
08089160277065117212307871575733772478244*rr) + 
  Q4*Q5^2*(-29220677614579182791021527590192715971886455923902381769176114274\
836341706738613013652065999616530913609239577212566 - 
    3578982165714605018111854746388982518104407960075233857260155158346781415\
23742751162476796829652134337756166667560*rr) + 
  Q3*Q6*Q9*(29436721679637301151702844103660363381802340034767610383288009697\
77809521675096684428519694242845534658772991105997 - 
    2593407226698718472463507307701241535726571480358097045062820890731696476\
50289248274060996104594048605338267901405*rr) + 
  Q0*Q2^2*(-30316448461897048272768677378080614918525721012805544991136804684\
0492873041460601498384589039167757475329927452210 - 
    1387637144822408701868872028300781117306107681372428835386111783907757866\
20204289580651747927095280140000250341304*rr) + 
  Q0*Q1*Q3*(-1213457295361514733760357215748129870326920597788287466880373704\
69847434625707736210414255829188199551415585268646 - 
    6515043119309732385898326051132285674502660211947373178718731705836327319\
3519103677216492001337523264826552398478*rr) + 
  Q0*Q2*Q3*(13312730545360844432242715015943440356952685596512689249079082573\
2052068589964274209375245389150744565373742244994 - 
    6430965853024119768023434448594001153131815792935452349415631798425594385\
3512890403114788890822326501727036562282*rr) + 
  Q3*Q6*Q7*(94001995612596010023487398518313565091511014371291661783955905136\
9772861680431022498569195491750759121324120023137 - 
    1931775558028867995803592067745383268768257958648512013582074016670600988\
8977161097807549149065632290233578999625*rr) + 
  Q0*Q1^2*(-21742898739323085502551587337556216978729450577003995904807524193\
584147512998024067517933631831606068667874409800 - 
    4587422680975683666400476188720873706467672388766840602980524325060669022\
581086610819113094512537596403465113600*rr) + 
  Q2^2*Q3*(-27860565615243332538212389623695829342089424587426704726418739118\
6644257955193900717733008278083118083863297770 - 8166241467214524199711562260\
20996905521800671564167903309763939303883059479672358004330229255608806364455\
508606*rr) + Q2*Q3^2*(2880847888974238131247012180364267896523587235646125968\
83722426349669909655979814682900224556051358377245674172 - 
    3534737688775680788840195625097080807795454841305439084406966648183432745\
425850527446446621649686910584863258*rr) + 
  Q3*Q4*Q9*(37004956666438861835174713855628667769528872360628666968931699893\
51314705447193180463469115824953405334526060711243 + 
    1681164793431335908092066680692621306210758726368925276082398071816983939\
22885891315312516760861327701944539389772*rr) + 
  Q0*Q1*Q2*(-3128628779843094205214123103669718124667088861408608326417918862\
86116179869696755798153809168574267798524203236182 + 
    2116498249706379975174110507287840887334175656517444352372446642990012413\
12726761647955136468156006455524831935458*rr) + 
  Q3*Q5*Q8*(-8052369222592907390094798365542263637024353852905442579012451063\
20104157179628024259679465267927711781050063854527 + 
    2787249704450552221677913189854073331517157267493541058360980911067639564\
62869608195307914328968000159792632066418*rr) + 
  Q2*Q5*Q9*(-5184118606478812498427724502481006604227086672011671562690582625\
118275571190554783225338923254825525649455570781816 + 
    3054369297843381165613817139934025450757231869806115176530419761721732665\
42644615948669491728479385149564508522194*rr) + 
  Q2*Q5*Q7*(20308225309292418139265876090093990262916490415383223883611484541\
40175963029597481139907078221238909986466352628226 + 
    4366325881631836476792737210748463196706122569654689634709574032781864614\
19425909176697875516716302558608990613772*rr) + 
  Q3*Q5*Q7*(82488389469084338789438322265056209488569369534488424934457384143\
1645708879710552362678549054124239405289766213487 + 
    5147561183923022114244203125004780014222720799260762884478549464295440061\
95010518340470920415256479644321179834578*rr) + 
  Q2*Q4*Q8*(69707118892484019460347832291745067706345634509091939153598969918\
0727277563743471245998948391227678404231889343268 + 
    5779008886362409512550068583153844696603504788072712941547688398586154873\
34682040715631841736470924252935644836428*rr) + 
  Q5^3*(706452486904587266234908684202990170232964179384337152511980977057207\
4997203781468736040902526199803657217437534530 + 5797817435171452907316151588\
06676771423762379987803904618624504550687452622013755577767589679730173498728\
215101002*rr) + Q0^2*Q1*(-280025422977806604158207768644961836391838989175992\
0293988773895463349935988299237838853062831047812637807674710368 + 
    1230329814679636682828177231990504705343437117645944176978243025216788025\
783033927095832152693017866083550054783020*rr) + 
  Q2*Q5*Q8*(-3501157059254539636696153511207726079337346695609802415146905153\
556749318166088108773667297106214963188031951462616 + 
    1327039218716766490616060629111730844044485968230521366269434921398717866\
572199566732839249699365647804838740762184*rr) + 
  Q3*Q6*Q8*(92200109800912909705995881109246002662056115597573721040055341060\
2941538256286673052966332886882041795810734983975 + 
    2378797738347635482859125148191328438081529469734147355680881471760066061\
288100410919393363537873375348091738865953*rr) + 
  Q4^3*(686598591922065572478094846820832057474873440788370648092498967159115\
48997972689991675040156926555901690554545958586 + 259127758427272879375612575\
08511055726635422817026636459200936158842391242836167148626109381692930143337\
47161049068*rr) + Q3*Q4*Q7*(-205017258945507292503314718034577308920136714025\
0521667344697887142840757284576331624010194731583941353463136266685 + 
    2799551638680849384632853846561600408507722569936688497979101752979815545\
677667943554718163793793106890712708474560*rr) + 
  Q2*Q4*Q7*(20721334851896567024241917988097537767972793113689854970535585604\
58361839822797174827018199528036527450308598146082 + 
    3692565433552597354238305732039467164270937634728998854421639052277551184\
706145367930638127439165093759696481533766*rr) + 
  Q6^3*(-90181438613512358439559858163628960752224174244719121654333723877201\
43142020340948222566951602736816399014168531894 + 736701561485724037377564144\
08412287601339510180087562799209252254110204956445028458548660733222831110490\
83431673350*rr) + Q4*Q6^2*(-2542352719465715135846941059754558559825074523788\
1163827352102235967831078967332799905675004231256363031501989634350 + 
    7371121395560749580661065801192032342510848027537229940976145997735325019\
466603651535040428532154107126219439659192*rr) + 
  Q7*Q8^2*(-26882585491767608290557625348506247472922795651140613135417264895\
962059319386970243155091420601594041991993257912534 + 
    1863765862291324851622077758838258902785150130955971710516386431055551599\
9425006304319013111855292508482033063157907*rr) + 
  Q5*Q6^2*(-48125610901868682829725114408363437468619941597454417729202409315\
88928952092420466096500496778943829679894768194450 + 
    4223426902611181201557078915441908163458566498462355246705817644836659087\
4605771790225849346837019587606714203183148*rr) + 
  Q7^2*Q9*(115381884373386281739647589322297800093434225767430439593802695532\
518377996909930734883177653891324174742429248546570 + 
    6267251985483451737268915769553493287801290406641951831980127577141965845\
7846570971297827714766228855157124661002249*rr) + 
  Q4^2*Q5*(135390668647719113073609218449433067391946620446160183967688134155\
90386567033491256367036593384429223898526721672346 + 
    6534711056063277029878350927950798457991088918905680309419381460361865658\
7506699718732007163696705664246239170087410*rr) + 
  Q7*Q8*Q9*(-6699353541027100136518427298915063928653259850293675171025078255\
61316216613881719341783920940233589146114825991884752 + 
    7115078940583612452974542645610416833695075081454694236406536779924364270\
3317030597988468543886874063448652533873951*rr) + 
  Q7*Q9^2*(128094195571463770976955809222313628571279503137747344291767311013\
843245155010710873837876970848844442842557930245044 + 
    1382913682056615124979556149875694634131429497450546814855238539814208353\
53422356509606459452789346623484486566691928*rr), 
 4604793036377952260191901652531995129972686895811321512119665641600369225435\
0871285454538735880040529710314409764*Q1*Q5*Q7 + 
  Q7^2*Q9*(276607494033567023000247777755702509934883949767643567529542299460\
0205741957267263657637262786612759586839122169168 - 
    7184164422838182037331241650328073928077316807142156533742403452757128392\
764245898332625163314129842240271567620171*rr) + 
  Q7*Q9^2*(261280716328097506820819496547874291331842776498347010473498536524\
7835450280423148057530726785905124136738372041168 - 
    5758765096661824729950000023018486860541397494665976440529630472842458680\
474611861572593769518017000204985632212800*rr) + 
  Q4*Q5*Q6*(-1145984370055378367339597693112304936605766067369307963871686545\
006991817783619121989059959874340462406669720427506 - 
    3469363489131374806041800367671032380914311818898853882480301794523457188\
561887826925063638231633949235366053163886*rr) + 
  Q4^3*(-18765066287897876237331158976614900563910242110481553418781309597755\
63903206513928030970363371997548768121210185278 - 255180012665957440735284512\
34957865054070343215760639875672379399451371425392820803608954831150932728304\
49287152678*rr) + Q4^2*Q5*(54119428838097211308707104224720081302916473115756\
75900175721765621728780822533180317062115422128376881589366471854 - 
    2297030233024017956374322028158249700837060788238044327855359511014927015\
186301706860657053506071035154688118031094*rr) + 
  Q5*Q6^2*(185913893956396641220134806852432448160512996388193579981487977050\
2810018835269182134664579843336957355063361518366 - 
    1059451148742842365550863272939486801160689265136255824183739313645002575\
410917290161723484416842814628602515285928*rr) + 
  Q7^3*(-35747390713976580250698894653762888246215383503238689259096574677976\
27716077074848595922237222750700301656889997724 - 876276117414351031177168621\
11714347217601670158082036060695323718834021347284521384849554250838051785615\
6159170951*rr) + Q5^3*(-63961586637718123415922868623247530266662412717184979\
237897351505819428754301969936108114675662583914106549963074 - 
    3820004985294648554167778885907965993862603940668909196234419779682977825\
38028931549925458578516636626008017180860*rr) + 
  Q2*Q4*Q7*(26311382898577207421741306294892991612537313652076158786353395078\
0468099365285385459655415053063484086251796565810 - 
    1516163124792169800311163258469374798810828226415414641838159497210688752\
42329125212383595741357924309336442129814*rr) + 
  Q3*Q4*Q9*(-1049807637143020984580833662916648243623637062646576501622567334\
72811683818626597814979905966722313183770972278135 - 
    1409821587791225852105909939100310450206812288464480233379329205035029134\
81732507183202872029076541289037721516601*rr) + 
  Q3*Q4*Q8*(-1977982902290497435217640300305331603367672433942589642910143615\
80646935061049432452657867819768085834058362416423 - 
    7417304783282099245426621667248970393042419342366653597486761642231469783\
1489775904717208829371049285866833408021*rr) + 
  Q3*Q6*Q7*(-1053028187011040463041591393817280708638877633838590146394315288\
6942143852728519955094487237424439297957690753983 - 
    7213328439353092233616343774699930208524575620354037568404328019974311637\
5268892571655958011705666721148932301896*rr) + 
  Q3*Q6*Q9*(-1491153955471488232482572006791879871650231304586510906836316800\
05430688975208072159842791733821171327317303441023 - 
    6553593404450924493767227820528820126691469545214653297623668738195529790\
3516674833449162096591594641900474146580*rr) + 
  Q2*Q5*Q7*(44904418454458678043448483597092662250854042362467396808762051597\
442950931254068829408676143611811795743720458974 - 
    6264880200165122793143157262914691361375781537559632814025770012614302670\
9629781902480209585363309769363920701048*rr) + 
  Q2*Q4*Q8*(39869106668343569955631477467264747517728478686339714186462335222\
277615652416143977096717690787022876053049000756 - 
    3722600731653124552568680733219913205253572695552727596883450588737967795\
0375359232302246474158572150769216723634*rr) + 
  Q3*Q6*Q8*(61728748597584891476255076839425234958657531811072988357991025363\
982103795408872770558282416010690156558413016447 - 
    3234138249198519551712582256659926989033162034411304970150103327648438160\
2654407134770447859661240637139075058092*rr) + 
  Q2*Q6*Q7*(-1240326403694602349059951688377051155634559633372156090086183458\
45994283267449068648067166861940417788384950184190 - 
    2232910466348553499975603255210705465903009140008840240061146284160559595\
6818009379863989502747570211606584720477*rr) + 
  Q3*Q5*Q8*(33399855212578056888864650054363850199806113823555461742380483823\
403502641581647879157228546362379078591888025023 - 
    6378308156653172101553503637021180520310094006551692209888270759769840034\
700083305129530731593116946606145439781*rr) + 
  Q3*Q5*Q7*(-3368127215658481402416693217062681856793442970047231025228857514\
5753707189103797371810135514211580716005819521479 - 
    3513767900087355712328774699370582312830129736025896808554922794613997362\
019311874959524092510794175231023086531*rr) + 
  Q0*Q1^2*(198709031250827428935938389772444512714775732554702786560807846880\
0072949645042583980579663420845686452392718640 - 1277078530248372064885300562\
83780459090193112805471043748842317862002094607734198984616095530459256681465\
2850100*rr) + Q0*Q1*Q2*(22433758008552199621101220436535581692001694420209632\
932433887995931258914935695859768308197172309313385355761298 - 
    6898613081613908088391838141681268110699883948241009562916614581865545287\
00450218952149909894969626279173618444*rr) + 
  Q0*Q2*Q3*(-8104816439618251101011410060396193124005613268125955468306290865\
789439565934420715872172607310523400388746478686 - 
    3129261010005215108203874642236958246323211440458868969516151718708062027\
96095647875484133422255211432740838704*rr) + 
  Q2*Q3^2*(-14179046315671790519943577093765088104809075122245407116209099374\
74964235321768267286598747528884741655241224 + 805060434880685895465071390130\
36105455394251678564707280455563890362464546315017130194933926387552448624389\
8*rr) + Q2^2*Q3*(-75755633870859080326159689423547776189730696972526904905983\
4590487570501896783866003230060000883601575911778 + 
    3426076233439833131497368894632963041771249851343649100158360488835204010\
8113989961641306140751391841687347956*rr) + 
  Q0*Q1*Q3*(50770216365027523549420677930274255570569003764067341973705952818\
90297260721233461065494918293035142727596609818 + 492762260010706533477827534\
12234955770498569759485963624972491235163152047120770673853693975795724651784\
39728572*rr) + Q0*Q2^2*(-1286695606082986628953553758267263936365708734230549\
600845711006206645089160858333222422646786011985892979580782 + 
    1053854023611759487368046150282203090930560389964672981922379337135297633\
2819203126190917029722812372549147281238*rr) + 
  Q6^3*(134338342851154269262588426954673844819041087508226951928736724060138\
9433569682751187276869652121161440318523078474 + 1240424378019357335753655691\
10896596620598741503225411868509763785778146177219731629228051205348713396125\
03811056*rr) + Q3*Q4*Q7*(2820011159946498031877489517986723038403789606449301\
23585733632756536093829134881979397012447364037430164098771049 + 
    2989703691998086679622285323374301888077136159462454962926095493546470939\
7162247851325561220538462928642195980527*rr) + 
  Q2*Q6*Q8*(50378786903435670171404494574121017411353972567363919328284502820\
463977840391346815018310495806639575579408183290 + 
    4166706080566202066408969409145380311533481263296538911955145077046538234\
9231404320588381586231452103303306060151*rr) + 
  Q2*Q4*Q9*(-2977820266263401867331199963549207171579875342566982737289562207\
91545305004779361516622595234729937412436004748058 + 
    6482114069683961229593983623898570936812032062957639434771967794076282854\
3852984467144947215861004207927178989590*rr) + 
  Q2*Q5*Q8*(14424012598791963152027233376227240426173073668944431930173718517\
8011420614351411243228474839886307522026878086768 + 
    9287738353102094326614829238327844040201579677597442604802268878474806880\
2975514541531066874875845234503877568674*rr) + 
  Q2*Q6*Q9*(-2710255645518660432438045515259725522281123555347504328096575818\
37195076084629640634047564706545653008204629469556 + 
    9397856870792923536175974717779774090475116825976657889793373657119307530\
5460970950187977912264811126398705073513*rr) + 
  Q3*Q5*Q9*(37809380562878574719237408219985253786858200595535473340799610457\
323916275776845779850011470056973240483006593157 + 
    1077011207377708222182664041636620886943790327427244652842227428607519713\
59245584820502831560850872724087165779111*rr) + 
  Q2*Q5*Q9*(15514103025572777654243647972359098689102038705047935087226634460\
6859056421607021056993819058272915716417457907384 + 
    1388365737328309412683446551067780818818665625334441878156759648659203215\
52809057642620518210951954749656329727240*rr) + 
  Q0^2*Q1*(172006456707945882865971621886014128704166082930246282092131442795\
288687928568933478105556549688074505200065023920 + 
    1969143146512651610135732105366604753002545498829018265713768651647348383\
56861822015016643958091592141666085006448*rr) + 
  Q7*Q8^2*(278034961193708699635617046874905034742688855137294456743415863084\
0682042039962484213150790735660329012381596463300 + 
    4433415940430246980443378453685420060277728546402033670627821900018367479\
90002763695913838013254383523438759457513*rr) + 
  Q4^2*Q6*(-40136497053045934133676061614711262886553357378547017629819420636\
96584369997976874931483475261013091050572891215586 + 
    5533814143962612096270257322893646632022168525907195959461736839922607365\
06208948887142223914273700444849137401492*rr) + 
  Q5^2*Q6*(109081335393576296017248404548328201873049419295662051824114343145\
0327485336696184021297625447770759953515717271910 + 
    5952636796688161699583315807714559869888780199707889254378981124019045809\
95907340792431522563317399235881191117558*rr) + 
  Q4*Q6^2*(332170129457007308320355422620317907358649264414203632508788042731\
6222222883326216785382281790234695479586222663518 + 
    1673555982788857798618445916606929363164168597048210878932658083068231775\
282157048897438452229012982108396967768748*rr) + 
  Q4*Q5^2*(541810455078314186644371188188999505745296918580563317004943147465\
912479775081323534751194321966469509368098186198 + 
    1850078508635312774306621511837938265733331216985635837993835772256777396\
705822737182814390715732393585644550506056*rr) + 
  Q7^2*Q8*(-11314353968276210053880701464707199007619079439290237866080007529\
743688270382837157645224979564388432775171242278244 + 
    2873766117000149761984637175821906485477848037020826015975518875389221674\
359923640138299893335553983981479893333538*rr) + 
  Q7*Q8*Q9*(11227714822354581608113381387892210099758391128991288984351663631\
285384434968632588585647679214857098572358117606562 + 
    1594988843517528373516248104455291682930393833815639259637501307397945945\
6140701503273444691731888535356343384813529*rr) + 
  Q0^3*(-19232165576229275959840420065702319592017520917065819887811509466435\
040360358650834141934784099963099028485564401484 + 
    1659635680686207040285478641229708115013975862050167790521595184087089896\
3648701209332007437281010999559214850945330*rr), 
 1573304287429133688898899731281765002740668022735534849974219094213459485356\
988102253030073475901384765102409000270*Q1*Q5*Q8 + 
  Q7^2*Q9*(135967867414707145303022642133291912172423970814337382192494426993\
452094052607784292693044579362433485324934308601224 - 
    1253390716964554663835515571847504515180435212066018612721082969760207911\
76971651182618008613624390001854734297466265*rr) + 
  Q7*Q9^2*(544448117322966753469341230260891570521043237829595514126665580639\
73748651576344849208312827270040514485516314675928 - 
    1067188112130039170968755242387782582907988941283535566948794900119087900\
93424638166770316263213249686534048099877872*rr) + 
  Q4*Q5*Q6*(-3054621246716786958317525774780180199707545132670176921404635301\
8058511589257659228381082653054425805755636998880064 - 
    7248101796428375494732277503003020020570878269824067670909366875683438033\
3558020835777696894630338388527871393065698*rr) + 
  Q4^3*(-23475454051189450694033991018716063566335159007590994650766580696571\
402487473268430283387925702019477134102378733112 - 
    5344261760926850515235228759549751166805679157430323256390783984263874541\
4132861400256641950360169017653206223972318*rr) + 
  Q4^2*Q5*(125887941771294988939375152755570654284007845806038812219949983505\
429845328385856070848694300293280543701966797194440 - 
    3875120805430075552090564192684849004947084001284142016920696246665995601\
0157389930214858287347702618753278848057123*rr) + 
  Q7^3*(-60772822986109462107254271914735175469781410006783884603222591432983\
706904735464094941094973978223073048546737459120 - 
    3027439063702358636464585769232925455402294055395421517828771419453272123\
8933084183389500667937976906984529215251595*rr) + 
  Q5*Q6^2*(494615039015415152369628544201494442055230043987159439176889227965\
28947048365868489814318994696791729163095805058388 - 
    9110582807766253260054616807510143032491302503316735572221054678341299003\
786352181333652161691855279134382628193565*rr) + 
  Q5^3*(-87227726299835122105773159805088231023192328270000415027839817754042\
27317164229892772997816409279617583796121197828 - 544475603778883503702609338\
40973819394370823438818350218422060498410189511329726204629107232371935535187\
20905278690*rr) + Q5^2*Q6*(18998373877832570049885109150660518603733590354236\
131937619635942286251231215001297627784602952551421684521093993014 - 
    3574913082872826694252769054681181109737742834967642721915756504816670709\
581441750645084386965883555355101577266553*rr) + 
  Q3*Q4*Q9*(-1352702077584809005107856924361028286827066278288390893263558396\
218800975186066463409804033151988295836812915623033 - 
    3067858635504068848695352996560406620244793144312074686020105636395265195\
939606667497541337527142928420937081128319*rr) + 
  Q2*Q4*Q7*(59931124267337899152546100841427972427126020877643427600389234955\
98697295441122375494314553222362709800671389510586 - 
    2429209062854269461573174133187878317387000952835192655239744621204651450\
923972703600300987424453523664243952379686*rr) + 
  Q3*Q4*Q8*(-3251252265705244451644321257294473310371176030549005039193629404\
639932889235602239934536738475447831598076317427743 - 
    1965589831532268450339232854404307977499741163294626190737805577031357508\
373085876038200441251394977705556197235431*rr) + 
  Q3*Q6*Q7*(64428874185358290919030642907551652988049459751149005513694169596\
0604147051534908917529021024797245609623348134885 - 
    1892444753132915476914987197543183946472618513672382377295633269444787188\
745960956702404899262863816522538120202281*rr) + 
  Q3*Q6*Q9*(-2998243004359049203808040985965539829115293221218494415924344474\
446802478284085940887687052678152213682201068226445 - 
    1574456759613059275075615473573825072444345434951240931067402267368851268\
071204045457701374745910914567155032553911*rr) + 
  Q2*Q5*Q7*(25643328384375158849862723930482237220771394144436921708349324262\
48264242539022630719605464788862239055873914476572 - 
    9484153255933470004092413605141229953005116322527262273846250526037069410\
58519055204557753080087229216284709139578*rr) + 
  Q3*Q6*Q8*(73833187564003918781727155813973936295968336098265089082195132498\
5218768701905999033084700420153807298426473486153 - 
    7174421318018707068127883308946908288680369732713752098672306363809841803\
99355404827748112204065060381445657132525*rr) + 
  Q2*Q4*Q8*(13045924363699236380331628761347327603406719951029405323486829671\
98244311769589581137729227996812246836275601456148 - 
    7035996610370170025652945628200817175180341380695674194392639977095427348\
95025056358212190321146778130126686414224*rr) + 
  Q2*Q6*Q7*(-2620230067850266256524418749506823453502933812393263373602730306\
656412507694166733343201756705745066267409072988358 - 
    5650740417676683595721932129862598422923739513305233177831838105687484282\
41023996885694178171034179261775316460934*rr) + 
  Q3*Q5*Q8*(91004355216585677444330759599634013472901954043679303401130864758\
7396701217088207207256733507340715092237255384943 - 
    3766450109351575188669200088949269905313016380309005925584391824944138639\
19223197530724069756944267307158722330999*rr) + 
  Q0*Q2*Q3*(-1806088103160038701578481358717252487510170318013607694506327149\
65812849310865593293730949176106748065272567293362 - 
    6395916431214094474238651337252926321790596343020686237622340074378386618\
6031266345914822323018933163221225222952*rr) + 
  Q0*Q1^2*(624956914599477220108585584404676662482431515081994424880031559734\
48727555585504230783659958876372386943288762660 - 238364425367543153632721535\
73076981427651324321775942500299841808313542675915752778138856034090736959206\
989252020*rr) + Q2*Q3^2*(7132363738033548109407488453096945146969510736939042\
642013050903569540791424162084400585501069907026058566412 + 
    1608947454535264025232370029934697890187044484449563646636634647106387563\
4259247916257874408262448624687163034*rr) + 
  Q2^2*Q3*(444337345683908284610187080099451730538559482231002090762943351377\
11955922388788474132409301708877721495298074 + 527043914290600194926197519715\
04351231746621469170095193112960655130255399436751721865374678185587478808642\
0520*rr) + Q0*Q1*Q2*(50574920770730100002171406079096805727918159856717161239\
9741065761809514031887900972383663557713458336475937263738 + 
    3207032816528640511571210254299308473393802834946633380545225348741097896\
4799980546324246596799675775224482560216*rr) + 
  Q0*Q1*Q3*(86285968125686950531637133604659335375053037474923305795361622099\
791584735365977056221134933024560088294564688142 + 
    1203097586752523404133218611167072019102225587075631535997047252906847916\
14607328587578624915497217111122535531088*rr) + 
  Q0*Q2^2*(-90796482878206510800090742085575531443028318778234621588347719487\
444256226527973041561098717462667576877732262134 + 
    1926126056913595281477649664552623194853702896996982086800057212761241049\
59914543724097212133758787999424606406320*rr) + 
  Q2*Q4*Q9*(-5313829608118049528198450955995834782682799892979236655217271119\
850897083271268728859398651537026696733790122586340 + 
    5837285985823144641597540516462907462838972966170986237580042590082381385\
67984540754185791008209348056794209909756*rr) + 
  Q2*Q6*Q8*(12389528020218366494601747769367783404131814005126832108857740035\
07200636002668294296908201994576670042641283402484 + 
    6346758628611225554628101609012123811472421239198956658251308684412732910\
92926160395713237200266797605629815249650*rr) + 
  Q3*Q5*Q7*(-8177003037974287106469042878295517438133948782298560777966252081\
55392761863602260098726158698982854051726672147837 + 
    8621155813703607521994483324678708772426437037360161971025228552845220620\
43972557955929880883273330666525665503169*rr) + 
  Q2*Q6*Q9*(-6667851512252608173439740464867357824597151508570336353269657923\
573744445752003213952023364122151444298984373578856 + 
    1175324354995817497302259053466190600042362822288926291212154560148650288\
790671265587672692109919627171776718575166*rr) + 
  Q3*Q4*Q7*(56646284597954606625259281501246495406368071312517927615767102264\
03255538879964175819921596728098028834786612579555 + 
    1435291635225645221154366661612342143735263308270032638680240977440929187\
449095754847721378809581440362160391941975*rr) + 
  Q4^2*Q6*(-80977809312772542176270017001194093774440683117715456369570527516\
823001919441240161039199645401985684849819726128336 + 
    1467277851657426498532450530759051663532760973931046638651352106916586552\
350120367334814194827415103379928600033061*rr) + 
  Q3*Q5*Q9*(28798610361422567245291052280586163741158562739914356923202173927\
0694670476420982928454125656620508242046242908831 + 
    1734506818045078027026086776025442312873522644726114389783055089029681937\
506848630828956008430033323990845791285413*rr) + 
  Q6^3*(236484317505101337291532044677643333966855480743954435916513763170435\
04772046760511124087319247544605878657198248290 + 193884268538862584687867484\
04502446461921538855632668508190392149754808001964982483456008786943266300128\
39747848162*rr) + Q2*Q5*Q8*(2574190409447629130724269886438749266944693603618\
262396585821330096479630970507730575924125317357316962633888014204 + 
    2893584620364588090961956206669679249252992284401986042840677244111046637\
492268343231753748765026113345448325237398*rr) + 
  Q2*Q5*Q9*(14368134954721892049033339506969672827130887133413743744284521241\
99508596620811880261684248081244529877678149693854 + 
    2923021513558991175266383530463415696791841397472589656082038227501780603\
355211920973506055500750055861735415073488*rr) + 
  Q0^2*Q1*(546878847810133181487896844972692961748955322069517543970473513719\
562920092820775024647171651115397331355460736900 + 
    4674815000941867752445180129833796319492827366494772470433239574199050187\
603358037431732328240338297885674531071734*rr) + 
  Q4*Q6^2*(614103038277880851346312732633544101499078533802596644481799310083\
66238022464071034566124132922382516118210168838102 + 
    3579171913923530937901535196099486243503606575458186798820105453545513768\
3652471124232931951164635436186212701847915*rr) + 
  Q7*Q8^2*(402061773711537027796366278118174742427818062486283631094610111623\
07475376165963836821185774479681649494136895719422 + 
    3712820912103517887406007280191093841125671016842300889266504892544954404\
1458467146625908088035898200255838664584212*rr) + 
  Q7^2*Q8*(-27036522887121592637472678957044563316240337626337182090926155087\
9655056077918843586495086215010788641121291102726830 + 
    4069122611130517108549814489364778956126885799469324589109164323017511295\
3464302974012090362961091461141848060288157*rr) + 
  Q4*Q5^2*(116303161524453845618723888191120486960202211887472509497967562676\
86292892004271155682678908406949968954218944186990 + 
    4735005424936621869582470992051102446152483906008151602618525813132403833\
4756685990154663832149673786680158013019173*rr) + 
  Q0^3*(-39662575451820699549478763735617364934095720004500042427400856335346\
4131238644985481090534815588456675399628228682676 + 
    2750544248256815357122596904743572714384414901801468485109016753761793612\
94346072201460564200194983766257152747065634*rr) + 
  Q7*Q8*Q9*(16322626196321452037001040501428689337274225683996308474166677855\
3736696981037494497368951406665642116342454599488406 + 
    3139718458073779833629244609472182297840875188290675928656222804583773763\
92528423725940638912443371638145028521235641*rr), 
 9439825724574802133393398387690590016444008136413209099845314565280756912141\
928613518180440855408308590614454001620*Q1*Q5*Q9 + 
  Q0^3*(108956889262813523974814391379178387301642324878420410280644999656423\
4035490664198841538542281486723777031026650150596 - 
    2986076317626706912991135888128798101377117440977847098425204536302363525\
325459051147188214964240383474476727044620550*rr) + 
  Q7*Q8*Q9*(-4017264893055255278190504925432973882167746826410566817307613356\
986676136943672846437570462056753129513990939689093906 - 
    1332623037329213707133951643311188159741760334191983185868092942637044740\
085764019657486297198659332352389477069038315*rr) + 
  Q7^2*Q8*(141403192804510088723810706393253683929687584931675375136947816449\
8093726008897517514123523414336207874005577220948692 - 
    3398531182599129490467619055781665370834311936666541276872247092216660617\
10146732733845502092499685970924525231863864*rr) + 
  Q4^2*Q6*(275846104227981192693936224388035101838018466856450927969431853647\
588661916401930850539991124158399762668621286161818 - 
    1627763793228269573723783012350491639462529909816239966773450011154106479\
58886006618764566728485026132707133256524694*rr) + 
  Q4*Q5^2*(-13952527730057901633684638877535716004549133773539433413351097206\
2402935896953566985412354505410130516433525296216242 - 
    1544408967200777662590752350439818826697895876687630985005822790332450051\
91425109947836676432594978286552459389286166*rr) + 
  Q4*Q6^2*(-39407346024477929277070142370524769544718511874324394332917732477\
0912743590203999126704827246478502558265024870886874 - 
    3324966087420406075494592701444493448529604978273860681591789388143946316\
3874983162549654452231463106291940860935226*rr) + 
  Q2*Q6*Q9*(20112352092817232641529522760902397301800279201154271366630753735\
458862891628531857716133273191950305287529872975008 - 
    2200138120603202668382227190217758300390908607741397953301961209566666832\
6801602502661767600000197154310815394320369*rr) + 
  Q2*Q4*Q9*(19271001836103186574749662152004294891051959831152136130975993781\
429161420994290394516526874376331979813542935235686 - 
    1880616836887627471492895975613732682279051873808842085690198627192845965\
4979625518252234981280551358957628860773922*rr) + 
  Q2*Q5*Q9*(-3129699401948405883513967148869997203351417418780620652019391589\
6034042509425605332063845907128729664146283377378980 - 
    1225722141761070682176543572631432002790709219287673919819587016108269906\
8631433914023009952491600972034526334945948*rr) + 
  Q3*Q5*Q9*(-8915059477047130444035618248090996706067328795789681195457080226\
519930159438578155198952927291697182581254525993159 - 
    9735298070354845360756015963268993176299998382156131748729124929510823124\
293593586121470991956862485820337284565039*rr) + 
  Q0^2*Q1*(-12732954557273373889199768377508988218870354994240102217360336750\
632466496008159308393004747485225829847632404312936 - 
    8781191903140588120136454355348109789790844527963252624146774123512407737\
094241750499053679068850212213063798797828*rr) + 
  Q2*Q6*Q8*(-4552883825902634167542014467592336734012201456296019888880241445\
771800598762344610680830763792613991239304051577678 - 
    5251500911780923426637932144972930258118533202703721398081487960442453110\
949960383551624734055488816624499165610347*rr) + 
  Q2*Q6*Q7*(19187918549118570139322586532282444932453309520153871926558150404\
515520532907536559509204840448531563378296499263102 - 
    4310576786812411951516139109785412976706882058099414736730130825071749496\
117017586368981807370971524972773659398483*rr) + 
  Q3*Q5*Q7*(82425773976367810609625771256018735907862053594274472898966091815\
30795295938702073061528407001055436291001660387573 - 
    3514866736573944168990226953065003738527442811881929504380179691091368331\
256050252103035034965299860246506634712117*rr) + 
  Q3*Q4*Q8*(25900486253955137272769734749713638493290204523929636141144545207\
138545541874044154531618357342681469362635756079545 - 
    1555429894653302585867718140362844025836490790747697824256298651923803067\
192533914804296728801592748101805337715979*rr) + 
  Q0*Q2^2*(-10317719983943884479664291775255895820692647083442520542506888405\
63395033166640589482423434851508284363541229839902 - 
    1410936567470648279211901778997434503748223972689676430781413552717779745\
811139197913201861542774596769477588898378*rr) + 
  Q7^3*(155437688834322117874287963038038021712225000156134206714156313667144\
143065270521085050397563307715910865161132578320 - 
    9321182431559042737265949921129443892496253246324557595988186286398952979\
66890402497949738786072437687248640288915*rr) + 
  Q0*Q1*Q3*(-1515682131161302548685967887110501347218851764255482649717926555\
058124652596011709805652116837246324825196034427926 - 
    7185686441921952505114706288387938986075443020386664233572732547989786248\
53165941234752586566150750935301970167392*rr) + 
  Q0*Q2*Q3*(92907979169324681046880574516037055881006451453176706191304864591\
5833242579678145409181850058912754366159120437282 - 
    2314861155396250206541332798123206184655613867673540919258901243226025460\
97825548568782425164407661392488434618060*rr) + 
  Q0*Q1^2*(-22874471533782729169437191405469324012473817332588039739481341809\
3244195710624870778864451056973298374950081621240 - 
    1469064514804381247243717895244642047990471009607074423018817010079856785\
14397687414119182228737982367682628858740*rr) + 
  Q2^2*Q3*(-12479856463594620293206485086936404595011633869671184286840057572\
81141407961091207967435800524512394757279205178 - 514880256465391712761738289\
35797918523445567830910793665390178681869117649860058505321198782398256006998\
08266312*rr) + Q2*Q3^2*(83910658476927600990994047108181614813801471622724801\
3206895350787186602311610592361880217719262343549669259800 - 
    6366843878719863718407285197995795969393581876496359867479615177337099087\
34563895331815412554810032715641720294*rr) + 
  Q2*Q5*Q8*(-2783342465346524793462240604019378762676721740331688012737456031\
4102718527664969529958881787942160260822958959306600 + 
    2785308973900466343397995041882872596837430276712922652421616465272322163\
36885808570796158876355617198694746583882*rr) + 
  Q7*Q8^2*(-21349510865800293420969406411920189914976618378338179144563749573\
1992818951401749028969146126696777820085635458011632 + 
    6172729150580772518733203481418337327664182821733347198104207298394082246\
89475508961064029237611642989505913320155*rr) + 
  Q0*Q1*Q2*(-2584908730895863843815826080039965593925701968578402990407459049\
959128874649073711738994197505918110486454048201230 + 
    8888743521806853935924837328454025811311237321309474706034591470210274754\
69590353777763426977023741402812316437704*rr) + 
  Q3*Q5*Q8*(-8542887478426660601648784145547133449572029257067077564191803657\
930900593094308278009117494683250722976668766325425 + 
    1209132102488078628978674410920251506419939797862521377512548475506657014\
201138541565542510177989245914001315720309*rr) + 
  Q3*Q6*Q7*(54306139960771610938050142735288182005709687665417655228768713210\
46619088749540824391079488768630117521935869098249 + 
    1391139752826316055416990437075331197418998732719389362991358449402387226\
249587114289165920666486330333485557355252*rr) + 
  Q3*Q6*Q9*(23142706597211465711715277410610954302634928963870280905841573364\
347962274222785810374662320090227155741574609821309 + 
    2856674687253012444668273170928926608091503738276117503556579147505136118\
322385953807547671731677272900051984277472*rr) + 
  Q2*Q4*Q8*(-2423454727413704868073048995647358477726350696078922353025247942\
73065139551004424659508866715534647117855713112400 + 
    5683540599636239481739741956455708277999487480751851887365157568141335183\
275963974722498903084310667723749760847294*rr) + 
  Q5^2*Q6*(-16738559949040191847070288265303158023933768419751886179320483542\
9871630263583360829076880138795895015470698314262226 + 
    7009013295288258371592517180634986224485248416625052445588536953510321533\
450516426620529751568699333382831588228144*rr) + 
  Q2*Q5*Q7*(76581949541056084122265070637368383513843646374607089512852305539\
08745945783095542771724002691438211080544159493538 + 
    8047570982093611861548433077698476882806940019398915631591462691513297082\
984026874818314185847902805495306396101620*rr) + 
  Q3*Q4*Q9*(21050224068478481237143197211203246220098779116100963962581352226\
129608815716393063906020824089745496989723332150517 + 
    9336935268851507661232894510305469371636645658094266214779947320532765173\
181746432470553311081139291166674553820917*rr) + 
  Q3*Q4*Q7*(-2933720853786310792384566763150076633493306274607968876327678580\
1236470705492655364534511913373130861240284558869715 + 
    1037515833636005699653666109850371042041602201918409715305068159262870767\
4081224568892474048704056846647718419470125*rr) + 
  Q3*Q6*Q8*(-5438660428057030531855500059398366117404865700495993878616414974\
830561271794840299007706601710919068846812600008541 + 
    1459828242550136935090883123725152751318911570710615399325413709720285531\
0532670209363126991189595660695160530408256*rr) + 
  Q2*Q4*Q7*(-9109383839607867314644624024904746208363514713062687275219150191\
215759152452051386930568426333035466574010118077818 + 
    2827718502847303529548739664686879800295393869090332175214937111547446030\
7000917455767736993070667066437213786290634*rr) + 
  Q6^3*(-12254523827770702409941686483331180756063750573563911334014329516514\
5714691864796908856549525057438344752749159582238 + 
    5255641869911392829404204223734334123152511449694564243366544435015449368\
6917047965150506310607191727478334319668396*rr) + 
  Q5^3*(837223814950446728520453633848085505630181357767431032564074977727265\
27146667180402931443537564081853027948359135426 + 584558304624077897925714156\
19224148660355224077605289314032625444995542968659089657232932647920277878350\
884904733564*rr) + Q4^3*(3872205610867681611637021038273990661009973443601712\
37192197024110440361708376249080697793301859361063726814808231206 + 
    1709667760400189031482261389275272738622589012087442552299973593476162787\
19260950415175486496414108401529690996613162*rr) + 
  Q7^2*Q9*(259185009715744482276208825356616578431757127345307227476818918720\
095800004242933482436792988215113127951140727970992 + 
    2271104285190727978567099260635666708638804993372533426831659788627933577\
77882990788859734680125672450658642052899193*rr) + 
  Q5*Q6^2*(-13159011617207185609933107354712500084937922391208080873427718203\
2652868156260991631446909185676865178952014634614086 + 
    2488953947786355363172785119418179864977501229113703838584426842743084140\
28693971831937303981775126024636847859046806*rr) + 
  Q4*Q5*Q6*(44403127704725640892061354926991974674636162984990107355333534678\
0035285553102437176672692413990413240165136429893770 + 
    2679066710268145770787028264751685451616379335947336450733830866918572356\
50445361916317623062463737829426107489594038*rr) + 
  Q4^2*Q5*(-29495843409852443806356888530765678133616670779033905649825310361\
6023509444456034287729430536931488166476888516241838 + 
    4347019084589401379601950545451033411116684932217294025186253764211692354\
41726889885299905472040446300337138306499336*rr) + 
  Q7*Q9^2*(716208271410662073847428701418416750037144843175799117667257396862\
742524599451972492678539357548608279890693661081372 + 
    1111557114435146078225191356774781962706458714318109621462338370336876556\
406307203006470902625855965869548025466037460*rr), 
 1534931012125984086730633884177331709990895631937107170706555213866789741811\
6957095151512911960013509903438136588*Q1*Q6*Q7 + 
  Q0^3*(-28747642261405000048274034719866173681917147849125121689796245926573\
45641003601247419556537689770105660367402006804 - 198400774542650597825534558\
88291157855117403051358739445614423435894836982689374075430675552371927164875\
17552604306*rr) + Q7^3*(-3213235191805262959145045596842244927375254618015124\
4059524087085250353778693457597773597682325720463802594791244 - 
    5990161561624854056887003293805854768304699031953785385805879306247054349\
47926785514516537203182130637656320414249*rr) + 
  Q4*Q5*Q6*(31685377093751773253251088452213907609657603272386390652874120551\
9581678502739837682298817481217430177757077563338 - 
    5445361674346799806768670238013376803969347942917508841784826328366466649\
47276022410298653368054090608104952823038*rr) + 
  Q7^2*Q8*(-37983569888965869658682869699114357374134510673015990755337793448\
5623474410839713990218478184781475905306454779256 - 
    4035038513789942292796332318194425356474708266355635706722671770147164818\
51853480441440829899110485017073145186702*rr) + 
  Q4^3*(368875064408486072265909709038491036389387487140461871542247674316927\
820426062484804904315277281100625639954675118 - 29337823807583739187782145299\
47966540674545755603184778700675534220608499321990656878906607179604014447878\
46881834*rr) + Q4^2*Q6*(-5406285439161307431974555910426328145802572617836223\
09374759331535968495552052593584955205161435954309166436491870 - 
    2245577940744051624948552941465476453541843218165892937516427583074660933\
53507780359184895975294788926404109006008*rr) + 
  Q5^3*(163056766890111242826011123883046006233264959914392480403013886111944\
47206376165276341165452729895342041275091570 - 477371102293617386418311790330\
68689518076854567452422858683418901031159359832910703733112750886010591142602\
296732*rr) + Q3*Q4*Q8*(526285474882048892241902783338255544858092608564559272\
5755503717674732986252273758843419120448370876778656807263 - 
    2464435476520615725700522141230532514064603065116654925852880387359723788\
6108601224537545849004512497272079168577*rr) + 
  Q2*Q6*Q9*(-3081009488227498354145835217510537016349134099690236103851868447\
0795656686990965475085343186674309858210539144012 - 
    2367263865996251412094159980371437995974057359916528180842987291996779249\
5169504147215103236231130692227339255209*rr) + 
  Q2*Q4*Q9*(-2598342492992494261763582629088056790487775754194741545516300391\
6721417759021852031552098274880702279373211368106 - 
    2329587349374458814255592463945701847158300642888250891617744545428790135\
9068749617483523339861263046766206879518*rr) + 
  Q3*Q6*Q7*(26860993160312769339988168870373311823119003167431215919292654450\
330695866819300550591083136247781561111934410515 - 
    2139843732690530802729647845933208724344547996576375058773230821040754313\
0347487142751141190898650790380188673386*rr) + 
  Q3*Q4*Q9*(15646686184334223768858966858888066005164559699748854690647339482\
245440436468110838557076287894338013456069384503 - 
    1413339509051015165645270904022216712992262604773989460662634730661905588\
6796839812828975095550325135635084222373*rr) + 
  Q3*Q6*Q9*(-5161757921538765666537073454767319499337240865688303896305830065\
221938379811043824190500102443313519578662673821 - 
    1262905688531961607214237525832800433186192085100569709505559534296749297\
2513651841486064303729642426085785406470*rr) + 
  Q2*Q6*Q7*(11556406213285763400126175809999289092278707148774282970799051974\
708275629545392388973681702751777380862994983202 - 
    8982990000917138005455844677552727869201223140662696371367462961248037434\
126316248965993835337668066215957273359*rr) + 
  Q7^2*Q9*(185840004290678228889166055717675715883753280490320275767416479030\
5223957335116778353006140820240971527278481624336 - 
    5656141380832043863403700573729135871373135271257604613668714790079923420\
436047476206044656658827514571681734413*rr) + 
  Q3*Q5*Q7*(16109647454446037286204923157465689500373265680317000839271264655\
52013191008494217997884726688935879000910509091 - 429734989387863259863329310\
97613205541877715420461053563932558668949162989093620792724177508127179753955\
28231611*rr) + Q2*Q5*Q7*(1654307736809141799028456177762902282946676392984550\
6897575970859881484451394597109613934668130090097471470712510 - 
    2947882885117326572822637824118620701384611377510646578300518661357199603\
328590912304769176805245983042370360296*rr) + 
  Q2*Q6*Q8*(35418611888862377357629785137028602759011873545317337319561232252\
02823444909393524081765456248029504174784699222 - 593152539114630575673266708\
40714887822988576383530336008046654384141205471696801082393392803657756890624\
1957071*rr) + Q0*Q2^2*(-24733585339064455827502618832266289012110505626009026\
62498573132454569586856429998430726350300769657013383554282 - 
    4040629224242139253728399120371580877998705577369214690157151446730475257\
68085698537427448240102995775308544202*rr) + 
  Q0*Q2*Q3*(-3306547147635095247080160961698258939460650433636525024276287496\
94728654423553932076135713422956876471254925970 - 390937533495469409251093953\
95644745530273129729950840296014102961177384441934162060043196276731924778466\
7647324*rr) + Q0*Q1^2*(133078727532146566726209772631820441356268052961972342\
568368477805332479640758568762116359120916866479198408760 - 
    6479768056064370880036974311776953044424050860231959331135128149083290654\
7719756437914690640876003752609648380*rr) + 
  Q2*Q3^2*(259464871747196330391504746782884026358644729022855662669031194893\
168482188656252924560010909966121661198360 + 24770052907261674323647775792691\
2942171179102903126593471900983260505873540553797023773132372928352796555342*
     rr) + Q2^2*Q3*(197751499142940425312697075913497336265233665896508642295\
0296706958933789213610083176928221716277826062623034 + 
    5264011651174691905147690702067046350794067448395368820805294708798641415\
85641119802215018217550903269215424*rr) + 
  Q0*Q1*Q3*(-8776546378349074470707683125766486536121953694884636603278256625\
98561698086253082042705342765628630202864336394 + 486593475546651184440187087\
67440176499876762728665353381951848614899903341732713547110779482843828675900\
4529640*rr) + Q0*Q1*Q2*(22073544430599064553004569987485360587045875893989281\
4037223853045028796904976799252315293969506715146064978782 + 
    1653641459087678870411212304007171970907746910309763029650965040019460277\
861685411349247794709764782693702883048*rr) + 
  Q3*Q5*Q8*(-6326904064323558729603283347182236334522615792036716306942545656\
508358433999693737336087940505714692714827905831 + 
    2447708556926350480562423102133316905309656751538649226059923334602532401\
535174223910452061208291425873716058059*rr) + 
  Q2*Q4*Q8*(12529776109872804594598377160496300137846394024164935165018373472\
868332605313072703172063833276668902320575089056 + 
    3144407146252784619598847562368343974217916032878392337393145688318088036\
325918976820117272232203469364255000798*rr) + 
  Q3*Q5*Q9*(-1517063736394340365605331889731189880937692782387384770510564478\
4420559166667992419118221753381742763640535748757 + 
    7241846890995326390717429127711698398212238098854347129151831225772634379\
696781277869753417618477393570361909215*rr) + 
  Q2*Q5*Q9*(-2757545108283838934391381925319862502684848143973851505722007338\
3825716494300288061073924416431125695890007232844 + 
    1066842835308008429524607665788991524039100780251270406398393170395812120\
0572394834251848097403952461578616663600*rr) + 
  Q3*Q6*Q8*(-1025440526535020730714622301490567546380686495390323690668623683\
6487496279717600155152484998125492106748139359779 + 
    1426082785803492980510837069064065226058178655912892295134435741025871938\
6674364174613847412930206221821451905082*rr) + 
  Q2*Q5*Q8*(-2693911925100810747415336911829641291124176290940173584400592515\
0116378391185996740123775996195291183501256312724 + 
    2311719249208643042460972003289321698270723020211796375891669813447414489\
2426273868350623567922351880277994254106*rr) + 
  Q3*Q4*Q7*(12292217865568085710887463866794261974129654414546456300525946467\
110234889968518130046433067594875842860587510211 + 
    2578342868857940109374451577449617017757313915708831211477817914553169740\
3940933801963206081067076443577490188311*rr) + 
  Q2*Q4*Q7*(50122823288677526351531321689525083783342482314222995089777523103\
185495504596611763173509480722325856859729384166 + 
    2642915853946211494486951331811285829668443240420236650412055571542824966\
1011978304591951773204535466198339480906*rr) + 
  Q5^2*Q6*(805001367766369227112486830170670043061119541176592194203160949648\
64761009902145720302660720284049138018278621890 + 270323552480266942823882701\
13189551199415346194798898631612439847760554682829817486642621173172735465188\
234311170*rr) + Q0^2*Q1*(-385236529083173178374793797212976704474637939616507\
87667020013778553553409546242538102192589551590150793608329600 + 
    3608922408608608797331018396916678051818242054388408108031478439870520069\
4279646023402953945515851839823109430592*rr) + 
  Q6^3*(-24162035453727845692633155897706195075404276488830229517697776142447\
805194977357588809563580240689536804959146106 + 12807691353791449747143413660\
08540422165981268059446757403924427103970193942767096836010989117624592597532\
88636752*rr) + Q7*Q8^2*(44695060129694851811271164690664937250836138652088688\
4392572396335773548351355070451493892060029100344540028947092 + 
    1381757135160950349778297353705072962113289136561728095584619347784245768\
30015253551688116453413230180905843916707*rr) + 
  Q4*Q5^2*(-27703798720917790119270443023965948307092452621489056498840937222\
2764070686784711771550512119866202021253673585558 + 
    1496490206012009170482945638796978043470642527834737618487430194992461584\
76579476971823425406634887033838157781012*rr) + 
  Q7*Q9^2*(154338446372167757344636931174542122741428857586014591620276964179\
9916427643308452393917316470555770895289716914292 + 
    2834911989337832602281384759398633240938386832282008286967106377004432818\
75458451622521805223945009014925363568652*rr) + 
  Q5*Q6^2*(195057683975802303750789587575500654496154143792584248498725740286\
589162789914488809799843323294735259511234272490 + 
    2985676890579105749291926208108312920401701418114933908801905640144186178\
86056115812074050664555642676326042725060*rr) + 
  Q4^2*Q5*(645835525382689233310985957120468010645450501580110249160295973834\
268710019534901061675982943983318802293472832290 + 
    3475427326429166386108438791629389403596223985399678814064911174149292292\
58590792460828545295077867403464908405438*rr) + 
  Q4*Q6^2*(128330774451791915693414497115429083402815420586427826422108292518\
2108462645323761103833052692136447103918505450 + 3563311600590054670094334945\
42865479301960582682960253174385683386474097170880074861553420790632500621596\
742202844*rr) + Q7*Q8*Q9*(-41745844475640321158335142040612566296914200174137\
07837179569986531300210156284709816058206078586478425863427145314 + 
    1006256803366969109326226228508466073208860875021457156638198756659076927\
483914388937293699146886554856364269360935*rr), 
 9439825724574802133393398387690590016444008136413209099845314565280756912141\
928613518180440855408308590614454001620*Q1*Q6*Q8 + 
  Q0^3*(-12412736735796801767559435450538416531325636168565594586138631542568\
89521995219642987718292622107819027517473850905804 - 
    1618220765598494159129246893879422620948328501146096011908350994872678939\
197137047656159471221566334333024882503260944*rr) + 
  Q7^2*Q8*(723857905378149408670293631826436067368934736547115924418494189912\
54127266626925938984664923806746086824051217002580 - 
    3997137252035120490935090470733406122342212492523458446906342787706752329\
15775146648898613654073298682676881648381022*rr) + 
  Q4^2*Q6*(-96492706334052695769479403928872002458603107862736379036980139652\
394156516250987995216145738679763705438307411734244 - 
    2311240583995060137909806746342857754183021380157050049009080941533087254\
33385204911337086223331905930414277912430696*rr) + 
  Q7^3*(-28063375286958520932414906310109955928343210232928466102514945358718\
287048149302600388889211465688739649559900080670 - 
    2255823464972388667198697357241871926339651906626112930641417172226230228\
55214002481024544218771360592596769109375020*rr) + 
  Q4*Q5*Q6*(47372902517108509225767534937705446236753985620936095512223349865\
7477039693472912364734533732401539331035579793721824 - 
    1370076955397250189087670739929702376993096493083009743305659405072532437\
42423913352126672925314171633337340601898202*rr) + 
  Q4^3*(322198830992819833797049241103505286831199113136311202094031907040437\
067309031017187808138094570817006998763360324672 - 
    5948741203038235703721390473610620378487940233896484410636678579127872247\
7261249793447624230743918304814952998207342*rr) + 
  Q5^3*(312781964998806827977880546266637912990907481940306056076695418688980\
98944817531103396837679407724618033937550155028 - 323176637720617589865936451\
56989920558306404480257151916084181251650607040445082753229098887507590293653\
410462058650*rr) + Q2*Q6*Q9*(-44337600514379666180538594989190176030690579527\
77261914623065725853241532867105017961645531815523375867972071399734 - 
    2027650323247258462092219968357704728387960870884129442138466730116592203\
9862441764470651412365903036827048721079836*rr) + 
  Q2*Q4*Q9*(-1538155136885968908282312004504856518849682275200618375622193382\
703032275053188826366102365938320551997660092458280 - 
    1608107347102662172601181316900741609481581096272434993848442115075826465\
5286105753890266978519061046976783266296066*rr) + 
  Q3*Q4*Q8*(14361553587849824495099119253345304906671226370632747967420074695\
825157323061235239764927976375164270908987594894878 - 
    1070719433997072887518857208502268877109353645306921111090717268465117599\
0635386519616627687479188959190412283271449*rr) + 
  Q3*Q6*Q9*(81016266508456560168570844396505842534092088607407265733312129963\
69030310773843352064023839979188886390131216105660 - 
    9363562403657686059104218315977535078809954029683426981254996464900108518\
099837880990510555723647220472471733033749*rr) + 
  Q3*Q5*Q7*(-1544349457372115350267203729026522410552947752849170517009601538\
261426922118030000919036007052263340177024984485418 - 
    6602400299680408235589342673089125794595366912680817692127934743705154139\
415032392204561716287448428271940327412119*rr) + 
  Q2*Q6*Q7*(11961327228498035487332633541619544000778482112624257913220038624\
446536218905231154644839776897149138000677960900518 - 
    6197283310708124671509956370412888562238081549997554090635242518110696182\
485304476371350679835098856531773028887286*rr) + 
  Q3*Q4*Q9*(14419213257675672284752764961674902581380408105764191045997727291\
103612598695729067344230146279523909920394608780238 - 
    3524080940441105230107660981999905555193722196858905157471836548835846728\
514293831123055779922014385997976227601761*rr) + 
  Q3*Q6*Q7*(14649856943714896378133149658754389995220675341388572104693745075\
882402801097228933060786340754780187904523132180920 - 
    2526335756220851670183962219126319487265690391442222433008492976234848731\
769251276054683421146234965438959087870009*rr) + 
  Q0*Q2^2*(-11017813667851730487234054386549592597690606926644672963409324550\
43249370529277047568410533380306106538804709503756 - 
    5834566266865604640667543127988146669446484027007068465139486363130402533\
40760927285381186558160143225231800353330*rr) + 
  Q0*Q2*Q3*(17409792334011746201232876042832743664701993146962527976364648406\
8684563840762514584712934435833408663844437525232 - 
    3230876563982536228070915809821653140465635298670817800421015678520954870\
02344890329953594269169892628862249192538*rr) + 
  Q0*Q1^2*(719795963706759946531688133409797078385628028620069963830251443475\
78536454761059311039937797685504921312427884680 - 191571514889135215609478297\
37232067315381402684351892361806445346532871974145083404585161987290447548890\
586442000*rr) + Q2^2*Q3*(-129951148222206761407015614721081608430684476108712\
5458010528274561561829847471279104720278746298004660051313624 + 
    9302451753163792575822545759829360686280892470441186809764928767863499351\
26836633120664593487432233004998540910*rr) + 
  Q2*Q3^2*(-12387977440486762602459641700584176755319823250925044666406483416\
39852381188355183148845879119907138570244940772 + 101083450811927792031980466\
52447720374908233014407233660354365247017958640729162980370366427696804129813\
05633436*rr) + Q0*Q1*Q3*(-973293118885116093312154291351878860493362241614099\
628171382570914805344097085972466387851633274667598466654499872 + 
    1563602788846980238852292803269262676150614243775515619721202795294986559\
58023148453077676007513903817044127925682*rr) + 
  Q0*Q1*Q2*(-7650170061243716485758984745760133515678703752498895139390365658\
96924569670708914366279248349901564595665328853168 + 
    1084438636011700229722709965208879207487264183515375928625714029932712778\
993057922832515989120939158844148766668994*rr) + 
  Q2*Q5*Q7*(24439742475994276850737426818355873263178231279312524996152556682\
55928766956309133795798192019057739651941817280668 + 
    1386286364679254658652566355875939821976830125861885098893250986422302808\
926094974603186769818297145168028686367268*rr) + 
  Q3*Q5*Q8*(-3612222600177073105362618328135537217921532157602034260042378068\
307832480315530601875051339083782629937297159349598 + 
    1521441825040860019741385597093259029741785070244268840606387232753240268\
555474838618130799173786366090780239613439*rr) + 
  Q2*Q5*Q9*(-1582533907504239289846009574427643523108997576234427438561022437\
6782120942853737223918422557200698709600809694277304 + 
    2201102511126998124945697839356649893126568803911568548163704603778851707\
134345005711213897115047008462015124520802*rr) + 
  Q3*Q5*Q9*(-1190138141103900154609793808392283437642053292680614773350935823\
4975813051580950839989413196959090706851078110231026 + 
    2588344018650993720260097854042839889974749577271810137016703182306557507\
948107136327778646697666774142485059785157*rr) + 
  Q2*Q6*Q8*(72392490042644535567049811602162052305818581071259698585897204203\
4506880883158912129287492588517387313612241879426 + 
    3246570963426214631750834987855543588470343143299743817649145582963972337\
878172724959276913355003209749039040493070*rr) + 
  Q3*Q6*Q8*(-3935776829497879104829858607109234007485739982314553123043159554\
73194177409064275247158778155384153672235010281848 + 
    3561721076140105379818192905152756813156940252225975480825134174386045634\
579696194952440183591351703728403428195125*rr) + 
  Q2*Q5*Q8*(-2237052154635952883281361542508265300420911936650147218465058414\
4274003276656821619274011366637048428569773530646324 + 
    4201281528968301345128223357707135832906902497944976282061206977996310671\
607237422512135015524949578387094443369242*rr) + 
  Q2*Q4*Q8*(26565432175143759255527826518063525091596057155369585629903094109\
54938734170891473269300542297992492598775108670512 + 
    4619294939851712881982008826039458215540351558273950456085979587358450256\
120676297896270125565462748886066877408724*rr) + 
  Q4*Q5^2*(-28981785810907307830599908731929473106556089437046874008341403472\
1818789848393077693155164918177014019277337127227220 + 
    9818867173106714337990433708587186659781025380988806482476605817029397154\
570253061516519453657120007933870121523752*rr) + 
  Q0^2*Q1*(-27887943100810859666411354530124520001923027038444635097013328854\
770134154659713160633122492344835478552509281801160 + 
    1385416677325304738678475774243846255692730258713750436816054335770929726\
9512731308236488094490710132363831044514436*rr) + 
  Q3*Q4*Q7*(-7624310560996479405458740846423714328919106729765021276856853714\
818661419826944945780373368464442172968539518867150 + 
    1742367670314779123354848709899228515464908642220781695856778942296089590\
0863775405117479203863632025290170997237915*rr) + 
  Q2*Q4*Q7*(11896502637289431584092785025858677956195639996058347203367599575\
878939993347692479785812496377052463105325124582944 + 
    2333646377763484096739126978856085269137869122264717473507030375572714680\
9795303654568303421150529480768387751200666*rr) + 
  Q7*Q8*Q9*(-2628799405878130786115776039983311806347496459763935805734663805\
558426476477723377052072019649851484985953018239764866 + 
    3367974715056780818229282840183765065476449414357218508801959009798330383\
4418890685801897628417955358700074184721784*rr) + 
  Q5^2*Q6*(-24584108764800859123336923874407840068923918366523600263065008005\
326880839193503457999829001745668783191375556139824 + 
    4696986646434262417730018805572563621940276858753353553433394150867245263\
6719623443085765689068645658945619278309988*rr) + 
  Q5*Q6^2*(640383080695099872638564230139860079931840089802661401821656341094\
64312967502998282906645236889217824313866868182372 + 
    8526628214100906903538152047606031168559603359746290207921963667255039929\
9510161184543723893089069871519583427616960*rr) + 
  Q6^3*(203734257124044365714762912529794578449032131921038064070684591127091\
30701250302587191233608688423739858171220779220 + 101366791263567058215836050\
80525183009126085632155269932315663217592961390854625999081851481261185551225\
3680329059258*rr) + Q7*Q8^2*(139196032407600719526641011081467702336360045959\
262650159672410115850257671430479733012410524348260885224503811002258 + 
    1213424499084465018124472052654924401039515794848365378985841251205397314\
18226954402355582105404798862584901011433598*rr) + 
  Q4*Q6^2*(-25231183899342905521814501486622227956237042809537957320187614394\
1760467813018302216304047319767807687669910091101332 + 
    1659909249233440852716176498749134442276156102522388221557047468397731125\
92085962050318111629228494027205606513695540*rr) + 
  Q7^2*Q9*(102675111118672978821842574948640552546654738540583576050400085121\
1164738262927892411645653420101412973684352461149886 + 
    2750596638486422930719416006542062651815203078926521703052673128976475734\
10457834721858799549926695334745425188150730*rr) + 
  Q7*Q9^2*(778819044040769450579675826223847241664898969448572679504962828018\
784942240886921070203227333185110268181218971746672 + 
    3600741576427397484815501175921334538050542532056978635655190265524354682\
24891774501986062554622302387957884321399602*rr) + 
  Q4^2*Q5*(138536212554448950248454252597919246003174817862508740067595696942\
911022170714812892183387611935871185616435300688320 + 
    3621875025980708570906033330263973963771580072580870868078016291547002326\
82291584031625375066964297380952549588413908*rr), 
 9439825724574802133393398387690590016444008136413209099845314565280756912141\
928613518180440855408308590614454001620*Q1*Q6*Q9 + 
  Q0^3*(-89539274872186179898311085804578507620574361555005115913981554886114\
0647457777076295882450255034396618201934132995976 - 
    5519136820968794387458505638621488473016626449856358581245277592060429087\
05284328868474084238134184628729501827479210*rr) + 
  Q4*Q5*Q6*(19683851720913079229454699127233579486222321711185382665262908557\
2041520078464826851335386424845894311706980286134970 - 
    1047836654547134969081741898292986807460996392272244860871220524700290742\
62463090949866760068502855210942195043325848*rr) + 
  Q7*Q8^2*(236489945459430565837520255440293877000666128953681761923825708065\
130147494399022208806510857760580265206031655725562 - 
    9907380828296848193051480003799972197914955263377612581284431919179267016\
1602508803548816471812379934788164561696235*rr) + 
  Q7^2*Q9*(824643002475747293933686253099935533213754025485498845636950565759\
574280168642138475732520279874521667796358592272398 - 
    6807460393310126414855728884299898135087215545381447600342077373713910230\
7255587990677424129848606122304933639669583*rr) + 
  Q7*Q8*Q9*(-1647594819893742030690240877630838761161646880191001602643881850\
930192582765978566629110019840481765441054175735888724 - 
    3109788637697968751924656202712380747813709729672654419112264916619596881\
9204233358516116416453235865508521373826145*rr) + 
  Q7^3*(-18826014805673543919084315550511908110567886296253767150256780131775\
9550191147393587024206001719667246898647283531710 - 
    2964872782879200702229025307898842782676610931969592756265711735595139712\
3648874392649757243315910390106414065915545*rr) + 
  Q7^2*Q8*(304744464701030272237820511763092772776754988679788546740147688233\
533017976859784800346615750822019362786353674834588 - 
    2406414572064050618702597416141980910174472369104152113015001369504050073\
9291572052612555016018061782799343182152356*rr) + 
  Q5^3*(132761145815096866133981470140958670136660507105745988127840938762018\
47205823451213370048109696577391289339860211814 - 194288503273109286867358041\
78333970092437966523397328154339161058225337105734997454614585732406925059725\
219544729794*rr) + Q4^2*Q6*(1729508807811258786796549029374286293968906834769\
893876385598716524112282199411764227482578393117508268020583179582 - 
    1849132925706047295765608636466802210849893516571116155058878883977466574\
4770980498178982902645201675167497743564296*rr) + 
  Q2*Q4*Q9*(39044765609226812245631047109390824284601815897844675829404043954\
91808792371436103273844163744961716419207503000454 - 
    7903116674703096758496909145861819594181309770255720014786345284895320917\
447079133808790116186895879646259528833828*rr) + 
  Q2*Q6*Q7*(88292681543474382934896027495267022046947092740567205616266606699\
51677323995996334837432713868606801843016750859588 - 
    5785937671392522825230176035065734736919560158845046064149879717511881408\
487625614596929547891669325560777596718017*rr) + 
  Q2*Q5*Q8*(-1127398035688233087641890781214169472010113842682508865617290521\
0947530142359008068937587404482025780675807099026860 - 
    4462263567634736420233150418357963822672961943566644782825899722151573989\
370732072535018339338916603343625386706672*rr) + 
  Q3*Q6*Q7*(35403387716792143782719266119479818654186387997653492212390351779\
15057622762595189878188909490240539684708554960011 - 
    4389504001551498307303340195963159742797913754921384525947253206367549919\
808852419445667085630912394920515124552787*rr) + 
  Q3*Q5*Q7*(-3911922603298969875886859469016099107118723971534884535756317770\
781087395893837961068245325941897926009069744872843 - 
    4125738959003438105067706103274922222812334781633118791012665152198510443\
586139472145165685022315819323102234560978*rr) + 
  Q2*Q6*Q9*(10081703268018358781369882714047435371364749937474081139570051523\
133101969809905013190532316211296422820707007622762 - 
    3605882332747924196689242867542771815275965768966924919059276705186213191\
373892665573708408776885249784624241371421*rr) + 
  Q3*Q4*Q8*(61476684739421129427294848644723190627036390685718044349054829171\
84049088894851355211940300926512434685610026171245 - 
    3351929951930211654045805029140423823321236742535702759734780583908223217\
838219999178879199139643909647008863284546*rr) + 
  Q6^3*(391897525347402270901477827287763699369161324169747331087018058261595\
82070609306973752780797738570761491630532886018 - 329722460050991188869527983\
67652188113726041106760115100801953191543297371989835339005094515642707856740\
23481259046*rr) + Q2*Q5*Q9*(-419057444795133553875920881716438757048112470854\
6905617444807166667613591405294941301923126149205826072389611169120 - 
    3249331084844495147498002422599417031697775789187883769623343085356032917\
216365762747510332108838614493258015171922*rr) + 
  Q2*Q6*Q8*(16278238921893988220292732832506734618450963569918082879141536178\
21867553208009067722330244397211698079325589934788 - 
    1741801465994253863800206396524999795488818495463790794226053586163106819\
317548886344926551743479432489382130471453*rr) + 
  Q0*Q2^2*(-17153764651614304114795330197919774521137930952062931319412992030\
3812731453751733271345739214317879367667025379638 - 
    4429969484919300233576628254491023924986326738251318780141466007304974222\
51299704333851167814422931819224312940412*rr) + 
  Q3*Q6*Q9*(43963731972481950482866348546429289219966975482547623006173712993\
87613872912137500804194201790371793168844638132271 - 
    1051227393993034091392219989208271554934358543677017104768518826387609412\
30401249054419809980015039026191307610207*rr) + 
  Q0*Q1*Q3*(-2374251868852635015492657891655876161567964702170213248168085661\
16804044587173433296531379369492778874479333614714 - 
    8874472213074806965724400555636661089250153560569460065750542772345650688\
0519110882811626212712172976880875334518*rr) + 
  Q0*Q1^2*(-35883270761033679178944617652086066360657732928472409654072882572\
120764410336834397976379502455994417581836601760 - 
    3019980733181037332405677322664597274491320008588273266483894781749830663\
6629580246743090475233890430609094932140*rr) + 
  Q2^2*Q3*(-56736622464103041476385656678730848903094012360974660544241742356\
4663742647692373248127185832495416793965660422 - 1286040761785295500754439326\
58668560527054011252241803029415137670416302853631658476874861840142828088225\
1262698*rr) + Q2*Q3^2*(-79557738082549347941096774570643121644154883753538920\
4625460659002677648191601359971956374273901421759065031300 + 
    5989960119469821750362785439177239864077467977214173803206037150094378748\
79587392436607606444529437624380283834*rr) + 
  Q0*Q2*Q3*(57393696994644348300862780995014372247658679407194196853146218370\
4852333188064727402334899759269214703964804731518 + 
    1366341725538065404846475905178593978815818933889937798315987360082962996\
52766268342310407445041887656259786606450*rr) + 
  Q0*Q1*Q2*(-6986363976999772443460637234652205812563355663417346959076143838\
03344141621286413573766033891103463856761412883130 + 
    3584369694201866309101758772932924052707524264968638558371555300084503446\
08542030760872797431394307082510641488906*rr) + 
  Q3*Q5*Q8*(24270436756864193253470673176596559374303209005804482571975994796\
35721026359981808939926870757222638527393232619855 + 
    1691987339191908520836543227752636434845319161912044155617849079223895020\
107614439245094663143770091826812286360726*rr) + 
  Q3*Q4*Q9*(94135932774253967175632567606105469941431689083965844669089897555\
14359630104342140054956287395013830069051863963373 + 
    2012017021653429060155411436939342260668236360070907327854168700083804224\
884621541044577864427199678246519990669478*rr) + 
  Q3*Q5*Q9*(-2604551821075179535521752125022941398734826187597815894241946629\
531854661136539120208693435163308623487842748305851 + 
    2967931597275739007953864343687528066078437778602890473534047217965011801\
392523673891454078736480861240510212178744*rr) + 
  Q2*Q4*Q8*(-1793787260586719569608726540947879632385618307526714462052038346\
741768479219310257164708200551555509904339987006680 + 
    4022813845083469400612074111797694801696025229355352755961156905027615043\
979406798290318185619552317388687709670706*rr) + 
  Q4^3*(161796379615893219939382251332264055110892405484649636994060861243673\
024321047713232702080377900254338209463261988094 + 
    4212243183682639193490936149376245616039437128904795392059395541509487928\
929590293061609757884601136448512151353388*rr) + 
  Q3*Q4*Q7*(-1183046824348346417596346922341163147588328485393142368990147654\
7087708173833747467334724309001109521628477218063155 + 
    5033017263668714061113047864757331227296642345671165547195291702959768126\
983561479484617748372478277645219830025350*rr) + 
  Q2*Q5*Q7*(-2062542585659236410922660998181092450459924549688091990922480901\
713765645261590561148675518593924138785711833533458 + 
    5214817289764984848095153541430222896263194877336761447829481793146640633\
780102052255747492542671657764218314080460*rr) + 
  Q3*Q6*Q8*(37648113735623513532891001341859523904041212065670294850394123108\
86269922343296801604657931380162243612950750678901 + 
    7251644417089117713140633670629063778157560314139581565735494756543724417\
373205489306382385674899181514346142312639*rr) + 
  Q2*Q4*Q7*(-6928980699948384085697709463398713958425938592428917572340112516\
67622761216552722430536135784850905864480299774722 + 
    1282990789159376856683690637425755792595584805692826696338902864386288327\
3943419045142414522493116024146905424008296*rr) + 
  Q0^2*Q1*(-64525477522517236354470424021237843627074609374567682937464446009\
14814969338906064822275968982691238985950827094744 + 
    1329276817612324105204466148675187413794592576374470553191168147391058332\
3860139972443194388581273892736950579735908*rr) + 
  Q4*Q5^2*(-19132584427079737976910437666226696449615795074055705811795023325\
3501635309434065793264883367153019689931369167469938 + 
    1611346461354049385474480804191887971681940147837458824487195551163364673\
8221779128108861036051588177578040634413336*rr) + 
  Q4*Q6^2*(-41584780854382043141335602837880142474604188992211767644198359145\
733472533223170817202942377659985980386386743263906 + 
    4510752536857824462306788861893090040480174225010582905403008729796941156\
3488289582550803824236771152664827535288456*rr) + 
  Q5^2*Q6*(685592238901455624819860733275266603763314882171701593642236637955\
01288249506981005243266474772635464530021860657866 + 
    6329299959440243563217550102545615388038723339262952341131180011391968390\
4919600469929447540243428426117665547562366*rr) + 
  Q5*Q6^2*(-92274995158833648293364322727052830835558090634772430366038479975\
437676833789696166307442387860336375484590716809234 + 
    8145056325176148966592292873404685479855772469089854042230633855135509725\
2996033402968539921058053648222424792930364*rr) + 
  Q4^2*Q5*(749692073893518280602496507406463327305951518398094247221939331572\
8543014654071858796139891207825209800223306624178 + 
    2607590910679444402317167439409536173090879231456829327740639122836787553\
91692039081189871361084225455250490226006174*rr) + 
  Q7*Q9^2*(188083062568480299481807086258349089286493556061368411745282126386\
718327042408251595207250298450477526907031914853888 + 
    3032941546532156639907464051590524136522911656884205314393200301638503923\
06330916647767507243679552367803929353665470*rr), 
 2601455892319399732471057143288986837381199656256131544183043411198510021183\
068130537615715753707611764822031996660*Q8^3 + 
  Q0^3*(-81356575170470205638283948811747034257350813700797847528906466369033\
16772906908684956942967689706462569411383793556 - 865233857178127671113205738\
61077627705291651903233791441964403059916775824996008387138056526496837093374\
24440971756*rr) + Q7^2*Q8*(96883711313906717442937688984726741974633530011584\
3122204916558736706501475107283684093287211630765979198704710060 - 
    1724248187146242650998096307881509607436073503773441132290441232081705811\
070890614348312473814318224646130583564888*rr) + 
  Q4*Q5*Q6*(18077888664971185596331900677358879391402974277900457397327232680\
4887932094515906925381404085099973601047074978416 - 
    1519833742566818013367442383018936398138322170431017257175592577089918441\
863620022104469257609096509514336713347878*rr) + 
  Q4^3*(579629776205004880555568237652810863259270151783814335076694112183477\
720050667883144147463903927022854321576776768 - 78013791152454562735187251486\
43793747429083430341818190243623456503258895466535638827524223090947804707705\
81548598*rr) + Q7^3*(-4500152629242821647212454258684389750548727181963233922\
16947945176722844106562342114851163177350227182316844904130 - 
    6714567709339817888720993749957123259119393347584443426796842198835900542\
37670377922556402097953844275243597747650*rr) + 
  Q5^3*(218230876528408805573196472158520264528531243050694335330488109976356\
500209835008953592906613857767424199814012452 - 12275530735915964541242245068\
84280456347536651396121062536541985045185827877661677116962630209626560921199\
82804030*rr) + Q2*Q6*Q9*(-111714502380615197184879485354554976655189026684379\
578875198427088993016942883835751578756613383272885541766244886 - 
    7019831899341505331210109971500953420858545854679861314167506932006374550\
8638291441461905589079901657985855888764*rr) + 
  Q2*Q6*Q7*(97533704232809992044061385859751867168169985853463713435075753731\
23765433298430678462573243043568431888877340322 - 547785674966234770005901598\
57287069247785977566216736624119812962267551245421749838781185287634640575772\
196355394*rr) + Q3*Q4*Q8*(-32039569630168754040982908363350431479117327037153\
57336383886999063059217856003472266015122274557709177125889448 - 
    4567470722354880231668901990331177289522056787301693604815724039058383326\
1387288503661030274149263521366966983131*rr) + 
  Q2*Q4*Q9*(-7214051588649703785012224477001328517187287189457763705834510918\
7516124871637770938947547371560854863495034131640 - 
    4495054556758203824367213834343967942702630072845975845880168417651316078\
4450549317910244961784365053947104596314*rr) + 
  Q3*Q6*Q7*(51530091274725713856206340656775103121164360649090218875028706758\
084803178227407093880432510129084910508326529190 - 
    3586276143546040507006740574175335533219426376942258835572028450246866634\
3873764370713063728692227161842851320771*rr) + 
  Q3*Q4*Q9*(28820214557825895494884841220300677377481581754897797553765858776\
912663733560358990234046273108175301220750220032 - 
    3391548537851461294903872153623690967752094649039236181592281539257707226\
5808660022396429598923060703701632012439*rr) + 
  Q3*Q6*Q9*(11089840737842113929628820879094016077601977806087768477284287021\
403299844684040329414887950671118997010480270230 - 
    2859620118484860115670223992543573616324961902588725551841983156232038193\
0336804794195110661780211183928696764871*rr) + 
  Q3*Q5*Q7*(-1526942667284128105152797122314837338001779882701122486544809824\
6106683385919938199572898086555971194007193591732 - 
    1508586266117709693365768609463358423377363262060306267755019281451213018\
2655435190635661465463196121945282545521*rr) + 
  Q2*Q6*Q8*(12639625693481645937369500297414230485616406560006155416164812243\
051903014151932851635884141936817104371644902094 - 
    1032450723529194256128330911006284360183328840036769713570375947367359924\
3344244777518635536451208834308086889490*rr) + 
  Q0*Q2*Q3*(18790120845568108726824724780521491384533576497950540432965166620\
79641246928347210020562317040377797966749292268 - 233817522307299995031272105\
24217553094110847575320675191174696582245499426840124059097056781296198641645\
31125122*rr) + Q0*Q2^2*(-7978074851502970956828584881659608741617665560466114\
579845337937893114353822172970085892899100817856650054628184 - 
    2283942138559894446813921947476619795615705911736228229998475273267456816\
58237096686088953670409048369765330970*rr) + 
  Q2^2*Q3*(194533269508472197119909532627054813458127443452768868071528833755\
01104379311926661465745314900405669366041004 - 149277819275838872571567089540\
44725713971009527030250023838984649489971073647360446577451932044495022515432\
570*rr) + Q2*Q3^2*(9653216526892692228880784956290584139323260690156383212094\
584125832317846230568440256555767143287294692506412 + 
    1700114033501361145470754155776349114842317907404023361658253076115863830\
929574259760679484199721693014605944*rr) + 
  Q0*Q1*Q3*(-2274123635074019415956297088312787314682816413973677226399593116\
211728293312205415389262298325703409699618661508 + 
    1074516965140495218696625135866670812601450216401880701253151472725104030\
447441310848240956621325334480841399138*rr) + 
  Q0*Q1*Q2*(19032291820122090026212363036716653359648616329897200312604642123\
46317368485019844902679526562355424751233936868 + 630866905632322460576267735\
18604763802726125492274504635476524933823789993452228021390148101682936042287\
05772106*rr) + Q3*Q5*Q9*(-554928915767211610174970199115889603694718837544756\
64440548332140305063775717853103362100425862722012777831513084 + 
    1583553238022528272310431279147761753715999516746700633779986962542550844\
8095858489043449444764936339855977420083*rr) + 
  Q2*Q4*Q8*(61700495450888822432088287540922501306844819654385760947128913267\
019048217155162836230351793349344887741413505308 + 
    2241612978806659460348312529055547304569345035163967827973258059860043698\
4080619480770745091380856089710179141216*rr) + 
  Q3*Q5*Q8*(38945059477143336563797910886343557715091104972497531558342376287\
18086697711960896076459126539515077359735148 + 311224215099296494493576813168\
27450793494805839220336090897284066439185621859521885333005211672761155986467\
554681*rr) + Q2*Q5*Q7*(309852543241018283858893366492386853601101648424595317\
90960135407506003012864967451063098033247524471144930512552 + 
    3298853262167914230275550130000195338528058419596486115112121056558838178\
6264840901963082286260070237715395026292*rr) + 
  Q2*Q4*Q7*(12488849657325366253251337242032285117676904808823658909793046273\
2877162837025059410922842159571369405219900150636 + 
    4413092875280335220245866885328754039583153860877748255587962350151580601\
4465867493023143325874141935201092953234*rr) + 
  Q2*Q5*Q9*(-8807441181400147412563982612855986647223010397415442493481151797\
2891936749637178640777696658495247407622679825496 + 
    4808364002943134089923111794707332774472285701485500898669174818015484967\
7959135734596950857494445225526324657438*rr) + 
  Q3*Q6*Q8*(-1265657282145460861880783933295032381976037990757907545924129574\
5036055003570569378158673630551359208881993081882 + 
    5029561325104155770946195333898126771643742371038592986094442932273314591\
0866200371049581811146758612865816791735*rr) + 
  Q4^2*Q6*(-14680750243404775810302310264637442972432405831851545766008196010\
68166788116115438279828199536566546306562358813396 + 
    5078724545605535858618768252851324247357254250641167797369557934126973618\
9068845061598732201079824907951247405166*rr) + 
  Q2*Q5*Q8*(-4765594774075031510801919447929360714363143490662757932547658870\
9483192813837398909366349459150188683389078716976 + 
    5289864445079162566747563532325789686951845959522759117140323503113409558\
5471249696884776261588260997235795023238*rr) + 
  Q3*Q4*Q7*(34977744807218194529583208725475318112646053830541457466876159190\
682341530050684090222795587096511674981691098700 + 
    7300829125061957362965171359665955190563709386352436045745890196905204480\
0178386300946994250164616802711444556525*rr) + 
  Q0^2*Q1*(-39374615141986621922586405954925064374256252067331718850200301240\
946482491791373340218451361740385480378650131760 + 
    9963475915478242764753204332906043778487276613883984233688627494462941259\
0249460456968946840813622212698375602064*rr) + 
  Q6^3*(290243589137522835618653547181692488015188170354841144944877241542240\
912781417402714215201803618524733196527636920 + 11005668480700633176753119482\
21767348067947248289165632211434027292046726238563600359192027446580991782304\
33580422*rr) + Q5^2*Q6*(-1456163747929042756518829665375923921731083178486399\
02269305888171658717053383114647668783728404776833204612102516 + 
    1183355906035972267664317501008703883464129664011400037729683937287801212\
86395410878340309058516248377755663496222*rr) + 
  Q7^2*Q9*(459657961785038463765453039111074864783226130142339661277760957220\
9691717041030935595875508281024080921221756073494 + 
    1245444219557820118616203673047783842840431166535672502511833391462875847\
15880536980203729514174509848222486548460*rr) + 
  Q4*Q5^2*(-13315252749475860403858438018792655800183503263521211601919145186\
09323879970881920024695146661259758075994593249760 + 
    1842738690439287903629712530388634445026440676383603053074090295836608212\
65924907088586303955889801462844907299638*rr) + 
  Q5*Q6^2*(-25773995654498571859791945541201857084729420710746070056328184910\
2600099569570397561418280181224732445222619950252 + 
    5494025936971435759526915506676278202869639177521380073737574846591675820\
36655157864728362348013093908306393618470*rr) + 
  Q4*Q6^2*(-23316853240332638348125861539936099182797096032719902981351574150\
601779298331183116410414554150525615988024211888 + 
    8157588336772803703260585153386030985719506841160815930530356342254929554\
28226439668295528592352058667151637964170*rr) + 
  Q7*Q8^2*(-15367922983070234649865109544844469077977097573949244072047917482\
80163991307700607714814077827835132946704230947778 + 
    8322127105732029735765495579115024746899549453413417267320489382545835161\
37917258882489147118374508885434858345462*rr) + 
  Q4^2*Q5*(100294779411795786971590570302479587112222209258998617565669934322\
5197212106648148958473357431802018960806739806960 + 
    1340878089665985114251790760961863008811346323758372928604994239755729704\
085695795824180282367105084753176677852062*rr) + 
  Q7*Q9^2*(367626741201311519105563652503095338553651066583718331285481500902\
8579999428229983727192106018148902527729924497228 + 
    2318108894337325311699496880115514333491443355561980682774972693243602988\
185614216517475855796287162752736307169118*rr) + 
  Q7*Q8*Q9*(-1099273139322174665341170639503698156952041922909553874866254574\
8107391197408150932699922265835548787358951167478734 + 
    2788848101748993992449289339448505867376006172520304411004941115520411848\
116737918407070886306233758924028058319846*rr), 
 2601455892319399732471057143288986837381199656256131544183043411198510021183\
068130537615715753707611764822031996660*Q8^2*Q9 + 
  Q0^3*(-78590442225446401652421840360201546963799944638350143881981004195235\
43736255819897159869815134013695629650870220364 - 190306417362641173544472508\
83116510149836337447765565168516960133313833212152407443711419970189521533752\
82739900500*rr) + Q4*Q5*Q6*(4360370422832299471856163625960066765709877420818\
66841075149477484455466750763647781702367795576732795453086047120 - 
    1319446672091469379763137642861805284326526609847284929723326868368347878\
633826357908460078157680671570743959252062*rr) + 
  Q7^2*Q9*(226150151486594981925129337505934388500803677815202929346759915769\
9794798036861181697122894851061032038689513373222 - 
    1134274796437928265427539217237463816381308942065272662767255096315243440\
654291542992308890546698004515091646515092*rr) + 
  Q4^3*(310441461382744253635845061923434474631842344744154610851588462077749\
112564672422942845694566451194664826234624576 - 63161240809188760618214768769\
90307749752932643496558575898446628481405596376029188388174178454462218590490\
20799438*rr) + Q7^2*Q8*(-2479931807736393418492490082249713478480440175233353\
49786656784347907859228239750570248671622936927485532503300288 - 
    6242579898494272617091121590814817439139433507871616794863855666886498180\
28059096519645036027890403141779923917644*rr) + 
  Q7^3*(-58189695491103193777412640336179358910706752197455347658865221023380\
9136035398950305527546861746527645248714678550 - 3817085925745625373321035157\
38196608771918526759577065929269639872789047680018051958255801123689708762966\
848860010*rr) + Q7*Q9^2*(3056533432487649018358014764375871597970271463311554\
567279462404094619666537239570290767301419883241522563951513072 - 
    1940422991613426108141076485311410662575792759755468350109279800757071956\
71350807277301210616690003648623907394170*rr) + 
  Q4^2*Q6*(-86406208082856597278656182533129210581722243455146655569939948391\
2231733394115994100790108867350510502602404740572 - 
    1505456675847635510915025143683259831173718238667331015081128002883326726\
96759334842503179893738819603923659664634*rr) + 
  Q5^3*(-10585967730399108413219113834057676164722412933470702420935270377704\
1574453092432020773466028575291520175606452364 - 1188750166026296642015935586\
60443069932492572505216570197139095485577168200160992992681527904086447472770\
842619806*rr) + Q6^3*(1989112796696734400929935918876493164368021406242032238\
38736371098715535437151174003598820247380868294340443160352 - 
    6446442112982658622733834168745803275589114850345418603583750714281348540\
3105918519460010041812154608871450260114*rr) + 
  Q2*Q6*Q9*(-2234322828825191104786133359547776278737417139277463791881246339\
0070819385695190663503036971926970337685346854442 - 
    3690023930913670431165675781910980710015534249830910361099979517586997054\
0594841932665147431694087168573228457844*rr) + 
  Q2*Q6*Q7*(-1417051491709140543767352761386360188989462418918877586628340543\
9882845687073804538093394384747172027426228688418 - 
    3610622728027657226653143985247478009774833256776412824278618914602048139\
5663489097656887006452750394910625097638*rr) + 
  Q3*Q6*Q9*(11223536239075788589412413016971257667580121179190209071391200633\
443681001635552201111754063877280688355845890054 - 
    3330957858044669001766832924349799448148177058043161956740939226187182382\
2687484439682808761217310593089407165583*rr) + 
  Q3*Q4*Q8*(-2267385858358043930655569478600437140766220996139588432132141788\
887540930125932414516151342688682449237136782760 - 
    3299009222861819635655490605612252576567202675356123543689288565381302940\
1520660181462392711976832132143317147659*rr) + 
  Q3*Q4*Q9*(13993036785262489151800513505489041546226291714962906456182919260\
964738415703179874658167958993324393840554667392 - 
    3233440469898523225967218917023841530814227133659845256276602845450389113\
6526238359917716959454884354154811283523*rr) + 
  Q2*Q4*Q9*(-5653038621418002427956820823081941400790628133655873293974581095\
1440351616925324748876895131943531776443267032204 - 
    2290381830779366816569651988251981475431125972419255668776577167352332924\
4928398895770822236530163463809404353242*rr) + 
  Q3*Q6*Q7*(17870220843328710627082433741747674747148345261513396978918024717\
620000323042275109241367095986150846403213425414 - 
    2236614231193496836279645744963932604604221475028636113710943478170510920\
0504998128325712862328442679547585632943*rr) + 
  Q3*Q6*Q8*(78515254599544363622848989684012411340880067751419904142469677352\
33755676720436443699059942110481572433279560134 - 471245945851784898485040497\
02871883218904103707123755721252461114715596627805626473077330385637069578722\
95139309*rr) + Q0*Q2*Q3*(-135066458941288940674033781851707213903493839990859\
3856608224331530593733865726221806227067939770952141353790388 - 
    8912880956387631794714850490518294820425280146262576540515936766180220259\
33714956076004361825629600522947378090*rr) + 
  Q2*Q5*Q9*(-4764396571308043798233607323801952938790368786688749694646969346\
668225503762265742920325971862195724315369487160 - 
    5246050601625743661327373040343377471959475256384532296231508735959568743\
90108561558583068298957016693028174378*rr) + 
  Q2*Q3^2*(101623962875721188410730780156437984822087216258234862130658302494\
6420445934095632575580934291959970011116020 + 2994716268645254681704277199496\
63879650725659633804981174594200861416705540309392490688255062117135617022805\
6*rr) + Q2^2*Q3*(-94213031349255496767502771086755513855064592729139567425484\
1694415102652114844755155738779409627980296321828 + 
    3941627140937336978102891745087328430315727592715026205699006700391205002\
980453607632230666508118231062715518*rr) + 
  Q0*Q2^2*(-27775073050635098208729692176996803074559684290496552540290358766\
73179735638744342857555921395747713240852199632 + 979841488030112180675992823\
27803904946682448467923337276049442730225835054739007070301316017524676886250\
778222*rr) + Q0*Q1*Q3*(-15177651293639892618382654373254429974666775221941292\
92174400441375283489352372820768459426699713742707233479036 + 
    1749973619372669619748516225170999303147204759865213105790767464791729505\
379533659071083126114105899529140279898*rr) + 
  Q3*Q5*Q7*(-2583932745167655420773630011269105669377180368135334601374633399\
9618550096699644367432775068989674927335421285632 + 
    2634727460357711914169533714967027263184587089411164294176579372373628065\
326900079071700446033171590254798918163*rr) + 
  Q0*Q1*Q2*(11323781806739841142712951244739525877954020479724685659682640321\
07030857538011101507845709690149709044798679100 + 300883126610467941136271858\
29153929267692294996037959707032986740583985366658143424370918384389659364496\
45271954*rr) + Q3*Q5*Q8*(-118648176117577090327109604934318349151948485038340\
39361863239639145669631529167809492043708176533372492715091960 + 
    3144588012709300569025271189695359679718128827235098662598910879068683703\
415751090299568918824690492809213555009*rr) + 
  Q2*Q6*Q8*(12893462210334695645269331224017291747932084076812106887067988943\
43663024031513033931564799352454381195358287682 + 556645477277856603910089482\
95576225419289191419231274168130659604109684426197872531480774491773444435819\
06126578*rr) + Q5^2*Q6*(28456204279845157294713441258732748824031399676918134\
2139343439058064866644092642095560954362757289004374059467484 + 
    1587570881476805033534206216188295313813598555688674273027389482417441607\
4256790554156007165402331544087081327014*rr) + 
  Q2*Q4*Q8*(16305614754440983201276675278496095564901057476876398691216599668\
782407892706830784954843194539573053499230163880 + 
    1700266152408381102224544281904443982676922521926413724271882406341077610\
4951510607591381242780279240900206091484*rr) + 
  Q2*Q5*Q8*(-3559936453211108974883915580044816248268924997068380200623122758\
0920723603558121820265752656286192425033610148520 + 
    1758815234003882548111705255063360187580302761469748569924321661376566151\
5433239018906775022743693182086995525182*rr) + 
  Q2*Q5*Q7*(25213233264469164107722150474325769995146439037906398352873527650\
107378072569268652737045865164771493781682610128 + 
    1966910206385892259265422327748426513045605017363230330172743033915154665\
2039095016568381140584340666066415397360*rr) + 
  Q3*Q5*Q9*(28470074352195600388232581852069075279753492861568904200511514349\
95946172967485174497095246922223230679594726576 + 230754885803730515714514224\
32340083073237221185413141556054460774373661032048225618344431256382662176913\
187148771*rr) + Q2*Q4*Q7*(622762082204611889073934546498846933679286132465048\
66175970635823089288605647723034911173090332685990250546260872 + 
    3123161318035824380965758061762657256596207746872707113574160562321564320\
0704548636897125696731896732076725345474*rr) + 
  Q0^2*Q1*(123785047918824475463789153813596495735960774510487318612196551016\
76641855239614774978541082408588226573498244544 + 482042513429179359835239513\
87010328798409174564309296858204936396317396555036236857208401864500116874393\
434042552*rr) + Q3*Q4*Q7*(323462870079833213387077322736082838892894565995148\
48574799646017169031873809163581516556348665590747386046449100 + 
    4950861007119392180683800133078394473425637609839451766780620520788782402\
5395183430268637463155838742640548180345*rr) + 
  Q7*Q8^2*(-63593843476758664753106635555910951356141312494634171255644107634\
6399848104410888462112208628732546053779919399622 + 
    5166874137318560975252600224087197460328347781171029343376946782069504024\
2168836450002352034876822044226404159650*rr) + 
  Q5*Q6^2*(775617989051418700546946513472456206352016263810669447647489669982\
81695095753336608121117311043096298834848631484 + 254071572413545371783794601\
05887980560982559930732023223484498797913168895168615040703806485266254583684\
6243169246*rr) + Q4^2*Q5*(158710955410733913177972034512895840947078585615413\
2105509532530077120927011519426344479272125604306872790570795272 + 
    4307591650531667380560304290548004966351542170343036705208393641869256690\
52523505805152628477084616037711519112846*rr) + 
  Q4*Q6^2*(368583112529378025417099530671565771499962213479768562005486442423\
744891396137116035393825485877001464386894232256 + 
    5731606826006847996377666245957886297199871757873245861463889019777226905\
69213585231553773632510789809713851002394*rr) + 
  Q4*Q5^2*(-50199089490995128664004586544111226540069321107899730980540065674\
1574910226252366636565789153646797282286629778832 + 
    7520549862898128311076940271873534283587197692053890712464107715073078957\
78916219538506752678688976499963589297174*rr) + 
  Q7*Q8*Q9*(-6203590138741894651329999337280285916175955128981567667605906283\
081537673095037359391725970855988730965765024002066 + 
    4887596680809385688878801342658048143879053166691363231609708653308285383\
000852335243971708457683365476259674287450*rr), 
 2601455892319399732471057143288986837381199656256131544183043411198510021183\
068130537615715753707611764822031996660*Q8*Q9^2 + 
  Q7*Q8*Q9*(76180187686649785567797412335844853272151606406588753356466893916\
17679781712551783604381698325212848223368189247422 - 
    5195402181247042641565527030556684294541489848019723773931599093525326107\
426017216341064193854304036404928689993122*rr) + 
  Q4^2*Q5*(-21993830559790243862562097109216065170443492362888965084409271663\
89663490825108151318772887186353148792352180110168 - 
    1044332652117291614459845280885633279221592376061767043500272772650453972\
610075943390888258817571205289238446273778*rr) + 
  Q4*Q6^2*(231781531938212868730471557541920511590350489465728121098893806781\
477731283202745291119605963216278256039078795552 - 
    1000665823170687292456803148412801391664787163162353003479422962952909754\
031552993347282959304733669057057849204406*rr) + 
  Q4*Q5^2*(101515002351882817577507199561114525036032559332541408467475196320\
7121559028820569500753586099206729640026409286808 - 
    6041001024041580914445244525272600542149058037824065540319409099544643274\
55996042426641511801457391366345131881362*rr) + 
  Q7*Q8^2*(-10480975756378260394656847390185263640103332406708242316314590921\
31407355580813246795863679936105383953689082230686 - 
    5857963612471954880203612067505864038337258157563198481376938856426201661\
85249325143470554741779901337505017324474*rr) + 
  Q6^3*(-35206981662711594854724682783506999503956408044288666134867720500676\
3563766707600363785921008566723480424008645528 - 3438977742240665016546644293\
78541666312850063487821776598552595296556963834865503663226094361315047587658\
115673138*rr) + Q5^2*Q6*(-336374816958215308632453919998890403331082953200845\
437605669204320455349869463810389351848884306059295756335272204 - 
    3017718414760917052495598853503733945481349736449900636926641704522598747\
91924289492065151926099980797143892595630*rr) + 
  Q5*Q6^2*(-42334901499113203864127794395790133210404955383944748936305355421\
4525567800580816396610984073539690017626082129972 - 
    2091015342655320924990392265273183271487627203492748751631510363931597047\
93161686866409076618731710831771386168414*rr) + 
  Q0^2*Q1*(873637294862796495726719517764990745243047745731833440453420458592\
98017171817312829164077190378146196306322183504 - 773554339399162260295274500\
53062532775540727291611474776371557804378809582154724323877205810636888464319\
213879816*rr) + Q3*Q4*Q7*(-46699189271461966054027703362678869393025228181684\
043435659542995531597262510497462577720038454160948366060094360 - 
    7109950919567007107980679871656891211490499919524430950187274578084294616\
3228077639590283642931273889079455165865*rr) + 
  Q2*Q5*Q8*(25151784189444167729156803559398549854409520765629777890597067236\
975004028560395608185324326494809441057462013892 - 
    5297197753074321431583492585147691709842448785082325029495658241016997416\
7105493604475273700348773303107307557394*rr) + 
  Q2*Q5*Q9*(42182132796404351776600007211508300327410891095912484717172363138\
088974584808430459465250100152987967113315684132 - 
    5147313275141228564683831899723087130359344948099674389343001979793239789\
7582800708676972593825470642616096897294*rr) + 
  Q2*Q4*Q7*(-1056172115191460295931603644036176745548856747881714148534128010\
29633107769348996689974735700059729141516594290880 - 
    4266978461047248243186690094523175014253753546108003485380209454611928820\
1189172368974820202522560250177863462054*rr) + 
  Q3*Q6*Q8*(-3095200255069771149311226916976231294500204085573978853439278084\
1710080744473065113065830461530327639202685833682 - 
    2945384577773896775041071224724015083725752378161488764616455456516581646\
8675424065766642568447729714903630881399*rr) + 
  Q3*Q5*Q9*(38037743111331501906076553499016199467823931053362130423784369526\
901249297442836711824372554170267010265389598464 - 
    2819255552867914493127500481589966572002066026534438342124721487221191267\
8672806223827299374578448620214388416455*rr) + 
  Q2*Q6*Q8*(-9636868758305737910796470735201585102771676893255196378355110599\
221785692136206002251416144301297776829400435026 - 
    1811551013272553436389460595050765543582054313059994964174451162158109893\
8988366908430375679332246497244014827042*rr) + 
  Q2*Q5*Q7*(-1495633463846463240566022431819743509833029005305468302829010070\
0975938920804280885344453461342912004014536778956 - 
    8805744998103077549835121767837978086694415950935180475357573422217150160\
444582433811969971777617796371788569244*rr) + 
  Q0*Q1*Q2*(-3649580496132342343303744748557453338278790538356332106643885811\
173963647994857368631972674248397115259198640796 - 
    4852123335425042296824891644035439553824789001123823034851394465069310829\
974912884761876295826076875261520153458*rr) + 
  Q3*Q5*Q7*(43596647001749467096626016022041378937039248761179029345933867018\
235778087700522300439447302771642591649195072352 - 
    4284651554268750975387706026366194470100158207325190634451691427508685369\
230437301471625535296176237387845821675*rr) + 
  Q2*Q4*Q8*(-1578222887163941272292544264734501745948651001011606647857112808\
2770076060071194923473059870899155181287391502456 - 
    3652178355658457523838746872204336967782655712284457764188778110285418935\
489678535868050899262910240394598826308*rr) + 
  Q0*Q1*Q3*(20728128526218467708581833854711654166607569983657148514033868176\
03813398778035645950754770008471014553701086700 - 282571229602316512959608930\
87108416992964165332333850616948192798422722898413252945000367397529668290801\
13807538*rr) + Q0*Q2^2*(43755130077166926252091935206837923694062086360579647\
25724319786084435632048698898066025900088816456318755979936 - 
    1084928737463172518995336048681632567575588446620425920321004811652553729\
612139283102092677399965383457327806798*rr) + 
  Q2^2*Q3*(204905454224350653506441436284581707609220457768501383518419456288\
2926753446126421651681937412303629571241204 - 1182435979038792040458233297435\
81900745070754454011534920866789271500511100708084969812911143429438157773215\
02*rr) + Q2*Q3^2*(43892608773133684389032376509189771954064816990340812208325\
0268996824708983563282726035863083573376448940036 - 
    1114613386775383935764210333628543109598607337385473446229453551679662879\
7292900555262726317980420925150235552*rr) + 
  Q0*Q2*Q3*(14150455456236606927510020136529912029662691261645331075052469081\
95108722387197242271454428960194564419170228516 + 952361164225210749968698513\
46968997955409378832910298984321585576146260468842952753135411892472269111800\
3088594*rr) + Q3*Q5*Q8*(92782418757302933854401310541159349071809150592007254\
59313517679909692148678603544325189460557474923178147676824 + 
    1241222946590392751319355428431981662308149645891791621395695195554577039\
880098315453063746963478826812923046847*rr) + 
  Q2*Q6*Q7*(-7391168721014488652137848816592528675564251637613245800824345252\
932454332480418968523808478356277017861920522022 + 
    2614930252067759093424521481305447185507498023267134542647447863247795667\
3616692334407333370168750062948730002770*rr) + 
  Q3*Q6*Q7*(-3221202354023176686993065667579702846548937483713155124023795103\
7900936552604335597707202430385634686620148695506 + 
    2771965992749229695606865652176197693357347028741956415254092768444814684\
0609296782851357097753404352417292543159*rr) + 
  Q2*Q6*Q9*(94341263630783744996950597318310931245870172239943414659522716860\
139576113843589812400013396294415887095168182210 + 
    3714892812246944830035584268989029879365958896130833908334946479774396976\
1697122534635278814241987641590433552584*rr) + 
  Q3*Q4*Q9*(-3793931460269675500373443277217476812076319117063173424140721077\
7193761554908240624429071666262784121899053990092 + 
    3850240949057976084631350401763502327756374117322685507527158745337896329\
3888209640517194458531388028585606806135*rr) + 
  Q3*Q6*Q9*(10783936929581654534242018168180971859681212176071212349205900990\
924837166321360189446155296567881286117316590654 + 
    5209197508264944307950730457688015237059327915645211936244187439592776320\
6633650395973159830252474254494796629959*rr) + 
  Q2*Q4*Q9*(80339258339644988910459826427676857525540452582972123513008483826\
147529999336884024848190703683368054593070514716 + 
    5601040114135926783993770348154327517624558970310599156686270871435024039\
6292923558986178019440520294305324841546*rr) + 
  Q3*Q4*Q8*(35340528192489127758873851922294642819559713086290737627050083685\
82891623357305506913594807732450668272485958196 + 804838333003792678792572150\
54249436560035517623672943104494284279976758761944572275206942691274783016885\
847090343*rr) + Q7^2*Q9*(-349392342907942073728291383640127918044413124791064\
1357831014237715471926763713166429232068968538467131184089859206 + 
    8234269074425117924583088590994434460651664165184442273631107360572702567\
8338289505744444796679931871591316936448*rr) + 
  Q5^3*(629324552630690262929475665138323826592984917706727508918647468528241\
28371916342110569863113020885685882577721892 + 170167874142730828950597296499\
12059534992943387421884076266922883438548666070194445615969253985650707183903\
9235314*rr) + Q4^2*Q6*(144022426608632793680189175634578566271936626958469981\
9978729327950253940272366494881429949000440342832606679313460 + 
    6022540392773884215417539839797910374229569276496462517481878852345250304\
53731155475206216409753391132049675352934*rr) + 
  Q7^3*(-47318943098402165860731630494317598659075941268588311548464495552650\
338237856013305081440068373830667518609622790 + 75575037760000767697855986334\
59804075191305473448585432852107669652905004358971712027579549962808781404442\
09061950*rr) + Q7*Q9^2*(-5081394401931157513458000112446841641126763287967362\
378539380855798467006494867198692047074550580440423623771342244 + 
    9170989132852902310585546223960108903369335410753404622541283774584425414\
59010845392632894146179543402986210391554*rr) + 
  Q4^3*(-10001641816232756187037648238670787517818962941376976070688644319541\
55666672394255212348536906177191514432967678440 + 996418742450479907049111418\
10796610328334273950914040318046646724630765702888710137523449035211586202012\
9590837678*rr) + Q4*Q5*Q6*(-1290376250466035793493714023886479926452931695588\
454068361838379220059729316824266857691954252525923412141559390992 + 
    1349576693664571418988825529348225153210191868887124694836841783793848485\
184611131891927449023480775946805745357094*rr) + 
  Q7^2*Q8*(310306035905835843521680001764977496473528372514045224207828703062\
7479437606642515175223024889050025944756036369312 + 
    1525231460794837010020903939307404370728493454335385058062661437272330191\
967886137549696414722523197060808009623752*rr) + 
  Q0^3*(881619726466482061333705933641799715230538861208110599890546361757902\
7621049737636775616440994164384865990611970908 + 4065092122782696826609004845\
75506596837054620663911519116552366299395708288996988913434614503973343757824\
5330525252*rr), 2601455892319399732471057143288986837381199656256131544183043\
411198510021183068130537615715753707611764822031996660*Q9^3 + 
  Q0^3*(-17737730082055610109549345512019537524411245914000308697591090867292\
76321373768842296878536489889582064803511256364 - 350153260217324875211812821\
92552232653302430041481853603476148467430147020184756688218606534352363413338\
24507451348*rr) + Q7^2*Q8*(-6323305772475917763319014722697067731859978169219\
7653780586439145367424561630621215749126749582903539444714955032 - 
    2286690253591508920056568160672901979383301746415006433601946165720959432\
676588229109528133340521462035340644234180*rr) + 
  Q4^2*Q6*(105228100262531973348961497527575090900695659380707905739538031700\
4072574160958962153026488736510986118132559165564 - 
    1275418431747522003533417004059035715454263784026310168765525266329422673\
456181951922999410208993420216960056792298*rr) + 
  Q7^3*(148173824879214415494735193482002154227432945692032772366445007191656\
9120953887030206135648182340481274028451980530 - 6951784164788621424974898759\
43989513269104603250155237436533292433070609598089370377480237965713904169682\
243067750*rr) + Q7^2*Q9*(-167158645173337850035705258130254288705311938716737\
5983454315032660867926030529402138377483424668223189824892695810 - 
    4581101891480466950647958647110051354493811000964347311599547941845043328\
63222697509012220010823398852486342444768*rr) + 
  Q4^3*(810271280037036769409749702853011629140739388129468780470690020560756\
808151644459481329564281935296928853388277568 - 16070099368944962093917040942\
24497094081748652255059336852242346753091979159531970418716933525530152391171\
44767106*rr) + Q4*Q5^2*(-1907918845270540874461262633704166804952107223936661\
24133617579910033831619751356362321173552937580713603214496968 - 
    1408890308701620810291716086525802814275795449887930838352556753857091624\
38159950023406344736207400013617416962210*rr) + 
  Q5^3*(159340542564596878797035859549091029055372987843550177453624031430368\
084484821471650537964069326583173646713723380 - 99462389476917240203087425341\
13068415779622746265652195731321490583981484817368241059813376015776075752655\
2970174*rr) + Q2*Q6*Q9*(-2376389158949393271403517309711407843598395709471966\
2181398196227667756000998248275911559444947348304998747937106 - 
    9244166751663615617694299076580724740828785702440523718200251453578797026\
3271941556987168191428901081801656084668*rr) + 
  Q0^2*Q1*(-64566641480390990788034286544781736572271890018485700025712552763\
946062889183709174795496796595887063136675561104 - 
    6597408841732264372541045872869129757566781915467901126237131201363844938\
4612698755626777858817579168619182674680*rr) + 
  Q3*Q6*Q9*(75022463876283774232355598322790018111718963389043982837485420398\
822763573028657163333613104560203414356222531946 - 
    6095672820855898006704757509088312528921418871153591855501718868165496038\
8395925203635094877512154818968137540365*rr) + 
  Q2*Q4*Q9*(-4066046985249669365230875056875335678048417054923157008012414423\
7819153398945476035423804217222330102906136768976 - 
    3873271259375309751085046974646528449052988866301483566309322502351625272\
0135225716121146945776901233735345534370*rr) + 
  Q2*Q5*Q7*(37354721523621850553416712546498553003693078389724435816133581279\
630383518892280794716950740969921212666453485108 - 
    3488163549176239704192238053046959328431695345165431678086786419044675062\
8329061858189128302125652688328378625504*rr) + 
  Q3*Q5*Q7*(28214089415734092748385428211286775620006919815156773661093725944\
027776901784636465814553530854438537079021581976 - 
    3057974341784520446447230745923083888185412179039220840722828815735677015\
1064015446718355044656283735163133442631*rr) + 
  Q3*Q4*Q8*(19870224259742749091201226562275308980848464681075884768897996154\
349913308907458954453619448928977431087725603816 - 
    1570865986277698730058496877313098170774706045045647635910736999050091965\
6327758701316169129299157077104422528509*rr) + 
  Q3*Q4*Q9*(60991829931100321922214863833138991167586110975911279776880816581\
009370583494597341112141900515407254997239428184 - 
    1380718398595950876337929447152343833870150399215874401684549010159061730\
8076727489409536577330633592748674011129*rr) + 
  Q2*Q6*Q7*(-2546250801056143140919055093604854236383782848320929650096546738\
8196682201426751548816665014571149098822103696066 - 
    9226533114367757923333220804821979809759126138812371218256150081751548977\
577402204910150480248854030643373530454*rr) + 
  Q2*Q4*Q8*(27665434563559072896500370091294270769399141696273568381349342597\
730151723725996154997426924418726429805316393524 - 
    6120587639506962100308882984134441518738231145430961673798797937018782356\
820475834789245339837527684502567962516*rr) + 
  Q3*Q5*Q8*(-1587575537293638852637872041458927424049038793644445844291604467\
5697802768972865636433000063561218414942918436656 - 
    4612191903446844314268821461038564000494154912939711467018316779306024668\
151933256784078172273580270220673003121*rr) + 
  Q3*Q5*Q9*(-1009417185622185002989659997790889211853641114490335774783621972\
4835014018198725269270252296808390138944596403328 - 
    3025162510939232453238035849806689244094879762656538231066059720003767807\
885214179518192900856727180266542134407*rr) + 
  Q0*Q2*Q3*(94754270517891468339126730282491237332536847383397359995701948229\
5351480219726161976947447864854755437301241372 - 2764790123270385525989139688\
73455765692136866832759144256199373392204273598935993342965198383832742074881\
9040166*rr) + Q0*Q1*Q3*(-3706767439105571799976250959879006054724434515160012\
969679219081434207976154368482137479900146554577386138639828 - 
    1197495673820872356488949215895829952636406138887343491330246013889608479\
146587787665987713311820633226130162794*rr) + 
  Q2*Q3^2*(-41893206114466562438515549266668978245498085947766464971809243593\
49417675756066916326315896426036473594021924 - 160434219383784743909385795422\
44262960785360712334691811825822956051075539139427758484551014355049440742175\
864*rr) + Q2^2*Q3*(-558319479657136465191688208026961157073191192145020869645\
18453650274257039344781224038167548179179592157449460 - 
    4882409620343128438703502348113975343623272985377770073179530594416968631\
311613058337229093161902586067111398*rr) + 
  Q0*Q2^2*(-52864744672278596179168346919956375234156829120235173489392702164\
55360631616935136619464490341862803967711358000 + 584134284427775657049298297\
10316986741080104653450952213195309442179500114735119952524159099841882698500\
4215138*rr) + Q0*Q1*Q2*(-5895704084584163241595452248849260864896750295385756\
06640643644845011574157477162023068223566414616576064127356 + 
    3897263356886384641201547267652388784543281191173600965249775286509251808\
810019724341602228034396434944688083374*rr) + 
  Q3*Q6*Q8*(43333430567292457566007717403793054339276582110604008470500720260\
567623682102817916126154106765947864663728821570 + 
    1499180500709195028486079544589083053564966165545278604429713101277575826\
5171509208591802057263112520115518477009*rr) + 
  Q2*Q4*Q7*(53806078977203394694620453564109285887485344341424396763039624270\
385323843380384954338632882463208699075764438036 + 
    1800302484688794248076446310327209417807938417584355487442600544721792384\
8810256672591148567196752283573782143838*rr) + 
  Q3*Q4*Q7*(-2540596038569764644995396152065777572039471187763573318565282117\
0037229020002446392554314050667025680911147421620 + 
    2374803748406019821321824692386068135599801162982291597989096659234989127\
8662369895249075734302932555311107346375*rr) + 
  Q2*Q6*Q8*(-7028690708546394708506415008632584749173855289973830104678579215\
2070662482985210364946385364690587508613853052150 + 
    2416586828706009735929675559852805528336071477061348389700619597002244183\
5751219209763220276766113319443713367702*rr) + 
  Q2*Q5*Q9*(-8904510428443625594712141089484988968168234296597798459010696391\
9291352995248904146542642682326813761486944014508 + 
    2842108390194404309569440654368173663654997246238097430311898016097438674\
2563484313261723696160899496527891617562*rr) + 
  Q2*Q5*Q8*(-2564541048321773949371695797660531338215113812601579137946915154\
4615581731978717975461114670479731573543783826388 + 
    4369894120784889090188353275479747445444064753657096139016598665115818585\
5207442773835830236319444992231759955142*rr) + 
  Q3*Q6*Q7*(-1304542540474004906915054440437859647012615195385047089895033976\
8732034194539916071760749253108139255091871791094 + 
    4667748079937595996141470274463572490753014168108831111424799628036828097\
9717495861299631473110883111056558150415*rr) + 
  Q4^2*Q5*(648342195021150475121646295513097609789707442515744103943620839353\
373364972954116779840503907702120285064089900288 + 
    3777942192810980306196544444901207326954512861006305016918881684891918149\
23784174754765276104860293048784055484070*rr) + 
  Q6^3*(-43047980358713781602669772106835244978007759079149922438762329956376\
2087263477606364372558910331994305479490259872 + 4055726813237122157747609718\
13284768731897491359276498722194690687846332449912392346481648496425050944022\
332523390*rr) + Q5*Q6^2*(1188513622600634246007671383878723393454624756250456\
490574605672388770376532249639414394695956385248947259182541740 + 
    4101994797003059439390817087907981336605335386955460733952429277333014391\
60215105303414450724896424535335378562754*rr) + 
  Q7*Q9^2*(366570141779793982757371023555718254283527710867480926958282774543\
8733299994455927307856652575747912933682654808892 + 
    4370686582645553695296774580811737157612304108628037488336999472724087082\
78959894868436905134727745672977616787774*rr) + 
  Q4*Q6^2*(-12536245370509398407755069972744698652036037431322157901942107118\
93786500703687116649651447688342846650795833685200 + 
    4612095523172726233401261209721109540960492209393331374691917370106953428\
98544771100666076806079422934283891840066*rr) + 
  Q5^2*Q6*(-11801910734442952921012849955257022101825300675581594259622767984\
99352151755893495824816518823403940875838641447092 + 
    5838113197061866310957036442406527269155908224057002908135455000661133098\
58002064643419150423810537007327372652282*rr) + 
  Q7*Q8^2*(-15153230116595068634017735734837281398425573594261761078417898938\
88716040410728133597787341984030652680952591943542 + 
    9509852180475795373143669454014254810609924667440768689394244985140107857\
51695341962871906680532992774598218942686*rr) + 
  Q4*Q5*Q6*(14216914760062434737846374152145121732868979491665708903426875313\
69335147789722753356308286436593770042124532884808 + 
    1095615574646322111538317474134864698387937295473962304906997348978766027\
312009719258494915776090105259013126699198*rr) + 
  Q7*Q8*Q9*(-3710282154555700895261317077562520864301683768252765976373545313\
372893592467147254861997737529703367454199882108326 + 
    1138620520691089718321853412354556658582762172819248441810626051136361511\
207556621323179337095101583705654386878178*rr), 
 3041342469123370136595589244329440737394730627331103136424732718123676188708\
9300193217882916*Q0^2*Q4 + Q4*Q6*Q8*(-103189984910049429597308709167967568624\
10122341450433040807918208287431882085714023104267149 - 
    1283729933326957688785354139669405453130617589801382204874385828232306672\
8030258321109651342*rr) + Q4*Q5*Q7*(17764695068122420566641008436919063821790\
20625631488081301071431942950381928158796835995440 - 
    4842087111446372442110129797779766905891882896472611885316190942029530899\
242957203303713324*rr) + Q5^2*Q8*(-268341809037019085072545915958336156773524\
8611336874840692622561549203070070564597222048025 - 
    3104066650627796251820331434459902153117732811081721414296306286637635907\
752554272905283952*rr) + Q4^2*Q9*(-109991582112830060924633622007330528026357\
4289544542852482191586375274191983790461650711317 - 
    2350399720044023657570546195294028925050597701513507430769295685718352539\
258952659650956351*rr) + Q5*Q6*Q8*(861404041732360585336902044397460788171425\
4387871675855544789383916731157299717356775428077 - 
    2060236204256276336886758495183946817557071173442896576490162516240008936\
868086391872889486*rr) + Q4*Q6*Q7*(572068776005971257530456610833809864634898\
1035476589625689845937980782525724761357020598619 - 
    2004021113837986061361492133112927215132913032272176758102294813127144168\
579630026956899816*rr) + Q6^2*Q8*(-109253965689568811463447185233176241284711\
6871445386335999810664534586379117298529556235824 - 
    1989250549438420188617463648629844787022385113094512797068890473177213424\
941381084870240608*rr) + Q4^2*Q8*(4045178122074396281848376587977036506865086\
415473132888151636854033050834530578953772839525 - 
    1229813107476717831021250352458763464539715727071020888639815584718661563\
247267623281876495*rr) + Q4*Q5*Q8*(-71048908256469806357498922607374778874245\
10103109672159038426832114604532824791866056991078 - 
    1108244828890943106397899996594975404616489677706892016680648744696691082\
666481131457650126*rr) + Q0*Q1*Q6*(447359963421822255027439821910179161966541\
150297536126919948944322238951938240095619147906 - 
    2644490884095697746116065761048129980626555856725395816680234799478184750\
42795260664615682*rr) + Q2*Q8*Q9*(2167637922416790555010396555528856052253789\
11195787661361337992652176148882540654662902376 - 160506190525290948028043416\
713915796211337891594200242144042341793330707968940999788020530*rr) + 
  Q3*Q8^2*(-33475334429414087830519727057025260040918140257134265042861400907\
372243069378743753489670 - 13463766326601775638150807197542074091182915549671\
2125451881237250873459970355688883201607*rr) + 
  Q2*Q9^2*(-77990972844054765479374563246025694439281335647193128552691302524\
062454418266470777437036 - 11097733665140412167467427408334194308869087668549\
9028402799894205553512824020132754223700*rr) + 
  Q2*Q8^2*(-19633954617011719705549763308341860545081913971288701608416677578\
2212926238178450261366536 - 6212855433143226794854264531387023684482641325282\
4566468142282662211635750424015937842618*rr) + 
  Q0*Q1*Q5*(18461863787486581714301371835087802812166472340457725698136557966\
6405524320211333491144178 - 6131826885008517793225468205131650848886713133201\
1782255514384004230318044355630626495588*rr) + 
  Q3*Q7^2*(-60873387582747208048780727744543697738069892098022106440151124841\
645154634701922474980454 - 50062181954045398879515677428072556114972845123755\
480784936784534149654837636298102179356*rr) + 
  Q3*Q8*Q9*(21035519068177013402328315999167653070588799133846605535679331356\
493923998848777689810664 - 13386665348990693099589852110163283937968860434294\
888197805009779262457238095514226496210*rr) + 
  Q2*Q3*Q6*(-2671960179294229597537663776638037617686084801091342929864884984\
44133713198993037185304 - 341352528017928677108144065896241408584171794007806\
1795185287749157687546880354094812058*rr) + 
  Q0*Q2*Q4*(-2852387076503560500728202794073544739352249392311135624091540892\
00139004691430901691504324 - 321736680863311946110705714542960514060395759647\
4218670612443475068497296651013126460982*rr) + 
  Q3^2*Q6*(362988777069340047484402092981847273209232577171022236438596306819\
9562273943996682192620 - 3159593367460308171852104431134804212446678593034631\
910565703454771594289451663096060856*rr) + 
  Q2*Q3*Q5*(15057107137552803128328856724250149170006099867141866479462981514\
69290738142814236695664 - 263505734315005710769970459669838306838275027558276\
2832164260276794429058363031343153576*rr) + 
  Q2^2*Q5*(-25445431676558694046202098319451252409862926390078620854817493507\
49156996609269736570916 - 699079464972866534993307471470180303620777502794242\
529286072813637091982777272674265962*rr) + 
  Q2^2*Q4*(409616971482520130189559835954619912588449648859820630397462834526\
6336738078999436890802 - 1949857115268080790405445070419613049558190618663254\
83489650990602023859580837413336456*rr) + 
  Q2^2*Q6*(-13985069194570220864371408593192580947019687412985734788339619064\
8613494075204985812142 - 6794961369084262564640484114547462557660861227563539\
6948263627933474208939919187309046*rr) + 
  Q3^2*Q5*(616416487218615834494074507194997194944390164022605693883826183324\
542679568886646042024 + 57996290982860703432817454829456597612494225208586362\
439716864748732930535240003783034*rr) + 
  Q3^2*Q4*(-40337143356627012402337933388100200641706356816379653637399621520\
4241003800742636889636 + 8511749762436002478130915486671174999155038124278943\
03192551880143102453155044886380466*rr) + 
  Q2*Q3*Q4*(-2435664642406996923974482529132640781238444438102944720616873299\
811236754458421917353456 + 13846065638417952443286020483882909020783807016118\
27446517831694288079654390309475163740*rr) + 
  Q2*Q7*Q9*(15328706525359080910230158738987936988658114810936280265599616456\
4715383289745609588832692 + 6560848787193606871400367451678661690119291068775\
182291977168027896838108351087311718202*rr) + 
  Q3*Q7*Q9*(18835483102466042822775386344319593312874216417161637083142827589\
8692587376504748404414432 + 3007762518499558784129258009631371244784932233465\
6055874876745360510353316320682681970375*rr) + 
  Q0*Q1*Q4*(-2622286420782800248814107574556937200321356458748792596825240404\
07635252189905965383916644 + 360380760252693761936194193404839035075809059888\
93483763871379259853046302361667006403160*rr) + 
  Q3*Q9^2*(359369491810363950009676981509164436233025300029718354858443196750\
55944585621462051219954 + 107207625824103206788725684413621442023965173415744\
100139115998211468395316637482268926119*rr) + 
  Q2*Q7^2*(534200477190164275326516758614688462006379424101472764436216792923\
19236267218134744617468 + 108841222304986594212095693774160993755207621180613\
825257554724390684975277464434951730496*rr) + 
  Q2*Q7*Q8*(-3557045173611766851291408469902865900438267101115706920623935103\
06648733546926284867820078 + 111413647053421998862864834955284358891040880640\
849253280451582726356682922634520133594156*rr) + 
  Q3*Q7*Q8*(-6160062702962181686776868447218003904584334793418523199306406588\
0310374646815419700142184 + 2883461188866759068761175532122950885986032526907\
56071136187580774591866371246041208986931*rr) + 
  Q5*Q6*Q9*(-4365397831107109261176297524999801291170777692100516305422617573\
078344828005743515462093971 + 79067161797930212352972670611264366487132999880\
1030919449541573557369074176776055524439550*rr) + 
  Q5^2*Q9*(-22767194364481668807473681623746406478654039388689849884224823742\
85587418341424371502671583 + 121980813353949055373728919537263693739969393487\
7886677590540177727829950096526018538630186*rr) + 
  Q6^2*Q9*(-98656893890243006678744264057435083437540852909865875562133529044\
63161374014080547803146434 + 274682700274499876545161542131645994505992544618\
6728658560763489966268016333687563799682290*rr) + 
  Q5^2*Q7*(289464418041957098793110699091986310369966679544155159082735350878\
8352474649455204154638079 + 3127366081442938793018990222432538867398882412068\
792960804601635088657992350977149368413446*rr) + 
  Q4^2*Q7*(-15170978355422211444430155402370415738505101676744474310976653527\
92612995869372563379219873 + 334806642730575528084518842302331412126855408603\
4006076022395610609359363048741770461488851*rr) + 
  Q6^2*Q7*(-13225310293034329800432734415124893282115075799023561230038457291\
08375468942578294404791212 + 400307675394820631028591209920752223020097914706\
6533513158628384405777717481889327133607798*rr) + 
  Q4*Q5*Q9*(10579867911050913455177202313396762248933087963432664125656675576\
72780168874515209477672190 + 473592086729916851327896902949883736536027814767\
4262785263593844580827824484990158194379102*rr) + 
  Q5*Q6*Q7*(47155619724357383740973962541646261925490187571753499328656326073\
41499348056442508300277857 + 483188024524232167744372886907192979177760923680\
4521437444889432103603611342507446832449022*rr) + 
  Q4*Q6*Q9*(-2172022548041841459164118278215954304848768454365508585646606504\
443023624684324382916510543 + 67415662832182499487521105332253211118653842744\
45645134979187248864491562932255055934874938*rr), 
 4800191125965801058964122783218755862635056773257524227369156458725320249649\
0341268813767012*Q0^2*Q5 + Q4*Q5*Q7*(-124973971729366369964025672929334725409\
76743698810605043935460416309969068761597557994045828 - 
    1321368633616097468871548025830521728049452658432785489856779527169694857\
8663192094008175430*rr) + Q5^2*Q8*(-19927229660100695392202479476302352668028\
416761115880076313749242224749598245310489914204165 - 
    9871988337170561690703556748260182312092653681915156049482867518285360208\
825226924002374500*rr) + Q5*Q6*Q9*(-54915112283145258995846102262865513233782\
29695033158354728170209095814981853438365174193695 - 
    4679441236272609373449678998066015853744211168510687935193570306475584436\
355895474381247482*rr) + Q4*Q6*Q7*(227927655324709088625466311330475130448507\
85898403626244185939639346538272817153447664685347 - 
    4053702719670737222868775249815255895284379653731334133229152338164937872\
462370036669205766*rr) + Q4*Q6*Q8*(-14378793519921320823079140719389451291205\
033474140552534260454846522758560819455315716007129 - 
    3317556246446226209556365738768639943435283452772478645481837550447992608\
332355909881271860*rr) + Q6^2*Q9*(-114272419877350358250997695529615399782146\
26751032441583432437538432975274268085580586904882 - 
    1647880775768850288801304135082552042830330950749052749592814646943187707\
257436485820624346*rr) + Q4*Q5*Q8*(-39752274914707096902982218814152170327114\
808659379893202048046760541382898125365040800526962 - 
    1374338938493934750351237455909092815919638425766416689963364409675154276\
543047010944685476*rr) + Q0*Q2*Q4*(108225307331504740516740106076698516745745\
9050398577560118862641430133036105991236244761020 - 
    1340081440916494486844663534623071906618528734979119172921797018769142073\
690107639472188890*rr) + Q4*Q5*Q9*(568331464107397417903252001033055768743413\
2741339763351799993538966275730026326308758516882 - 
    1154015247016371216212079944849509750520491504746171143425292805878564355\
094927485533229440*rr) + Q3*Q7*Q9*(434875412452877706949977463434050498920744\
148934248569570108316971627452518497976741186808 - 
    4883100394913576653720468796870607415016796593089266560677320729625607844\
06066286678716963*rr) + Q2*Q8*Q9*(7125129860064748639489983399957664001211288\
51017325696283320542872462815151196397694672632 - 404395275660607348847395400\
703623489574953365258778771521036703665540103307229970924204910*rr) + 
  Q2*Q7^2*(727807666104874555501116463567808449916349404276126598118227064014\
232904771261753947519734 - 27111885789569567489489817139075665225880671352253\
1986488073237948788976724454537214149902*rr) + 
  Q3*Q7^2*(-19680300624110298178604605351163598045922831991542935088365073407\
0069754225984064529565680 - 2407148790304710182291390302084785442007013445338\
52667966291888178249279937421023074599958*rr) + 
  Q0*Q1*Q5*(-3100900566524589971202556518132785656571344746951753968398181731\
45873923122726757873128346 - 164190624208710203344924225705717398599271917744\
870997472436862320764248647579359215693876*rr) + 
  Q2*Q7*Q8*(-4053294188046042504947175561453007173575648559309813221963861852\
35150088022057009124418694 - 105793122986860625169553925434932557600748138973\
481403355649826418685024892858516097559592*rr) + 
  Q2*Q9^2*(-16030258471765769724904872539434183910354359167464552846806299485\
2263846241499749934890470 - 8305146264761482976520587412242099757377825062601\
2384181955105482338088761724163001643826*rr) + 
  Q2*Q8^2*(-86684327985446755544264933104028723618291298417680567860350674138\
8993274791789021084293510 - 1739201118172439832330188664966375600080234459305\
4071249840021168088977630695193169323632*rr) + 
  Q3^2*Q6*(-28712862263939596896105027072282574375605293420159082679370804193\
64234748541276659764068 - 904591440875203653315373919339292809372622523323554\
1476123776692559384901634158858813376*rr) + 
  Q2*Q3*Q6*(25520691954520035886743936457782078785804081374409151647980756663\
12072184987617064892024 - 596465332900432527425626499332063722948954766432554\
6801393259165265600304798509536854786*rr) + 
  Q2^2*Q4*(485546982965807323762293193937076092564613506547285997712945469513\
062082035478454805862 - 23898958123415400441998102650653117197384364100091001\
71425572111279922240349746163793132*rr) + 
  Q2^2*Q5*(-17902059379116736512883257968413969436374156662036032466112366153\
95806367796587390402900 - 168129291893049707299429567572362477513132844162360\
6610983003213223395481285207722434526*rr) + 
  Q3^2*Q5*(432142561175396959360173233949833047568041945647264024460898267643\
0702491278789918475640 + 5734292522977894495757516383153269963174612328773988\
46539931204277713145878409025841826*rr) + 
  Q2^2*Q6*(413356338099319961763052816360513208414810720267355718078184817904\
057580252768548031070 + 63247353793479755632638792969549501497392814884073083\
1469893677309889229342428429921226*rr) + 
  Q2*Q3*Q5*(-2729395690181498459990161798227710205842620326787412053202226709\
939926033051666504617568 + 79486205274687120837618912423970673756007083798691\
5179757413859830899121194632497210176*rr) + 
  Q3^2*Q4*(103600206895287538626062311313457443717932668366496399408506629920\
9640007001334766372588 + 1426439458955225061190134333363351949998448756337816\
136554354942088093114983860575510618*rr) + 
  Q2*Q3*Q4*(67581887881794031387997287493865036553356455401559531255656984575\
7070188024012706382480 + 8708610562667777133416615573734781783681140999461997\
210922347435184907960397111347737592*rr) + 
  Q0*Q1*Q4*(-1541605749723763602953853979499853146757889923054122797411995933\
059523336458811003743180748 + 34346350258020738613696395831608444395684883118\
727145397776877840213290335550377734499596*rr) + 
  Q0*Q1*Q6*(55365750920942393694923050918308837580991494092026975922035261435\
5353451424765818128914142 + 1283617488001115930293845011799120187354921015031\
49896988143599436492239460992308691930230*rr) + 
  Q3*Q7*Q8*(50065073839088581757237399572313279510849118281337968504340311635\
2959863186505538249456024 + 2876790067206001584287397011967758538390410142063\
57858055858771281205245239246070064562169*rr) + 
  Q3*Q9^2*(159289697919469809274426038823535624170648470421917000165550287581\
308294764157068423600084 + 35711222183798822963000695076841273687722948392345\
1989071912170795400347424976413760282623*rr) + 
  Q3*Q8*Q9*(-5067219509613468195466261418095718265884405008270268044549827920\
41813619788915798639177020 + 371224372365602936999392180312261121088278744888\
449851845906862796397362365468340226186034*rr) + 
  Q3*Q8^2*(322319287843372001371324922121590729097133366826612436025052303279\
425945811000039848644036 + 40388206743665941381643603165555837762052808808084\
0339572442780799221241767001688324714461*rr) + 
  Q6^2*Q8*(-62043150792616636740338222145330911190302351140435974109060456559\
56768437632314332296123688 + 952186981794871742200651241203178381340381222497\
456605409824184795322204194172047726238780*rr) + 
  Q4^2*Q9*(-47725604978117777767878213252489659689443039786021940642977932286\
01304944870093880981300821 + 101806865337401807061845487931052856243210624658\
1831175220531473361107007535570448373160167*rr) + 
  Q2*Q7*Q9*(54247869639699560190421745687790807616906994442003466527965034970\
4382431253979764412939476 + 1062120342093919763895205394196693109163266587999\
929462523877130379553000101941218427161074*rr) + 
  Q6^2*Q7*(139028380418522268597394200196249468168295459388604491272037623639\
6192843023636538355139904 + 1066763902931077035869346834062486532116602837711\
770083353669768104147141155141109143431210*rr) + 
  Q4*Q6*Q9*(39126475522304075742813042596033313768365360622234909713768855670\
450344501863587778545775257 + 18414759279096270994084288696873027229483194283\
72468321882413324009379473499694710790150456*rr) + 
  Q5^2*Q7*(143496494172501257837282058822107000471956478528043420529731272676\
12949609759902596144644771 + 185087996354712221142558538434829465877610759894\
6644153105432136507079697839634398350334442*rr) + 
  Q5^2*Q9*(-36278918402880433182590980598478620521244827606015020467009717076\
77715625679176973863691055 + 377887804582757200059674611372838933545998289424\
4922161801451211215968129400384088609821470*rr) + 
  Q5*Q6*Q7*(-6740713363712974111354975339490113469729327010777297269669557588\
887679620444390695730146703 + 72411368442727632249177705130197850696651064037\
79912111732795661932666583999718292719340626*rr) + 
  Q4^2*Q8*(-75028901377792340689268417848986409732963923220255127634620758608\
6061207824257557366253555 + 1016270789425609727254369677047263450631739540204\
0908683331974723155882050108732439012753587*rr) + 
  Q5*Q6*Q8*(13885762426748712112031069699193904763846072449917400869261077125\
805583329296366123651901033 + 10526097357597299978384080121411283558383095669\
622574637377716354824292490475086550386274018*rr) + 
  Q4^2*Q7*(-95754261794962726623520157912089994508390490841517224534264222410\
78164045417409203609100509 + 232031435902909207687016629154821003531799020315\
94174242732981720340328289937709922009285113*rr), 
 3984158634551614878940221910071567365987097121803745108716399860742015807208\
698325311542661996*Q0^2*Q6 + 
  Q4*Q6*Q9*(-1914840231966641237408825231027321493648778193407606304584016550\
915199510987450612125509709963 - 31634167946933546835451419669256222660246683\
03888401531896674047695591490485212286873018412874*rr) + 
  Q5*Q6*Q8*(-5813701100320589891960695921001941928765028797457502771253595145\
43926907580364539098919718973 - 315643790546067616684088968239337763025667947\
3214062106437088190335486905568629919561788532462*rr) + 
  Q5^2*Q7*(-10115748987760617246607074090416662101320419938569381050411239414\
86288217539940791936999906827 - 219812737455263596085182116918454107999591171\
0901145107121291982994264979122853490314130425900*rr) + 
  Q4*Q5*Q9*(31338184685839655811708788427820183418445122140478814417950533039\
62360090248499983179911240286 - 190496781898745609591644897656832633178400563\
2606164580755502690696557497305777059365750121484*rr) + 
  Q4^2*Q9*(197262312334569984138393214979962177557312323860133293671389702051\
3940794151078040592648009581 - 1556338607212461038390010512571084723807570938\
695708490485317796956340408131303578430508928431*rr) + 
  Q5*Q6*Q9*(15216892567032730826648978810163075907712507760418853315315303365\
58751586572554309630307371423 - 132208633140767936715612522526226393906924639\
9416141593493482534688902920535624354379628734652*rr) + 
  Q6^2*Q7*(153873757999683986499123567569406298690643337762977850198206697987\
7480547812737160440330139642 - 1285310953234061616035136903895341991052928176\
760902107877922126851012009251144565874506844382*rr) + 
  Q5*Q6*Q7*(-7565831533185130522605185996024646718370176918076260336265212073\
80176515191961415551084692221 - 633689080016720127928300706486845142137172376\
828656257499036477797276810277279168569944782040*rr) + 
  Q5^2*Q9*(117337750393171836887104394577889261349920046854550539447008661939\
1935611260068544706921171603 - 1952340125315349694131784556079383643618399077\
14729796639299212711818178118133397094172450484*rr) + 
  Q0*Q2*Q4*(-2392278405038796800013971732300112262504783866502547303225940127\
47775263958489509976282685868 - 145193021640096033627595340409806382736439597\
729167800592873452227660530863567507532276763334*rr) + 
  Q3*Q8*Q9*(76849566313714841906855724815292608473803168176421319303312626718\
729416005238274650556634478 - 14214023001837155394156476466886698492001827537\
2374922025446047616798437845401476257343344792*rr) + 
  Q3*Q9^2*(583171630770438901569787512330189796177222796149976211207208182659\
28967269487782821940022836 - 132448511500136442534883664232779171265379732218\
109070255965215916957438743213069602309611551*rr) + 
  Q2*Q7*Q9*(12667221645811460287558335601971471784371454218350340094759576178\
0578947893677510116000396012 - 1148822112790829870694819553928533744733764532\
37141599524680013741158380485834014092343494244*rr) + 
  Q2*Q7^2*(-85744083985146188280690796849330480790684168872697664360092612828\
862815550171461864923898178 - 86991802626760842033900332877592764927266432576\
253663991345060625130172223513890255322694798*rr) + 
  Q2*Q9^2*(539757231981930283376149566669880401342796279372793775952826601478\
73068970790922443410998854 - 769046541677859679072256927314978326672060889604\
84287758590869602757048556079368818634849736*rr) + 
  Q3*Q7^2*(126217627345722697071719714640160639007201671839788978776636555893\
70355381659888443387407256 - 581343019212508112411229759054089530321029467085\
8969993988715880289845924218124758654890288*rr) + 
  Q3^2*Q5*(-56777754745749056506795418870335531595693373200868593180646802475\
0430158201980531588496052 - 4176613771236051697130942790293544042444525307382\
07719716952119771434321837953864345275662*rr) + 
  Q2*Q3*Q5*(-1872649484157884823691345290387938255036499491285927259519229784\
71350982076283937065219432 - 315767828525822818963071502135247428591921164077\
248778089328408729370927752330221485488604*rr) + 
  Q2*Q3*Q6*(-1674816191619075001479426835322045541304235433672932040824108819\
453630307433184197849535304 - 31563770408489164983017288303891466121525962404\
6451670182898994506926289990882992577172802*rr) + 
  Q2*Q3*Q4*(15230243145623031492161043590003312361118112722785157035400199625\
59963748249832717056357768 - 269456608467731425320382479017061318439101813196\
722707799231705579757377853418760284674308*rr) + 
  Q2^2*Q6*(558789841561156822637908859225220656872598349807064841733989800709\
94574688501878496172090 - 200053947943134540889303459121691555932717334804061\
490733853899692257639448509396302552018*rr) + 
  Q3^2*Q4*(248235051107693133584148894389219908070644040754133854300611664527\
890376781717151669440648 - 11827765159079182762291165642093215667477088395721\
4557033164772771687451334084517774298498*rr) + 
  Q2^2*Q5*(-12277811123106805915174594542173713259396354252790430933451985387\
1277813733853122544286604 + 2517899818926288678004725505201490743577528506407\
92702170931352068107801474704965597931438*rr) + 
  Q3^2*Q6*(-12219006039523187460028513363549560382989250197083426085426348944\
40321211924929070311606708 + 606144411904968373217116660653246972037826690737\
296256184530992742934178202222559228182272*rr) + 
  Q2^2*Q4*(-21003477029017211889076673035460549626973483201373770525010404279\
4426801678101894611941726 + 8126651253912191058614411973652210102296334629876\
33303988419116475973570471746900288982236*rr) + 
  Q3*Q8^2*(630985297780777918509106002603374555837464490131813264845422975805\
66103218163399884903267606 + 223856660723380831765462580999765850862081445675\
91742951853210721557501170822493495709202641*rr) + 
  Q0*Q1*Q5*(-1236743455225505935121616176342678914385070049356143656556387558\
68748877975025435098488486670 + 238266414602234796409490243762787700177572740\
34394853373869444529028331318690700967739119644*rr) + 
  Q3*Q7*Q8*(-1253035469034889031086553995389268132837579372930597586255733587\
37994223816981652584934913410 + 323831442673592505717586957500643072518021198\
96379984911947778052262741833596394268760408195*rr) + 
  Q0*Q1*Q6*(-2066421984366748661343641550658006177050917229212644898388737363\
90999312261119987854595464558 + 349092006002744308775070797425422488332858965\
89835725758539092557122332657519839064928594702*rr) + 
  Q2*Q8*Q9*(-2264295502164715436883808274365460689890834678584250649937042371\
57228873812792300814202953194 + 369748634612052902905382145351503234628876330\
69921785675310979389426304647968206714806195810*rr) + 
  Q0*Q1*Q4*(-5002591046639932603917364481453670848486839371043777330052158395\
0774168950889438888561756828 + 4464932400681469885124031224218775289390647007\
1662436696348889238933717395005936798466865060*rr) + 
  Q4^2*Q8*(680958191513810495294737556956591897086157987675696283070152122676\
716127443827751621850185259 + 56835269903521497253252666704269561205100386254\
891568044052939481947082253893174886385901207*rr) + 
  Q2*Q7*Q8*(10021782495068076352033787409572565650514847703491863261723452779\
8468022644289803066696424860 + 6786116615721440052295738927922095603933280994\
6010733263286609986060528724314635564244469058*rr) + 
  Q3*Q7*Q9*(34690281641528045881447225619617481179397271167293459908717086564\
25060254524100323751206728 + 751965330048668031277738347738725476556408945564\
63681703022483535268676385925903775995831225*rr) + 
  Q2*Q8^2*(863488433910987527274539482074340794356813658080087761508818528233\
61225175379947981919817656 + 100516008994524549603643849606569846713712940454\
508307332485933743943155381921285354323602922*rr) + 
  Q4*Q6*Q7*(22005290687599208289569949612366765669302879913690433990039682702\
2983005254082868493225604203 + 1018561048750815695229910690499729263546108509\
68475167993019792458832297147925130570228497772*rr) + 
  Q6^2*Q9*(350786957235544431133625707751127905275131165919174882332854801701\
6341001791606935373802986788 + 1521440593738722188342331229084002786472275788\
37655236916484042362975249364902209818753629582*rr) + 
  Q4^2*Q7*(222959734019506861665493228555131362789352855022901247159497245710\
4031243899209080825172937197 + 4370642694399766107675580622935263468893953675\
14950276399923395105498070129278541016316967275*rr) + 
  Q4*Q5*Q7*(-2004607305247394518925660370396634828404121659588056489830430020\
337604745565004754154749609420 + 84937595972838960771895241943691332976212861\
6654500555012096963624589333339774308079878960182*rr) + 
  Q6^2*Q8*(-84493044658690649808007754120849233243558473659412154534066883351\
5520894879859172631960148354 + 1055373023825412656251563067045536639328436629\
546592141041931920510918333424265972218592044046*rr) + 
  Q4*Q6*Q8*(29309601100095267124457164205261661121877260643384643814353487926\
7146323374235903704792028279 + 1654214068892454790077160121620057903237706752\
064586529286185911761124135553427073053728785184*rr) + 
  Q5^2*Q8*(-52183493208353100726993558731721742932976344330790358708618737296\
9732784977891152662635644915 + 2564321079435409215853155620013713188587964689\
360192412272900086008929396948709545023227898252*rr) + 
  Q4*Q5*Q8*(18719277856524799444929710322978150097632239510819942163285971594\
37520784461648737413004814326 + 271064105487533822614824123816007180411210363\
3381533620265449637887629792880320860350705762526*rr), 
 1508579566282322937879675089008545007946647906779153770812722400886791293907\
117881602250156*Q0*Q2*Q5 + Q5^2*Q8*(-3830293154766002876144548177826576414714\
774340453904871077484140771611648318149560392057396 - 
    2180732361403917912745643921325837807027549175829341765528645168042249559\
4306660876538916661*rr) + Q4*Q6*Q7*(-1548096519838609626305953792641160985808\
563184545685382598136122093260453929930945343385912 - 
    1917624640076469317256895367993745479591362917113345634018540332145711721\
7218608658681336813*rr) + Q4*Q5*Q8*(-2665244560430042443955699743234311970652\
4293357077494477875206897274038121568124431670126464 - 
    8125332010260438257271518602897802083860221122448681437594477471786531561\
725431489815291824*rr) + Q4*Q5*Q7*(270505905612618581541287208019143554596619\
1816235386647014486667943634398359345063377600156 - 
    4604891810215693391167759970345553402290256998490252877662781800329803410\
693301371251355862*rr) + Q6^2*Q8*(1033340350788112716047685568172580296596023\
4606199972961260326604990853537525564412968652500 - 
    1510377454297851775005107898216672392387785935573347134943171095745685034\
566793726098392472*rr) + Q4^2*Q8*(-226535143880918946359127709928813850981451\
9640236770660039514409983432923530786587233754230 - 
    1178418417864531148991968366344791125730214655124207877027966780505667064\
601007360367487101*rr) + Q2*Q8*Q9*(152468060180640226871270789497372635921270\
7121817308047819622214872142564106677828926827296 - 
    9382589936112986390672417311731249060848872295485088555433224242712664975\
13696270991917788*rr) + Q0*Q1*Q6*(1304086293240482727384997634232934877903704\
180566386651710264223643588652957216658308400316 - 
    8640766107312853215005605801512000741906374900524584986628690451143104758\
25308461769977210*rr) + Q0*Q1*Q5*(1197538107811379475907087987550407777453712\
676893627654130278808163028673483267795387300048 - 
    8239527449819588788368926043343448542049781328769656168826921336319986620\
41306308293516674*rr) + Q3*Q7*Q8*(1738213313083912245021991908148261622378414\
036320725383243734523505789910093901885037534966 - 
    7188149096747011482631209613072441445712382574118607719939148395952286048\
85426904491461280*rr) + Q3*Q7*Q9*(2422591267926192676667688823306679090555578\
49050389739704954839951499312493301798864421474 - 459004871210686852759986830\
239478646815228545138268781905158493638393645555781803517459994*rr) + 
  Q3*Q8^2*(-47551926101829264830232293629582949921964122125398893244100921324\
2903631046322531555060690 - 4019605601517744702410422608726100225376460294220\
93540167042111551775991492001651147844270*rr) + 
  Q2*Q8^2*(-60132783543992197137371928847236075180652335985153484902306189634\
6814601659481101512033820 - 3716939016309072564601274900987914425812645292303\
08673021172234927060929157397102273481258*rr) + 
  Q2*Q7*Q8*(-1215024608581108972643034215049950715048667494842954385546272318\
113860133601295590974849992 - 20701720424250522585902651023856080909907813113\
1447082892392651196779644284748872111352274*rr) + 
  Q3*Q7^2*(-73940833357963029037714536513932188692691514654178510317247432130\
8333506277975961513040568 - 1465407038217017801437945101439520338672980856508\
84905642739600047704002766916702909542846*rr) + 
  Q0*Q1*Q4*(63465192528832828809555500097532786510193540769770767701385283832\
6167011076885642594803368 - 1646848896168516798215915533337684830939048681844\
3194076586289260372224221558549034023860*rr) + 
  Q2^2*Q4*(339104016092854348685621421486251535062308040593891974674517311427\
6319422965475317389896 - 1254636414635845342265077556433226246639383472976585\
0204968409309364873144632951259779226*rr) + 
  Q3^2*Q6*(261677271676135109306958240749252748830002465782493645032336032035\
1049969095439720116232 - 3951163150253765922799933119526619136741989441957212\
162826257190874399752775266946406020*rr) + 
  Q2^2*Q5*(-24730849666975022479999462934120323101767939224509200477296216009\
14991331754718850435580 - 751432267174342094139442076044608044413138066888075\
097220728129978714582465269607147304*rr) + 
  Q2*Q3*Q4*(-2462824865930002197088831908136004675374072462386794133716074468\
582971912882316782850692 - 17791900468941016552499178655050861512871603915722\
9996319334028049756083241587410386948*rr) + 
  Q3^2*Q4*(-68278930279134283527980394629733188082547751931717245399898234125\
1486801845744997001308 + 7333266420728368141283815092069308249339699632035603\
82064677960696687173684413123084364*rr) + 
  Q3^2*Q5*(405791267531511535131242230634605881560687656911431532212275008969\
1400556289834336907604 + 8842525013622875731816535502874684594898529569943809\
36965959950502153058520404428050040*rr) + 
  Q2*Q3*Q6*(82838996251912960023445625914799208481128917550118856689528874581\
69650184319892087736308 + 191325508274197595669550810715473200328237675245677\
8252538882991762530162464201618659916*rr) + 
  Q2^2*Q6*(-44423265705705706821261861128777783673748089727882392115103528585\
2046654682720576167340 + 2168822436188932200856221880476577225065265770439649\
118501087180158426462264202493312398*rr) + 
  Q2*Q3*Q5*(37374063425242100173708188849130478416451984178836512975955713585\
5416004001252662707964 + 3121541074058463674936530319089850705291784940513127\
517855251511656207727327582950104740*rr) + 
  Q2*Q7^2*(433381544677882235519444659361462886835722596967006466758048511723\
769584066338828356088444 + 14152840966671175976155092342307024232794708400290\
9860447162287536771969259352227280662622*rr) + 
  Q2*Q7*Q9*(58761932173193798257629080426231951935828704914971073398744903218\
8157910366074203014396752 + 5794734273009161062499816412566051766193749337413\
63521961854452089669516562597867391514972*rr) + 
  Q0*Q2*Q4*(11976824598320824496485867959058973619485778872766941164347403346\
16715699499953971425194416 + 759518853476537033713711866269501790042686957084\
691690779778102652367793563492891922722340*rr) + 
  Q2*Q9^2*(-12372169455630237033221182644453775189675006952049424314134968588\
23939670816988793039452244 + 991047542121484953061690028684454151285150388070\
419708032176235157930973401246063009205750*rr) + 
  Q3*Q9^2*(-55845384181249100872310613715066366348974949623778078180608277780\
5631309192860570859392870 + 1033193638568542921334420842262703301041148312752\
965122723215471300876910972568283536707884*rr) + 
  Q4*Q6*Q8*(-2311522359394754826408139184328287079106669153590949108653335786\
6631065357275298363643156444 + 1042161488106856611472752445762502696377279749\
018675088858438535227584446292025424388571575*rr) + 
  Q3*Q8*Q9*(-4132366994491493416275892231960762009432199840414536753102238876\
05553092309511565937226652 + 149150505245635979851191088629294224965132717906\
6273633920157908994177619829032797325845026*rr) + 
  Q4^2*Q7*(335519492619340654347965065575217193507110422084508705757259670965\
8327189448281841625738490 + 2643411427721600970836354497343983040324613487110\
771628694629145993569432564214125007547901*rr) + 
  Q6^2*Q9*(-30975191858787362161999747401013484520653101543670280502213997551\
844155607500511315512133372 + 37199055533471480416683783368804798987238100445\
70939121169583472469335578802518568682801666*rr) + 
  Q5^2*Q9*(-16027878293733749827392153641335416897681194827390190968860085486\
32643898644932832084073828 + 727156446297651526343232733005263734190088020315\
0767229072120141897195060277867070586981693*rr) + 
  Q6^2*Q7*(-11576984958916249678440225520263405912984379878040822388553988666\
193853505149364784354965684 + 89407221913365546863244444040640344176471739110\
04862373908614592576097327702927045455684752*rr) + 
  Q5^2*Q7*(208144108098174001583016047535494161014667970113243136307667367505\
24553503786203813094804188 + 119221010664318486631074419583048576227937103103\
53808528251346586592087879318928986759271635*rr) + 
  Q5*Q6*Q7*(25112681764632083889637232814424594743814090336661054297746883536\
461878432285301408809497060 + 14797274022864942227606213157735484452552757930\
096929625584458621299311122856512471323506035*rr) + 
  Q4^2*Q9*(-16093494239950478209182789761099731875518910013323773750228435442\
184445247897823369104568214 + 17010568833762302425713771983679891833051640333\
545272433561539447451404755375096360339550769*rr) + 
  Q5*Q6*Q8*(11849694903787922956412436561915480079560992985413036122925819884\
654541946527537414722812960 + 17520229163914892139614424400486733730273589084\
211041950198876749179401802395385677679616259*rr) + 
  Q4*Q6*Q9*(28061979935801801609712485733989932665104516092602490460901289449\
895847224941658870527368528 + 18846920477146751103660612850723642530887215116\
818998806474915468405522050605256400999566149*rr) + 
  Q4*Q5*Q9*(-2270591112355557122338498922915555820204853177454783275144910623\
8490255308397020342053193400 + 2007577583040492347217985123332027623141296920\
5172647708155399525553955304173139182068555548*rr) + 
  Q5*Q6*Q9*(-1678786180334051713989797519279402117359403423650728137940624459\
3800298527704546331913899884 + 2367445293437954338644341518039448848950655494\
7638385708088045703412016627867810997742966411*rr), 
 7542897831411614689398375445042725039733239533895768854063612004433956469535\
58940801125078*Q0*Q2*Q6 + Q4*Q5*Q9*(-8664764530676591929892376811518406967565\
811266372841806545851030585859330469076923772108180 - 
    9478054678778925029420188299819669559666892518250712284265780867512575376\
230391979562282223*rr) + Q4^2*Q7*(4273711940241262533022270926011677883470479\
866523217074151187513961293074195828753320258368 - 
    9231790776602045802083709209849848777085442103759778158024262905284277458\
132013911373205123*rr) + Q5*Q6*Q8*(-15607277521846759973834716528615873432230\
584627998348095346815755700638783611369191130706064 - 
    7158325007559481210677640882166852887450169131934446626727048986261222331\
386834231765936621*rr) + Q4^2*Q9*(-134886324597082676257512897545358188852391\
71902135181514217373426984582849103961852373048072 - 
    6884700764846409345915281602750715088173334061134718606857485084006892682\
999334278164827779*rr) + Q5*Q6*Q9*(-80708399480474799332611586924639277495221\
44609343854982162713774847341875536946926989580374 - 
    4758507660028023279540308360460638369713087801242557434111934817595984686\
102094010395038929*rr) + Q4*Q5*Q8*(238565499729532857140104816629169971060103\
58040347855622528488332959500627649680942064735660 - 
    4681557247706293926620585453141646029474995895664079708223303129229551752\
676631633290216805*rr) + Q4^2*Q8*(7721503869122963245687386604423603271987952\
59392373053151228976174859178308731559727576394 - 425017534203882336431943113\
2610726309082234109956569525960869121348635819903454753170090053*rr) + 
  Q6^2*Q7*(-39789293787575439758107091732337381991263975353788873472315328666\
60050969069117122824835528 - 257764666310611581446691118726326017923639792509\
6077607750515851993173044263396539224777261*rr) + 
  Q5^2*Q9*(-90395767452831344073818281257447710018347013248981399944822139888\
0580070494908241660843342 - 2204548695754209122284981177995427258131819440275\
953554078114738218886295524709120586626517*rr) + 
  Q6^2*Q9*(105872212985572866439389502143892225093566589456875504879726198304\
23254037916711258600846408 - 205371596030958220874773759868166085343529126499\
0525684130428492946595439285057298774881957*rr) + 
  Q4*Q6*Q7*(-7576261378780622641660616812543082913545064786928187761850432698\
305032066691322119445665734 - 90801916254690259070915976161099419658897047543\
0737622230081358608892627353711652537523611*rr) + 
  Q2*Q7*Q9*(-9918686545382950158775375261836684193799782200099786737059586858\
74580941166402702696886750 - 456729801213635674977441568682420850449252611102\
255192563637607391272048428708372076901792*rr) + 
  Q3*Q9^2*(-73603211740252536705552000616832354655257357602879125498214306473\
6576517451996567138843574 - 4271077937387384150169338733635080696802329466635\
36729256196345530267250570136223797295364*rr) + 
  Q2*Q8^2*(464544279606968401748508081448651286405526730215216998740314480363\
750132673465817446029144 - 34951588284864793952039210041673861355809093977413\
4224053359116830195875242480355362527418*rr) + 
  Q2*Q9^2*(-64541345572846520298415208744127313315303587281239305543277889591\
4450870982927394387662392 - 3204454552786991780072893225660834721552083693183\
19042110369032851931612806258658449042094*rr) + 
  Q3*Q8*Q9*(-7404554291738717864475128304355953177477405655728388715214295312\
84871477948813133213577740 - 293941321193393063748439123082848277567697435730\
431354243545098197391801740963618607288227*rr) + 
  Q2*Q7*Q8*(75006524279634627261507599626712330933722692525491128683461572713\
1152861772915238772801012 - 2237955181790514883252242063950841051916421847987\
79307792289368846129687493860182924217850*rr) + 
  Q3*Q8^2*(137127721726159733339373249693996440147278680172913130345704726227\
397017338345265139231934 - 20916292025131102948095295055014421560169648345729\
2333190922150079924781471024173027921839*rr) + 
  Q3*Q7^2*(180210807841168595176771894868382193471580354486696284376090923692\
059654194306919124104148 - 14944988267901218052832843083732253848775275333231\
4211697720899407361556759915630182255835*rr) + 
  Q2*Q3*Q4*(55246095897527959686827006722541727292605334409771962078421542826\
99000057754273869208 - 371525096236633809067374463515933352281266098646751975\
8060374299996390747394702911960240*rr) + 
  Q2*Q3*Q5*(-3338032687737837387970789646179919346676052888756640237993160657\
156426520649906291168804 - 19495048950316413820280975772817884973516629506453\
92782613356614046163263715651467343086*rr) + 
  Q3^2*Q4*(537990205992072505853339102578230596947210537279188017116822580952\
99631678772581629030 - 651025174558287996675754083388153933752388524325721501\
802808323472904877961928127728004*rr) + 
  Q2^2*Q6*(-12441650439434077038722060289608443935129460800293943324234468040\
65813407223204262446684 - 429493697824363753375457350851528155723081113784277\
285035165947435697298945895188776634*rr) + 
  Q2^2*Q4*(408017091305198521348577891950699249600571917245822993639449774011\
8570599751308459302920 - 1177001593690561727281539870702289532206351375290551\
59694884601084105425857857785674378*rr) + 
  Q3^2*Q5*(-30503709155952608733900396108757999007690485110497037002913958452\
89889745196121539877258 + 207617228898825002367482614253842515728072711450819\
076607233476204181967021660786677738*rr) + 
  Q2^2*Q5*(103124434820608014049342212909122771163944883678003270863810470808\
3301723609128200850700 + 2266350915713901181176098726987418061809592678920489\
240263397144143893426588993089404232*rr) + 
  Q3^2*Q6*(192071962243140642810137559648620169395484411526059873901662826280\
748420036545921112216 + 34193911702880278232678481627110867984354524656831157\
86365310650028930790516254425870028*rr) + 
  Q2*Q3*Q6*(-5959661493291192061838304536971828627075167236110721710894565533\
828385182526928099597960 + 57299029847299118286341350250710902453885624672064\
79288452511525901272079833338701707124*rr) + 
  Q0*Q1*Q6*(77684746326252180106969905641899204916567824225388609157562234560\
242132679636795913337886 + 34736941699470357328429522670072756528685610447098\
925872675556735372833684071124756700416*rr) + 
  Q3*Q7*Q9*(20984976416983840823213894098464456511739192060605673428499841379\
8394779734226885136824768 + 1230770907657816619351625610080480531229980849838\
73333840897541869235120086726289859672555*rr) + 
  Q0*Q1*Q4*(61650711824881450854182113649345722525837171504384967297143251401\
1725636567859146389450020 + 1871434986545962921318498878968551132460164589452\
94075076119886187961969458419852899467296*rr) + 
  Q2*Q7^2*(-66868586176933915257261507269831561821925850887287118200931767086\
1867842651165553983326808 + 1951016280843421164876028681568064602765534446015\
49700329462125282664866450476615079963878*rr) + 
  Q0*Q1*Q5*(34686849852464242654602260269879599433687276311322871111084034716\
4794706700126971844445322 + 3656848396856614910591091390217615076693246347154\
47207626126227252823093064943385496682448*rr) + 
  Q3*Q7*Q8*(64854738353805262746132111074200367895772389638172615174390396769\
950282288187721409508248 + 47142187695080125263664317661652308687038797876007\
3278114771998862799002649007805497518282*rr) + 
  Q0*Q2*Q4*(-8847886800074191337698817531910774165216736822127313032786170275\
92523952650159411329356674 + 894590518507556745235890708020211422909770974175\
103820909771792294909302579616408802931136*rr) + 
  Q2*Q8*Q9*(22890110273380303012624921176158090869686323065294508019109930972\
8204732992988583180358082 + 9782569574377959399025800922410115262864164530226\
39492492642951547172832613768080512294780*rr) + 
  Q4*Q6*Q8*(-1784333776555269038818069107846319874686196127775574636696265660\
599174895166978188761446302 + 12415667922170109762244242480808971077877918141\
54243219937121725202325840982892562291590505*rr) + 
  Q5*Q6*Q7*(-3252008289809150760344966531108504158855011450206646591764557720\
652119552937727221778165626 + 13848315000688459464800298986697802883790811438\
58848059277120925106255483817608465188910479*rr) + 
  Q4*Q5*Q7*(31804229475964892103105488656864190729000555075792521710292015312\
25894662870161002845742836 + 349388932779807922812705550105793057554763707402\
5737186092402065562381152689868476088541547*rr) + 
  Q5^2*Q8*(190146895384518794657224107440859480959673635157477954190180113065\
98925361248634791120047308 + 357587481132635944702277222326425804903928642396\
5790796192983224063871206472421200735746531*rr) + 
  Q5^2*Q7*(-12002856428201483664289335964195230640893768810834060641997270896\
608045665469526249648295436 + 36214077370111536430524824794673635875123090766\
48272548810437789954204727805472356340329985*rr) + 
  Q6^2*Q8*(458357811442386904590997112137324727074465705854570717218292978131\
3476853197552535115934560 + 5161165876847645628968577325249424786313998149560\
114228411722127365107090202715883262305491*rr) + 
  Q4*Q6*Q9*(-1674291384665343299951405743470241907453505729227954085249335723\
7310058500151062888042793140 + 8780908596639315192683513830376192960357624084\
039266896812873692740359841903308292815951695*rr), 
 1792871385548226695523099859532205314694193704811685298922379937333907113243\
9142463901941978982*Q0*Q3*Q4 + Q4*Q6*Q9*(238572996235703562479655515579707807\
534404710556229740324210357894947717344756398684304861711293 - 
    2124089126142747096079189256482063565454408959777209461000134923339417553\
86477615926829524635700*rr) + Q5*Q6*Q8*(2471314208329739349250131753783086990\
45108512787830075227877263538725003627408000148538467610152 - 
    1908231211161511915870639225026662962683501449309309452961693211687635410\
11811159204525960720183*rr) + 
  Q4*Q6*Q7*(-9558984311796701054772356799073846668582239164309140668842216500\
0735872396448836359587209354015 - 1000002633850039012116857635639598495213219\
94684262292391209157377744901687758788770401564301511*rr) + 
  Q5^2*Q7*(162337724587002577092756581945836408951856512295959722328842258502\
950410918197766688834310103996 - 95869840895232270440936856285057339736002341\
903724363734883045493771555068060505234638893692124*rr) + 
  Q0*Q2*Q4*(56507137649225890540720053416528484729609768626207860313592754213\
5045801771201434935323928008 - 1482369629344765272494210362847422547061978334\
1761628382333948656948100025231994763372455844012*rr) + 
  Q2*Q8*Q9*(-2229149703036355082101313964151046348670060300756706163001796722\
450035197905746795512489155429 - 11236114896643125641573924878329794755434556\
502384009500247013683272549467660981408546630757602*rr) + 
  Q0*Q1*Q6*(-8299506839709343645473072958207950915669467694732199120793869855\
595655928505220600976863032988 - 10088818450434011146851058925594928233551032\
914353280699836940563663446721319572235628518283615*rr) + 
  Q0*Q1*Q5*(-2058304006819388411021819477132577806101678636303055084270856173\
775397367758095777123373783104 - 71132578004402479371075953864969395943145601\
19268034011320012741301377282725230859669178443815*rr) + 
  Q3*Q7*Q8*(-1515976813048537412592647475790430166344599938301790134472927191\
857617054419655564959920710751 - 62600566908083064505402726015210678576373224\
43532135054327449645522387681226039474883084154640*rr) + 
  Q2*Q7^2*(505027663002885969273811320244269076016265376671131576833366947555\
9821187737544729387409833117 - 5088200575085338074325568826649613428124420462\
096599276552728638865767521677038608388728052457*rr) + 
  Q3*Q9^2*(560095513728520447967456745132022158418584494939558931325577821686\
3544732586118445725157787913 - 3068777621908912911229690458844812421131073861\
909518593446890844752652375932824694818361277728*rr) + 
  Q3*Q8^2*(-37526397978741864328942588332573767636713449743367815267912784946\
39747543200210461091211963686 - 243333378391461548307168190127741145755066205\
4305590022270649303970025717320846876221758233307*rr) + 
  Q2*Q7*Q9*(19157630544670674416026683241717530653442543666251939220722465185\
187187612831936426457769965167 - 11828997156696831464359432192731029229931145\
69449908318855307013284699967761683748699173498351*rr) + 
  Q3^2*Q5*(336890877575789970185002247735160310157818116850076487252657460285\
0513504025171749126093752 - 5442862352893452410387590717463920146570284518031\
2029953299652209904817963350790252280539507*rr) + 
  Q2*Q3*Q5*(11782694729313041277494807497994380633878485706335502586664290441\
117897032289413857716921716 - 37954409121300310375911747510482202417459861871\
551908352147742095540995364153197317516058544*rr) + 
  Q2*Q3*Q6*(-8473475442776960476568421902844005791986757488143204628133511561\
0789828472033130069906211598 - 3455381333332118189855597864248809173076840744\
2439129056725807776478106789644955898721676172*rr) + 
  Q2^2*Q4*(-64906955807566393252739767620147754137171701101233457775433832995\
938395846958086713806351004 - 26418755485463193227354396347510831973786054013\
179685412922972856148508538811267161597764739*rr) + 
  Q3^2*Q6*(-12454345628359676365764458838592766473909225439458315712377209191\
9198941660106701520459410884 - 4884055954549426476456388624950667374932366885\
286493411366169786918706813885800688941948538*rr) + 
  Q2^2*Q6*(133041582634812861595800473390183340148121221175991764847830152290\
20200968054772819251197646 - 338353279375894116751317432607091571048066763299\
2938086815464203692898345328657549995361731*rr) + 
  Q3^2*Q4*(229248567413256162255281021379917998392818792257687628981567340273\
38446731320138747078239410 + 225626333925709612682072765863626634383141959200\
9528092843405912741120482947643937781767471*rr) + 
  Q2*Q3*Q4*(94700163683202260704618905531684838491916366194217727515671295314\
585495444121873195256254134 + 19279112973027608319979446180582280880385147351\
569005285633915648468432408573904670920294370*rr) + 
  Q2^2*Q5*(-36248781325978826653091846199300431315007026040286325229657487772\
943865381544376350530681134 + 34134254636287917315600913070326482383130224242\
895178398396473966389865683985280078162166072*rr) + 
  Q3*Q7^2*(-36869923470935559540795608627925020191220342877185921777380577019\
71809398013854485849218208607 + 183917609765684695695854279453574325048633211\
8454987620828395038764881952836114749123575520655*rr) + 
  Q3*Q7*Q9*(-2712989048049929264903797612684735058177556860257178073889173359\
755771198828252640058323841096 + 29942082622956658249981480063856066917032893\
41525343692797800171866079184675601125008070300981*rr) + 
  Q2*Q9^2*(-34106092283528601571300759271889651387126349274420281519692597442\
3666907495522044674113831334 + 3390916950218561807184117117935582798098792966\
468523272635339225942212794991299495209978740886*rr) + 
  Q3*Q8*Q9*(16657187694881498204625440939004752281536147529046702771354614979\
947492955811215325617146166697 + 36976853648784705052589056086496934675276922\
13459082836691675066225810099143157018603985504099*rr) + 
  Q5*Q6*Q7*(18639178810695310232305767475797553302673653422685187756013063070\
9874270553292356823122701760406 + 3894801574802488084831973281492681424770329\
540672528893349511121626965403762001610705191148234*rr) + 
  Q0*Q1*Q4*(25629626794145036889701570568844284167344794932882359142232309846\
52473272435549141116513053534 + 702425178117778174894946051367819803065280721\
5106820020316287966382908311691310032480847278582*rr) + 
  Q2*Q8^2*(-10465828351866676578509420941175068352458265722196317323014003753\
576132502041294517559020991875 + 72778165691116346457246345944565345284115642\
17006757038616927229212066244004086166576357693640*rr) + 
  Q2*Q7*Q8*(-6826920704410013047573813835344242128304010006706093888439693408\
643771201002741923387192840958 + 80184885177209914573729224313420226251456375\
49160951717643655793976493957564039276278589294760*rr) + 
  Q5^2*Q8*(-19862494253243202497263958884052155653614528254291689565580946911\
9430662906120025672026375385518 + 1899965087637472071752676907670854603131057\
2166925573891324714449305462233552196401081834455986*rr) + 
  Q6^2*Q8*(-13849189136024673291236246781141753836724095874561437435935343552\
3935995198688866135822110618961 + 2519987420674761525787275914918870104590958\
6679464241914061951877764552995419294316346048017260*rr) + 
  Q4*Q5*Q7*(-1197147898915999655481110436951414533219878909107255474052071814\
68881418002805146464131839502901 + 281731373018725595693562391213842131999003\
01458007289871862791313955726939898314018888847353168*rr) + 
  Q4^2*Q8*(895173490535342765946493813881468030348435545439364439280962044865\
71378976549457218103301363124 + 337480019758620977794522362922950077916683777\
29069189830873908925081914658184814033100704066707*rr) + 
  Q6^2*Q7*(138241664208244790658445646994738334309280307798806816881651520553\
750698323474461841740935532979 + 59163866577864836275893869596365894675893286\
089997065455544499215434737935789348616784125725690*rr) + 
  Q5^2*Q9*(839789707814580848849878734206048369433034595260460281518053963257\
23832193164754036766628166940 + 640867333296754112718705810000095722932991575\
11081819409701590792323731487327007493381238397803*rr) + 
  Q5*Q6*Q9*(40165708846545271538087525825001540357602377838596237618460383461\
437282903237392755823240127312 + 95331357422514344453772173278354324885274952\
924014059343771672107247219099973358656161888845198*rr) + 
  Q4*Q5*Q9*(77989900066957820306558712490478000821552625979590646611063782669\
984534391485021643062203260467 + 97128114649573642672682124695806736505617311\
463979355080868392420277184961940697807765662510229*rr) + 
  Q4*Q6*Q8*(-2811267339268842664532576279366708723314491914710494210184583218\
64471068657914294346504651699639 + 103022081382907185473486662667519772590345\
000607218299763053657383249141735328923556393300593724*rr) + 
  Q4^2*Q7*(317313004243044309786199000742761627191347471272777409641498951597\
813694646005062197377798620956 + 13017337037168795874735565165511655138620494\
9575472328623947134710673966180162334752747529674373*rr) + 
  Q4^2*Q9*(930275834397792828879806008116818331937633527149690592770312933265\
14360625342642795199700572186 + 143318703156064449385052982649266816838675290\
059546722743594617586627677087098550786273568686186*rr) + 
  Q6^2*Q9*(911912308953556209978312058844696255674664234455049543263996718976\
31870256993739082062391742921 + 206523699679070392377270900474587705101250431\
063044069953143596427551467513514327089812790928472*rr) + 
  Q4*Q5*Q8*(-2951771825008808963515123550669729389961746591587355548195290097\
80384646176756968076251748712795 + 268836625518623353801124810339093063429530\
572325358685857988329005670142463680985045318837262082*rr), 
 1792871385548226695523099859532205314694193704811685298922379937333907113243\
9142463901941978982*Q0*Q3*Q5 + 
  Q5*Q6*Q9*(-2224375605055066016924622157356624786298285063474224615193447165\
25325690362511672353862471204988 - 282159379239803222456161427380558081932401\
590319344640890801169081068471380020963087508751076444*rr) + 
  Q6^2*Q9*(-89280339135491885465372380393985405605172360374061193985596879189\
133153028789479665535309593910 - 19421999307189819488022693668851781460001693\
2082398530040357863154499789827457794580463145216428*rr) + 
  Q4^2*Q9*(-80950940658974032375249568651131143987932975774957914262173658569\
445475180696472349672437396886 - 13537000118320343794670080868202351068136217\
5049188866031041386769869734484100069402154644897332*rr) + 
  Q4*Q6*Q8*(62213104250375412890136391597850684181773886023989517074609472425\
638056708331522925901722191170 - 98238310815003870819738846022809152563747588\
507856838455345636416197180105394731824344370910299*rr) + 
  Q6^2*Q7*(-68585640111679345970723334148436392365951144886220440502426549272\
702495106616213758231136787208 - 87596584992898743198100478237305225433514061\
846681206671089620660476465584056061890682019146414*rr) + 
  Q4*Q5*Q9*(-1426877001033023830079810667777937431091362790314537497071915209\
89364419602526574488330284996400 - 748316086004719336896518631618194558196214\
85558762685684155093371615334891856301164488457003304*rr) + 
  Q4*Q6*Q7*(31299221434669127407776551717702966300406433036258631322562094454\
9294126765183341292174379349068 - 1054395986901244711267278873622172559677232\
0886478861694590401739430332086642679348167750217926*rr) + 
  Q2*Q9^2*(-37181706272709111646547683132057101295300266510261179864976095722\
43790585308176687553632385052 - 599504775342494729821616672652482386297699379\
1246132896722718399185894062209196324253481967402*rr) + 
  Q0*Q2*Q4*(-1409453690517422456464394250418181136480791836381190582017097732\
1595728426880089222178858306464 - 4676278806827265984615794861878510237956350\
927001215844554657043305985256766838637209595277616*rr) + 
  Q3*Q9^2*(-71100311696118202321980688287809332600495464013032324501136818547\
99583872907242466658051858657 - 396865261214486648479307119784833587791433186\
1292588307279493004656679290472493199096810600014*rr) + 
  Q2*Q7*Q8*(32563935989591985811535432769953160272041298962226339742081419398\
02182173653027388489708121124 - 324805207043673301435162309998773357361426115\
4063233244407753694479018973516717337439422227298*rr) + 
  Q2*Q7^2*(-19945299410151819392419762268251110331923908701500059901648919024\
07314299255399661417721211519 - 314509520566611608658750703672538080219856211\
4540781816610612483323735357396522581502806116660*rr) + 
  Q3*Q8*Q9*(-1360476785625933583463917791872361913986048428438820700571085491\
6660588952608564667800408067375 - 2547463511302021575805673598423897456819086\
360765867654076072796677229778564441324618705764575*rr) + 
  Q3*Q7^2*(336816272000637431414029877602041275831422603264691691214155850899\
4461574821451093296465580485 - 1987460599186706611495625574703356122591005249\
748818175179939547607669526882888392504672352167*rr) + 
  Q2*Q8^2*(540898985173975242782480529288537258269235946658473638550053114011\
2081867436912192321062754517 - 1519100009205766232979680902067234484836741841\
940953905773273483832934120115221699516329218725*rr) + 
  Q3*Q7*Q9*(48856019610278424986697953562537827147153089098890005367837331385\
47188783189219099278018616352 - 347947070335143002505634718221480950182523855\
853232047314331245832263520274454475187384082879*rr) + 
  Q2^2*Q5*(-19345345268703593125324871836413321709731094616025294233256421926\
105739957083720215597728266 - 27556744824430591086702088460503558674818953707\
189225569434041267367193014433598199659226986*rr) + 
  Q2*Q3*Q6*(96300377623409797694077290879706631986888173962426584111007632309\
81825694759798692838521962 - 180382928357561482326207933401209891284375957241\
32686546834958349556242470587002697646219024*rr) + 
  Q2*Q3*Q4*(12611198515041213832757663553064325736763508907528188035605337194\
631809080792744077124388054 - 15871991899031023280263195867235366546994030415\
709103800716319826301382331766219254839755212*rr) + 
  Q3^2*Q4*(-93962520952240002491473486989548460079713954471770423674888652014\
15728715559722221902929266 - 208793896217523554622070341418599905846494144105\
925137525961705916198613120959727165934553*rr) + 
  Q2^2*Q6*(-66741779515523173574218818517488155742138195961031590419798605020\
85053397277279643434570408 + 410431936079141517378130181732440079363870614952\
652877922678226712391558920303478395596051*rr) + 
  Q3^2*Q6*(396316933735734649745026871916210411698489566117594957990754588846\
12755271054675377680536316 + 375502619894107734306383011239941138112400271099\
3753963787041771589330516380210327556982170*rr) + 
  Q3^2*Q5*(783870621552327400897282893915191194423670979728984163600395553253\
1572415882195107344951996 + 1117639714861560264443761837605218278386841184099\
6229600281500934940344271916797656403829857*rr) + 
  Q2^2*Q4*(820688902617080745559706415304421118578342219564996240760691859450\
10039693330455198254480038 + 131497866014106294770514994075447391775527999488\
01337751565483597286818367440316969705822081*rr) + 
  Q2*Q3*Q5*(28153889559501930947707795282517548710958696208155167142556825163\
979541981700075442576285104 + 15980324526971668394962854700846564982287834486\
133936843932088165569183626221654207498653692*rr) + 
  Q4*Q6*Q9*(-1517839924430625597163746094074318228006790829374519341548195747\
90968704845946153529390239899268 + 268457209079717179504113335087575744218582\
4263146042287925074238932504416204906319425978018831*rr) + 
  Q3*Q8^2*(995741393519658544450449583618357889235934646890061355744070109004\
2781903686695417224349026360 + 2794625350332524928556037735773908655662533054\
062137293397421346586678153631364531351146287297*rr) + 
  Q2*Q7*Q9*(69934679585977355481805998160825501353176520727134718332410435322\
9520254090161082562725932073 + 4062343625812459014183100740420019154543878584\
058070705152785127580910584463055599979788716556*rr) + 
  Q0*Q1*Q4*(-1100553354329394401454090447870634403069065887896602650582960345\
7014262343912573160090388916370 + 5560861437456965912258342553310769776410999\
450451948539068059016700362541989517349771168181424*rr) + 
  Q2*Q8*Q9*(-1520420538891242737332334336053766265279122971687468920118441702\
056820888121617626027259770415 + 55752600248266192838208268762519635702133074\
87210722002674063567873342169051534785074099863053*rr) + 
  Q3*Q7*Q8*(-1496191871710351970030810237937971158276754977109353496204146969\
334718732384913071885412597623 + 87946768635254750014159870182757678063433773\
87053164491367442781622867305148554515176083369440*rr) + 
  Q0*Q1*Q6*(90706022372914431419087916990113568019762241766592370542182063582\
88972057781030481110874082872 + 111042334877888954635213847184036534114187130\
66238913859053921893551868802780168427873276507181*rr) + 
  Q5^2*Q9*(-17258054672273522822370008047868186200550688406390339113438461252\
6363786966403185689579404154233 + 1319322209431831916695671016693507330020564\
5570154663426940297415761961506902986811502648185612*rr) + 
  Q0*Q1*Q5*(42154479221362980758713139362234564111384447081609538008690440823\
67888437431235696237448742108 + 140261757617944720947604521792755714500972054\
36753362050811227279188914996502076370936457611423*rr) + 
  Q4*Q5*Q7*(19366858579950643665080750299022621407562455192905512709227507801\
0258644472230975057791761083922 + 2111267291019861605789544880643793471633984\
9394454008446051992589371783726550300067490199417355*rr) + 
  Q4*Q5*Q8*(-1138102740759363184913876276763423923810252782892538360448125243\
66273510077340973315771853196522 + 407830124522602462770242043948055199175059\
20116688324584560705197325426612486399184661122348273*rr) + 
  Q5^2*Q8*(-83228006833182705686282720806658273401144913605922596106280403213\
352835914790447515066806236521 + 63558451168829321347138546111677927462099297\
560132355190089784230969964943242118586786653335763*rr) + 
  Q6^2*Q8*(452114983546163894519997532585486965920746593229543000844025853277\
24271683178212044669432692096 + 659197789273085086880421628335353578691404698\
87679546634217864639662761112474480748880450172658*rr) + 
  Q5*Q6*Q7*(-1838222813900377534384034300756694777622380856390594358024328233\
38787466145237032473690804660148 + 713877590965360654798354504940602330180894\
21471395495171349382097632954643686273818626344339994*rr) + 
  Q4^2*Q8*(395560775968533750795023069608053881033703476018201831841523925643\
71941122751233218320547452094 + 863950170500147980709291023408269777111833605\
95489980372643805011814856034468332710895835488149*rr) + 
  Q5^2*Q7*(-12823462546906446631112558048799880118013820793307932895659133942\
2274817297783212110728829534185 + 9834879735138935850793709574139355996854169\
2668289170803474441982317624056705291165629061647661*rr) + 
  Q4^2*Q7*(167156319056297595034509974270118051537137831414517883288431700298\
97910072280832993169827501288 + 104647789028739534941835841515277833686719845\
880635732503185865055663048618175860920075801001861*rr) + 
  Q5*Q6*Q8*(-6531781536353242410393477601931236770480822990085905694078205317\
4125104686134807788783992845478 + 1290883929316666578540595793407868233415933\
80933570156573504101207406541031257910588141510496817*rr), 
 1792871385548226695523099859532205314694193704811685298922379937333907113243\
9142463901941978982*Q0*Q3*Q6 + Q4*Q5*Q9*(931985508966803293048964338722147121\
73499134478668908242853030287731715612423390394541818230028 - 
    3228727611947266553387599266163052279126534412460590609660943574445337755\
43653182390023915275520*rr) + Q6^2*Q9*(17682529960613724395026105787582132724\
6151957579865612233401993071399856116981001663672961291664 - 
    2486122105240333456564909012850231337463208022285350024121721428171368658\
05081663134342978598633*rr) + 
  Q5*Q6*Q8*(-3586174342753748194905256219925029256801306755725889425598857973\
95521125912740332476608335750945 - 209604525174298090382263823599827070149083\
190414859165164912187947846479083585671029403724708243*rr) + 
  Q5^2*Q7*(-31707577661065775562088451239153419972668311425499949291265950053\
3936430354865784696392759026434 - 1958734277949521469401522445819278643741436\
11014665930580977895313225883048292798898595478756186*rr) + 
  Q4^2*Q9*(108959682900921369310331370920372729256509691990750035326579621962\
680449925717179437789140321203 - 19562221681073163233258389968931485535546027\
8207407758483495361760694223702175550687105603882978*rr) + 
  Q4*Q6*Q9*(-2543209137048475602834577143258457577379465376544908482654866268\
23384198694734260143176063406351 - 185723997015396724490551247602094831646273\
412005516109110909480709222130645934583035507461958579*rr) + 
  Q6^2*Q7*(678404442142516457692172305378330236189471917362887636761719112729\
0797373815142535281117470120 - 1830270660972753591318572244322355507628753108\
71454025440801111311759165919890171498359107905239*rr) + 
  Q5*Q6*Q9*(93981091478207217775030381873754234766324413418244860376959473045\
022520858814266905793705758125 - 16924652620585765810832761257754812909921525\
2691925744713222996473684196566650887716998975646348*rr) + 
  Q5^2*Q9*(597072490090879794922360867727659639158751317953996564595206766863\
86645494286757125030447672020 - 113004745018283039914322047178214645498323164\
889193393333491214408898185561629201908063701415185*rr) + 
  Q2*Q7*Q9*(-1785861017856362884918120289719244725291800749458500123050414094\
764097571678815120055482417807 - 18890470122312751026462067155406904715161924\
817322963180653740273349823486241915393848870181574*rr) + 
  Q4^2*Q8*(632880164853712363962805395396374939091440953302716108378414100931\
47802554472854885275336241875 - 188700721445448351746861602478687262014065760\
11518254627504063016505050916959749672656770717965*rr) + 
  Q3*Q8*Q9*(-5101290376524481570276091084096904712836000455459667419536791702\
149434464085647345064043897889 - 16332562935769945970383017591891111835784109\
257443485122066481834492619449089208321514237291017*rr) + 
  Q2*Q9^2*(996396217462597977197628019352284472714102903533836228568272798606\
0490752337640763392344285500 - 1163873037469295887267435750062242199878109042\
0024721663484619361769490250033624566769679030358*rr) + 
  Q3*Q9^2*(333034529720530064994914749603862011581573577421449858676158889472\
9693967958349692151693490821 - 9240537362941017239704872392248940301034903828\
067176033222829121071477222329796293542854533962*rr) + 
  Q0*Q2*Q4*(-3482339396932098938547438955412779286909208673987407816991193495\
5528324100175575925974725851552 - 6233262648478638486054846642799814331772404\
926722777221810720579995066534002138005763255930560*rr) + 
  Q2*Q7^2*(-13432797628885044131444299352714314520289669555908522625660138853\
109177426699741314985476666005 - 54611287410323503381181466386451481824574615\
77815817408064814101580818148166784839495952718472*rr) + 
  Q4*Q6*Q7*(26117179842395246099733814699098917689395948954945484770670611402\
5231253053094233592557000723197 - 5117455159344856080536782726005336633349155\
333168191656602996266241284678249902238163390604696*rr) + 
  Q5*Q6*Q7*(-1012165370434940631790798995000378403367755160521648601119076582\
94939588967700655659162150087499 - 442726066858256704507506565623744133904631\
1370873936403838506914182808995755560810959518156138*rr) + 
  Q3*Q7*Q9*(31017970795084280263488023319258828942546233882211136202121977679\
58086615218013933831505371612 - 762082664077185043238943299012978591080916747\
200669195323777417419931996639619237135921212435*rr) + 
  Q2*Q3*Q4*(10082880981829315502659313459361681318280174238322866527380169027\
1096553365111768356334973804 - 2609424000034221710088170294354088023706428582\
8201630876279611927396811930178915401028791362*rr) + 
  Q2*Q3*Q5*(-4045257402073795221139459913221425230970701402502104338836663974\
3741783512179633427632488976 - 1545537981012598656717767918751073098222392759\
9860015316330798169890680389465610888357304778*rr) + 
  Q2^2*Q6*(-14341599064322862022752350800529612411825523199305226605179115157\
024834809596360818509572382 - 15001229809752990273390335103583427798425336032\
841539431463109086249151252861669822557478791*rr) + 
  Q3^2*Q4*(116595954766996489220843508965101163258572209956948375499325135590\
48806624667530751696347472 - 109071248775985091882058723326120616765931748166\
05161966496885377949888621680694879813695881*rr) + 
  Q3^2*Q5*(-40663402302569289303942961913393540168605585332874373785147533443\
956354625512045120003504326 - 81359406770903997914786041596106455714700332703\
72089518910112960925519373827689274271294945*rr) + 
  Q2^2*Q5*(-24175164065441589480703957813113730165582740182348548014375654699\
17686370895082705925568366 + 826018766949419574874987341825038840105474443364\
5013085922595336647289462801846090540010564*rr) + 
  Q2*Q3*Q6*(-1350553890055841760879372588585918615156372098814357212344371403\
39046839310301349677484129368 + 169339661097105046911435981846119843845121845\
85132513772407662349379591445385609043281882772*rr) + 
  Q3^2*Q6*(-55360722342560669017543447199327963156298507431859977876621830557\
407952317962271239453535640 + 46972233585601639418133877212464773955361294123\
821438935464373223360179121804126155177953900*rr) + 
  Q2^2*Q4*(891341226804518690897700869386262886718293030302333092021682251740\
32302138284122213730064872 + 652382384588754052785854108581343318220771190705\
83277926611313454213450034246299316595157389*rr) + 
  Q3*Q7^2*(-20906229942774670654595861214819998402829485391081778087329567875\
2179954811000926749644401009 + 1086453738172621713725532426280326880546821647\
482668190568781726091155095906789834094218951091*rr) + 
  Q3*Q8^2*(769699531294894652317715432939215583569399727666950540197656204780\
0151493930133626232248875846 + 1698016889709207622249802057150100259332480680\
890415191281524356101697454704404589311983477169*rr) + 
  Q2*Q8^2*(184177176304118231809992488844652550563259860236222043331847123098\
44138585706289027916059980019 + 563242784742245471468683762711484648103276051\
1299175851133283397440042548684531476033463160481*rr) + 
  Q2*Q7*Q8*(16109403901094602191577951360331239656561851040205050735819251630\
217343059533756938402144926582 + 59508000496410748952345468066558377227124173\
35219025546506718639218649067616838259423287648324*rr) + 
  Q3*Q7*Q8*(-9955929495791695812419370007709320830101993813479510216102955461\
834859507152490542007686920663 + 82797193539564642544044248023413060842730396\
56155221022278766962195999039528214325233845260394*rr) + 
  Q0*Q1*Q4*(-6768709229423417171939621832922340666505980498880472314271625204\
289515971287485102122128160674 + 99352776671463256035621618309546246425483416\
48605026655400902181568120619318760360311082735314*rr) + 
  Q0*Q1*Q5*(-1884353279577160065190447878064859712541499182222069243646732165\
8590675051266650855280465432226 + 1038712168113209373505860981910868295120111\
5369529541443713741977832725030926755549322756246801*rr) + 
  Q2*Q8*Q9*(-2825145272165884975727802598941573766103260619861734966645156723\
2335429879827057871716935864801 + 1088832597326920028611423994076125815615560\
2563728459836425784467664753131669842861620286501651*rr) + 
  Q4^2*Q7*(262494688983020955458255773009504753580588124235582271400725853457\
428916396526204939058489813405 + 14830163622692698994709568757579301063997476\
604992157555164364870800313462367477929024370651145*rr) + 
  Q0*Q1*Q6*(-3664520344192552673443345783613372228176485237551043112003594562\
900291453518259634030006513186 + 17956409489282169815914594566945202220391573\
999722233780539409913956094115473645958637346342901*rr) + 
  Q4*Q6*Q8*(32201866110000072698051331221423927317230361841862926529686294463\
574457939079754188270177850571 + 10202694255878612876606344525106364764342327\
4868865639813787001726507793555187840472467857589709*rr) + 
  Q6^2*Q8*(371208764881406568371419125107134328587717824466946601579310959296\
29212189166591308024537164400 + 181050687363396376586034081675586282531328427\
947405123803728927951466505925377539140849058033845*rr) + 
  Q4*Q5*Q8*(29461148462760100572011666235220265392073509783990050448250920899\
6922361800388396374386955709262 + 2007932965283756756576865135841951026070881\
82953364031747629770890331267690610099681542905863359*rr) + 
  Q4*Q5*Q7*(-9739619580902478543354633517497693209153717864238555467420803008\
7114763244874729950742660695970 + 2035717862173501961929667175856681831104739\
02828736918778664578904177074536675156082962324624771*rr) + 
  Q5^2*Q8*(313836696295056019021919594485563980975390041691433819296453610592\
65392735131580148920657638534 + 285349822581110851051197788345104757311319092\
951195003486698240276658794468964908465630259804190*rr), 
 5254382629361330792634908335016762262678174659311792583740712122288694076678\
491581620637293348*Q0*Q7^2 + 
  Q4*Q6*Q9*(-7571947301839619783877979439303775787561630867759949575085678657\
22935636627867942865029345850 - 369569703604926537799342328149654050562086962\
8128289136935920837847079041736492586136298093145*rr) + 
  Q5*Q6*Q8*(-5148913482453526233296307319805501828350461101922207121573703901\
30199334804105682071946630908 - 362719846828717313161665565553559250334725416\
9087667901552416442669449080794182319075209284127*rr) + 
  Q5^2*Q7*(-23828988384719662220154087367381592783143772783398721262429892689\
3094316668439893793667571090 - 2633946629574967719189516649423063952547848989\
823623313997562515885192397917668911597606504649*rr) + 
  Q4*Q5*Q9*(35186968834686703011049917700532692983836930005804178231691388879\
12607855126888383019648423242 - 214698230513802797345873343330164174030111192\
1867930317927641499018175534259928961633405567070*rr) + 
  Q6^2*Q7*(145728135220000994341750880951862335170666435793535772554041727907\
4114264722767291922914588862 - 1849370112298549789822777775439586698520075025\
502806014145850916230757138839727281228573098572*rr) + 
  Q4^2*Q9*(178369009313001393882232181734174651859989047488626097188064637151\
8272750665393852363566823390 - 1215663427381854184468402871918709985446408252\
214834697424804365437611471894729444957759486739*rr) + 
  Q4*Q6*Q7*(-1324208064490242792839716524368519195081276452481628957589432743\
63188580953123315360987521238 - 598506887273781121807693175158024502345497932\
322032492475314662617682244965930620321064404735*rr) + 
  Q5*Q6*Q9*(-1608263618066794828728621390699340375081876004548425132529508244\
56221914989997653268888743200 - 439170886289306260400493588609949872967512073\
183329939182527741153869356291859226645283742155*rr) + 
  Q0*Q2*Q4*(-2543374108414444981247200007608028917931254096918097818045265970\
02592780160001712562280047476 - 201389757331586668080896208220987456912543949\
579638088831256448684046139974084426967096141108*rr) + 
  Q2*Q7*Q9*(23454813345001051137002574936563188397746007917837059543179530531\
9439189107177088378189979132 - 1413216815313003623851454368580811477926826789\
42853818739167012154394343842204194067758376934*rr) + 
  Q3*Q9^2*(237244951424865192796833034436591810319795234150802629883248228538\
81265870051770425717699390 - 137117211464155577986041498916047170904529920769\
913526149305901300489410181994997986403361466*rr) + 
  Q3*Q8*Q9*(85081709256612392625717107026971452327644857344533733031314739353\
018811102152568286957935276 - 13534237176971281660440125796990703768760402170\
8128080067496544134749572135504907997001942524*rr) + 
  Q2*Q7^2*(-12842377099191791297866148341975880528617567906973323976804345965\
8937595349047108392619724696 - 1164344795456584482356179979341756031350320212\
80998060560435884597077087866176898287056828630*rr) + 
  Q5*Q6*Q7*(-4449999103246900938459599196524407905671275323814444108410537624\
04885566410560989466055897544 - 530145060730785944572738927420664013824587825\
20900805651595005770241437830260304636602881459*rr) + 
  Q2*Q9^2*(267715992541605842198250278843274506663397813264820648355653848910\
33674343546963693139340984 - 266069754153096305825335828987046716467393582613\
87672035975841808944844888012128784808572052*rr) + 
  Q0*Q1*Q5*(-8387716105450591385895733779183776223159757271724702728699320058\
4063974251828823812925039112 - 1012477565691982552258549875554451857807051183\
8106991482385742882802088220873384724479734066*rr) + 
  Q3*Q7^2*(-42953015419637271404187771887057082503884855580911857129370548967\
936852724863886675132432100 - 85670614281443323441844288440377718335224937000\
89958816929426515800732571256139905125512732*rr) + 
  Q3^2*Q5*(-70926024473490034704773021203904709129294475547893725273020044205\
1848659112927461894408344 - 6189675593276764432857893307933579778146161788606\
34691946385467113394356392207692153938432*rr) + 
  Q2*Q3*Q4*(20072942233697707913971359199024363835743135234637311175822528135\
53609498927265076867406680 - 505425562143967585576916860952032123481999703603\
864326360220220858721945719451567518919268*rr) + 
  Q2*Q3*Q5*(-2777337116820140570898545000467242002007990090759451447494002626\
27808190519989251042185528 - 346016177069614887406245691784629200707519952666\
756320513445257999409544060352011888331544*rr) + 
  Q2^2*Q6*(615502440844131374541761800479229836702092161867791061016851309425\
58793550841463739142896 - 217824773565462790422004543567067247254889258673774\
191665301670856590305899187811734029742*rr) + 
  Q3^2*Q4*(333773599031089601010797552662876179040932189042398275127825534676\
649278812244959245446192 - 19557146136981408040602235125070045999623536041813\
5764302616724339421142923055074342078440*rr) + 
  Q3*Q7*Q8*(-3707013616702107885494099758910907453708710975631167009098002746\
7662374511453398120877901558 - 1007699031690770878951476307291838964836273546\
18542068857630788847008683917489980337526942*rr) + 
  Q2*Q3*Q6*(-2111030671659553997966911773996086142426325532765656864418205028\
725821740635091447080704868 + 22509099422644851937218305634359013416519175443\
625843182552259751904484399697277908315980*rr) + 
  Q2*Q8*Q9*(-2155583931963999498458239946170581457801417499065819676249602074\
28321616724479392681839577332 + 184736357780517383886257500299089036418740459\
285284720998528367604973988553026292480676408*rr) + 
  Q2^2*Q5*(-64941549911801597984100547661737440828878676274718194775453302353\
907498557243019441313844 + 48672302382138514865981796706208047752292531243203\
2316052895748737793030487245089153097312*rr) + 
  Q2^2*Q4*(-50431603857870610027910717126217470308209456130487832585067480244\
1552917064911755643002356 + 7011573721193665250162701977507509527910665799931\
14670344619577710568420643406862865445678*rr) + 
  Q3^2*Q6*(-18180658291177681032346550968838901357662642601676668093801339723\
61183915998683894366213928 + 986578905938088218793687816696125630407570922089\
011911577566275438526234180159977680435756*rr) + 
  Q3*Q8^2*(620189625421517961692239448843390433954362525537777696355008523166\
94617866009832403805588714 + 771325371869679713765860179964162321921620779632\
8861350219638930044319314619481702475124770*rr) + 
  Q0*Q1*Q4*(-7352652519073330180680989752028140205722974813035590163373170563\
8080215934667027645367214376 + 3175220160637958468393276041978728537594226087\
1701482086797746984708181378775390572651353312*rr) + 
  Q4^2*Q8*(922626024724108516821171276911737319140233363612079782930090811722\
586237323007609599379778354 + 59813344325374359680201086338855570378347914734\
247210747421761439414332840977018330586081075*rr) + 
  Q2*Q7*Q8*(76885667995042878793312116284547177666299002048041788842388793868\
826577339817009871223549564 + 62208906701127932304614821670668118221954458908\
362008994707609650139958443347300527431913788*rr) + 
  Q0*Q1*Q6*(-2078616443454952598046966997645312981237059886496953885974469817\
56499575417171874700728712780 + 636623054639151829178853792907399952409777671\
29310382209894803999303906776694647467801113770*rr) + 
  Q3*Q7*Q9*(41631393494666638875801819459732782537852432570358853777704800605\
544405347762043598903805998 + 86160999959232051658098497803112182905515665083\
004860814702453980509827664038614388241858730*rr) + 
  Q6^2*Q9*(418271758692024156931224873567525776896468106273428236031421299441\
6055609208731022850832906714 + 1005170692974934494488321705459444913078181514\
77753997624810714575845929077094013634148291338*rr) + 
  Q2*Q8^2*(702462763913045807448979633870488222274021818581845708750106692722\
89770797747688854444271068 + 127740681525831650762692047908697182350196601513\
442338886995638901294954813141464762346459912*rr) + 
  Q5^2*Q9*(186144687931103559161812981244530869633540238375621239900682719625\
7277703851434017669283395686 + 2432906947569803743783244880334673274927949180\
68969013980698456117423641862021380953924965289*rr) + 
  Q4*Q5*Q7*(-3421946070142694063917789080255311460790694066302409795547674844\
229139594981750030335933635562 + 81700676386403828510167770345267858404570112\
8028495376587304385487562312684234493855523818608*rr) + 
  Q4^2*Q7*(343729730512712210681641521851160826733160593022212341386951822102\
8438547715885782172388303742 + 1128856830053790815055590868738671308760321751\
161535204135907662988503410908820472148181858349*rr) + 
  Q6^2*Q8*(-10116357043659282109158340258354801861299039005039549209153161995\
44499047106711215916613402882 + 143650606593681543028035020307286867593434734\
5115081976277700449662823861021991296938690574708*rr) + 
  Q4*Q6*Q8*(58871100385385722961607372349666569726742451821587648242193555044\
2728391864947540845904112946 + 2854992496524350782718573923315463333003065276\
455952537305596815902073808754748503395996988349*rr) + 
  Q5^2*Q8*(-52609008939683242216398189210416757856234109948320685062647134064\
2874395580805399753777812782 + 3019484737830845228147800499567912987347608940\
909015108971231701722019510296111390128952945439*rr) + 
  Q4*Q5*Q8*(19597438019744074609223731057286656164025680179681582176784224113\
04109554343730139175457994614 + 310664698597724293966027750629972944839415450\
6227183957635503139068428094565390651469302338658*rr), 
 5254382629361330792634908335016762262678174659311792583740712122288694076678\
491581620637293348*Q0*Q7*Q8 + 
  Q5*Q6*Q8*(-2368565945623458220260104894141024452340947034621276896099342719\
438829323791887585828454646242 - 16456579979873785858996857881271035302349912\
50416512829326855365174229112867022942999430590699*rr) + 
  Q6^2*Q9*(764138469870998565221992327347495465518695369542949439234737463838\
984547678394075783597579108 - 12313758553572291015220737847252189372693636016\
70958374904957065067641627771507167258698899638*rr) + 
  Q4^2*Q7*(822407204488284300307601477402044711328757854931224350497955997322\
868751370752399379881287548 - 96121838366276984117871630678087179563950018068\
6232337085849876108165733613166713674379980507*rr) + 
  Q4*Q5*Q9*(24117081047715262577409342007479620961039322479275010489341077620\
8539224412333907614552357924 - 7886596878423017018124587850743477374566561058\
02276509807476797279438172060688840920620498142*rr) + 
  Q4*Q5*Q8*(11462992559939117355388073156498790298311243058107947528162093980\
87267066749639117346737409020 - 550489526380713632731030168398392467044277520\
399247023324345936620010187595446777164504541510*rr) + 
  Q4*Q6*Q7*(-8031925482180150496621333028075311780460688105796688954542564168\
46682932348004889455475136738 - 457904041627072142785805482166742928413904317\
858064856644062689420465448290662492799840247733*rr) + 
  Q4^2*Q9*(-28088343185931052200434394962380938067949524965303237322345522106\
0357770454332562504832659120 - 3261521479273020841834525714382079571822862360\
15270509334994685233295262779804817854753565179*rr) + 
  Q5^2*Q7*(-74782370196487271065227102973379959164715461307239769996334704888\
8904864551667363594403466418 - 3168643929709833820690735069570821612359546711\
07107156601073792100580112456754349770234961083*rr) + 
  Q4^2*Q8*(-88619539803906922269854378826421772750264571937831570877835807872\
924092385953592887746420616 - 29333452801483138286610724903623825723951519829\
8132277322352091958494950955822440309716666765*rr) + 
  Q5^2*Q9*(715002145458393797336995230541811001132012793868666973456111334274\
818151592795517987010997894 - 27456651819059319757151299179840042435172417423\
6324648761646336021095924092223050783237914989*rr) + 
  Q6^2*Q7*(-54100387447645950915612125982145528443101829884765915762143424322\
8262303418720237631668127864 - 1877817787199972974948926583442211489942892527\
26081746990500848038281392074807205687440173400*rr) + 
  Q2*Q7*Q9*(-5172477786016402081720153004298057897508421972133235157371854771\
0076144160320781331466936716 - 1542852627529468312042508231448268256146057012\
20742994586374017399297408360349227368253150344*rr) + 
  Q3*Q8*Q9*(-2260871310379376359708495563422702016879582010152230049225609710\
2736489796398509424577074568 - 5684394528858528007328239116130879620249184304\
7207442801567192818724337438456730905908543326*rr) + 
  Q0*Q1*Q4*(12542990229904224261472341632914313291039635264888558663268631406\
66446646012007265293741448 - 245361960184085416893802984385816040734351232334\
01760146346574939163351583622436780033396556*rr) + 
  Q3*Q7*Q9*(10901283310979645603572722741627225213238743166924752588760577582\
8054194673195706705534361726 - 2001567810422258399968957036797749286243707160\
0485985617089524163268322364813490556511359942*rr) + 
  Q3*Q9^2*(-80631685054843658538967894627469091427770118729935202667845289754\
429910270427955872709948810 - 16525817041378359857784799525664487080178131955\
103485957593585327699675063884175327593006458*rr) + 
  Q0*Q1*Q5*(-2431899782253410417052151000613180101019425833357066887382353603\
8589902730194678460247762588 - 1414371074459259514461549385395798914797654760\
9549875992686667011779964340380563604098934682*rr) + 
  Q2*Q8^2*(640235156469666771944987648270100814021908538364035188260271548988\
09437514442504533751408188 - 110519845184303311134282088663150243631782000177\
98333145062233900756460491453370485219490972*rr) + 
  Q3*Q8^2*(144608870184275470868383616375958812947803672802241030410856816780\
31433544993330757035078934 - 349248485638764022806127070276106515188529464455\
6918248073248549149288692951474023940195624*rr) + 
  Q2*Q3*Q5*(-4760015420138121376568060541901260069581700912169703203396887006\
88049776056639874743601776 - 451217866098671326071903461691185897223156820724\
184282868507689550009877631424032026009112*rr) + 
  Q2*Q3*Q4*(43486661790160996264698881077021589692647436482328232740872108484\
452022043417388811945896 - 41676347903511943167399351357202679041254427291578\
0163406810537413015122451437237001983300*rr) + 
  Q2^2*Q4*(374800758477449548772983809786130937896824584778420206792130648116\
042690829568089950792724 - 11475113627543908869905620391644898167586053618361\
0215789112522829960348588240121498886178*rr) + 
  Q3^2*Q5*(-58339344233230553347468097589187767764993827903701995508204235560\
9819763478626883089483500 - 1146541373360187644971719714609365268859879287167\
98177479947629944346173587444585027663436*rr) + 
  Q3^2*Q4*(-27389787782833112817728038182795832449737761505413868077331368865\
117601813184558814235588 - 26767896748710795619457359797554031671326396176946\
818924433207646088019380700852382197848*rr) + 
  Q2^2*Q6*(-12461110045659583252666648987423390939315476578856404170103882493\
6408757628234446158765672 - 1736645475914507566932383445681617509504365536124\
9816055040554254271988087293428902412990*rr) + 
  Q2^2*Q5*(132099931798248210388071722737824155820209770085618670549689270493\
367205916037780385114532 + 20327556476927853726387289363995974752840760889767\
3065252590353061895741472207848040105568*rr) + 
  Q2*Q3*Q6*(-1550923291691489164013943212468629879493453173247332542452893008\
52651626927635728698597684 + 404260226840423808874325141854755914106496676192\
422828940969246471582778239119278811263096*rr) + 
  Q3^2*Q6*(364063641744135930160307292701481337986519669288039487192217486407\
494992432476390720819920 + 41191908773985250623146803755584283328978295923779\
8461234228352971920631712062779394968780*rr) + 
  Q2*Q9^2*(347599620527406473197821868038862639525513573504363540603343785744\
0947607174773752989761648 + 1583839346801542178124977894321146973607353459710\
5864001305680367185161191354684797902936122*rr) + 
  Q3*Q7^2*(-18910071155972299997779145348529233450852404505194460366186187169\
168999272317345575107302700 + 16588376656526286749571590960726875057716846883\
823861452906179952256726918633818001435731572*rr) + 
  Q3*Q7*Q8*(-6738028175904068508787048360871455409068119429896111275794816638\
4415534351887239991828900774 + 1931416270856476198577735392425419727530359194\
9271701084928786501798162347219993319067741256*rr) + 
  Q2*Q7^2*(-61341053328905509106610502531554947797648971619567651988356462261\
479601797230864885433251460 + 21546046450034742697353908495968109544401489934\
786562972545964404909253585905187831211702322*rr) + 
  Q2*Q8*Q9*(-3486021541488531514922174089629069961784906840521486122195066544\
9852311108419322268713437916 + 2613856429646415464189682393945352389554589940\
6674786051928836272593327231060915091704957410*rr) + 
  Q2*Q7*Q8*(12011534996547231806847118311839223645961258113631508275940077219\
007077615850390427694854024 + 43036863613842702623550146599848977565439545759\
683152367045154233809666248022336516719217344*rr) + 
  Q0*Q2*Q4*(-6667628667061234909741175032898881556586138036855707626248451338\
1589006898191162859025053492 + 4486338231137625604312225471042708048861103020\
0476228422647280252654274679194255346545458352*rr) + 
  Q0*Q1*Q6*(-3769002554123305348463343432043401067538173635367649724034982698\
2322525400981344545485971344 + 4882283230858408796281203618550094895820699458\
0392099368469992207303580819982138901598340258*rr) + 
  Q5*Q6*Q7*(11080204606515862943188404216398409066976567999175285426140978153\
13360739607273063436580445146 + 921728250662118945256524046457805656518185208\
40079361645260193616444853490294880342415776913*rr) + 
  Q4*Q6*Q8*(-3504240931885008812131776611050004726864694816407087321582832166\
17387604304090854083595393882 + 335694533520693748909858344081120036741207806\
720863976601100326868730536526545408695905855527*rr) + 
  Q4*Q5*Q7*(40574085611270619229942439877370278269551762580506620201719357647\
8774242660491502225934720320 + 3507702160708636863162540132961864576470238939\
54325077083083194394284505558397548508464530252*rr) + 
  Q5^2*Q8*(928532169308445143761080699493453264092738745392152557708313318449\
188648861461312186091810130 + 43210173956864770651922849062481792329599594055\
2328531187414377840256590511102233702246926917*rr) + 
  Q6^2*Q8*(664091605330910424987933744377204281928548017153440364835896372809\
966679074556413414987520156 + 56985358835001258227821866344950950107199085893\
1631538036985483660026495560778632272699221960*rr) + 
  Q5*Q6*Q9*(-9238345550868869597426650218126267194099798765118125448256731509\
33259797243336523988398201154 + 604103823245619045893750794793558202054333346\
317477034148750848213357518918060329317336089541*rr) + 
  Q4*Q6*Q9*(-3639707206737518739919087402433370698370217951569990088159654101\
13884181134218682119672868918 + 647895609618937978145795192159764731083660624\
888249080460789649212243500391333852126139237909*rr), 
 2627191314680665396317454167508381131339087329655896291870356061144347038339\
245790810318646674*Q0*Q7*Q9 + Q4*Q6*Q9*(1085082859957831193562226564091654612\
111222261418138449369121471578571694365338008683720368637 - 
    1476132331975645982135928153063236110979879576638672240970077925316582436\
822367468881470096621*rr) + 
  Q4*Q5*Q7*(-1785960394887585085256808984846534260340073884211966491702749129\
86507753035410658428102015621 - 441574902935101404189031576127881103801713335\
756105273093367409889168734977230135244474842145*rr) + 
  Q5^2*Q7*(357258924006142174780041334470802382748956477406232325995504058753\
893953168751127801606941123 - 40306289215493313224497882926304302168159488977\
1177574618052779090315942857846143268182777624*rr) + 
  Q5*Q6*Q7*(40104908387500529325223620026066127625520295049042742166444812760\
6870400447544356138600540014 - 2673619990249207466187034185627084656915559541\
36338203312347066594339209966593645738433124368*rr) + 
  Q5*Q6*Q8*(15069199495904320519889972961279189259126737514232212323364112175\
0123360494766677229163969796 - 2094019287852072257426062173479160353030338807\
16277932454176459379288709847854652378685373178*rr) + 
  Q4*Q6*Q7*(-5112076251912323819087184939570192949454722316312375769800590150\
50871003210280522026486956637 - 151943305851258497892367692981839952503899439\
654868351446212163902892446978880866499373671261*rr) + 
  Q5^2*Q9*(234266918185278105756199841726422554315638170234552782039080281165\
046390334292389880063273473 - 13342581994982034989596673964833667905173030882\
9694008838936741906973754829047909329508198878*rr) + 
  Q0*Q2*Q4*(28814086867133292674575076392544929539288905867926406430330972253\
803089165533618928221128660 - 65407582024041994919107836533208526472123721821\
801171955036738019531537509623815392606350928*rr) + 
  Q2*Q8*Q9*(-9075207910162636674976658212729303238132537854990328665174974734\
2267336920604078179292959612 - 4168805357391888179474279690378892770112750895\
2413864169927872531573028450175558972623287904*rr) + 
  Q3*Q7*Q9*(-3731287648390608093756705068590100248347242780120180397746397915\
3042958816017131367705319818 - 3006200866032116864337389864198771748614752969\
1675070318336973626663245767024337710545210477*rr) + 
  Q2*Q7^2*(193864823044382429175053141424734544874717879775944411238570273664\
59495254722943671612233844 - 239673111652483827287139400179012378849476919776\
39099150064799402450854206942645456552925480*rr) + 
  Q3*Q8*Q9*(36003358183157455407008129618891479342191343171210628299720020005\
169207755572470522093788760 - 18407809751650296701342115199781248147215406406\
450998225839687658647556837441505743397306718*rr) + 
  Q0*Q1*Q5*(-4364085920530562245834196623437996535398378028226841249257340359\
4573254238282141187648284060 - 1339225413958806763322740408841143592161343802\
8817010706440819962430687264061292765998284908*rr) + 
  Q3*Q7*Q8*(-2733026675009431159227855805293885401954767710780232991407360187\
7151445283259149437085919992 - 6790252929325330547242525393523992639893958661\
380246417851769817743741572697338044401274823*rr) + 
  Q0*Q1*Q6*(-7192178885854652308383356412570369383302478162640080503975810611\
009237415800639564044987964 - 53298103358138212230993924385474874849135926301\
98383717480891157454641569369937374656416230*rr) + 
  Q2*Q9^2*(811740631880391525551347542209906298150347988079941176967916500466\
30596343900699760042576010 - 364469520127069900995498580637345122286027287541\
1875475548970003440915585104231052640900273*rr) + 
  Q2*Q7*Q9*(11419371370694945013216026097188654511855564354759818462524486446\
097479239482191582372980484 - 76925175612602841851357967561600235456821967356\
8222880432545127033550357808333127987624117*rr) + 
  Q2*Q3*Q6*(31732723783324395052795337693263765750195661894103036459926467797\
6670395074216466763249884 - 2768578759625424611618401962960873744224235456357\
28602701907028371572165226546058189413096*rr) + 
  Q3^2*Q5*(-31074904824860663086543162996702165421587606294699593486514007565\
999533813452690871112894 - 89444415649145495479789181549810249518656480911403\
259858825717542941169846108135008047674*rr) + 
  Q2^2*Q5*(504419683719678036736160017464099507398111599431654622399282177400\
8345259965006672322568 - 6007335129177362849337303594265182227952266839201409\
1031422502223944086964347714163208250*rr) + 
  Q2^2*Q4*(-44789561020014870088795969245937443789148138632354378034070796426\
8883030115588771538193402 - 2543259314620638403120912825929580205768725436104\
4113686173547828227584205704994436355224*rr) + 
  Q3^2*Q4*(186496631709826269234036202661524726672706521393096926193814002530\
54720349233480005544546 + 800256788197558722857004374118052351657493972699857\
4598314120641251239840595890720079444*rr) + 
  Q3^2*Q6*(-89817687610539415267205905758615961338151686589785571390510216922\
484899142942089400693120 + 12476233813564818689767117282537026548497313940617\
981257710618247190373452154123091065612*rr) + 
  Q2^2*Q6*(863443053351415273794962920222288257886560313305146575572022242893\
36480233997265177796422 + 244968153318669445414339409684002904656396472059845\
70323381971727082493123054915177547066*rr) + 
  Q2*Q3*Q4*(19102277728569676528986609848270648467347308781661942126184934773\
7401397468847261191403236 + 3396105505986516938624213962913764979937887468882\
0738582653549889074006547565771581089032*rr) + 
  Q2*Q3*Q5*(76979906194394521340757626491990005031169891307928410658403976273\
441770095923752047899624 + 82161659820557935578891245830231893629591958143333\
445279306063692650362801860535910766184*rr) + 
  Q0*Q1*Q4*(-5992188104590220102532241540566772307177337859235642498772520824\
4032658270809028009292296080 + 2813717227467176762415970550789144164687898141\
744551706177110835051494095893607579753730278*rr) + 
  Q3*Q7^2*(-15479141225470981074310392559638962692582164940932062143209027524\
03157462395658553650743322 + 875185901546842209353418879767399657626015295538\
0688838172105867286729460055596964126780516*rr) + 
  Q3*Q8^2*(130252190494211227554422726875623672391655795645460494332561111695\
25947611942947580914720512 + 164071096631501065189358170476992495925603879613\
92792705787128258616894706207158841633100633*rr) + 
  Q2*Q8^2*(-41725716116539604420130928612916182897108888043493746774022374378\
74403158470911918458818114 + 242571968629830841474488874866231521373169438932\
03944265793865855638808233629387269256623103*rr) + 
  Q2*Q7*Q8*(-1419685083955855651008145855219980159499092244545456221005627975\
5320728933632665432480447520 + 2751972567095459892895144932043555127407084935\
3647135618384627480713893832497313569625191813*rr) + 
  Q3*Q9^2*(490062628652000992705304147779099084312903074744758246323983704345\
26495937302818357855818196 + 278149840118479098255762151563730993324326782217\
40884285478861376735176834593070726604049939*rr) + 
  Q6^2*Q9*(-73693462043044076178408590583176312142487632227887786150561414898\
2377660233779021316172242837 + 4811099712998021138211957407181360272204436091\
5434613842052209378893996189359932660796455828*rr) + 
  Q6^2*Q8*(337512271551650523271674535133937803552683962389986263853729270629\
947350684072023642259728909 + 78598081126256633023949177743108558673510783868\
924733593988324749967764177549695890061559594*rr) + 
  Q5^2*Q8*(-84197947112065527145964722174253648340198508590779819774753232271\
0288524070247717716986456079 + 1940001988653759279260187704834855485512634047\
94491855395422721745187308345373305355001906080*rr) + 
  Q6^2*Q7*(251140630710535553880614733453878236687352302945738182604743590228\
953024349917857826557983081 + 22772643014036904745776598333682812340897935362\
4557504430303599116117183561923924087479569278*rr) + 
  Q4^2*Q7*(-17462763274032922642194037465257193724158480619398267803729013090\
1618136513841727902007115534 + 2702115409638178535389763700371644324035193685\
64176963357708082548947432543287878866309074555*rr) + 
  Q4^2*Q8*(-19104812731653698772417921789728850337902202205305654792750503569\
1902120517076433550544867946 + 3082413687843849060241209186449351375109716006\
14708226025847471273730982159776824147375962101*rr) + 
  Q4*Q5*Q8*(-1192735351699582053553745706973898433916046510058723186430234507\
898430283819025572658843376147 + 30882874932574052408232150153788586574550792\
8098845402581173736937692192661276693743051913355*rr) + 
  Q5*Q6*Q9*(86935405634868655723557320927858640109662347942275244138897148738\
1062021017367282281422734016 + 3962216341743261178644504661241006456641486072\
49785261891969284997108207723179829328022816764*rr) + 
  Q4^2*Q9*(150204468722689210744779751185727661195624513017179367798781626769\
8597899394251586425523961552 + 4236159545870907355567225012394534381468663591\
58374276618919230685205683869158228232729924971*rr) + 
  Q4*Q5*Q9*(26525224970936523402288773066755768616069073947315667128522065307\
6281818536622726622538635301 + 5195832444268430009043017031622644803538689476\
64288230259709104714776157517867995241894264379*rr) + 
  Q4*Q6*Q8*(24737561093778019374638780437749030868853566356939791415438199137\
0834734730046636166202997237 + 7343805691846557187826005636140750408026313522\
91642589736140202728315189532554117802252899687*rr), 
 2627191314680665396317454167508381131339087329655896291870356061144347038339\
245790810318646674*Q0*Q8^2 + 
  Q4^2*Q8*(-15633529736863384336677398080481737269081207574008777623971793046\
5284093034255240734550145884 - 6908636849822872728514308514031460001548697699\
66562020044742228362434873001511240421978376202*rr) + 
  Q4*Q5*Q8*(16819474596885967144425752817334507295856027922436009382477342458\
4808995171737058911514988278 - 5838882914865791550076906911526479567186827196\
77785760592572590145323165403779450373778836661*rr) + 
  Q5*Q6*Q8*(-6142916717339143928498921867586288819219874356117266301612376729\
74009089306464356585688436932 - 553111844913258038754087554029629795263393581\
163318963705811617054417593702858614637507481087*rr) + 
  Q4*Q6*Q8*(-1522347466632478424794261761272160942216830183199263363191451446\
559112354921562104516262588538 - 45891544509217556606701088023449044204563535\
9872004671134815166887685116998206137592423249106*rr) + 
  Q6^2*Q9*(-69975794015167077667063851986659784317233733388356508212244488843\
2308237574618839962393739972 - 4271837028955400674886509585120511124487251069\
14430866031573095787601066861513800012595361938*rr) + 
  Q4^2*Q7*(-35750650032864995344027946368174426494245913934486872058161795650\
188335733193256941376509622 - 34036951372245693586047350874375367455426274056\
8757898057277071518226187703396190578286028982*rr) + 
  Q5^2*Q8*(-73294920450529089786471404915721364278601320794812544618397812762\
773112771350112397758577790 - 28915832479198280312058668356293127419772249433\
6925352956647305668705846995339727150840206948*rr) + 
  Q4*Q6*Q7*(-1494420689227672365857915886196215280828900023348740440667774692\
41664444800602707483564696132 - 175258852045234400125816763674094180709659782\
896165096023267683117887065960480713594131666458*rr) + 
  Q2*Q8*Q9*(15138038929991565541631281643050076339439813997372581270572742587\
513280800220900073668060834 - 56817921563488189538160418946262703200708031055\
166839072890556377487265105060603302412153510*rr) + 
  Q5^2*Q9*(993853764019745662172176275158006459154519256733317100759874405453\
67090146169984774629228696 - 309924106962693527378494553958167871263016742379\
06373859837580248436064960112990915397459964*rr) + 
  Q0*Q1*Q4*(19780120560283749604564659137617757432219696460029371820105505610\
850496092290708703139182808 - 25264936660523848556778334032714392622643648038\
719711763519642136184519003294561510770145874*rr) + 
  Q2*Q7*Q9*(-1026301443649378315874608870259092825646340633617958761492217500\
3281686065475335631550971840 - 2069303583966133541721971342065613500785336375\
7298811958898095915986241885938360249273994446*rr) + 
  Q3*Q8^2*(-45610224964139344427403369536675387447283155541992972277426217837\
325306524026364979819729940 - 18986266755609038711904858907934941570985504096\
121771089823370938417455549719808723286097680*rr) + 
  Q0*Q1*Q5*(41403790470791435196251012155955747189731082011140765259887489945\
85861546328775817612927560 - 157583457010543764566355347950521063973726600459\
25973344482316667163944839132083986538603176*rr) + 
  Q3*Q7*Q9*(48266893209659467318462920608006739564439370900723464627127461934\
447171223327763633422262236 - 11019753859522018818790619020078110385280262713\
264079842849291064285659162587972550450076438*rr) + 
  Q3*Q8*Q9*(48386144041682089735531949160130074852548191445216987419046072250\
64681017757683049527843156 - 824677548973789450866800053617785849635718493386\
1578909465327431972715624519924119601175762*rr) + 
  Q2^2*Q4*(521040842858398657500383263631644742693078865705779054477858849069\
583320207921799452105664 - 19837457194128579746570956415054142980473435669377\
3675769739655226488015281901011357014578*rr) + 
  Q2*Q3*Q5*(-7702799212720058211540577654654840166560729878894143617693158402\
2117610304159136143070664 - 1291645869710060230427493724340307786700100552150\
05881628030880025609057296223271346366220*rr) + 
  Q2*Q3*Q4*(-1047773174801764363765557594577874713867114617513015126491896610\
54920759153509811186486872 - 936388482126147130245146780823824684396001237860\
64703251923117243303280892471036150414926*rr) + 
  Q2^2*Q5*(-56851712641602912941615711857843719359481517245177653195751172791\
920603328682663440073932 - 28446981524282947016768493610370345710372917556020\
085375950000801923278393513133133563508*rr) + 
  Q3^2*Q6*(358398635285336504798291437460166691701796810095081887583326441426\
086705926907637171626044 + 58999525382544952185651120991252882002468201054923\
5647269538977973562970357316938869896*rr) + 
  Q3^2*Q5*(-64609921864458647298468636744945449118578812823896214132261559520\
413523740555327838989312 + 14735716158099291276570326182915151973786466510480\
496606968175931155103219872110969246812*rr) + 
  Q3^2*Q4*(-59196522055796112923275751605513758272215635470060402802000792009\
119975899938558420056880 + 22505131017654022841066935442756766323500543785280\
474664051780126239557116827998836216784*rr) + 
  Q2^2*Q6*(-84881318857677025036868838964051396311206395681612508251844068662\
386040464628792707322492 + 28374761689071535435904404791037216641924178426713\
230304119447852389514546724725044503030*rr) + 
  Q2*Q3*Q6*(14843295572162006298166805418579129639695483900456004634198025119\
0173135432328082931601236 + 1182100174476368809882355185308234864341339064745\
04709537365739554219141369017538600263110*rr) + 
  Q0*Q1*Q6*(19094959960096779565721928258847375571231229043734338289671145844\
125916643696262109456777332 + 23973661046460060232546103451020891985678514805\
16228254637650827192006859746167993855451458*rr) + 
  Q2*Q8^2*(-14442873026324498998410209322465884595998145520692414445243074880\
43622716327829019874540148 + 658108340985913563357579779185479776578620408330\
0492296758512423904915857712035247544688888*rr) + 
  Q3*Q7*Q8*(17691503879369291729740392292505083539432354346538125122361332969\
868077913434149675360035650 + 77274483095893306531140551646032968579659329236\
72836437901306576760656321452714582027909160*rr) + 
  Q2*Q7*Q8*(-3969594281668208594626186127932316466405360763127275388610013693\
1530382427335141758928698524 + 8494950063659119952616408939501534528057441339\
558814878257688317954207504592138442136587440*rr) + 
  Q3*Q7^2*(-23254815167684369165500685662567178240275438166133024472400179139\
818442903389202008662851556 + 96253451322971842006994786546637528528462568554\
49211610890551347289714988278274339362011582*rr) + 
  Q2*Q7^2*(995488200897317172776631666918346722337469166629625258289810397273\
4942312795761904708894588 + 1916571796204681254321507403751385909935267081815\
4521772568239041305079424443202648441499696*rr) + 
  Q3*Q9^2*(-38183697673713303567442338254222376312772141685139778672678195406\
267625297907266555989051580 + 23364287638928355438438400563756754095038922886\
818300968949130263714218266642070538541286586*rr) + 
  Q2*Q9^2*(-25756781485193139082169088532900139936291063010466301834210214515\
98073722391867968976393820 + 259956557541093384509704853781658401396272084906\
48117633020877439480907736413374843470612328*rr) + 
  Q0*Q2*Q4*(22839810542266986133585152872235862483395638284921328680452812683\
036003761533098258924192416 + 57135924278588870470291923358916366531821147192\
928319396393897328416498685906785943668980028*rr) + 
  Q5^2*Q7*(514363779030757770724536954173064567912292087986050559491278689541\
13686235927198674349706760 + 151260767821635430577826099542658792300817039938\
615174392935844848486279527685069207307383310*rr) + 
  Q6^2*Q8*(239322432922002300867321971728420105443269151604967682592590214086\
493679888906784942998382180 + 23578792746449397058212778555688986814454765191\
6437809983703899926444227896821991526773688906*rr) + 
  Q4*Q5*Q7*(73309771122567101646308786261778919653177759523572485862126822961\
3085189364046079983510565224 + 2486721067655077641530818311074577224457458408\
17206544629620683091948679563955724308675380141*rr) + 
  Q6^2*Q7*(-33861662306912507777889326713255418762826958430898792010127673524\
9948437896334830917853582838 + 2831372727147537139378605362647410435315902891\
32452215209766607609138418181754814243182687982*rr) + 
  Q4*Q5*Q9*(-4799417985056378121059801539353934737773667081443683539526921512\
07399175149057701229683132292 + 309783014130359156060678670697960887090920926\
347426744577739316730701688377903868540405085179*rr) + 
  Q5*Q6*Q7*(11413322313901870316532285962478618165473469888989856924138924198\
98456665280474407086506822670 + 376431784437904182695376289204756376452751736\
950778861962227459299908377308712584635715246021*rr) + 
  Q4^2*Q9*(-30138795324381556810166980343690702119816199052797193297310261893\
1940386279990822627709120092 + 3914980794862330308108692388317401598824831378\
51863838305269751395852311668195726597064087564*rr) + 
  Q5*Q6*Q9*(-5454497206613434615279844522493462541774155826217322302980572470\
45206696059259342496572354178 + 607940068154546681556470048254426816976396687\
615434734209050331496235906013039357904019479329*rr) + 
  Q4*Q6*Q9*(21660641272486662831180863017498175379133104914213962732167134868\
4288437559850502477554354004 + 1056198104937332415848760046303489344421452747\
024494553546966216394571069180321978120759708544*rr), 
 5254382629361330792634908335016762262678174659311792583740712122288694076678\
491581620637293348*Q0*Q8*Q9 + Q4*Q6*Q9*(1369582144845140038374687429026284343\
128103209142726431318717225582550754479683154644118681784 - 
    1506250003148876935096911763001843859640370498100421039085072787315790530\
688383835889165185839*rr) + Q5*Q6*Q8*(695650145671693923969945142129994288784\
561068215461415334081213889116487690510157695852616540 - 
    1028057668264088437243300012738104523911947469093312429238953279460230963\
403246535106335200033*rr) + 
  Q4*Q5*Q7*(-8655408139284583207112469999033543023614716623464900007755116764\
18564665781925397525168973224 - 962885486853250960166686771975457990271477955\
083309512907755303479703851934318827031386094780*rr) + 
  Q5^2*Q7*(932821736176109782487153533450932145450960941535953784611744890183\
232913001718678416902008932 - 66693576121917849277632955290128720176732575944\
8283234317549738957566456018577589945499890609*rr) + 
  Q4^2*Q9*(191131831196337564200291532700445985784393434604114660588323879189\
4492137130142916227985967030 - 3174429839974330926816414318086800038367482934\
89671478492874917631448537195481273387579980785*rr) + 
  Q5*Q6*Q7*(80986572621521965109087897307948397427062582030341617364923152368\
5776619824975829573296780560 - 2369937514389987045260396784935968419796315827\
23421054636691293436404253305112393117871124501*rr) + 
  Q4*Q6*Q7*(-4116436156556443891192991303798371352285488172006541527227130064\
2226408876559278744604501496 - 1708349524723400160513001925524022077177315483\
87302974927806909423324519444706752791387004537*rr) + 
  Q0*Q2*Q4*(16419820319651193045976840894418421256779875799775109121389296123\
094279818278835215754133316 - 11862036434192414731152185423530794112764827411\
8543542130281776081870748548014777366738972452*rr) + 
  Q2*Q9^2*(850334395327773034494371351758066413192256986993650506275014694112\
16696397722884874617587492 - 606263093633899894057252151027952861179054970094\
51683181615893182847483764761515066475023120*rr) + 
  Q2*Q7^2*(400909244510051318441027282738333544422218119017681870319793397952\
91126029325364942976609372 - 435092667567603392456397461369102911203093630839\
10347447597862651670592977411528217528662584*rr) + 
  Q0*Q1*Q5*(-6001281970098266640624838770248302153339962647475012863545908342\
1084146376781598004811242896 - 3707827334609638400101722574535969875749223203\
4094471708564042231085806396833520549085627474*rr) + 
  Q3*Q8*Q9*(44550056971381876775454207945857541917119718428669946582698272313\
165613136726697526617450356 - 31705683170076087598969641327024736293741819216\
131530830177643963277534182500184587143628588*rr) + 
  Q2*Q8*Q9*(-1427041274672787983828707401798820903645648289235762233454097527\
85087819885792644828280898484 - 279630626328350747236791673682765118830737671\
49427987057963956782153451489561655483423915088*rr) + 
  Q3*Q7*Q8*(-5066162761192170736914433441245267980449100068223988939288652636\
7377200445008680914279678242 - 2518960359168885591130915370820649906528390081\
0913402923053172049076703636652816630763603852*rr) + 
  Q0*Q1*Q6*(-1824838206593744595648919851638503398061212275372366810412698692\
2304169600068064356613221356 - 2138290777372672209782500533987008222437329303\
6560999928209702011486804404975767645649948438*rr) + 
  Q3*Q9^2*(108386192980676014388167736596304629018236520194376991280408358178\
258288097559979756957092806 - 86987365052013299436638847663181025725183025094\
59603619752031129067075992723024455123079882*rr) + 
  Q3*Q7*Q9*(-5734235377770431594265868362752232789717268757012602405610665471\
562176737848184088457310270 - 70551854244468089679662633104262296568454948614\
61982376583689442694577637459348246275641416*rr) + 
  Q2*Q3*Q6*(-3043260949021282181155604510909326039028272491480227415795772602\
7988032536940196213987292 - 7228678324900438628212486301529261044821870462343\
90655906070917502924267977149300915949120*rr) + 
  Q2*Q3*Q5*(35334348754089313518326492094548744621327936300901037277084648721\
047041682030970381513984 - 46211208862909504366971047645017938840369570036868\
3976274437876304916353491040768969496584*rr) + 
  Q3^2*Q6*(-22387429135660241959861393291898491827841283778829104882224034270\
2271880099384058112009360 - 4085167624680959932366884563994841638052192889420\
17004650683914129216197780770806496559140*rr) + 
  Q3^2*Q5*(-57176703349573532690510079457365589707025365288935169475703220627\
34581468590822688396948 - 294635935948743975140106932206182938315694177506534\
071973122496132963604592378992625483644*rr) + 
  Q2^2*Q6*(103855867075648579804808955957487276369011266112087266807577794457\
395784181418791742128332 - 21469300222973586819038958978544715567387323767087\
100582436301410922028306209644496823758*rr) + 
  Q2^2*Q4*(-32117841280553460775566667310660166204390376036570693090632036335\
1555922246910374041106080 + 2352845729884296824975009074230650212927995624761\
0036000321181844665515333793315597146994*rr) + 
  Q2^2*Q5*(-24983817977057295957471575630710827733038048128831617920120827665\
0978130524668688750888044 + 2985618849977831500327210846096449040329265041953\
0534709592324740228050387564659997875908*rr) + 
  Q3^2*Q4*(904422242311636839344656337605565300154123790669979872401560351223\
02192930485169211111684 + 118851537823209937741317470647901274741529031063545\
825245749567845156543348392537704869200*rr) + 
  Q2*Q3*Q4*(23473341851678389708485038045696868915110276079412662801596868377\
0804615866489828158168672 + 4769051126449694414766454878113645390616119134447\
19445698867029459580359552302473307294192*rr) + 
  Q0*Q1*Q4*(-1127875924569457319926696199786278145376951128300908024238866798\
43224954934743317750885473400 + 103286555451871978972453600098716278433616341\
81499758131550362264071591106434271717583170152*rr) + 
  Q2*Q7*Q9*(78377209044287258369751232678154416316948910522954568728883727270\
182840391595696803732432040 + 10581459334634255204969418412081117476201028221\
493126334941487813978662913595931087917946632*rr) + 
  Q3*Q7^2*(-59198813159475089201025162187733909975267790049425395380995286719\
75998490818705210474795832 + 319007731273007332373483966158532155146905465533\
79753932064719033678956531357754354818536694*rr) + 
  Q2*Q8^2*(-24253559289565980793894375742317340534390372384888456346374269947\
373441461893078953259021388 + 43680188439509264899250398750952060988998817075\
659481720539005073041883914758493966568296332*rr) + 
  Q3*Q8^2*(895966132285429557243818121819753635164535562435876427401651562156\
8095630612489166452287410 + 4387603042942612345775406021471089383848321280001\
3473500428064219328237216264127941231045014*rr) + 
  Q2*Q7*Q8*(-3126435968222881483747879850907813365719479367800557429435905847\
0540144920634098218359931444 + 5704509410118584167000152891626216816207479808\
5245469313134768484057969578213321754644029618*rr) + 
  Q6^2*Q8*(-10833881255943029228498234236660654569758963371989150578826470557\
2691334079778098236239507356 + 7439795735911904360042754466422710938166571400\
5096050122647627911242031853758774784831304896*rr) + 
  Q5*Q6*Q9*(10190918766460368090917598486357784670339186927829873361735410917\
33959207712656897874537598764 + 127626462781186793263637945149064115528898082\
333230412992214256445462312685599768882981923115*rr) + 
  Q5^2*Q9*(261793321364969177023606394205256662256076728432178494850104639954\
797540068795492732252870688 + 15919005779329717858828557658237982726145902927\
7774994379668586875288905433310391522456342513*rr) + 
  Q5^2*Q8*(-14754045787970597901308657057318006209836595894557063175129917865\
79474469069887764913848331744 + 283252329679335576149513063549782930582343178\
654932780607237319722437839386076138772623871255*rr) + 
  Q4*Q6*Q8*(-1401285519520094735167377777003404619825175043158005886926409096\
135604298327306370316056625296 + 31906659306114070630057872291674510426553086\
1568436566870188536700020553879502247996795366551*rr) + 
  Q6^2*Q7*(930277853235963148170055971812745688164084069681759126849313736384\
739701288328282998367224464 + 41134276175915066060819468225080428237005435559\
9034664652490168992652188723137299515042377348*rr) + 
  Q4^2*Q8*(-16332546776590731417072260760306851744498691321455365800211421536\
0179076853150572524154909834 + 4208730287285847150550111328725238538251809304\
34928256181919809135823041855118623724816043161*rr) + 
  Q4*Q5*Q8*(-2533237189268408426051487712005187295734788601085744098426994927\
038664440762375648622914720080 + 69529475817701323067791224932752605735352076\
3460145160663054087492964902733738992729578532310*rr) + 
  Q4*Q5*Q9*(21797081049563788538725486652673948519235367570301571576266736101\
67411860315330947907150169816 + 766892888436172360081736076632892687140037370\
791830586707727097858140752233648080640478831450*rr) + 
  Q4^2*Q7*(403841669213005814637734089130569003893062762120440096449035653122\
652562216187251224474221534 + 10055491920174150332757956990706307894861216480\
21458801602354021328565945785170462182475206707*rr) + 
  Q6^2*Q9*(-83403574470497905669353209932944256190075933226977575785722029873\
2647713683041168336565506092 + 1076524116247668407892949421144182231866022533\
477949837508425718862989095026497814655934084182*rr), 
 5254382629361330792634908335016762262678174659311792583740712122288694076678\
491581620637293348*Q0*Q9^2 + Q4*Q6*Q7*(23792206107076328406267830705067840217\
59739529513193421676101114893171391656855971954843382076 - 
    1632870783363147136562976473344460099014687604051420857929690535441769226\
328805892543605804791*rr) + 
  Q4*Q5*Q7*(-3151896603781223601080241046282044579617530670905463156041808628\
716114094320615009556803104606 - 12683347778115786383860113915709352290306187\
89112713611304771421154973765658633071792066685090*rr) + 
  Q4*Q6*Q8*(-4180895747310377348462345644681461464114284136060717919889505430\
190936775874368904198955068712 - 78997262345167356383878689411271110290356232\
9476616820598809837677659903704719128059176352491*rr) + 
  Q5^2*Q8*(-30426911458018555743639294959760723014980064975984421594515241199\
93207967825073194268728027312 - 671873739861929522014131224173313861451526358\
837409803701950728578659159534799012209737643517*rr) + 
  Q5^2*Q7*(259916789647730460367076271590662729174004120257524310417594846272\
9741565645178126880106398152 - 5764888431106047488481831867574395655407013120\
31730981047897186326086670610184637420201595729*rr) + 
  Q5*Q6*Q8*(29603405717380108342116773334900510313536782150700664349577581054\
91048350651789239194799808038 - 367895636735775940835902373225071015316620197\
761617440436235812413686254564921795586248829461*rr) + 
  Q2*Q8*Q9*(70028077693186084095090542353594012441199820186124263248520761548\
975285050179555593136299524 - 10492751943475507347249904166942121074528224139\
7727576743531453051711669401639447600987461848*rr) + 
  Q0*Q2*Q4*(85546797441476143696724651599337330288046761647627352070638526271\
526969800890477853690453140 - 98332029965565508424706322578828431126252461179\
697320261105593555306489977990279513745392824*rr) + 
  Q3*Q7*Q9*(59571661653902464955753108539227535273426250450673299469625205933\
708043261540056239505711298 - 77368339857599101301072214639405868241391041916\
818763893975890927627180924200660820580785728*rr) + 
  Q0*Q1*Q5*(-5069991285647895145700413444425855424018190114461693572376668597\
6720424403289708453323901852 - 6877323330869883513249344290999978787027247718\
7774082753534203267976068755961468368552412490*rr) + 
  Q0*Q1*Q6*(99585707812867470107355102990618238272544333639743718333246857168\
980708928854629267117426272 - 68088132772109093070258126317178767082560033376\
916565166733464336891094388831751744755637606*rr) + 
  Q2*Q7^2*(651530690809812854373853262877999974050293426091721080915580098156\
31795486287463757426388212 - 370226490712166006972122268976238213844860239346\
57252673113558614840825692193966059607922710*rr) + 
  Q3*Q7^2*(-50385125328352420183104204833967156111941542692760935301753940322\
344996474187112381623223836 - 31704056048244853067496304320978498849100073729\
892932327964753208280426917274208086729862156*rr) + 
  Q3^2*Q6*(-73725805469950837053300171886933788026109934744777549773092559538\
2803152782321406641469416 - 1343655633775065554390521674745403745345907488806\
657602141862175524057864149814545299579612*rr) + 
  Q2*Q3*Q6*(-2700571636447395300985041208055085752499015570070360841686755814\
05612579662202053864736900 - 741392797059464733931910049471580387751578315963\
580762752374582955103604153956892887462988*rr) + 
  Q2^2*Q4*(390584765714769580659477327110010380305358442050485106358515064066\
270685469856584928266280 - 39869501713342991659532978483960885008730172240168\
7010341067623077952319797169095068199830*rr) + 
  Q2*Q3*Q5*(-4711313960960238359397553276565079171689835604526668169223807238\
33558030653811371697730064 - 365272391574341172403274324390526743792739408671\
229119601563402245076466147514151780178672*rr) + 
  Q3^2*Q5*(592472657378708125504222690500321518364117307501989033225489996514\
885981261590921916853976 - 14383261991888763896961946861364173702563240066368\
4687471155223558357724839452807825358444*rr) + 
  Q2^2*Q5*(-41917583911094831427627921575926811205697097293529650358030670356\
3349950054138696642410500 - 1178093879530128326391100505928920929831261449521\
2289535098347968715999892271541828021356*rr) + 
  Q2^2*Q6*(130204505399397777904918303410529744465111952982422906234778738496\
5859845546975848591460 + 3871951000363879619474430942495661619774074638156245\
8766687827417981915672213152011984490*rr) + 
  Q3^2*Q4*(216595041127991260825442457456965795422677278713339828774200757692\
148058356440237670539336 + 23275144908275313373349056677666686920949411479550\
6585877311977120066109496916921491714324*rr) + 
  Q2*Q3*Q4*(28097233259174344011101016947195401782353083978933300597747470353\
7488893481171090794633416 + 1377444710582449412474517398261976749411853670615\
923023325760588040553177407337615889095624*rr) + 
  Q2*Q7*Q8*(-1162526601848189914512951019965926188307613351773692224936949023\
72355727571444722702773103520 + 105362796076669044807102506081749520215411928\
82888045138634270960245515969838818283831778176*rr) + 
  Q3*Q8^2*(168675820662637199384154182390134414158812361121634411301991118813\
89335398527185770012235834 + 203986845368879717085474054042084341319700416657\
43356839157033193486045726989393233165615112*rr) + 
  Q3*Q7*Q8*(10844323342880295231192474812835778743576942282659505461243153843\
9836748285867333210593888854 + 2390899201878249858774952324120273722780261012\
8395259966174397857112971247571013992228386552*rr) + 
  Q2*Q8^2*(-10976494199860681679948785728584045637931777775904329306993334273\
5892984080094963371495561856 + 2418950264787600515751351067627829964305624596\
3228888637587435621095413894689243814588107272*rr) + 
  Q2*Q9^2*(-14494703519553364072433243783198548072169603034429121586850732037\
328146975666348016458997928 + 35493805656043018241674935179682698553737937810\
165356825734845261104204932945094073659440608*rr) + 
  Q0*Q1*Q4*(-1610447122245608013241298810074866025620913640527278781501191445\
15338968564742928504992717672 + 421752091412221962577553932924383813133536369\
72581992226845359064310416258503165065141391060*rr) + 
  Q3*Q8*Q9*(66510992115956645325136673422554772727090513491344764592808435312\
27954847622668889014547264 + 532208595495669801047745076482337152977404898217\
31288944676328608132188734572974116358049488*rr) + 
  Q2*Q7*Q9*(20767792554845353040616773135138511388671535434001214968744455844\
0240499947645781146280694648 + 6280198496295929611028507992277960416925825598\
9625168386981937416947203883700494502040383750*rr) + 
  Q3*Q9^2*(367344921603992516108837876273037816349175569781534364408063657641\
37157666585583253451220874 + 743343006201762130100311634811942810496764215836\
58882761206948599991017236556575654824071376*rr) + 
  Q6^2*Q8*(-91746825931962784841831644652385383195752426208989413554847674210\
8268523605268952310202218898 + 8093118133834314438790978214204351178073699102\
5657316005326615886781857712768777832094072324*rr) + 
  Q4*Q5*Q9*(11784645795183661110135131882969893074491709153054664366740762982\
90558451886768433635947060458 + 124398898300204592134633721894624627094345947\
788086998408386516774772881964041170144589521260*rr) + 
  Q4^2*Q8*(339606072264952808834981773515396677651734341450042471553984093940\
072839949750836025546645996 + 36603586635198643194279004426247412914348196972\
2494809346798145549913065670931571760471982513*rr) + 
  Q6^2*Q7*(166536623078085397419937752431699869484696417592959182722138032460\
883663139453775092906409562 + 45086528915979860940836465453101978803856210993\
9522950747574053228724750527915984388178342996*rr) + 
  Q5^2*Q9*(524066753674405308677035048315729138383730409795623999858666046077\
386387796588341565907919684 + 60288287797442973802043850869020778965999119635\
0580907506168946684395305771356251242253331497*rr) + 
  Q4*Q5*Q8*(-4291233928788729986719338626476708991905327801856351611965959158\
273428810281716127084791951542 + 72231635229461124674374157217120123268503098\
5825099755024733221383233899756405906636632563308*rr) + 
  Q4*Q6*Q9*(52573423972852158535648768114794355346039811671911338171113957593\
16583059556232305912759003276 + 784339044911349041920231195805534667783720115\
904338059073793969372677209776685855071870948019*rr) + 
  Q6^2*Q9*(-14678622615151599825813170715882942222966877064447691938473716450\
56543703185782989665837408770 + 938270532458046135323178846514958616379743895\
133326386767246711132018165389115388442066623478*rr) + 
  Q4^2*Q9*(-98124333566396999213092273864285507878267082039315014241358406193\
5695911822633014759765161012 + 9565952536350499462148635238562275513734798798\
22584251319108448047919965167326388296126233751*rr) + 
  Q5*Q6*Q9*(-1486799230085896761724956553801811440392916592580998679560953467\
563347861934242717374384003610 + 11899258052909927780484246114287599007686540\
46429762293162211848454820944303136241862350338871*rr) + 
  Q5*Q6*Q7*(11163343872723067349204650580278284629408929931968683528220456461\
58362798098897115203413063734 + 165840283088200303196977368115511925637719102\
5941897612541142407176839376035318933861203043915*rr) + 
  Q4^2*Q7*(367409770405165769330100408706641710713726693789749331867109819909\
827430396729134482557411208 + 28894121968614014650295587323005345407662499447\
45609430969153341267562892011772049972538707467*rr), 
 7231591877852293374906339332700188717528393111796543019380011047954160878498\
7982833174552445583080*Q1^2*Q5 + 
  Q4*Q5*Q8*(-2158919926194809159536149329929971848907531989303785497868101477\
317788361544361824359483597909841346492 - 44059486883716506242231488108846441\
67337868320115002713994153774182663593085709558524100572584219779434*rr) + 
  Q4*Q6*Q8*(29074513694905663339655524504441371607036537649474500853244477972\
99299809886088763249811568453210446286 - 295883749865635967781762710427538798\
4022681025979918522365732669178410354286422711176525076546797178815*rr) + 
  Q5^2*Q8*(116917064022143221600095682531633434764832191854183686220580879908\
2943322463094308703924804300073259462 - 2882156481049079415423602511482715514\
959710416620761019287268431415776813523668955213708612546729563313*rr) + 
  Q4*Q5*Q7*(26558627909390527717742073694131826415122139202048501425507107595\
78342104544055839579337288182639306104 - 189268528135886665679136783673993326\
9566625199657220490831164629782950419369433125829246159173550359312*rr) + 
  Q6^2*Q8*(589453281653925251764183615568413494720581466239695896474336672426\
712089160240336438112833143828840592 - 98427748099427283574789210911367792185\
8658347089362213489462718089355744154430518337108442990352557144*rr) + 
  Q6^2*Q9*(-19546613364421097597613057377488701889595521468024057673210539158\
79263608701877465772923053863146283468 - 780426721078309965467887497163037011\
564246851116891974667215949124986852031282585382336638400323533190*rr) + 
  Q0*Q1*Q4*(-6629727112079133300751531993337246895424730241109757289626323711\
9157615804920205984474968340662316256 - 1754057847847314256035327123968171955\
17435071683019738826218103390931927857413052710517568543313154484*rr) + 
  Q0*Q1*Q5*(65649499352318007927905724435348482431665403353558985444422337703\
199663553865231324402333411592151644 - 99540276399375571364667343543962979098\
510029175497415921880919888896234126387405997775234606074715210*rr) + 
  Q5^2*Q9*(-13954729320882670753507291691184917833427744995940065225066260310\
19158391072308517942640059123824120114 - 797840240787795472632203184608645682\
40360750531798614489118088046478552760322938391400578738302689427*rr) + 
  Q2*Q8^2*(-45243142935404527288703478822508627798690512780643400755586431231\
424439224031140040250030806588089772 - 79164924227827167938379098775200754784\
314333582797443877669602225401275861337262762072682570124494778*rr) + 
  Q2*Q7*Q8*(-5877187726009181297568774763433762676289281541509364161638178341\
3035111545970206170483374975122506376 - 7741123010320949638667493416207131282\
1358075880495069942982637745775244764677776367387130861488706622*rr) + 
  Q3*Q7*Q9*(-2837858246534122761952074825050342492335552877323508730595092653\
0928120731877524822978300813917513806 - 4499612284935275624960588594962788580\
189924876304466349900829823835894092106476731154907205602041096*rr) + 
  Q2^2*Q5*(520181308850869856774042496013175894091074037525871945289018989723\
063362959829208738204621962488604 - 41747257625202782685787356718553809865602\
0721212403826163030265253472234941092664391012220021227692*rr) + 
  Q3^2*Q6*(182856105775232259170052356013383082063169567939813567160943172615\
8309240380309861918591026934641368 - 2018631089812928368790175134077552378444\
81279944992780627986342732787332584388306792045765415224680*rr) + 
  Q1^2*Q4*(-29597339953684128555029038299814174441843010983332243079318189546\
7814625645775558605879353823675080 - 1004222088604849399587509183623417959021\
72634243195293269122421459734584570493621521944455818763308*rr) + 
  Q2^2*Q6*(-34427527440503713917111796602662513143701221083977016166690884289\
778261186835850280470552204743032 + 76670581766742441010376441861284180313973\
107184739482933575674037749457572727738553216376723790070*rr) + 
  Q3^2*Q4*(-27413564732256777931985363284200402781873953348561202089674049519\
9434898612533344917916577127085332 + 1391673461556541682171967560955433084056\
55511536652669664238855834307529219186218644151747793135348*rr) + 
  Q2*Q3*Q6*(20490284255122567543942147799987836581131661789510986524600148549\
18984023001999817641627891753724348 + 155635962437979595872185698279396352517\
649317225034318945325742899470467048795142044592661305353348*rr) + 
  Q3^2*Q5*(-31396432128787165868652965551596438464363345529846406578437044464\
8116322747410864252297881416668140 + 1650429874930092548619824899078735943756\
31551262766095056322905449562611094457443116559681418606936*rr) + 
  Q2^2*Q4*(-25838297448638514361835935682587587594319775712023159963752982893\
375888530360363881301163290442956 + 23331943181398690485707798212406585786306\
8101728536387555988289485522874553734947545374595035662682*rr) + 
  Q2*Q3*Q5*(30908669672864030023096824708324885924859134253485758700220829134\
3502098282412131175638280343225504 + 2754118184754678492770256615808356458670\
04707034288418207689852800880815143476244355330725813520552*rr) + 
  Q2*Q3*Q4*(-2044819808814014946579476046076959086823064097927820172323843684\
597204093289010152310453151789384672 + 32560921809937154229455698475834593195\
2366952220789658172116042990293143684650799320147155313432192*rr) + 
  Q3*Q7^2*(205720646068870522321705950681999525564810952103527693228558361946\
75440461848653797154132488037199384 + 148346943786636589064591975237643140156\
1894923174332786126436925721879745184254138073540909312147924*rr) + 
  Q3*Q8^2*(-63339077730262335350677153126765341606903305403749637256424250587\
740269975855663970427273752661929194 + 88599258504752857781920164645218693663\
60876285808668430943148197181753159976152975335827525199430346*rr) + 
  Q2*Q8*Q9*(13751198608063968524285129349592544217938749901134372678898604227\
0367559930372279713557131320347601336 + 1016655773222751848886645488911077426\
4508554158318921097552295556108311737297420300163584595422620990*rr) + 
  Q2*Q9^2*(119347304650092358361589994876598689733117618957170441714327226602\
03818754708097814411095286118282572 + 231419884190219799252382804873643835597\
42773338558384459516508504146771137971742548489012153168676168*rr) + 
  Q3*Q7*Q8*(-1882124473491344727356914019943432548670216204010915965277372335\
6042947476745304990811835793527268498 + 2446098576924131567691832557452562026\
5062137958869483013141801225107842206261750596459552956401795150*rr) + 
  Q0*Q2*Q4*(26603772257385441797755326593089020309938784713506744814041237106\
0553589482386952479499114464872833756 + 3315161959974885122194454003188212923\
4128596414776349348636981611584761004484591765881688249004553328*rr) + 
  Q1*Q9^2*(-46149776829247886753676317788799616323932446980492504295240688209\
127366092698320541351522112266974380 + 43933108677938345678410498131203316489\
255651210910418587340466072526727293005273071649363317109822504*rr) + 
  Q0*Q1*Q6*(78186641839021321759876689233993291664958031864385043575816189145\
845069182196983446573327369162930944 + 46770735337881287117514218393258780777\
780257014930126893878149834843205101698118248317528014635543202*rr) + 
  Q3*Q8*Q9*(-2896287438069212635586034353638385484015147846952369464208786081\
5423604647716427734786777618338290336 + 5430322210837350411712690557496060673\
3339103346744427975517871498416199938570308735848819976769579870*rr) + 
  Q2*Q7^2*(933296851497408081372284781785319986805605831184619687491054565459\
44528498554262930436542371042513496 + 686738678913521541793538022973279152082\
53877318211827509356044307312474681015014535037311027240056758*rr) + 
  Q3*Q9^2*(-45845337268965913517945230014956961485233550867863720956337021938\
917215610588903708810123793211199838 + 92164946538448519518745592235251665949\
976657040361408054155063964790735809003092506827479976063567184*rr) + 
  Q2*Q7*Q9*(-1581527929685500509088404164352810500998610481703929811560715743\
32519236193820279435926075629323325356 + 161221561550047562977270603554865206\
759126126706787635172502534490925168332769319191318755330447547694*rr) + 
  Q4^2*Q8*(-10113748427884409418079376390075437414174410863061774949506487669\
57742662116076524099209313649904948956 + 377179873611800383174545824259168610\
160277851642562983522842760846748389620613903358679280662513831447*rr) + 
  Q4^2*Q9*(756025896811717627456882143456438817952619434663633087997380241434\
61549801025961413964847798482449180 + 398938614759285627419943613416201742609\
116057919457475056803191764468201205412597354607203813231812029*rr) + 
  Q5*Q6*Q7*(-1058935613101329899720416078327586769948883520113077636781739269\
885599940491169582769795331744156876054 + 45512084193675215602920100794666752\
1307796038096344159656307788716946058844762308388798832072055864291*rr) + 
  Q4^2*Q7*(-50157884020559564539486896195988167878892972454887714086921729192\
79350211257950230780378059927610791448 + 566174336284885796768350569000997511\
256748491219715211958848759588761528649815719868552164410007063141*rr) + 
  Q6^2*Q7*(-69599720341406567224506486767944829155897966953706417571598017656\
5377928717100420691684373629104501156 + 7984670364335776429910950311577260858\
96798565929938097188962396179701981729163466520047046760392458108*rr) + 
  Q5*Q6*Q9*(-8470139475233072942416347890339687404507964522443234354043931318\
8698165895781679667809981880448546658 + 8315666085201470232120310399892600673\
01706941745823991572499854713892188258507849358536370033582976639*rr) + 
  Q5^2*Q7*(112568913538253413147110499637355988632896523250329092541870320823\
8019607400234236196516394936953992066 + 1668930744337837644248303931135254070\
196553278276944641396990610878467072280849662758584241600300114047*rr) + 
  Q5*Q6*Q8*(-1497818715978939159584551995871487289831316199910079660548161236\
19449028534782228402247792767379996090 + 197875440643524772587935797259997789\
2043008423255337411320601395057719910292675344789964152285675831219*rr) + 
  Q4*Q6*Q7*(78308635455871277051610690803655947707055842024743413492378195516\
2604038393992348233946708743725541558 + 2283358062008707472607662335283315357\
510898990013011259869329612587087213492525598401467214818851795209*rr) + 
  Q4*Q5*Q9*(-1423229614256082687820700040817247639655934607295017936146953903\
476550525955856214841266433936613034468 + 27769249026843988363946932288095986\
38563631291052797027771990843046934565109625523694762765323165592010*rr) + 
  Q4*Q6*Q9*(-2593223575219587964442439667436901495358200759710216112331764711\
36053206338022418631580625415225604262 + 321394398229693985132147592634115589\
0566099439987929661277723406340520193428072335376917833224607660579*rr), 
 1374002456791935741232204473213035856330394691241343173682202099111290566914\
771673830316496466078520*Q1^2*Q6 + 
  Q4*Q5*Q8*(-7351707641962552886529879640781794764171049881350702322851338796\
967735993420214934017892204897681781368 - 16165724701606308721995079956553650\
901045547334329801509007291453266945532148916490198535645470332602034*rr) + 
  Q4*Q6*Q8*(90691636355947113931015206067765483819085044113329441258624418921\
02641854268286136029450862829830041568 - 125088812082719335416285068100705391\
36331617234638451679220869464303570129017401719763744721719369580159*rr) + 
  Q5^2*Q8*(418188915194837961685847717824228403629764738480222533715382827419\
5359568069707618737277279221788071012 - 1209275856650323714638318552254005892\
5896581178131380202557552350112881259641126441320058145094488109997*rr) + 
  Q4*Q5*Q7*(10328299598564502497984024400274256674231559641090240687497419223\
906789678297734936810673174294203350616 - 77148292088584572534071351926447338\
38197862764639425350798449443044093690225435994494818896271632917792*rr) + 
  Q6^2*Q8*(256210702581115653157443934772538190891590090898840215773262420417\
5431683636364928327304954472220259584 - 4414888014831822689122149879499578917\
400681221329444506037184259533657448811006956219999852637236040280*rr) + 
  Q6^2*Q9*(-10014710982336889425905216462209488045077637914267240548844857491\
736414780417185774676848593744864702544 - 30355289087882682888057783461175191\
73919550964635019253283714275573222031409099312823568131197449179278*rr) + 
  Q5^2*Q9*(-61301044109519440234733170494235765114004736239269863919805124310\
27684439930657669536878232733609394848 - 109312341633133516235543775079098895\
0501012611308681599274074278566288535809174569740783662227509714835*rr) + 
  Q0*Q1*Q4*(-1539478459540129777636176934411128192305763740741241796817658840\
57297738726297516545244026496455665800 - 643847725734953348977903373517729220\
026436991173613726460955181551521134505697675649889276555973011348*rr) + 
  Q0*Q1*Q5*(33677100727431652502662540589702546858321042816620478319474920757\
6061998379611261495328560415056168672 - 3947785737430738697811780266543921128\
63064675568467188066194724302343859166416753916292668600096437466*rr) + 
  Q2*Q8^2*(-22978553914731418569934941403412408336452167269451698694965288358\
1066809326268310671096835520427471960 - 3323987123189873642571178837781507561\
95522736390798389474003202241094620568660407818826310112243460126*rr) + 
  Q2*Q7*Q8*(-2837303680243416230205698216656334196691194155259172887675854075\
99427380330570957200014233802812338044 - 291096498534236559821567889221771760\
612839227205582690940479258260150893070068229420681836655397056122*rr) + 
  Q5*Q6*Q7*(-5846259663857627479279798006402959471765658037035333011554665632\
303319345826236896494334261175405991184 - 26066543613536429061306938167677613\
5663293060542980875252937083774255204235788507445209424254562419541*rr) + 
  Q4^2*Q7*(-18908185932849983458423065893835697467064412921729881712567511264\
050253500610344081262093966488921197386 - 24802197338041243556820357080589155\
2669419026924764380236870732769140957962327418951764795737676874445*rr) + 
  Q3*Q7*Q9*(-1194706913331853708996759818934272079096878803433553050323666681\
38248407878082607751220447909105274186 - 103900679722989870906102850637959424\
101337343415439173077204011382500665755687257715918331953390745434*rr) + 
  Q2^2*Q5*(246692929104696592534770685373039072691785916582065910872373105241\
2529527608735746329549974204996556 - 1873360142555075031804700996412471523070\
082933590424524570496557525255774932926474298598958658514152*rr) + 
  Q3^2*Q6*(801281224566351001995077061290137583689522569600961800646526055364\
8133643006096529303103907357171784 - 9711611036531777155894970586373082210790\
30558162342521652565023435444373389571209815097730540652952*rr) + 
  Q1^2*Q4*(-94055425908231477544142656723036681299317739689098130652060019980\
4017460238565351982814591395336224 - 4376976898440290144750012187864207006248\
37071745953650172990153222050293996561285787183296296926044*rr) + 
  Q2*Q3*Q6*(90234670327090772718043875897112755570414338435486183867329167810\
02379357125627679223924264799426268 + 337815875650977174995073564046482291913\
244703178352266939978395196722633347982111582860100149072712*rr) + 
  Q2^2*Q6*(-15686191024074671049276342985280333901426183531169061993931540210\
3505032097556348206740644258635956 + 3698179890111475628275555321737423959142\
99296306544565902239758099875255997697891240891734204878738*rr) + 
  Q2*Q3*Q5*(19270872455619312789992813636130106375222411830965049012187322184\
79053554126238398859634434356553888 + 464569031510157713881366912056579089120\
056862960732793222546969488766309309611523401029094052722040*rr) + 
  Q3^2*Q4*(-13603032384782434954082815086548680419621447314155241255545904951\
44357085671844432058834449137521252 + 552735211858710756450721934517690492412\
042859000660204616000624472265557015222543581275805777641112*rr) + 
  Q2^2*Q4*(-26527010836310289752070880146126212994999637744509719033650785026\
0412602178128000624628257535014472 + 9672340037389330885433973847192713274171\
26222953482167279711737209159800726698802817455699548331690*rr) + 
  Q3^2*Q5*(-36059505077984701328232139332530159045760456493349690199021608610\
7553590609060875802027258065596772 + 1041294898171185837999455677015938499315\
147974346404779389270724614713606529555476067855836472452828*rr) + 
  Q2*Q3*Q4*(-8517649614173187073543054865397961407112617679890850822061132581\
230780843725656962629015304532427040 + 13179148242985652941517506819399385267\
72758334996676443809336046285783318135405865587287559553876744*rr) + 
  Q2*Q9^2*(126452287530022705365367733006379749814161466285283726499142086518\
470717133207925693217162426047272980 + 37401064178482150178038841029602729599\
733134473539588643544154151004650670678707538502909191922306576*rr) + 
  Q3*Q8^2*(-22029577416575703566218669101236995197495836320237670415646260547\
0454947434907496008996238636242908834 + 4089280295058127262114469484828421396\
5648314720142415761555821555944813130812411133570974738745402684*rr) + 
  Q2*Q8*Q9*(54404864077639455715799405140360017422177949098381181526293911240\
0993783879457426131696973716441944428 + 4961775001636955015643796306439800930\
2564789676952950035086300908811453910896723170026359134225897026*rr) + 
  Q3*Q7^2*(811180969901220087305777202218967990892643496043680899167669682775\
46652702659401040927627832008574544 + 700519131532247773099677365859007904379\
08353064142912554622394575766070975360027043243480770760900576*rr) + 
  Q3*Q7*Q8*(-1603649891280441524998657843740082834717199611042019587540713356\
65964596368145578726038730055027415274 + 154365090018027443910498386841691997\
471628552548784629486909807099275545133935142848320205639033293292*rr) + 
  Q1*Q9^2*(-23391100313888485880737403258946117924991553648148431412385410404\
5102900291001179011526399808295458388 + 1666411985502406974033861523037033418\
93812327710665444355719537275451272336235124808409654750955144572*rr) + 
  Q3*Q8*Q9*(-6964475048694843420837375616280109393866956271185461106060974004\
8931952022627932334253573139620300188 + 1950941695010669286903267798291604239\
28481966991635184135156518114975470975719743435160986718341400234*rr) + 
  Q0*Q1*Q6*(32544704087577101974290756926775370097305220930233245564001415587\
5354320347105499421558482381467293588 + 2162741994871437608202068602993993368\
56407275682800362292363231425442049896726935038393628127767277870*rr) + 
  Q0*Q2*Q4*(10680159538528330292725100747112463194755380424630248580104220744\
78232790344625456402832235012962089092 + 263501639653620378016207429722278831\
496636231806694986238897407225338856490632418986125295099905177860*rr) + 
  Q2*Q7^2*(358183575348828068008251654384080199858199923217606524805435182694\
746356357676491156750393190942954612 + 31436730168230010838528728212322267510\
4179764829264446080736455704867879636364291638301340084040705270*rr) + 
  Q3*Q9^2*(-14194913348381002619592670891639686107594735458462749305509301704\
3101496028054502629398061725791576162 + 4203788870219251419101940418020550157\
27420213610301416474662474793760444292709684085298856648998201634*rr) + 
  Q4^2*Q8*(-36678960585161748447284912468822953315950716326809429041251017465\
48733099253392749114659113544007494402 + 635924447005964426970920357209564517\
962588867744661435534965515811315362312667256692121223584604943925*rr) + 
  Q2*Q7*Q9*(-7638774427562127898431521439897996000177491130061007854952258863\
92980047448977154997737226572850481776 + 648952036028256327621899304290391166\
337012334769668240725628610917765095983423897220887546104465828846*rr) + 
  Q4^2*Q9*(-21968398026905226527049786837721757438182811427798001308296107993\
1066941673885221927903885876321409878 + 2428831520326723186990833637172791979\
624801212036430600745433162630239281260206835482193670758465690207*rr) + 
  Q5*Q6*Q9*(18416360334241925036295245280560461979010876574770479645505344611\
17006954593563469345817516836340554068 + 345564067873438241638463842497714630\
7325703209648631318763771070897784375692026362485121121733911453859*rr) + 
  Q6^2*Q7*(-34276154166468244363957897337787737837055962077807179004619242934\
92546482303826389840841790146792915484 + 365463094256118162334066377271580899\
8215638739124540997798145006045418042377365125356584781427825378608*rr) + 
  Q4*Q6*Q7*(97393949261848264949619569944779309960802397399640164296134839123\
0319029746383971687804818985563475176 + 7931133449241360982662293486158654591\
206027446580299317709448244103014118251038820544557986475280771945*rr) + 
  Q5^2*Q7*(388386348943097985918241341078856166980427547372893156069525429617\
4844513756113048452218349950949751984 + 8127954369109980264622318677758210021\
310663819209368959743857415673139178838202547536737039064501919767*rr) + 
  Q5*Q6*Q8*(-8908097952213192864660016615126798026241472549930479512301209012\
79141300453761623406651916309685685868 + 980184714903582316446982931118653603\
3999104669215187072647417160267389694938486463093861092591495985327*rr) + 
  Q4*Q5*Q9*(-6199406063730210610780206584739279285191878281364234249460391716\
583686847038603443500194808767221818024 + 11803891140703991164587564753011013\
184130747462197149678080731628001351423132542257581596069071669367682*rr) + 
  Q4*Q6*Q9*(-1248720816126437305995571697849715244948469157265223508204720148\
846043797107778665982851446018426722024 + 13130413074172432616440062027543842\
616024364086986477082583967109600230274023049542806099579389665663635*rr), 
 3227168493986808051941579747157969566449548668661033538060283887201032803839\
04564350234955621676*Q1*Q2*Q4 + 
  Q5*Q6*Q7*(-2606648207304621356328255013431478970615540230384616081916756238\
9111727432637934565914220206261504 - 5182408355360350464321824833655076371759\
07780126371783145407705009084645105478972274283747987078828*rr) + 
  Q4*Q6*Q9*(49977532940054590216352089354695863491938587822065502310275463303\
3284903039344785863549088856023658 - 2892299443558353308089333008904094896649\
58910042430137207123163269235071138208286492363047935931449*rr) + 
  Q6^2*Q8*(-15590479898961345686537381803921142498077867146124931321005302287\
5661063531481475101531796606198218 - 2678277149775020903559056902820113225897\
46008203737941084605364888289303933076042791780242947812097*rr) + 
  Q4*Q5*Q7*(34233894676954928884854607354602398363463515129744168444758805267\
2948007932024724926753343025274344 - 2550819201784450968401389796521844669456\
71002192715369161492148375096757216510609842773147711285291*rr) + 
  Q5*Q6*Q9*(30108545618189250817016332104286936351472653337115502782464605918\
7136224454029256965619164783234192 - 1505277225448389192660641352163058572456\
92591356480377974031342754930990828097546269116954395712334*rr) + 
  Q0*Q2*Q4*(27541361198671603072136821419586958764802304747856844272280615853\
089601900581129526083586512963688 - 21776893526876584083649264244352984717086\
846538205670243413898302994002001057990347410226360538700*rr) + 
  Q0*Q1*Q4*(-1658972348431574220676542202261923054471155762685573816251648509\
9395137008152907974408999618795156 - 9293485715007394192524071674842924919389\
598963162772126276904204831569876125509287805931259115648*rr) + 
  Q2*Q8*Q9*(-2899231411053915151327090078734777781281461005846688545771064133\
1675957376492118670609151161109856 - 8638543890514844576134259228443039777660\
619519406000055575744697579747513879486543983306000686958*rr) + 
  Q2*Q7^2*(133570397219090242758017022468285025736097532401514333746673435896\
09157908385994112918268623209760 - 809445707509596649145870228945497306176172\
0819511328188688295228238971283739284307073969849795572*rr) + 
  Q0*Q1*Q6*(-1237292081015003221464503015566739100547302809356998940477167884\
7238435929016647417582343855800756 - 7327348255209510385840396107181405734888\
257913555655181515362418240051556620481476922982244515486*rr) + 
  Q3*Q7*Q9*(-2054969588038936731064196117322571099933221467830606921869960500\
1636716130278817726347329333705116 - 4567063991490052998751811073877221456057\
064033612000129252724782071828795422991486949002016016538*rr) + 
  Q3*Q8*Q9*(14011271551878925869743233153669728886699460355572321155797397084\
457560719638240911312627252030440 - 42092323587301389705541417969778376055467\
27420845535293757918668765849164714144099672341263898786*rr) + 
  Q2*Q9^2*(162207265501061182861489715036282945557813020954076503501508722299\
87081076322340726123111329310814 - 360513004792937804830623623735873741975276\
7340303916234687203987712174233481489693096231224195890*rr) + 
  Q3*Q7*Q8*(-1016904797555519327340597345645463794516760563260240767730975102\
4589670534839054256613400153930248 - 2995707405982062781592549373976837501633\
909654813638185073344956753512792841004109746056950715104*rr) + 
  Q5^2*Q7*(209455119462490575295767498040006158918871603109543153929690783737\
761419692222220685647119736022378 - 12025574485067038224361303364048033510271\
75679727845262253878379435578036893426341682888281982739*rr) + 
  Q2*Q3*Q6*(17509750644555204095731275376563984507667126605078276467170343450\
7438463960554171204285548660448 - 3288641296191556271794815851437518121226558\
88311047988215145180421075465059132195456391755625756*rr) + 
  Q3^2*Q6*(589991042892757850400165489597646862118884772641711786174226198237\
10584896249514568403835387024 - 123142804450723545552099116050584091128354213\
333284391405436356072637148058869098484242964031288*rr) + 
  Q2*Q3*Q5*(55406011996900896775038572211770079373173354238851158958236697808\
168889738049329965058178362208 - 10227888441866786830661124929279533630551970\
0259636302077531458693519242701437790526522581728652*rr) + 
  Q2^2*Q5*(-11717935133725536552171594807034431548663250221343696100933296564\
6203776357646817784513497300852 - 3898410081828457968167507221957604995188302\
9013852264851096099371719033952301775719463637245036*rr) + 
  Q2^2*Q6*(330216134637837032700962554026212742444034207939144610797218815952\
07866770917047099661221695484 - 963399146045315742998157071292677251813884994\
1422807709494709627912688867782039252367273855720*rr) + 
  Q3^2*Q5*(168255095842769624801440309070122357663820194884577990238239862574\
869330428995179846697648324180 - 63265335792197295146868446716753829462383444\
56442467512569934715531766388692495108969718133072*rr) + 
  Q3^2*Q4*(-25436543436082754756018908214952312810312554179150939242720305627\
119706606754093832956476088756 + 26680488162919747147607209393937526324477687\
131573142132984341608480289218119167783988505770804*rr) + 
  Q2^2*Q4*(-14704038810957675364587402004588737427573409110736230116900906616\
973971604606907153363602191548 + 54405058055127034143207088818366142783503837\
374548131843364788026025298831665196004402850584736*rr) + 
  Q2*Q3*Q4*(60065694727564489236961561639448408937711214263003319925668525787\
515430166929685595250716212444 + 11618244371647688086189468744716308272347745\
0790309513049736475390948217500637991264223157688608*rr) + 
  Q2*Q8^2*(-54026800962379326580995644166091953901158972749497214912711292033\
69318182600300887342427381589042 + 254002407799404094957361853731085609087577\
3697843888288582104313302851119169803085902246913564300*rr) + 
  Q3*Q9^2*(312350220104720278486002578721183231803964941506438000375873430180\
07442793349381469621306680375372 + 579138233979338646062584560492552011708682\
0022981734622349905186538126032245316651195484417031804*rr) + 
  Q0*Q1*Q5*(-5632244154452578846141777400761074514250244591992036388058109801\
969133757554015929414689307797824 + 69972317070127064559233462885473020717584\
55675331727877456390543053069043348904996466263271603886*rr) + 
  Q3*Q7^2*(145066152657382497743122816957800669171925989928065079640024995955\
33881117338138279497297084612004 + 955818417907947831384255978887886643586070\
9149021061533054241165431313567920451049846377302290290*rr) + 
  Q3*Q8^2*(-29968610579198108428352296825089923943884743438746433454287705182\
38240603528040482546503555942044 + 112576286328462895458626225424593463616619\
31396757388240781853991470344818686371103645891821076278*rr) + 
  Q2*Q7*Q9*(-9821871261174948200792695329963122749069855118297949514648087061\
82349103113780862474677952307366 + 112800158814957765148317989979984233866893\
89030830155253202291246713818176487632301667909099807614*rr) + 
  Q4*Q5*Q8*(-3626377711901025007539276724211041528465474334015045896527385827\
55084143212078747434010903193404148 + 196167614100257931957281118346950410038\
80574882599581104946337780119317909207167288342354836828253*rr) + 
  Q2*Q7*Q8*(51280381532829056053700927336348289170531219010400921552845129161\
27962084097057580908896895247666 + 211792816360489894942687910418281440014418\
23751806587373173757703583072132510172875719771473726870*rr) + 
  Q4^2*Q7*(-36619420596676567714367071371243345621842935719425003662847460368\
1243056883596847645322099993785656 + 4302583215411836033097929445668166212948\
0468609359268104792443827047335660580956994873126014288032*rr) + 
  Q4^2*Q8*(-20451532372863768215317884450248270685571177664432688629914636161\
9425290822649346015848837313357344 + 6774635565418212036163263182678205388302\
9682997900977419761990974759211220046540705083804334854842*rr) + 
  Q5^2*Q9*(-12125318658527775478789893184971819974408122539632280078758344625\
3631909258236969208607131341648506 + 7298728965041145020682147196570810805948\
4300538042163862117712063077672263826656752033542472135219*rr) + 
  Q4^2*Q9*(464205213046394420731534005145055370198722052072932035347941536729\
770586409443887851975744086980088 + 11650228517137557894141106459175753184614\
5801828782740020170430307838477905931055865206048408144064*rr) + 
  Q4*Q6*Q8*(-2774256038543343563339677255330482542532735437255333120379384936\
71390241541394700594151626832828430 + 119007342245352475224332150004672072543\
332058024310888776994070531660568086870300480624773234227005*rr) + 
  Q6^2*Q7*(487744312578282455367675748914396117853893128130457706714714710682\
323295219132752991224387477626690 + 13913597247755745385506858113039813704359\
9739126867629430959423995912748365977342299545830574831859*rr) + 
  Q4*Q5*Q9*(39992184988078659898566816377004735003081086661336637110919307168\
2397370546355207250400139968791232 + 1907100221267355224745490148291951951040\
28522649669580086716745084763608747813321470617923331086769*rr) + 
  Q5^2*Q8*(-52841614111369327841766226133474148584099472516614864987968355581\
2420494799989412973379796446594626 + 1909223701041292438388838846552594075595\
03610022369577780089005329987954091641447570130050371329611*rr) + 
  Q5*Q6*Q8*(29049154009568538721954936705830907595550164052298411010070967538\
567966103805137736077506178309260 + 19632888280346010503161155231668310283074\
8011323258947510640647318064000022896803689579385101874662*rr) + 
  Q6^2*Q9*(-12112352131100384681926009380356930438401201710381480782098864353\
2872502704063581298067779837977930 + 3420802645714720964009086535237723946091\
32601880276231921101871966098837901504996306566018705042611*rr) + 
  Q4*Q6*Q7*(-4891642486097615558381003907092168195391179706864057377069152642\
6735367733314140238359222060832690 + 4724525273146604233915896582721624507280\
31477132933024674176750535271716886985245910454345482855895*rr), 
 3227168493986808051941579747157969566449548668661033538060283887201032803839\
04564350234955621676*Q1*Q2*Q5 + 
  Q4^2*Q9*(-14335405731624559006043086623740307864104284924196097970349572107\
9916261949644762551388393188237392 - 7616024269461173956122917602321381181572\
96246097941354088815072067432242495212466558616422853131444*rr) + 
  Q5*Q6*Q8*(65503166788955710705731540480615186955211380890226893334870166199\
378424369113686387575367151929960 - 72626903199377417186102588472931802489960\
2477719939308058541387812337511394978731295936442918855172*rr) + 
  Q4*Q5*Q9*(81620262731783348079695714606703232055987760748544385968400749250\
0664684653762098866414487788486110 - 6737251355030634989590469902075159607437\
06332297638301189329518698488226712139603267721159620699703*rr) + 
  Q4*Q6*Q8*(52919629450475909467460567198617992282327361588541324934893745914\
140691167899189136101905439258244 - 52227543680858016052237673779121791636752\
3242192250988836451559680970319868393472182088273370406303*rr) + 
  Q5*Q6*Q9*(16932416179792604172471916086440765731831274704928287979207623814\
4376044480547568301900765607975424 - 4652025756317118224768646233219895557157\
91934864060713492066467240205937879027998670023867751194124*rr) + 
  Q4*Q6*Q9*(-1096140762073171852240146275058095367179440586319544358972343372\
539632077567742561182983555268552344 - 44382927320607215249140665581155708709\
7286605392750014904087802334261463553850842757001602817638261*rr) + 
  Q5^2*Q7*(-27837362727589706854449894572798212207452504927011455073703568104\
9417726659013690725280616790635324 - 3232381753526008727200658240755907263278\
97467494666261443964168902020780686152945000620773351434919*rr) + 
  Q6^2*Q7*(826679328410100267066268624014082063973665742078381948275462349954\
79750491188540324838167182363732 - 319865348250967414726189338468478911869445\
255914091186598894122515119410721443386960342845506230343*rr) + 
  Q4*Q6*Q7*(42792917487750554612921522526004251576061611623196381783395646530\
6180034018864766453622853816195808 - 1518143415272948137001810309861952502387\
63374776114330362901580345474576827214895134673365478907977*rr) + 
  Q6^2*Q9*(624787529018670812540699899431587427873928478090717354553739031809\
575134282935128582353233156997304 - 12184441824642113277737445310172771434389\
9302886758738042748942049307709105085192884700631884641039*rr) + 
  Q5^2*Q9*(105851614051634099073035759991892066182554077759832172849018808319\
110565155006303325769093913793552 - 10092806928752467622142364970154615434853\
9988443890750301769269022048224841297081256321483889893981*rr) + 
  Q2*Q7*Q9*(30876594880634316329323672151158154235086987405725104296939955580\
099913342993745776022167627967390 - 35043598802526327829191394473324845617916\
185445224182911805231604056595280824696266708202938401214*rr) + 
  Q3*Q9^2*(105469730866000931127623277235037289136523729021392488954821907469\
3326184214493321329935850342364 - 3351720043786101585637160512919948964888450\
8660886074220106332503967679948001342861044612851811200*rr) + 
  Q2*Q9^2*(-33471788016539174013466150364299710453470261404149335270845402447\
52180859301354614266552213100474 - 328421452157828731099243165783383370082184\
30378808918205859891318572582947778446237197225961857198*rr) + 
  Q3*Q8*Q9*(-5796302823029674106172819365886935529012111019550219783433344605\
809357781392157299503084056116888 - 29906569227524982014463746623805957095830\
928988135013997969271343900031056957865106860727540088276*rr) + 
  Q0*Q2*Q4*(-1241300706799743467706228884665401350871122186616438367921589456\
09800724343330273912238968646709640 - 261353431082480001439969903505360873011\
94924820007990598368513298564027121189958842128021138241540*rr) + 
  Q4^2*Q8*(634375682883578290860208953177246051817882686674380123817193376398\
807553912998762121179252817652272 - 14088130265762742482497471562485180909866\
876401220370343165847504476996352018668387567119021478734*rr) + 
  Q2*Q7^2*(-28729230066565083544824101601346731149392068196483233586642770082\
284693677180228917874808556994784 - 10120475817552157873269446695087269509633\
078446115330100304392782298305680441993780577028120103284*rr) + 
  Q3*Q8^2*(244385230259101647868885947116410733384495806719793381643032457498\
32791907175117794301471134222296 - 319344513994708870974883380527099014224407\
1954900013334007853089474184708711114126878816570527856*rr) + 
  Q2^2*Q6*(-63774822468238970778120024220598857389318077959965566861937805116\
831198597978940951233648555720 - 80190480753054516565392611245384379468730896\
645440387836378604709687950719690051106725455595264*rr) + 
  Q2*Q3*Q5*(17518948131223868724127657833534427736706306912576004291852610282\
1826025163147906186869959474236 - 6396881533066550087711042001519834953499634\
4623758471365757705183904200273089440227283725852756*rr) + 
  Q3^2*Q4*(568951646881902700304877679391136032260467250550576741304992351927\
61021628445310366135699055500 - 459041988062393363828545047136736078589860326\
55295098161086776596478804101080306162509624134308*rr) + 
  Q2*Q3*Q6*(-5805249855241702370573448619564287360869403561924175813773891918\
05873332506377816197210638949728 - 444683307009633158971459796293058135699004\
62929453037683538958989185654679615708837453515364568*rr) + 
  Q2*Q3*Q4*(27511630316664909574157456156348430232220614048168244734032112063\
9735152728605354118990647928256 + 1566429948852639438603200921503947553409149\
1181230581040604891452066389691818546354338248008704*rr) + 
  Q2^2*Q5*(715040301100297991728316662802726293990131817592370561149553651805\
76737707225534253737856544652 + 644392282164148022948724738186917356109644508\
75271953546886803608446539185639486072332431507712*rr) + 
  Q3^2*Q5*(-19970755206419561314596840952494953035389820723279855038680949329\
0517207149727186677857947226836 + 7582774567188463698680117229281163008568677\
3295112702462046081458513752846853661031862901125776*rr) + 
  Q3^2*Q6*(-17533232371162221798936116084061198848615570612678976615016882265\
9701267326251353075846085375064 + 1205792710180236259914779592165780228424207\
62432308010598409864558441692027554486763174804671156*rr) + 
  Q2^2*Q4*(300415119071411931209728560950724980866099493739099102207702512087\
688469028955730633353059966232 + 37488941459541517986883119628225548910242899\
0632645392696977422371301067663598665811962694617028*rr) + 
  Q3*Q7^2*(287303290997209067791199170156344139075402322431546145801535591530\
4979770195175364553278158942896 + 1484125930457305805236612557932317916915576\
755309465868065698162755557012351724607052993888633596*rr) + 
  Q2*Q7*Q8*(18356149007478988511179559435317200751225255362778674069762119444\
216963297178865752411642001002618 + 47547779800285723603657037767533050414564\
69202486798329466385408681805388386098738268377598274954*rr) + 
  Q0*Q1*Q5*(-2689391781538350609800111981880729807750991821120069881764277702\
1804745709673358005055206553862076 + 8944309780930861587896529310378256122679\
531570015175730490497469393803716303306108855169572162414*rr) + 
  Q0*Q1*Q6*(-2348299349256398658619469834104888264703513286849565634179034903\
174178882112110822372139591758468 + 17707683119602784340225527570537946548813\
948938762519250990899032163816876828173659257407546476394*rr) + 
  Q3*Q7*Q9*(95576423238913350863214456004943427277369875616758332253135900322\
68127395944119323846044445943968 + 179141969326318672299846642211891626892782\
61974670922748264536063487621117881060219762390901564732*rr) + 
  Q2*Q8^2*(295223334124150794556885432402544649621606366696895858567735852377\
88561578966215520385392788048346 + 203820111944786857747320496130585669155527\
71731101843625092697201875736587497159658933318751137000*rr) + 
  Q3*Q7*Q8*(-1087105618590783126517101124324425658356356833149275525706361370\
2446086108654931557191971992163828 + 2260438410077304006369905844599188816455\
2714307096715235176826999751020201557936495903652089545444*rr) + 
  Q2*Q8*Q9*(-3092960929595776361046577630828018420583846684106169878558306017\
2535323707473304995880893205744576 + 3117755215888038153272689405152834553374\
5342781872176543171510547521128699236192765600086494006378*rr) + 
  Q0*Q1*Q4*(-1559696416630718154340108079245893206930386111144166849141471095\
4684920885858221825780319558575216 + 4529342493044217380293672264844817493330\
7396725680657652051132855561229737225214772184210222298736*rr) + 
  Q5^2*Q8*(175717882542863873584892528888663265546969822270222988086780561044\
97175060173192824305157605942928 + 290710649864558067108678821677487301974767\
311245185230293268945291617026049162090439134599900501327*rr) + 
  Q6^2*Q8*(-12258664343868905898945418397024663551247330243036659802710626851\
7453738853210825353967007115695784 + 2948455225817167586115502926973983952070\
35792448771714549415176532146614341565333080395016206821941*rr) + 
  Q5*Q6*Q7*(-2901388879241117514841136372091031035429677426853677456251010592\
95071562306735582256317930385012952 + 300986791543673040846209857548251626109\
753403280939662969727066492636177147491346678476273681410398*rr) + 
  Q4^2*Q7*(109461209399517729670774316897083087960415033627484618145533870888\
5868638684354535971228525316520228 + 3864852989827688609749780901869787660697\
29485085023379705046805051247758273189491234795634228373960*rr) + 
  Q4*Q5*Q7*(-1030591104599555340154281825184935757549776524008134386212372526\
026488481732202362219083710531227122 + 38664977443888193555085458816747096948\
8220868993522723054167486555045294871807988814434455107202717*rr) + 
  Q4*Q5*Q8*(30392565537043603742630886291350008424422068742002886885916708310\
5133631997939115160966281828390666 + 9300096634433612899524852153943055480897\
41402756457019632230748065483603385005641472964662849603557*rr), 
 3227168493986808051941579747157969566449548668661033538060283887201032803839\
04564350234955621676*Q1*Q2*Q6 + 
  Q5*Q6*Q8*(-6572983013639038928592238997048414863803536770210030680749361733\
78802768194091054976570751105105534 - 695340721134588305019063286035215179678\
427844265517229968251337550448296360602520248977091546877374*rr) + 
  Q6^2*Q9*(104936410785487405138718655866941725494513592893040949764877273106\
4057823666900393898543724178804116 - 6711604789336545742264842986093660398929\
88821537797535270972164566109142342688726618818420983677743*rr) + 
  Q4*Q5*Q9*(-3679604579620992194310539876043691840293744321791579330665627382\
84234156504468029014149830148890398 - 651198134905226989707616171697901018522\
824537470442166773001327542052790254978287176651884852287487*rr) + 
  Q4^2*Q9*(-69244514574994889497116539439655927191523276590227755463592225491\
3604400701387061236648705385874582 - 5495449150977748021179292568742582138200\
07815328476402874781838295490609772327429730003385522196260*rr) + 
  Q5*Q6*Q9*(-7829469674812220288370713309062096603971469434632227404520765642\
15310903147570835650716634726328790 - 531480114182646497172601235531962839571\
493840264963122717146891521598442454012106548925747694151078*rr) + 
  Q6^2*Q7*(-32260777454763534004350242254241918983469812791285220379099976600\
0607630632072914883225513824438868 - 4584622156212934908385549269946111377978\
75557636282327683859544458615897192829197741763429658420971*rr) + 
  Q4*Q6*Q8*(-6873126978092704463996167194136277841476831380066109133315468878\
901746815281773113679793676803722 - 45770320833991007028422481488863549359738\
2357145575490819168327553928654531603863914894310045272097*rr) + 
  Q4^2*Q8*(355069035729612937332223491733140733537784352341232189609504948063\
504238192730837462246573206384534 - 21972287433036490389567791925852171934987\
3630302872461357928997420918930029921500113997745766364954*rr) + 
  Q5^2*Q9*(585714239298472308285070512014501933870205550341067044237822104056\
3013018680894774848473615236238 - 1322456086454505135358215100210825802528263\
50436195016904336033022926260952623580142171747097474159*rr) + 
  Q4^2*Q7*(694003772885677755304029763338324962194413919974435015005684027358\
196316779305961466414563373942806 - 12225445846900131270331366605428106328368\
9060248271227560671887050145964387165195481190812256610256*rr) + 
  Q3*Q9^2*(-53233554801899381263558153202456749841711509222106905571286298255\
610436409776086863918003582959660 - 33183784189714743364869799221299096564909\
219292453868276985945467402867258972291942697204041199514*rr) + 
  Q2*Q7*Q9*(-9002545828352321332376174890734318101706393689023987376488635645\
329933412667701588800315952673338 - 31570068685263979338775898895986159320793\
822402425826269450731375469263512618627583160172190026358*rr) + 
  Q3*Q8*Q9*(-2646174232143134926829996693652859539274481161819123087938315221\
4717355251793720628075543647660464 - 2419654592121869317636467769842408998461\
0781082718036561216232489059165888336315977572888538806760*rr) + 
  Q2*Q7*Q8*(32170682244852886407644127593722464806281747625319513184979897990\
630772120239311183293673510671930 - 16068986944962720420042310669904805781407\
919797476479750913765723737192080795087987403904237657262*rr) + 
  Q2*Q9^2*(-42162040650250114164071796603765024072998260703346791350833471898\
847006539314382336240693704138978 - 12690599308098517297794205674775872786124\
345403916461041995242774227666181444680777295512310291430*rr) + 
  Q2*Q8^2*(374197812037384889749666872025232512132182119452964741056531996619\
96489290816432734820659329573574 - 105561975056535685918541710869678045414628\
16229547960159664756955291566111677390926755160506719776*rr) + 
  Q3*Q7^2*(-36068549465872324401248959251617288304354490339335738212090651533\
9121213697668680148516787456288 - 1041357018521122295389265276444549125610656\
4067110212097982841856289280734718760992444253537296512*rr) + 
  Q3*Q8^2*(184319062757702171923808038326185762021167753440295827367371598758\
21539236278026953342286077590696 - 103360553484651050222597825384070476823498\
38896353947292762275170967287260084848101528794380933946*rr) + 
  Q2*Q3*Q4*(19101435811516536747038626257341506259293870501980154720117913202\
9457766681890493868664971775548 - 2449374218558388906071411491419060389132340\
62334119375316265775684687797419351357944100928279392*rr) + 
  Q2*Q3*Q5*(-1695836108468984314278884083758614230177284974114540300607651869\
80052722179956054154897235125888 - 736169813286872921310070469904137731021787\
14421101767518293773742621816926691428814321986538680*rr) + 
  Q2^2*Q6*(-73794315205146417884193578930476483143930361772377330525666511095\
090478966156936227265949113088 - 64632798157194637735369403945054960634464849\
003177288704360375020625753771809756015907933537056*rr) + 
  Q3^2*Q4*(-16363667181345733111989944115750194666810220408344694939876834873\
729554725832792871975700881228 - 56807448877736508740343468269340643046841991\
575761984134474750577443443902676388986243085984464*rr) + 
  Q3^2*Q5*(-23140510379396660357518984527160361899924917855434886643676485150\
0514936435292756417878644906932 + 1833657815672858534027325960449876659608048\
2907561173920404819711037452917641541969359490185356*rr) + 
  Q2^2*Q4*(465971837740560770020616155499300891859253185367793497159248386288\
860310389465006955834193464784 + 11441563908596701592243567253770199799580016\
6782614611975050732243414014305545894012669157947100*rr) + 
  Q2^2*Q5*(-12356057956253176341490778092497152917627255566059862422248492497\
6731922085968915467478886411524 + 1402431639695665568974820679040225920205970\
13224434852990455713096996264156980374956202724680360*rr) + 
  Q2*Q3*Q6*(-3265919017633332953668716436329958108530981368646695165114531116\
23008906896410362458407701723616 + 269821326822607216085471741839883689126411\
117645025906434328891324050605614711373448028071546536*rr) + 
  Q3^2*Q6*(792881295395592746621955735235563105473437553742124808761423673926\
15214519466864918907468050600 + 316387753519746950556501279963645569446522297\
905658310663598345559684978485065478494233113647940*rr) + 
  Q4*Q6*Q7*(51140715813870817584556154323285289051328472332284810143883302877\
9220274024244547804405165844421554 + 5767359282258528108778229951721601080732\
164801400946850509762482542969197566075462852940633677497*rr) + 
  Q2*Q7^2*(-27408818342233123777262770025789957837132236694458655620329740606\
795638883950454099627060911396116 + 83514507293308112198373771848393094382260\
54767963507595797761338844058742452783443130253812876484*rr) + 
  Q0*Q1*Q4*(23500151208902736081176391633370669324571545947833637433149301908\
442870177829090882820807933261096 + 17063305936129006929549804162675043213011\
351576348323952148628552555293191804620735136020883776892*rr) + 
  Q0*Q1*Q5*(13250492362603554468493764183704082394097127776052770487304852233\
780252794589236712586991413808664 + 18397120346302960728234955344303680994255\
310787076899837356317280407508435009999009563615270236130*rr) + 
  Q0*Q1*Q6*(-7237162611963863550178462938483869263222758161747481998650552979\
570297856483012614636019511910040 + 26549851660308611915319426314654186463683\
037982372307663329770502501417037249337073553992909082790*rr) + 
  Q3*Q7*Q9*(33300471295911481929144650965291387663185161870361227745898617893\
778647185420200988315773543374256 + 26951055184198850313221042010108073230355\
302900876736134396666858200098562787931467074878838655174*rr) + 
  Q3*Q7*Q8*(-8946500645621336390265734794534794306778831436173819427394669623\
075816122716831336652509635904444 + 32087902001060613623239720036071795772886\
887589501331271700766621853680068806820247538808545220598*rr) + 
  Q4*Q5*Q8*(11402791079348762183596781989294310154898554786161231767269407459\
81256453870917630205847743300286974 + 353238518813110637826196548792971981471\
09957160256167851557291663325774657852461267529377725258537*rr) + 
  Q0*Q2*Q4*(-9487796519619830541975659885348066160443582575973561416077009490\
9428694746074276390007775531488024 + 3537782738742754358051909772438380258120\
2006124941829989169367906764125696324237120282198734737304*rr) + 
  Q2*Q8*Q9*(10754912025681117310615127510782075542666973296851309320050727294\
202984393306193253641228214825152 + 39288752461958737750082970369780673241107\
243522969654105117405816154891410263547944818180312194854*rr) + 
  Q5^2*Q7*(-73375373057445087926072856648235734835030160578992086366082318134\
1894086025431201465695800157359658 + 8023830500161554424911238786759141084518\
4799564700385506843686944972228876863269184404441129792431*rr) + 
  Q5^2*Q8*(978035439186925154418576025947837450309220778669688019065034128731\
464610828878568152958167836023570 + 14920623748061026263391006006199362302553\
4384556130915539143353247085153649777828554268715589048433*rr) + 
  Q4*Q5*Q7*(-1050365563555049302960460854912122046444706882222828296664255136\
16662090927632473964634527515874226 + 403775064140725062801963809675427180545\
607800604199105478625276695778954962871287179475942445181197*rr) + 
  Q6^2*Q8*(691964389307812246269130810220256499676227091577701332617922653576\
96177962132595258859615039546752 + 490073411970841123530922668030788185872135\
389984629310718271747092547798339455271381050878153445945*rr) + 
  Q4*Q6*Q9*(-1592092873098002922334539774423980141075055565134164016249488639\
074813123182179846308278840013818194 + 51611180551176654670192046649837603762\
3566542045138824335603356448828374849668177754936026453378737*rr) + 
  Q5*Q6*Q7*(-4870687628946801997174804056001697821542958602428032682379082116\
82671635850749864885486843682424918 + 567321317747702602335373346190984476234\
875607888424414903938218761478958917083282078512101008108208*rr), 
 1075722831328936017313859915719323188816516222887011179353427962400344267946\
34854783411651873892*Q1*Q3*Q4 + Q4*Q5*Q8*(27793887829485897012481914838788297\
3602721258540300481986989861729148509839817951102349966766659174 - 
    2398986785331646468586958321747619178387983561840712573117630292671481053\
22048546145741487975067663*rr) + 
  Q4^2*Q7*(-58479670117044128527620681868282801738530699911464307164066758123\
933241849995353730091702535337778 - 14869955273374714854486867432405222423882\
3851849337348337230263086779844371043102648794281940755471*rr) + 
  Q6^2*Q9*(155336061953416833960711673143057175394104055892001602703761203628\
446535462817619694911233110715430 - 11463961837982171405372376295000194292406\
2399957474669897686437399186791846193085895806935998258121*rr) + 
  Q4*Q5*Q9*(-2398971562191472972342230409537416884308957865278785496725764654\
45989927733221731908268628248453434 - 895808521473111546185105853678284882679\
83753350986193865762071577311755882762173578255048548819925*rr) + 
  Q5*Q6*Q8*(-2614016726892697377408621466790629796770521243124978137345158994\
36368909308256172451165655863496440 - 876033935036315484307039702702841385138\
91975408605580468945033399655008250332782040112092002458549*rr) + 
  Q5^2*Q8*(366283310422066923213105184269568051283915342920805015475900053083\
772895510481679137242835720004534 - 81903620455798093140209283528565485058849\
872792385839788706453937231073904541669553066114758993502*rr) + 
  Q4*Q6*Q7*(-1612283805707542238771125536376428888133064063250199889030408671\
15294833795610107760942644377014446 - 643919412376904133314691735756549592204\
84602295981158179233126031386020224778432070613851125454038*rr) + 
  Q5^2*Q9*(618782852553643047177777848608958082345809349265608203948680506471\
57525834111735431605694402772742 - 542193263534371496311588578678434083808473\
68339940969950700941304014357172393627045168515387938290*rr) + 
  Q6^2*Q7*(-13622989297319099246839289820889093905737484193212683547648438367\
4424573059486939475328668165048014 - 4425137230181909094546474405170782380377\
4503919610338313506130105043964483810693641668216247659405*rr) + 
  Q4^2*Q8*(-74068053237837289596673301935637419744021990111278581612616218404\
595377672330746019808163380169074 - 34907690504745328872035232471122460263483\
015059675764239962745950422929305666273957719348092421397*rr) + 
  Q2*Q7*Q9*(-1319897070300376700314505179964667829756254550747277579073932766\
6562680701639847977866910989115148 - 8376944770449892106690407614278782880952\
908290685389071649923072704505180161704803337935563578728*rr) + 
  Q2*Q7*Q8*(79457958683772123927981579736910159380590541307805072822926092295\
91582483401744470539041842830432 - 754073604304468817948459362983795589110718\
2895004465292207479212640686907942917825454778441717396*rr) + 
  Q3*Q8^2*(-11188066401380464826483080460464028758898938132835619025613805619\
28312857990436261776287020502162 - 702562833365450151934424760922701793631249\
6540898382061592096423340030282986100490480408880106470*rr) + 
  Q0*Q1*Q4*(13539333484457158224831190527184566310367425853876490975082041101\
448377021502951405999073018577580 - 38530154179668566887442725392195820815748\
62663400626208357610131095946840714731237376819808142924*rr) + 
  Q0*Q1*Q5*(29986226763765006164211289965038022801013217841288480258214963574\
18613608595983805266009593442004 - 324600982010758631657623252997232901609170\
6340285776764032088220909685679181985333690614075856602*rr) + 
  Q3*Q7*Q9*(64170532136514206056247682562505892508249043268334123605843593753\
12262556320223713880045172800974 - 283324960772970989741047901803329516479239\
7061223839642499638226046401612984236624998400478912902*rr) + 
  Q3*Q7^2*(-60056528734544903991231525354546660897956253157501756065767165330\
63647462914403207646576951650584 - 283314629561713654914038643916681324624796\
3138376148390505564060002276217696609988399530228693244*rr) + 
  Q2*Q8^2*(595600494572310917216209816047031529809971743344450289020639530467\
1534999064235167579497530143512 - 2587193121487084572065132133852262774276793\
865926024380731385182591307283229244802813149509880002*rr) + 
  Q3*Q9^2*(-16926176405152047998582933246616286396525373154553997542349477743\
769916909975161017867246247082978 - 22909832445576445330114352103893750045847\
80692416567233041678088099340851878061073784722727081992*rr) + 
  Q2*Q3*Q4*(50273280586970738323305214080356244760286679428941163697334726759\
26937502441315595366273615084 - 664599838068143341681901700787845649173193852\
45176238079789844725388507899338196102502049610964*rr) + 
  Q2^2*Q4*(233488716745045454891140105485553549171523269280616488642123332824\
96846199556098078269568107228 - 192161478994566017025307951545071739569625575\
82267283343578863982550454414465545081055876863028*rr) + 
  Q3^2*Q4*(284961567070355388479732106012585474958564759611571479848918360646\
92736521290083674686773098952 - 122958960841743059187411187294198021056156598\
15869802199097044867390105333971736593270962566898*rr) + 
  Q3^2*Q5*(-14449133894218553412676739129146551384089188235987387922557500813\
0193594950107002878893641457420 - 9892816396922215578889722515758243882684306\
658281562937657007901076017397623913626616806650806*rr) + 
  Q2^2*Q6*(-27482193105144640037345189383118446644663788410841946753850185803\
084659983111501535867024291020 - 12164915236499480386599758523815150058681974\
39244373077207568435831350478601843364592198676256*rr) + 
  Q2^2*Q5*(808740703803876936857471056648847861681590829109732696810508464240\
43665194798287720739358842232 + 488584601230282503279673123258807433419401402\
44390402097984537801162345002930719952453315625420*rr) + 
  Q3^2*Q6*(-58171543972560210246518062516761725732191225502689561560905416014\
428391200105174515919866949004 + 63553647619058561710037346737554297523003574\
865592188521724634745300926261129272271272508095644*rr) + 
  Q2*Q3*Q5*(-1516481364770590824511241520746670270377999619560016012540391503\
02710454899495481919888949985652 + 925714699885684939042483507680928061745991\
46346182952455094623649942823061559379715723641312368*rr) + 
  Q2*Q3*Q6*(-1271840539808107130459478071996573436298847479789252567490811340\
96145641889258681054747272201968 + 179659567289263815455439539040300255077375\
246275754354762712547952736400337207112770936414692932*rr) + 
  Q3*Q8*Q9*(-1453624975213460977650477093504424613536601668348747607819263399\
3550265023976958639316562654284616 + 3794299381171372927859310921348036781502\
28310560443589785066402678338774055205689327668123458288*rr) + 
  Q0*Q1*Q6*(-1978584653405220144552976685895116098740964624645104726684662722\
162482742510539455748443003160408 + 17763537313448089985021393791101175575175\
65036411432817529706464226950094071176827591504258226266*rr) + 
  Q2*Q9^2*(-10376464865843471080078423687549515864196349319899729746717757648\
565339275529863264804975760351456 + 27490932933190495682306058329015053227854\
48005094908295014157022394744678019166298931445500551308*rr) + 
  Q3*Q7*Q8*(12247071778679131469596449427513736444488544930703454067926232811\
860535220641275173833612670372302 + 40764148414750878108090958989474058319692\
89830035068565390590361760437267708618402573063752792444*rr) + 
  Q2*Q7^2*(-56898166747611232591375100293644894346914772272153254746064862714\
33546601097443244178444073434972 + 736193809869594476962568511964271065838520\
4007582912901638530532242684231984408992065841637362918*rr) + 
  Q2*Q8*Q9*(12095618793201013826725262173360873261181644425171552245100538692\
290691165812937611497097507253528 + 96384363947984122122962757718921516795747\
59990827347565311359034844303934517744145665980090120372*rr) + 
  Q4^2*Q9*(-12633693895183281581526113318859409887922065652965562838376070388\
5031794125446408089072589851431810 + 1157912578401008379335955002047051994678\
6952248834475496904165665996150430897893001057496168194589*rr) + 
  Q0*Q2*Q4*(-2476273166557346618944551757783630850164916454438948895417212107\
136453058318105867331259294056712 + 13417883270844038162365993607339979929867\
671730143452729773679960266482923631128688155551807744952*rr) + 
  Q5^2*Q7*(-11486948843888698505943243246103381067578716887385247543720155390\
6525318143187587122644809693880186 + 2256875600568453052182808001248156122921\
9740144963450758357462451487572482587015161739363011827830*rr) + 
  Q6^2*Q8*(755784824027217194216275753837021164477271415615234529909457481806\
03617274004500122321953559920082 + 909448182496936361800083410340772069045202\
51082855033765050064925414915963296255439190176002902493*rr) + 
  Q5*Q6*Q7*(13052358651535764243719181629892643939024115526830847698922640955\
345802000262042684403323620558136 + 96364115501992286126278528116301377788671\
071525121300335201393399923324671020901433103994718502797*rr) + 
  Q5*Q6*Q9*(-9200552847367112085556766889361861788265124372078878649877381636\
9530055321432568961804870386143756 + 1148968276355230437917614639873828824411\
01474561144494639076189288164983736564347466114457677894645*rr) + 
  Q4*Q6*Q9*(-1439843457824681032143955557214387697378425814109723233811385410\
80502418053671805063872084404494910 + 131174575173511436648586698681732675466\
659339114966529065129236106996755583574472602365124699022564*rr) + 
  Q4*Q5*Q7*(30666943118454996991250978286787788647336105118303563105135003309\
082811470422143177136362660350218 + 14666258388139984334092844540593964923817\
7996000036438124762467753577801281911710148645011126801885*rr) + 
  Q4*Q6*Q8*(24602792373860266262564278576912415727407841300419454539230679631\
7220453754350161079191784109463378 + 1692067432028573457571249514077099082856\
60380421019456366264982720251458129540490719456183875393636*rr), 
 1075722831328936017313859915719323188816516222887011179353427962400344267946\
34854783411651873892*Q1*Q3*Q5 + 
  Q4^2*Q7*(-15897990053270239591262997241497347178834154592622764407503493690\
6805727438852768508018058066163172 - 1818619831181349859631439223506011625209\
01154371476183847594624446748721704797499422370158024125253*rr) + 
  Q4*Q5*Q8*(20913149151566978573377620716409748908235200365883807623761975365\
6681456754590759145370803271986890 - 8631212235611584992000154883681805108191\
7036243799868939123507636503136683425995142240960010511667*rr) + 
  Q5*Q6*Q7*(-5601523253579250255897914709977335388866843774748617751217991650\
2342174775909227858184195684460358 - 7932956489103718704118971611452917190692\
0609338309912805205246562012881135610843916726919092480847*rr) + 
  Q4*Q6*Q9*(57084122953405273200761726945450717998676431399065909885905307013\
354241437826978383240844139749912 - 63212657043936845639849829962641060415536\
885166236242462294886655032786788209340880678310521713824*rr) + 
  Q6^2*Q8*(156828129743784549084917993534341189627606441082511960908595634031\
61666599091876782599138460932398 - 582982032324489321792028370401818563671251\
80413755100740400331980505352590770500904664207953767699*rr) + 
  Q4*Q5*Q7*(24029154460556221054542730703066483675048856028460671855991558183\
7529244779750377929597151802595114 - 4840885554766328106984767967724692729267\
2810095113589185800847394091817531138144509532804745823279*rr) + 
  Q4^2*Q8*(-76461136375984273706707450142761090323062227380422673463601158048\
115656472191694085549808600636760 - 22878318261489251989539330765765107455073\
752445047995686358039901226351213472361378449132661627675*rr) + 
  Q0*Q1*Q6*(-1813862428652254457087343402106545216496878574027908897150071209\
791393989023517880019239960466800 - 68978545344751743719401611347587357135687\
36702439813983224823406061385862018443122109897178470794*rr) + 
  Q3*Q7*Q8*(87535511171299462046833612549527726697500190589180328694719619387\
56625148545976822072990185702206 - 664093429869242667396647537959822260042033\
4891091268447342821034932768665848128554911126690906006*rr) + 
  Q0*Q1*Q4*(14309448969722623670760016757057264914872148252928540694980486095\
703747602951858506487394369594784 - 58912585995514107976697460524645758797411\
19597274908860950742421241792340455664662400081637420044*rr) + 
  Q2*Q8*Q9*(78408287979438996933412410717325971338658353868471326858001827339\
73265877022795225218756064721560 - 545790588039820441173133883846252472380636\
4868915579105872898774807641848578008953623158814860930*rr) + 
  Q3*Q7*Q9*(-8895403038885392673743699302942560095092973921990134531260950479\
903145806346963670286950456180690 - 38584174442764540059258551792369679213510\
77227143243062082876875090890435766435856831996711267960*rr) + 
  Q3*Q8^2*(-15617971341102499206487232335405715902972593354328561511164869371\
3939674053997652879712689673738 - 2894109333312762020361169655783953476410491\
957934729313168037170469114653859816456439965457051964*rr) + 
  Q4*Q6*Q7*(-2335155529479736570017550559536366037136515823685617769359652252\
49534401773454668743388352378072356 - 261221623381352480728512040419790594644\
0016727859017629456533307003775137808710987471403892857598*rr) + 
  Q2*Q7*Q8*(10629493171635100780249716144500195206080091252412642622584851968\
92069712124411040857275835450440 - 235252675162439015963803788601915306837950\
2596637526263058099876608086264644813863067346812537810*rr) + 
  Q2*Q8^2*(-81181842628906285946482212738414663724662307512660699000804335833\
37746056510114639034846911349188 - 142174029283607163202605997520166304207230\
5122795319080705339211631415190669594258735861912206446*rr) + 
  Q3*Q7^2*(-69399589152726832931217062894413737944613349007688997867514648604\
1991814288635887630321251875172 - 1148747276921066816888925562201120992420005\
995272740072656704468728903023329801947191550304166236*rr) + 
  Q3^2*Q5*(167144878828932309166062542242112993232469570905339497182737138937\
515366461994719556912146659896 - 82856899048313942386578997826894944791529467\
439665939215041991320345935386027064533977490627922*rr) + 
  Q2^2*Q4*(-10618893851891937147831528816766267599716117375752646134120965683\
2161141005216010583504158595524 - 7240532451813478621903053181611912956948693\
4156514228520281622736864041247973251652778814726888*rr) + 
  Q2*Q3*Q4*(30332329402841811640386755269774756427731596016576016335522881164\
354779663446686812475329643532 - 33020650123431274332138766768501476009511265\
387898847890690500955929808308356488499304157352860*rr) + 
  Q2*Q3*Q6*(28563802652083989003166003737681027770831967935033494357196126323\
644112440205301421908058035880 - 20113891964741858698721571859055005957534311\
854550448991520157981092947728696299216660742116012*rr) + 
  Q3^2*Q6*(-75876913106528185105320948097416967615211028683628373483068858843\
320943752399057704466714683836 - 10889102080804333646709235759822467833983088\
765030119780423274042174544775429289195161908755616*rr) + 
  Q2*Q3*Q5*(14460615571404995326750056386702792752824692573482980751760583644\
405579074321834661083789481940 - 27670195981203250956252668793543249961757617\
93443663109197799830605864335391052798036171603180*rr) + 
  Q2^2*Q6*(164987191159276755422637762503432127618684982640018674197569737198\
82876756808355990209020455764 + 770537315359472270160254694701907338862252274\
7509926308325052364880283708360880265013822900452*rr) + 
  Q3^2*Q4*(-16202768412548505444232019108959196754013750173890976725661328703\
606216894918091520095089953788 + 90067434458497266204190472118491587555069487\
54785551850327076042741646208863144157267087687590*rr) + 
  Q2^2*Q5*(-19565644319684045532401492327450284708759554391777211419359098259\
561356987617526124900122174592 + 28943723106661810057159050701889525746591592\
269872372611791422648617066645002511543125247954600*rr) + 
  Q2*Q7^2*(487674029567237559193215053412021644882486037782975119127225697754\
9628399454004511771220105057780 + 1011004062696186339196375098186753472557898\
780630821036694170590835690783870888760060952616914952*rr) + 
  Q0*Q1*Q5*(16368327517191532657108854611388424014752286497390899261362538318\
533104689679876303787159768498864 + 10990086741229864829357826831102928070100\
12915709078448289094365931351782723275413174164886234026*rr) + 
  Q3*Q9^2*(942715203028980565302190020713307688264785895640733582568644233315\
334005778782740403601077429010 + 15730385592150681628417341678590745287167193\
43834103953990002771480716557946944736983952756237938*rr) + 
  Q0*Q2*Q4*(20701292413148408060518748331826797307274251605208750954481526074\
193867165325879858525912438241808 + 43667411324955060254997488072010419354015\
22017270022050718555324080943611415460627016819046911328*rr) + 
  Q2*Q9^2*(-83489238476311817948043552209839333400535567252486173212240111205\
81513233127951410667363753007192 + 783961969747974288700605645872517890340242\
4382564073944440929637675735221095592812062081264602346*rr) + 
  Q2*Q7*Q9*(-3087505459278654193333378887586750094601800908024511564071686875\
539448740096809956395006980455664 + 11128776676851495874058167371814811023692\
805131077610102519182974496213203910583635534362701865524*rr) + 
  Q3*Q8*Q9*(35817369266416645572020424712047694642019338370697345312598470482\
5634354766954068032711701426648 + 1141231109693473036997029890884506728437274\
9832665341240962468435243946236745250471966494574752952*rr) + 
  Q5^2*Q8*(123410927736045758452939935053634834434974227483599910129360770318\
811976280181344636508351287183132 + 36914524153284075388414437118706156485791\
666504336522821219221894917492758430528213475482885673888*rr) + 
  Q5*Q6*Q9*(-2931754370332988361886051757518937053347357434298835309522415606\
44333332431067934389105027686969874 + 422521002980648200947303073282136647711\
89052300369212840214855406241270177790613268849602632117101*rr) + 
  Q6^2*Q7*(226292675458571316347709568276117045027155188406266619122630744709\
11616592625480935155052400086918 + 549481353088447566122583097413387081193712\
41695037468385284988975214129890237755711627616465430071*rr) + 
  Q5^2*Q9*(-68183238591077741341097586454597230018420082391163676092521490032\
107771011556333363413202350643748 + 65730927218370242130261297833752352855168\
603852517378541381565945783645623932998949958600871777084*rr) + 
  Q4*Q5*Q9*(-4454363273774170820322604912498133122872593086483147869678774629\
00780854245041322730570124080143530 + 112357987782577486078930676830055379031\
587953907077899847937114599236594696709342051764977923503139*rr) + 
  Q6^2*Q9*(-10927933996703516974606549417562339333569775290579119753998580258\
7340106315819715172972756717830126 + 1194142530672110500133593754337980423036\
03057673953764991107132280713564865990436879711885186639211*rr) + 
  Q5^2*Q7*(137798590190426053992051778862133504647399223922520007819102369702\
338477097070114701150693849529248 + 14932409190795113533062692095433258790557\
0720645798984554670154579230569226144180332073593473068436*rr) + 
  Q5*Q6*Q8*(19306510773518442090894017092648709061109184333780689256381697531\
3377780113712138961164167657600442 + 1838688157567459332770115668949072305192\
40169172374418320442796803244255529448193222225259847045551*rr) + 
  Q4^2*Q9*(-37460257178164199297525651885359864747473234024153294777950068289\
813208563383723442514593312878260 + 21572003333819730092822186560349282237533\
7737181862228398333106224510394466195665663238556827325103*rr) + 
  Q4*Q6*Q8*(66367498283688774765201958337386329558658404895817060903147584506\
918655746353057104916385102406936 + 29839536759234459378382083653696233361435\
1404074492698288249659097297796981823899408276870246005704*rr), 
 1075722831328936017313859915719323188816516222887011179353427962400344267946\
34854783411651873892*Q1*Q3*Q6 + 
  Q4*Q6*Q9*(-5121616350015466345762188391724011641725181342372227600865075475\
7160752911631756956760310240996490 - 1630013811466393540833457647794785959604\
48943260714393095088191623634765261670814332724718002075240*rr) + 
  Q4*Q5*Q8*(71737427777546571602268609156399962440683840010990364151391952672\
299945980168330268077353670347946 - 10096824040410898717250949126053477589060\
9613967866022294089290939980015885395478886575071916341305*rr) + 
  Q4*Q5*Q9*(-2689731182880916679193425600375370710956908213200087511670799766\
4434561449831605393472466126646922 - 8093836635297927588125627059223073657722\
6115232862307711172277865802448200251005772701043663727399*rr) + 
  Q4^2*Q7*(-29391835455089052355224198397615980850743956762733913843132033065\
2103513128135826233220214084378498 - 6863026361405322304449520846721934394029\
0312668497819617850737348926880125545084798490645717662493*rr) + 
  Q5*Q6*Q7*(-1237631622602025070070421373740674327126734099995948774052857966\
70795067079088147980430493231680424 - 550387302354661824234298133840485752456\
63007378558366465352363021528248257301143143348131179940273*rr) + 
  Q5*Q6*Q9*(67060985279444848405786022467012294018908460361123849933940004015\
180820501981661803278112359204428 - 44253322409807685826775798511439076277311\
771415685827994998262241509123022339186381555690437280709*rr) + 
  Q4^2*Q9*(181049745944123329755035616083663172457124344648400037298978413792\
350874840823480209002521178919006 - 35167552390342894336254307337473847546428\
317595190005866288902032804265165265117975621628857778413*rr) + 
  Q6^2*Q9*(-46007590982954308769826948653111184032431056419406776504653814650\
117677866961918527107887670391926 - 32917590398246200746210171376410379785392\
802170901387255890182163798047082177555173703451586033211*rr) + 
  Q5^2*Q9*(-99973793668958798825358309957138868242832992585902377018333649925\
20374558223544390324858941370458 - 267152529577688073471779696053437796115243\
58817186434053759694410192449543561287705176103197886748*rr) + 
  Q5^2*Q7*(-60927727517767208234293548965062752397152255091782214238610893702\
688612665907350398380825579848418 - 26677758112986536300462737053451443609453\
751911690771952229910968968264027350873239957743953427476*rr) + 
  Q6^2*Q7*(-69041822513591891244715303662192232816678370975046181788150625257\
83910072966306588676121252621726 - 253430608172219747817937904162333778172726\
79973137220437285822921887273496097637063720747340748811*rr) + 
  Q0*Q2*Q4*(63014293178221142745335646868616958815727468479936061047946248827\
68038171058047725395268705342896 - 451008346789810718601576375115907434712823\
8526725547144930727691943022100127572509281876532071420*rr) + 
  Q0*Q1*Q4*(-1993691254700345523402494684548977876415879194090785795683988581\
387102277162075291295120523619784 - 39125916751858542540639370000934084462003\
64443518216253168796309943505644931485380971008736171568*rr) + 
  Q3*Q8*Q9*(-9230164764547226414296933899959975493124114343498827969537647748\
529147510717741695236521774083152 - 24028328644500341462160582246965830613105\
02162383964378926831020013033412835846183283744061332768*rr) + 
  Q3*Q7*Q9*(-7913985877195940782571664630532445059547171620354659999108495315\
314120283258052295245127031409146 - 14819947591697845428082706135702436222014\
49474173729380140948130109791125309642998506825785455958*rr) + 
  Q2*Q9^2*(123525501876848402185473062661590836602413763086590927001620665149\
0906236437226626055735133217876 - 1276715847732077972900946979074270725405866\
042155671752590253820878773608065082013947234481037554*rr) + 
  Q2*Q7^2*(-16181249473273673727853471615224595363691649621387718125468653989\
99016637280953783988923582677040 - 124759572238311553088190865187636757240285\
1172144826149054920542933172997897834920540688388393204*rr) + 
  Q2*Q7*Q8*(72536676120608787141336940636250991545800295240354471690473855354\
13252094101035439686577296507932 - 964042742520397010338593589540218443918346\
136632166182267379845954551243719622242708175153273214*rr) + 
  Q3*Q7*Q8*(15402604307741692009950497354903465467931943065086517343580640284\
71350248733327047927698819496050 - 913211278404218599332543951437743547155156\
168561978203836247733284964509984875304437394951278412*rr) + 
  Q3*Q7^2*(580267849606878962220698373655098370376820445090570047900551579116\
5084126424007782382002554414876 - 7048516977024521370941120347313985759071758\
25235325273050162290797544329368393467338505979995028*rr) + 
  Q2*Q3*Q4*(-6130319928961893446108607330611994484324139816106794386669325532\
4831903609618367397573255656376 - 4675801703156040804211177379284741516501926\
9137820101874315588721779656822626574194940301451860*rr) + 
  Q2^2*Q5*(269283695792838981325061363142784696726602409663659211561913775135\
46032605840596838216163215496 - 833745139989343428490010225625011198829138902\
4714993249671274910868470995583796458671934361892*rr) + 
  Q2*Q3*Q6*(71360289973008091735180777538286764703989401820205007755479804864\
140269981665611767571352244852 - 49759717721886440359809933413119591832729684\
32636163360791697173261461501244793401390977246132*rr) + 
  Q3^2*Q4*(-92138026910981191482759044465882959650506302367409365892990502164\
24744499517573166701429855832 - 250122842161538335175735397399924447429242192\
4552568989580233157689183530032739119727671928970*rr) + 
  Q2^2*Q6*(942707642649392302111437672662757440980686150050034031658000125477\
1017166422640235917304445872 + 1240706548899714434475259129836731920611345762\
85288166436941611902110844495688153387226693268*rr) + 
  Q3^2*Q5*(-18173617368198226211028345611177620649318849304823863064869915085\
4884151264136199540128672156 + 1023163675843648971984762970522884924317086359\
9573899239753507268051435076358142026860789026922*rr) + 
  Q3^2*Q6*(374065068575941001421939097110218748462868950917913377139242112991\
90726996706478858095815884492 + 160857925039053007672346288969051733795928410\
14019151666075737617709480172287584681121669504780*rr) + 
  Q2^2*Q4*(-71418860199720516339985944692922364291786899523415569811304248777\
039269434064925648465308423728 + 25549583152424352207049718032173334175169055\
116991569422720225370812667085878262384879002369132*rr) + 
  Q2*Q3*Q5*(-4094127116597206637321660736969522614357170542511841373439430890\
5717197421577804956379562326092 + 5851389035310987872225170486056927703024520\
9872871115175109149224090044138784138453203811578808*rr) + 
  Q3*Q8^2*(172758087819924637814847430746751662403381511422934496051879170229\
905967957264617792596970269710 + 20998819203503233793197023243963765782095001\
7174837550796550499459449986097997072190738633242458*rr) + 
  Q3*Q9^2*(262201675294923339856902817373082522365411449193628742874037726602\
3164059503827428752546245775958 + 2464906982162090838338512977105201909867273\
21387033000230736819712513220824757999759065771014552*rr) + 
  Q2*Q8^2*(520468263258352211689792262294603388964943148867679430111477114303\
4160125326917381578669019514976 + 1787828629329704985477168785157591325807517\
780035050718946899822842741648958841398607733253234278*rr) + 
  Q2*Q7*Q9*(-5237266328793906699370056164463014535036239197345159099827864988\
250134241993143112399721598667976 + 34427919150016364323760938829065824819346\
07140030685050120028379395202211631256680858805754180824*rr) + 
  Q2*Q8*Q9*(-7937216758495881175369317179942587512909663147470360077267110959\
816864502046216122767909002767528 + 35202423186620996844433780202896870268072\
16561598857406868685323789861255878422987020376148061766*rr) + 
  Q0*Q1*Q5*(-2745024398890218129934367287478468008245567507115137887996458905\
850806106848687458759312889139428 + 39169057468599627776104763983783215373660\
20046883712849330124289762804995422062483937241286850534*rr) + 
  Q0*Q1*Q6*(64367791841901516820047956052177233205071077222239531986929963480\
6387153846228897304888113803252 + 4563049501045323190921622195141179462625693\
520050544709252272379829157883320703530752350712160090*rr) + 
  Q6^2*Q8*(102889699202999451586080629426308373124818151047943555027253032724\
201513328190024396888858383827770 + 10743784220608513246953073870601902000254\
492149380154270431885260476747045233562354983079589269175*rr) + 
  Q4*Q5*Q7*(53564864213292679140039511192669966588935764402091719094437870710\
545674342877310706230598504134454 + 19220373297031570701828486915688666956644\
923748600948841908674609903233146453271821570148323736331*rr) + 
  Q5^2*Q8*(589311809648485864364184905555351466929490888552207259157838329428\
17041913506181433367607726796706 + 682361859420071440320627945505609582647126\
36784894019020320013283788218339187772264326407654029356*rr) + 
  Q4^2*Q8*(-10826705912685234278557912110475340850380908290490903792198768730\
6953599607283219518582082693176226 + 7196074209999769935560354087639869906851\
7197816022571588065708064701841284047703246680731600176313*rr) + 
  Q4*Q6*Q7*(-9951381712747727180924282001724224294574682868999514125068451046\
4800130572295317895779576175095554 + 1009534455901430492212248261245134758861\
97817977588467074771015460834496253935106379027866552275650*rr) + 
  Q5*Q6*Q8*(-4769725810256120900094546456623970123527008171051457443467721102\
5900978325088519868235452850410952 + 1201940703552224311805267031620556778973\
33178076067158387430226676813642898694034738733882175360229*rr) + 
  Q4*Q6*Q8*(39426055121841299203272126475652648043916634257254073774040652815\
8906824913729164342669131358366298 + 2144978768055491111187922712613394064785\
46710703287965884935866422590687639200094608355745704105832*rr), 
 1912271460483621907900490761688245779428899828016302355124714261649734294159\
7337728566260517826866*Q1*Q7^2 + Q5*Q6*Q8*(1774235518337529069114220058133911\
156766622547804223154533223379829441173143904111598638445849989054 - 
    1726556380999708977402320105936621810895927338272432213477523722047113668\
189319413115302141369982573*rr) + Q5^2*Q7*(1356925917196010294426018629850736\
009822166789165000566185530126688096988754929129832680990182099050 - 
    1582409953060930611101693548521423656573261798246758726746296422804680588\
204689101223247419078257831*rr) + Q4*Q6*Q7*(158243913886364320326319758519905\
9405334417481015078460484386229349210098349575361038237456269788928 - 
    1275608317036926748928001266968958540341943682622544611711990825526006743\
089365423479327521589701983*rr) + Q4*Q6*Q9*(261477327820035578744529447564858\
7528330758265447645765004260558625324200073965651739223937629610224 - 
    8510556466129995121800289960304165579662983542579840446731352943603737142\
18764864004421137714226915*rr) + Q4*Q5*Q9*(2900991068926931343667040122073330\
091108103394359855450834775566197792233600430353539293740786398898 - 
    4370051477474599392114143543818218737109913871191569717344969659795115027\
37996592149408159086862638*rr) + 
  Q4*Q5*Q7*(-2805149150711128924968452152542417894254936400508219480153671424\
154011289893760951831219738099638850 - 30888059350674043643504324142994720949\
9056476089703764848669524627716975015152654686293048671596022*rr) + 
  Q4^2*Q9*(353944568453268895742148758112039617189951986441171272008634541795\
055887851461599771961875904965016 - 24140783267040427091741229204465552990982\
8265229747787945946386265387107634326516291684200515542665*rr) + 
  Q6^2*Q7*(110597244506404576618984528079092101921301894285238179464995315075\
1172608102312068462835961572165008 - 1683484617675674694680622224128559147406\
62407491250932138144939797148363406938443832708111479112092*rr) + 
  Q0*Q2*Q4*(-8519657852038167948652013489334359281077357308560172427379824429\
4096046984253719533225524442868280 - 1283939569475490900086204812907166769529\
80624527859724984783943949753466898238479294706210348627836*rr) + 
  Q2*Q7^2*(164557637680277879118135703260464771146164695230481151763369389381\
9813183299783292078911430841716 - 7199197533796825755783123374451771919780739\
2386892551521932559259029716290915909111827144665039884*rr) + 
  Q0*Q1*Q6*(-2687423610912896607857332175978336839900551812072104389278522590\
0750313518221278057885120742875424 - 6146904668627836459031681018639924898798\
1730521100311609261263764937039764916019344440876212659312*rr) + 
  Q2*Q8*Q9*(-6352242563558069062282784849440697589765510985191691865626501755\
5005531797567627509933874631906134 - 5576516805809337010028876726902204148974\
2808334541318839213853699965719305366876040334641412545626*rr) + 
  Q3*Q9^2*(743310769685016903694515108295645384544982621873565462513566405709\
48817624540390918765538240071814 - 427934269836075929577340940725069705879313\
18149628262398950517122647496302902529543910205631899712*rr) + 
  Q2*Q7*Q9*(23870619675144667481332442643960307788108789067663674289979173105\
6291224116122629976201991064370674 - 2917401055705221472281555242276875723094\
9125116795068215358535076826269765816147001928808725798228*rr) + 
  Q3*Q7^2*(-45698260337558179771018863079486103360430027430287234124151507803\
55305701003904555622454200878002 - 252234255474637680706978447188650718823314\
17955695863160803583234618502976385604964222557053757408*rr) + 
  Q3*Q8*Q9*(72389857746796754440377669630334139075557307551275870318387935431\
969867088145155865728899582612866 - 20797030062131602728780576046682811373913\
545492410408551638622017036670241072566662123612669032852*rr) + 
  Q0*Q1*Q5*(-1061335633488034044569138079773172081644765629479627774842372745\
07989012662999781378258682488677172 - 149909976511715071084228730947146574335\
39018995103341402186331202391037595963820698344111668873088*rr) + 
  Q2*Q3*Q6*(-1331835127347570329499415952037746785101476287335423770617522526\
309683056629561625226327341513036 - 86793385463224012868792511722041113943381\
0109489354541292410035145101540177940754036863367317552*rr) + 
  Q3^2*Q6*(-11793359306612805090459170242774765838741981635415994707638633341\
89687099163630453878800913534400 - 612981619378571571956221723269635117317053\
227024019922001812943546831248071334906498983929893044*rr) + 
  Q2*Q3*Q5*(-3721466139292441658071479250565715284383083275178648236064302416\
64512410064985265965089183478556 - 482060011601967510192438980808093827820893\
718175550473627380943137517715331370926849318005298240*rr) + 
  Q3^2*Q5*(-48573543993960101999578370066987128802924077279195047393588598349\
60961028723060123085571802020 - 377258212774804875578489066185792201863533923\
766521405683010014722665753142778782588718144078474*rr) + 
  Q2^2*Q4*(180307618180391638625524035428375380861999660862158449558075343376\
770561930669275421767952892724 - 86858605491131859169740182085279803897343690\
050736651903981489273329032505473797766472950875780*rr) + 
  Q2^2*Q6*(575934869384286912533381936142017742943866391992959326968574186510\
86501945727537669962838940412 - 632348890943680705359855898310862162908391175\
16251971072880467166439344508872713505849151170176*rr) + 
  Q2*Q9^2*(-24459878338385252260883068241186157586333419982011666691746666558\
71381648524319305932371353490640 + 107608915135608667559026695413654895379916\
622834839735901255926308369890152115233116947895623780*rr) + 
  Q3^2*Q4*(304771915505178714132939479638609837455509632597853545713149091796\
557375227713940216586893513088 + 10983999405632808599404768364755026122477759\
0547326936676102585908140182176862649634562759644598*rr) + 
  Q2^2*Q5*(-59010702168153507558138680382110462096614609842661456109287269996\
3189692826586206839427101245248 + 1808486008525240526423059781323095729913101\
11881805030688110246909091807759162345348858688691268*rr) + 
  Q3*Q7*Q8*(29161324864907684051118805386780047470659108863925596603151612751\
488804841755318854638411883509776 + 43002936872417733367445992680079133183753\
0619990907764781516153932611125587969988344730318540752*rr) + 
  Q2*Q3*Q4*(11745432629106343445193390692048384024854977569149747444806174152\
02765297662287375399182278034572 + 574823230745918632214347170432219846174301\
413152598820407915027773895765828127383200610168458172*rr) + 
  Q1*Q9^2*(595746179340058095654474795903077844567548971619586762045462194493\
09864846712560220334219869898850 + 816567719086211465622855231366267763263881\
4456011873009499374129580046085442795347483699700650700*rr) + 
  Q3*Q8^2*(308987449754886756365868653840445470316567008633435551162420806031\
57087241539827954582023484030756 + 102555877194833153027930021245612143185921\
64734456813100794220244682695414443129934179705991314024*rr) + 
  Q3*Q7*Q9*(18785483678922473944247095688586847817628543070695358040900857191\
295800243850331315845453831332930 + 36599764892009828961782878840906310806995\
988625573760217469170754343457526618191639212434334664536*rr) + 
  Q2*Q8^2*(-40524754944123784652082432516813315838708650269932567267258361871\
903950279409007348517216145475656 + 63119779149854784485949277056959703287948\
930018220744813018929391805422526343258957596179835972074*rr) + 
  Q2*Q7*Q8*(-2472414439943881847360652711179163720250677015631038864000455763\
9204021985149126603602673090517260 + 6524548421314960467332071787277968942828\
8175686792632092865353464659267876750332045042655702281790*rr) + 
  Q0*Q1*Q4*(-9072308298820586836678694103428730998167523996643169763940913140\
8461370732946358801264188986854416 + 8274691042473129527056616865204069113649\
9241166120976294816765781527366506800142162155670087946552*rr) + 
  Q4^2*Q8*(623479950341572568604376371185187460255182662678854204465722747324\
727007801033336260519959616893622 + 10518038157896193103240713717535599792597\
5035032417420982261017639796121573117818526540581730134151*rr) + 
  Q6^2*Q8*(-12747125581255841194583227529455715850213067079382782825873866936\
58923324183485273956007553436451810 + 308713569853398374533066191891725640406\
633265572474820841792744696530116082352058251803194881359592*rr) + 
  Q5*Q6*Q9*(27563806258665543589523700220196049545682630440588067948567490283\
305441033434048320561455660064446 + 31087067211308637969247871799927405102954\
5848123569161101389315422695804707445819484368434084607265*rr) + 
  Q4*Q6*Q8*(-3709944125477001447636582594418184778330564055291992570046655297\
115378265195914053735525199466486436 + 49464898968992869335582397179229589623\
7381542024869347546014605873057721503357614186745437862562787*rr) + 
  Q5*Q6*Q7*(12284158490775765092250451134132919248442224193244538849742280817\
28669710328826591668125813621567714 + 500176061348369011301647983699890903610\
603522222447763990401332861695591337153550573798024746100477*rr) + 
  Q5^2*Q9*(909971109066636538377448814441346851777030125427606287355462373839\
841250627347483615947091791168460 + 82659792227113293579324095813670317133387\
2698379359486891201761217246237475986082416169801559121965*rr) + 
  Q5^2*Q8*(-22991819041551631485643811688516355967645095861047094794098185698\
61051455037486652829854459926613062 + 976091230794039547433616715234208307750\
540095535765249926703605984735171600621034497917078042337335*rr) + 
  Q6^2*Q9*(860189257144863798093463814718995617378468007549657430256914110415\
389504811271706480468777778778342 + 14831918787079845464916745321149438773511\
00748072859410899983797167202197937758091799661639761950064*rr) + 
  Q4^2*Q7*(231970540678380687188733712068439543938705146259247805591903220641\
2893217468719132488644956497324424 + 1839267242170304200024071579414846286090\
356976621298160363667657732713812910945834008982771130529763*rr) + 
  Q4*Q5*Q8*(-1733296322177280981238131637064223032036190593353568745862786737\
785481800364549799040474596410284934 + 23639777906231033365258622777474116834\
22382988022873941768582928546918265014353549195273865151109296*rr), 
 4249492134408048684223312803751657287619777395591783011388253914777187320354\
963939681391226183748*Q1*Q7*Q8 + Q5^2*Q7*(20868223520387355037625152117842115\
0478524974661491701771955119559171175069602786520408785480489308 - 
    2092261993574245978417948218532349388083535313940828460879547640909886986\
44817944655044465612932005*rr) + Q5*Q6*Q8*(2625661405177749320547415747057059\
07482115403268743772905974196370035533920432877432766738016069046 - 
    2018136152152159626309677543579679838639092375046393331468331396125152448\
04807064631259585285267025*rr) + Q4*Q6*Q7*(2528665362402163211986524498795327\
75376831820448212217948004586359242234114067060779614146842727672 - 
    1882488543242724999758882577905868487884540689411325704383355557885373201\
31684826508309457498515689*rr) + Q4*Q6*Q9*(4793482699304731150550599017068870\
65377923319762084892666646494704122732034709137049354727172367740 - 
    6005228936558002741772502665867238538781147620609895487800898323533060371\
6075157437259201652277687*rr) + 
  Q4*Q5*Q7*(-3794198621519170427757359673798756801961918409847640793968522127\
75801404272510450130460032817112250 - 497576424572075708252090665256408599221\
68859505615938618223622355101644161116821541626054006457960*rr) + 
  Q4*Q5*Q9*(39234547302389240594443471143951329796668509413474175191017217341\
3597647378647024739511219110656874 - 4224813737128631467546343545446220507661\
6419673912977281332930475823874823055375148225696694161614*rr) + 
  Q0*Q2*Q4*(-9155646467145889582487469326064956302532630180340810710903668618\
292140848854226241904437269666084 - 19254830682806994044713854319772834415573\
820206354828512304246856234142167882240793098530869015400*rr) + 
  Q2*Q7^2*(346091358298785117176663372281768119853207612218532077598243179112\
0990597908281535888903092682852 - 1017001705864489638245854428818432191312064\
4116446998672944249865806435585633201097922056345202062*rr) + 
  Q2*Q8*Q9*(-5039876756774322723225748729050838757580570433029547992984887636\
972343748746711129108073423421268 - 97961644567613257909494637934234351410591\
23163111215173356825823030571078893131357001842744710384*rr) + 
  Q4^2*Q9*(187378131506385157519813417598152518341274116205045493479144228186\
51814756369995011185795176731092 - 945466456365221606210626841548064003545799\
9103982929475670439879764702447810855771319577049766871*rr) + 
  Q0*Q1*Q6*(19388306690546238546700743722120998229255711482037800517104885587\
25605578930082991831361606907984 - 769203781840287173729782009048453117201559\
6477279354126536636950002771634534909352427402728271298*rr) + 
  Q0*Q1*Q5*(-1741780053532940788963996833287871021240720130582337772013399875\
4696758394361496271144526333611596 - 4801465855131463517970938829950687116296\
427274481762378608492877809453247121916365999222157226282*rr) + 
  Q3*Q9^2*(910536156794422585454563921032004198357109663245969407423576018879\
8455070210463301800000323978238 - 3345650548166860306953855850763653428261926\
196163508966640829793649226163989253519369319689589744*rr) + 
  Q3*Q8*Q9*(77346506404630665986565683248912276597218442428288280329788919040\
99780533239795861430204473188764 - 203466445919550738746476779655673253228481\
2211382734461931598796024240951153191017223486373346920*rr) + 
  Q3*Q7^2*(-15584239472867040573724021895994563378924137220793703535318048878\
77279829724928232949862242590764 - 196707252278306341727595325862921697836438\
3158592679767161263610225826721479762789794085973042528*rr) + 
  Q2*Q7*Q9*(34523978315685669188767510654218983626437492145052805983420427280\
085181866619397029542757148069884 - 11517810957589223701289461266012891095628\
19215958720569209896161308331530691709004455482399055770*rr) + 
  Q2*Q3*Q6*(-1550084005311053619266508005396441962914715730018633306088252406\
50364473993238236749815680682884 - 135572789759213376128833223190222202853781\
639335775040329733753143724318381122334263818549604876*rr) + 
  Q3^2*Q6*(-14058884637910401466017833011297475232650022313371457884475003386\
2734118902570310670800730333048 - 1078553802522078508926851644532204304575984\
48810573249687091386559221206086012252161463865296396*rr) + 
  Q2*Q3*Q5*(-6339515983407638442868011600088721704989608450172808821990837899\
8036331622694097955292003203072 - 6740930000080563019660338366085394435862903\
5387435434874069591035498712410188304859874806602548*rr) + 
  Q3^2*Q5*(430151169455442488922874766944950866849839347851504299669780195236\
5520070647805548598997983512 - 4618721052331697535448124351994005960645629827\
9636093772337348388227499377369858831234227651836*rr) + 
  Q2^2*Q4*(472499513626354103889627454366860306411196130959601585727180111319\
69749082235735818183795866120 - 184665799502521632521380862473589212209688893\
91446259555182119782203194156156016475693104745086*rr) + 
  Q2^2*Q6*(564212211614161166189970155499657890388716340248901208677228232075\
4156375537622283351812747492 - 5817326440490765249577259362392631276879453237\
219642716714547553650685192386217719080668730838*rr) + 
  Q2^2*Q5*(-83358161181247494090923249656133509864543796359363329031651815814\
390138245651317283878760160812 + 13563321231153280125229920208689375884837940\
575131865618706754224269731988866865671254424452228*rr) + 
  Q3^2*Q4*(401048201725177536331259117136685005277705031644196659464658408200\
70350885815726851942557693288 + 201354324297544976238508486419880727287366765\
88564226736887036751715849154907182588532937256564*rr) + 
  Q2*Q3*Q4*(15283445652591617876469726613675463266893205742170205919111470469\
2637509445205294009682339234160 + 9906242999561403553366755968071600780508529\
4495477518077928170366269151413123050275898668836908*rr) + 
  Q2*Q9^2*(-13916058724213832182307249180533473701603093439080848697647054287\
26690585440616902185934165178136 + 811954288415678001097662712419063220832000\
227032474090406681458766066649726923081998341788628364*rr) + 
  Q3*Q7*Q8*(89484019827729282066166322449655608064968997579456286526919195845\
94667257544523016758281035438634 + 119077825392781620443161921239227988515218\
1676133182019350138954906692281222904768303054364246096*rr) + 
  Q3*Q8^2*(472894728396570028185724143492748639652409807253687270136968288102\
5976730018815449317593483377378 + 1238546243364658753307627999970076908960964\
654804737710567863106893317799974834348060085283264772*rr) + 
  Q3*Q7*Q9*(59206871967686474121823222759839033291381559564404674548262760925\
36343756444698451860869328809942 + 246842592557220434063065662968336096024474\
0039220055227655811020895064505359045563623437129036384*rr) + 
  Q1*Q9^2*(946725701195700865218706778533291513732006307026232519565002882622\
9156311956448048961897101495160 + 3106806473290972916342849870181422802990525\
365418658754455990830446280160454666243318714027520300*rr) + 
  Q6^2*Q7*(150712378117459972289048019993657591086827199799958155678548971031\
557590308048281678544854853106598 + 43191417859626288276015865072112723743948\
68781122580794723876971309901100409421091057362405995918*rr) + 
  Q2*Q8^2*(-80147095831641936464476884915309989292665685087653713760522941159\
81601723644250731363563949863924 + 836639714753686277404293479929039015296958\
7410462742947626119469855085406033328313391687196472272*rr) + 
  Q2*Q7*Q8*(-5856346277631431414028724838402416029450045065803073666663664642\
101934310038321111282496936190124 + 92919296369000623071392711650922704924697\
19659226510859162013607356358472645299708592279122477972*rr) + 
  Q0*Q1*Q4*(-1959451224760173071237031304339920164259108960688925175018605326\
0274913737500668033607039419604512 + 1142429783465092262145711061039614664108\
1721695995373502543781549098811624348357955877134466183960*rr) + 
  Q4^2*Q8*(769567088628414809806361878407249479498526477155918055510921554786\
43460560342323395010237381934284 + 195896171926779787857577278476013042637671\
17395954786277542332895832308508553639490534140761307691*rr) + 
  Q4*Q6*Q8*(-5876484738807550192410155824403499941323084077608059169521052507\
98709367201913331079762872479180660 + 262582996499797311069130732971783102232\
46956183520701290483559287438366626718307602982246508818315*rr) + 
  Q6^2*Q8*(-17112780143897913876763798432477469537830793106245011403643710770\
6808055311226250179221318460970530 + 4629349035639017195317898098637061685136\
7079335216083482575063152965474908435735372193426388554686*rr) + 
  Q5*Q6*Q9*(-1964184302949363916783845768229737390234626078154431507105596264\
5478339892220195806081309846928190 + 7845047273576666078255534123153561765059\
8741446482329188452170851572124380463816052062186966378395*rr) + 
  Q5^2*Q8*(-35483583277545315584877926127037617939946681106741715890954918297\
8691603234671917094078721750641760 + 7888928588525364497691709039774092247143\
4557301798982347573917393004706151146250257666184716135927*rr) + 
  Q5*Q6*Q7*(19784412021081160979988260690416836605833796860228288305336780023\
7731630321468835002815351972878702 + 9656735872508193857157046757887778036103\
6479249027232159853376027207566453391526241505459888834403*rr) + 
  Q5^2*Q9*(113350008433824861904321100293952291421754973350178339282377177742\
514451532919384178943841356040012 + 13169366759899762709479702893944988829212\
0727438780239461241555976296540176708195450443659107156001*rr) + 
  Q6^2*Q9*(282937857983039601781342274873250393484101586588170357847157864850\
95262200010339946762557701333786 + 178657448908509844648098949753499185205518\
995426106328866519189966821818927338963393939409051900056*rr) + 
  Q4^2*Q7*(316367197454041202893750598858376837757220885087625765144939850964\
031182365316189835597474889230120 + 28913935078322083902827068343562389966608\
4894191589839365348273409061368642229963432254861270647321*rr) + 
  Q4*Q5*Q8*(-3501028481196536233538511688862778695734903573616551629919706942\
44626297761887115495296551307902666 + 289210549676520803890418345025998421110\
370654627780168050523897295268258378293327030002724425727902*rr), 
 1184069015779332450712378180611916891287244475551890003173197685232033618674\
75775409079012494284*Q1*Q7*Q9 + 
  Q4*Q6*Q9*(-4306618903712768053502520504189463682312688367032816940405744760\
163667020186026470842528006568176 - 11284362331170972408017626428058380268426\
633921497543039283700402611947399389218272642040591061481*rr) + 
  Q4*Q5*Q9*(10981509097783665791915512834465307427375439397809800033602929840\
51442426112844229021373629150482 - 818881635170341795536557986188266884835135\
7877786983086827509985126534296669369658694772663602398*rr) + 
  Q5*Q6*Q8*(-7231241779582001128025806510743229381020397493919589522147186522\
191313928690752464506531122027730 - 79592938434228099187662019182325918617592\
13526606992622766797552259422716372311229437221636057355*rr) + 
  Q5^2*Q7*(-77516441428514161575273622005096643637205062291001899015881775334\
18603057343137578874133360311256 - 481793228841637713668981627973521957136527\
6192583023779540831740001510851851320658463862401052115*rr) + 
  Q4^2*Q7*(121297786138559176259888317185600569652899313768482704402733712684\
94962858865209654289886343237144 - 406640015645138364486432856036060829698564\
4847327813043588443486714647482587676273483250027031213*rr) + 
  Q4*Q6*Q7*(-5293128253649859917564620256475490952440477120475816551680675380\
585320603959407438230276994781596 - 30754812183196645153239718872895768863157\
09242350731919749132000613399165922023322800677775866135*rr) + 
  Q5*Q6*Q7*(23504309782022789725651148445996089125691576646309656507929194267\
62031258575603703119923048184310 - 306594610414042661787732107221310529058291\
3836076668637770025298082752989042894561314714035420151*rr) + 
  Q6^2*Q7*(186773178045765174879601723433012645073935686026684582921596133633\
3803941414336749793868766873610 - 3042308068033890239248668084918515347127928\
191117978251042238263711114676513086497024460539078610*rr) + 
  Q5^2*Q9*(552886416200644071447464671310039833899777617371050045353320578939\
7132976823957181825449050159916 - 2893815866161935462365339272195547153644719\
037895743386617500760890722600798844772704785217417737*rr) + 
  Q4^2*Q9*(218126456195145449857299515498314147001423988992928724098262394977\
5771308844880541489872377806812 - 2669973409184369586675211089593340554375213\
423096115282783514060693555394609168710038518107733545*rr) + 
  Q4^2*Q8*(190014852209576110452327525085198221535737257759649406325786071752\
0137889132379436082707840313416 - 1049629479663539352151807682343452268268906\
778161561496250459513122308742261313854755256505876623*rr) + 
  Q2*Q7*Q9*(21875379158317891366685008088174047643062649697872642909698606369\
046505474145993594418199897828 - 69160885615932763800160929434125083157941470\
5996824768230958585892164586295657969436484700762778*rr) + 
  Q6^2*Q9*(741804913796301026997244686785259674678924559421752227386604793700\
8924162062429912545378608330818 - 4868609173014862648241039705586558898694369\
70426464082465040756618935129174402216094430556066740*rr) + 
  Q3*Q8*Q9*(40717725601669489280958380190397072694485294924170293274438991053\
04992919841465096486026785048 - 337521897297587673279742727549085307695445190\
963394182679397492730459712833576068070979319114200*rr) + 
  Q3*Q9^2*(-46756907726023741547704392053714542528916110766577591913402540534\
236490680220249956626172594786 - 26220311638929906019847681778999965638017495\
3966077982847932211467988160903032972055874061732008*rr) + 
  Q5*Q6*Q9*(45693967458241319485250177209143350240338291695007867165687787650\
46805873691438311376936200753482 - 182807168725860574480537775389214089450551\
120082668166930878629765726880801262944937880394826691*rr) + 
  Q1*Q9^2*(201621659033632460647618575645992040312069492741033901469120348878\
51965643068630487614073334940 - 148466858015674811931428223884775956957069353\
745670418354534075083273565189869006317885449102740*rr) + 
  Q2*Q9^2*(194127683820913171928358493616200517819695892700643984901627292158\
247231748982713913470420017348 - 13945340928029762138879254387067986450502284\
4802595710036195052793527224416283180258928093962036*rr) + 
  Q2*Q7^2*(-37946586447179753260811045990043692719740695306147518031853464345\
6790546992877930859016630977356 - 1250977346391701020809805132950152834859270\
09692142298164560204187484482805844636299779474542238*rr) + 
  Q3*Q7*Q9*(10479653221635184057927828984188161764785869395261562183494832551\
3683558559326394774491182715186 - 1036354088322694782033685485985858363612132\
86588216025318855385661371836934426101827230343608376*rr) + 
  Q0*Q2*Q4*(-9179882536427606399933069182907552106571909116213943763814114588\
86604177631480743894355089230148 - 650386607019723561554497067919568532966964\
37184873438509184835908076951450288311321780145789864*rr) + 
  Q3*Q8^2*(167118206743606561644813832609452805228206456876837204755826219469\
504432585967887602662107666398 - 38041252272580334798902123734362498133244426\
919001589761021614434948370791377165071938615874868*rr) + 
  Q3*Q7*Q8*(-1122580507290664739660001858426427328818882576005009830921904307\
61908328291507864522761553524062 - 235972877101921524272401688256680067018931\
99155212602015482037146238531566219678383564143799832*rr) + 
  Q2*Q3*Q4*(44655732270150844663865453608931172539682950162536693818939718494\
24238990760537563161196273080 - 263035309963641908529271626916280837524987616\
7389691424880218287369824137733334794412155715756*rr) + 
  Q3^2*Q4*(845681288673828164922099786657244833531092418077276248665423127625\
875005017887956689459635824 - 68288326387250095184760547310262377724473317476\
7625541810038323580116500999277392584332093872*rr) + 
  Q3^2*Q5*(-23302461019370047396618115050749815423329597920999969182985158721\
09333608867256686194371793512 - 665642910979418414019919930288759605071216278\
917491398755796558755610756828393949108000200680*rr) + 
  Q2^2*Q6*(-12310934409947047004961289294376292457211692295185250325071800587\
7036622486185682419904599164 - 3783161644062133835328090827757462346250611047\
22499385298073219802407179621249527257725447398*rr) + 
  Q2*Q3*Q5*(-2207596254879921851697973038250006928882455536270275445336137710\
288509875287895277652602535848 + 29545255710463821204152704001720960892342891\
464553172542384219670886061241544174796018664692*rr) + 
  Q2^2*Q4*(-64722960429035389131541969029968286726128278592064662078294381779\
1508066369465971217219457848 + 4677167001253144463712403243239238949979768717\
63707497046085630639554944252921431121905188370*rr) + 
  Q2^2*Q5*(194195594938967239742722382247477160249104169688372869367728705085\
522434008393589789979412180 + 16053335237496540369155069426458533510981585762\
50356607521027440706016848566472053890677617156*rr) + 
  Q2*Q3*Q6*(-6099238821882226438044026488525835493308013565989226300196067910\
240454817582638085216026885916 + 17458532017159692687925831107610460504123184\
66569078399511569018317411911459664191985026744924*rr) + 
  Q3^2*Q6*(-41867279754708503213887144073364908627223447742344140696070523655\
97863458809440726386625431176 + 281850185579283560015428031378351884458080556\
8698449103671770630099503613280486669217391031612*rr) + 
  Q0*Q1*Q6*(-4017055249215500063256194511205169518461129587778243586560703630\
18659885189370897800923601392952 + 543540205303768145700978616464438030487313\
07106613244204628442043958850481881740296674492686182*rr) + 
  Q3*Q7^2*(-16852814519937681896142022542543590125524929149547706065440971857\
326564605528865368009129692868 + 10611712144789711065841807884714190060711392\
3472678356993415051054051056015486699580391398331208*rr) + 
  Q2*Q8*Q9*(-6737446668797226728031373133052757339893397008836795926746758340\
53807710308211677226449538536504 + 168331519740067750194328391417785106150343\
775888675792211586970767203298559421228706686162930676*rr) + 
  Q2*Q7*Q8*(40937132880587531785108174282494706754027265899067462949118113296\
6348666782186097739323623114928 + 2054260606657205103719200260690216543976461\
55276466092664942230772275381224526897139907539789400*rr) + 
  Q2*Q8^2*(376821559293613006065886800944784718585319113677342836351106086252\
669017164242704091959310574912 + 21869493505912555641899469738058132932087619\
9739349421625500209157539953787060149372379807350532*rr) + 
  Q0*Q1*Q5*(-2470386447716729547901073078378767475432295154149354302929557477\
72189430833123987859621913728908 + 252145108117663987111331457256798422148031\
857163501159654800738497479572680831777083969146675254*rr) + 
  Q0*Q1*Q4*(23377028404469780696380829448753547601912397369113402130571447421\
6121023996972490923775910449744 + 3511099475612216618490364411789342100545775\
13904961648152974520590835917447593656640376931423584*rr) + 
  Q6^2*Q8*(918721380542488693813121501470695777479534244919002003123828977945\
059938971420029566893393401662 + 35525248368301019655664062319130586857597443\
03937725274623395686363666010289051931238813943158234*rr) + 
  Q4*Q5*Q7*(-3111651595959641578632145285239182693387285242226504777221016873\
548828686266623100804971562460970 + 66057756077164767354502246734599779909213\
03696001853943600079896782467569206409611281246027358172*rr) + 
  Q4*Q5*Q8*(11372645021282740218910593861318672356863451724499529298143011130\
359820243952196415162342827191654 + 82581099737642018113877907893963713511857\
62426299585863691827990416188103002314955437131939279570*rr) + 
  Q5^2*Q8*(346050503315181436314155933497423206841100926934826480964504889943\
7666170882590617872778907702620 + 8609047060910468987660433338270091421633558\
149779912790866680038110956484857381499964431588349857*rr) + 
  Q4*Q6*Q8*(14581408920205265532637902785335805695484906643733199783669415116\
55143888037308026426613945648816 + 966994752257965856075274921537747908856193\
2867460178557164010688632765262657465641948809273760261*rr), 
 9561357302418109539502453808441228897144499140081511775623571308248671470798\
668864283130258913433*Q1*Q8^2 + Q5*Q6*Q8*(50727839112982844887697626980793414\
0279649027572661004545529837603224616079409559732558497090239076 - 
    3223347670704227310134901729892830657106424399196004759653030146682860007\
43909762574190671394688994*rr) + Q5^2*Q7*(42310357260968498556765532396530110\
6062218192652055162797949756027391008876919185317948601465837560 - 
    3117538785544955338763221028986200277810475808025209625323972588204643724\
64508349959552916333829343*rr) + Q4*Q6*Q7*(5712821441158439339409666979693845\
52513141741343592999055078610791569383776466826843960937248980132 - 
    2796559187390962842049975085347890429044917391114679034827373040239867500\
55331016775305888886260116*rr) + 
  Q4*Q5*Q7*(-6813035409586831703622869700674410617253791200965829660862409725\
61879766013544197528111903672400193 - 229713238058738831694771112535383319378\
497333303160446445735067168901502367859856561062097041447558*rr) + 
  Q4^2*Q9*(561780850520468991290690337192443571323704124152072090953555449502\
02139025233764372987352876079082 - 537535826589719242515673790251393286689802\
76267340605198989891848744088963731452157973810302564214*rr) + 
  Q4*Q6*Q8*(-1040827039794842551527137673772586698090011376699604846127706112\
556338090644309678433439349446733532 - 48593878451157083402419380664995003383\
425508706269637614483923193624247405946234973597640631129954*rr) + 
  Q0*Q2*Q4*(-6919295916307129849546256350436346553204677112370861248681598185\
845785143743755826892056627002790 - 38441404908204095191034488786865073743855\
142717067588341376657135602548892926062139780083670708562*rr) + 
  Q4*Q5*Q9*(70823575929767325033246295634016363430809218916714451877162286095\
9982566861452081381300889734578227 - 2585057824407140865946654771037617310360\
7872131181269670282909257638473246504174443745443982691011*rr) + 
  Q4*Q6*Q9*(90719983274012289403622983519070707813064201912374785925320810120\
6517792729292718728374591928221614 - 2565939164819851586547274307652650875921\
8034866311094872338761362860558544300566174620571031251251*rr) + 
  Q2*Q8*Q9*(-8642010887300432364059392558127443724051155433201788368693378637\
618560331599885594226846390736280 - 16635467309390274171387995949398117884577\
694494816682966982700728403911980616042705682574917394936*rr) + 
  Q2*Q7^2*(104811435188508570362219681249321472973276965945273676713830165888\
40091225752891931659592594823832 - 148414447401561275866728639655141248872877\
37978721152019299444805882270241352294047379460792872749*rr) + 
  Q0*Q1*Q5*(-3084604019143963060400802812117996699578380605826876814335593660\
5049494039335925652220032569147104 - 1307115352602621019270989756280128885093\
4339674662827982924536932070567776669903356490072190902123*rr) + 
  Q0*Q1*Q6*(91553497725935567884034053562579114300241989636440595730201659537\
95936098177066014732512622400996 - 881693411640363743859430146609173080443083\
3118294688899748420330928204588740704789045116795636151*rr) + 
  Q3*Q8*Q9*(13315639550216750673241651298841716745492075431404254300008384960\
282396340602858500345903239629502 - 63642776531729447339382898089499342862007\
59742495836453053203557248777926653256682787722281391338*rr) + 
  Q3*Q7^2*(-18301488020610091119441680422358426832356355473576984922717293110\
50038026921544829333067728394824 - 438911168365137148471354829700896287835623\
4925438947030571763958254935632749521268114286295455181*rr) + 
  Q3*Q9^2*(173096485054547427454771198956062105770700570176062447445534454834\
67202558324520643699014220906855 - 269071756368835688729399949476705031104131\
9956147063539635299213366372990367014319438557716471994*rr) + 
  Q2*Q9^2*(121005737504161667995395379608474953923153185665055752942513181595\
7992129853864512281582627838164 - 2077687078078881986834262480050028447455496\
112638860088167606215746610109123238858311522153077443*rr) + 
  Q2*Q3*Q6*(-1987926206678545579639321624758753255279693769674484824829632230\
97803932455432543601317652532976 - 273371611150153946177323758530803285633461\
716994141456574010998255915323810298571850427420001724*rr) + 
  Q3^2*Q6*(-17716392049280681039524995114942015051444241988024845829524090969\
6792544597393609140531907092488 - 2293343826223429205488916798332044951222050\
70063874566126624781218969975274434075222233652761640*rr) + 
  Q2*Q3*Q5*(-1205944880378596724990598109774400460023068635791701720190478830\
20769792351081751588712624544490 - 127291837268565912922789711713342110247130\
239513612676673007521967324001315838527902407623459038*rr) + 
  Q3^2*Q5*(934205105050316273085292614147967712698695464049293376586930523885\
0287547033545361954916097704 - 6439285883296895856455655045817702553453600851\
7465501134232120038408654479175823425428744943041*rr) + 
  Q2^2*Q4*(747134016112858104580629915231504795905897415888741689308876018891\
93910471062728478791937092906 - 164430549257293339981604167947439472775824661\
83802335827688665312175469453643999608407997433509*rr) + 
  Q2^2*Q6*(121592902483578755363007608413858355926875183788585414990278386883\
36576812120758927986641844596 - 822718644113156509597198477445238022650384106\
8758112015084233445864229617914031910563378016911*rr) + 
  Q2^2*Q5*(-13423497852823062763162836234350531700914262713392273735195712094\
1447052793729338535132677468250 + 4242385133557956110153306260088362633703803\
280133899062510219433417748452426058813376088553204*rr) + 
  Q3^2*Q4*(622149888502053751251382457634148588769354177832762597496704384212\
01889360419232254106024526994 + 449674875700080362322155435066500932201510959\
39438282992316491087088296919359125530711951060181*rr) + 
  Q2*Q3*Q4*(20294647557227101947665377275797413109842315902518602232519729732\
3256603385006317612569849474694 + 2102621078987782907574415389487928555620503\
57668429215139853314347843146779951614023154856630772*rr) + 
  Q3*Q8^2*(113922662938365906811974021689832199008977905353067221697014494791\
83306580128121831723136277252057 + 303685455939644257420433595790885154461631\
3117439485680176229951403713623335060294367268012732698*rr) + 
  Q3*Q7*Q9*(90086854461395203937136204414496927551261810331896837203541312422\
31988662204802868246558695797486 + 313830127644552438670679144585244591794371\
2353511056839561246736704520991753222360628858483168461*rr) + 
  Q2*Q7*Q9*(50783905198369577731630663989261145704216619551469713609380500031\
836488146105946855580231807146723 + 66160429658219848902719973978472243407923\
04512611160452308960686017538615732217775263165795704382*rr) + 
  Q1*Q9^2*(141606222836012209202300620897112791439905025460855055689089370848\
25266451695938050741822396704178 + 805680149498395312747883828281384193087029\
6929931714702706049141185645470970224742850583704642024*rr) + 
  Q2*Q7*Q8*(-7233908779692921036504845124700528915106313900630302109897537044\
054276742316740073029304906350219 + 12837245053407736218810000102109590069606\
532852617114521395068048523995726887987617776648059877867*rr) + 
  Q3*Q7*Q8*(11753702036588589662204678713465202106063916825190929624599980129\
055607593640537969877821013851974 + 12843419040213182535754804118785266851673\
857129966302616034362010331999881036599116269201789509241*rr) + 
  Q2*Q8^2*(-15230239286896992517697891362809309925041386323665053896483960933\
426469247576925264725974037984285 + 14447482018344937163797326228986439764035\
142411837620859521975797941374673338709455646945164564383*rr) + 
  Q0*Q1*Q4*(-4709129621004517750749701904847741514077626201387138970196247386\
5424636505290554049166465247049916 + 1507115123697277041667596344821114485896\
1504146126960647391409648652576232679168497576369782926318*rr) + 
  Q6^2*Q7*(218980005037955521602606347850167476716849956219186288268101815376\
795617893383425545431996979767603 + 28181134437099731052737212651503512852673\
592095542329756428201868244258867906140665834782154668932*rr) + 
  Q5^2*Q8*(-67411634911119008975166935693232085922586272805952433642960528464\
9674937472701968228250706754405898 + 3253984993257486944581069918948708759508\
8591661940875692168309778567674948050828509996065798373539*rr) + 
  Q4^2*Q8*(154623917193417515731355563682557260412781463841497980796313454505\
163793585197678898233787194325407 + 49292516322126368334921547857637949416223\
286485826035354056303426340831731901189035807076342146544*rr) + 
  Q6^2*Q8*(-22387143333239425980717151551910133070702677380852638334051802249\
1020390996152904181983485269176916 + 1019770953142080918648754120301403864385\
18391966036131455983590633196511033235780623824706166686195*rr) + 
  Q5*Q6*Q9*(20501609033220641671239818633378972405640292443059534995994704628\
246448677760398599567021027105960 + 11953742259816268341148632264116955688744\
8048920374352377850624949755777870635349549621975959035740*rr) + 
  Q5*Q6*Q7*(21688453292038018708077007258070792903298866970973182090067576987\
6795062664730724012024772153341390 + 2082537122737295896667938437244732342153\
91855247951868433798732015573691886725711745449383231288142*rr) + 
  Q5^2*Q9*(122576568976217527883293177063652963457503013286002658686049124965\
652289902455357933507624710632271 + 21630566018994321386299607886496544723851\
1063791084434941347881295946913041666568630327770247919254*rr) + 
  Q6^2*Q9*(-66652512552548253466145152620430900142263350520720230045708975758\
994981884083289022652981788494102 + 25020806912066452549953455079162772846378\
2798241271168825504764752176905887265698184369559901603347*rr) + 
  Q4*Q5*Q8*(-7086890230086642720272938434181442051259623855283986266125886903\
41280937980947976767664996060798041 + 457414268835709919812011145282312533940\
921917931023757231652542739687062831944586282604618187883761*rr) + 
  Q4^2*Q7*(357777028197919811253558230618709827252513305605584743648574036222\
889880386961914632855525648153274 + 61978820890875567770936549869041156208495\
7943935025898193910004078747748395434525468082904416511850*rr), 
 1184069015779332450712378180611916891287244475551890003173197685232033618674\
75775409079012494284*Q1*Q8*Q9 + 
  Q4*Q6*Q9*(-2459813542784139089155755056079326853144773507760550925773031442\
966696258543988882261702652739780 - 75866324623556210781242217814674202513636\
94512488200798218406164817890485594702867206303018719473*rr) + 
  Q4*Q5*Q9*(25861715436076552787993486588641177844259735059477358166720392941\
46418962915689651441347450405274 - 562570398787009967953282340458170026360248\
2339153233782556954868507635189211832763955654004561130*rr) + 
  Q5*Q6*Q8*(-3564585191343246251698381794311024896265967297978697559515045570\
860042400992282749393788431604942 - 53767717235146147567599241087266474956635\
80772260766549562938330983646985020654463997364422232907*rr) + 
  Q5^2*Q7*(-48611471843746195680592663583658482455142924961749120191238361453\
37674694721848777348161721048160 - 401964338719289822456376537710362411966052\
6212919228479944252339770427846456198587818778748900847*rr) + 
  Q4*Q6*Q7*(-2930409496320051754472434177430534095386270830811888410000014245\
845173891412751624253481469457696 - 32135216717953772272726204568456286873358\
92661819100067582008358794546404573875052268881837077707*rr) + 
  Q4^2*Q9*(150460929110632388053218701916224636208123389985159104265477740621\
1239998925616989377965160599188 - 2807320984389441249961537552892160430992288\
609042102035022400228597930423516974964941848106438845*rr) + 
  Q6^2*Q7*(124918564198281902967595352570871604820719878042091360098287844865\
3953453264918084083417347286882 - 1972279132575420543546815435322008274530474\
245784208541486361829439471932435683939508706877890298*rr) + 
  Q5^2*Q9*(349453902208597944635971229044873782186805474961763753192672384025\
6018671663511310803804447628820 - 1402999409850800252954616959978785479129319\
508744363705213657432666731245848432333437174374258705*rr) + 
  Q5*Q6*Q7*(17841304732787299396485497002702198837727757867416526678329172005\
44095591638234256842378830802874 - 138918141435000208688110004634484620942840\
5595120107334598899978289775295510351631366930175569875*rr) + 
  Q5*Q6*Q9*(30573899553934045051441613535090051842294212408914422431921116800\
56407879735026576453168831165182 - 117850225173977898020843340179379329642400\
7689414555755899384381773938604757466465333388459676387*rr) + 
  Q4^2*Q7*(866469425975699392578354416378036076285362653010459156845693404845\
6604605180221561537311821201184 - 1085525132859029134856337417068374770386909\
618617701544495346724603538628001415292097351040949325*rr) + 
  Q2*Q7*Q9*(16720732776779627261522901220175863876693893290448629125138918541\
8293010695081193225574510779644 - 4547243509268327484619256380185317688324763\
23319191159192693885633623447923275288502439846449626*rr) + 
  Q3*Q8*Q9*(-3482179451634053425628025962696655696818202246681592256477730657\
3787593262669878880736276290008 - 2257322960504257542438790077165541845004971\
53433396987231951198060464416165177410588250062557724*rr) + 
  Q3*Q9^2*(187606695175402106271589637612549152051500530741483165703477002861\
04965850577634218761864476862 - 219214686914316872852324444678938168164870995\
714932797428250736697463915837921480586533025736088*rr) + 
  Q4^2*Q8*(184592784118562959305580493760660270311793546169447594871416362838\
8178100845263027832242278694136 - 1321111607211786296030783983946874371898506\
21140246331346478006181238988368286313227348568997139*rr) + 
  Q2*Q9^2*(496912941597681054409597623508661076762339962706115919359915154149\
53322351109309738311303341816 - 130136587718034039427080136475826456010958531\
029397031326201676376804011747736273728472271168604*rr) + 
  Q0*Q2*Q4*(-6495466982569359199588338552485575658562661654424715263623309879\
21997743879877922337493302092804 - 117112369304889658496184289221703155099910\
892378203674979999873306902398371221238699815290489616*rr) + 
  Q2*Q7^2*(-25790440282865642635113873073152483066647941934169620611101263705\
7302796618049534477052450215200 - 1109159518910561990532666550597087815644317\
65605803256216426165457320197178193084550134323092206*rr) + 
  Q1*Q9^2*(542545555217774621379046349011033126657932453194054862135087484254\
92562094075587493943324610384 - 108875695878161528749714030848835701768517526\
080158306793324988394400614472570604633115996008676*rr) + 
  Q3*Q8^2*(155317104413532224186921960593600890501801010432480875647421973730\
116805141228893779958743278574 - 37040204808779291092037666026974544822557283\
125792463520592336294449427618535649139388169323440*rr) + 
  Q3*Q7*Q9*(91682283519941755504330219255255003767991235798900034973812107783\
204355708612129544519171257870 - 10571585637852133147314573588982203280963584\
239680058468813085412385465265628360647814352989416*rr) + 
  Q0*Q1*Q6*(-2343599694284485493850553988840860594842436795955787091843854882\
75500343261929585993827787065248 - 924276198617723072190944135236081526565854\
3721801257005747383506185930947006272546932488630834*rr) + 
  Q2*Q3*Q4*(34211638119608337571293486570524932773411364045623593108025671008\
80075583425799739156149503192 - 141453903898080991443613944963488743312067381\
4438125508400646661984752559178764699537006609540*rr) + 
  Q3^2*Q5*(-13301388147868949512137118384270701459316078644376019351598980917\
49714178662885019471501028152 - 469277938189240105587099020488090456199297563\
185157730641978058046707744398478475567404702376*rr) + 
  Q3^2*Q4*(727759903908996016079043343090290756984858438965635963063157174836\
850946887634182948255571456 - 39198857724277674524855091898864985849392708948\
8457078543289879453811581462226867935179624320*rr) + 
  Q2^2*Q6*(-30362830700503160640094878594985668434064868825034787875782755100\
963325728706774348472113316 - 26594555069077509166820250986431683476538903063\
4422452388560145993381041903899402444906646766*rr) + 
  Q2*Q3*Q5*(-1563087305304822252960364072064461888771851190649246568923018797\
683417331366502341061534231688 + 20547168775801836538440725709558780155068929\
084364307531921357579297783041835787729484202580*rr) + 
  Q2^2*Q4*(-33134231937261058949782317557133412736548861722745357665756706816\
4525075883833407889116011840 + 1793948093621249494425628361746508830059890353\
97304345811875440419689248715926222606702452818*rr) + 
  Q2*Q3*Q6*(-4874601005618399223001255994583774598073287708474788045961699503\
523200994441324446251613417228 + 65643687179906289644886655484212542228460364\
2951403306665843317801920020990977727480078158300*rr) + 
  Q2^2*Q5*(-27323668394922051446484790950214055969725242637029146211913395888\
1166513044155987230751617340 + 1113370301510969667041172581093152153030143394\
995311407030274311689572085995647591732533755964*rr) + 
  Q3^2*Q6*(-34556965344259864671962069915154044835516555194199360160277598209\
29816320628093745869616443272 + 133867577919094022166303760094884023357885220\
6235697619259247471979452965396720206252384942140*rr) + 
  Q3*Q7*Q8*(13790352189224790761138050480028308789432936679999168067219799134\
830402456750629591425432627174 + 19425626772213807090391837272132143361753880\
789830624664670835318042662547408886875137490277884*rr) + 
  Q3*Q7^2*(-62529128840008362699356177379742191017192213000513934692783746715\
378837539589731556007006478128 + 23500213124630071007213279715874149449082065\
063026170711127844967036951533719432848855153935736*rr) + 
  Q2*Q7*Q8*(27006672632900165971546676340638974674883784667174170813918638594\
6034383879803023271965420567652 + 1413447472554702679721074439218552208050216\
95836321526209149549482381958535197803124897006566804*rr) + 
  Q2*Q8*Q9*(-4066045095252439908134809900139559888151946003855748058841677285\
19504552801583317282128762981020 + 152743847561925537517243823270453621983116\
232477198259482145722141550847745874352589330048586400*rr) + 
  Q2*Q8^2*(230394726514981945396038654763364140789624948029463583159973444728\
076213450197953008581425342368 + 15878046308686409606294430679686480498912142\
1076924447488481293825554809829471939643589834337824*rr) + 
  Q0*Q1*Q5*(-2281751854584763037082007876635324771855504048908014764585725414\
65570036989693683342585604847236 + 179764685580286367508437046867250145159967\
449807416330585541859613826419414868731360782552818670*rr) + 
  Q0*Q1*Q4*(88206364451488493663972338525771891332469162558982668938123513696\
805100893291439933384825073792 + 30601076229768903724947459019341278315358064\
5663180248271771945245489604380056920631980687104280*rr) + 
  Q6^2*Q9*(532805590450458646849633041778277432180586796512579828770474007403\
0228138162170911736447668789698 + 8150165961255191651795385371554602854598158\
25733255339848067683782803985765972443606190675270960*rr) + 
  Q6^2*Q8*(431113844656726317595970242641022635521685780734557092350269865467\
834812345691372667439896773902 + 24545011969011099013464240661272846846659340\
52737832828104932350215682646790604973721455402530950*rr) + 
  Q4*Q5*Q7*(-3977704889816470944098669210583686288705229931917867844619090431\
446677064255535802293625475843386 + 43222928801825120959402147568816096825885\
69069909792498155413096318942885067249306036353860516252*rr) + 
  Q5^2*Q8*(121921617638094754994179122089188531594431439136269555049620530174\
7638608729248328295927162225692 + 6194434466172504309506915784644938851070803\
896997417767399949755538963512908691183371687424973889*rr) + 
  Q4*Q5*Q8*(59341466316157777756046264734153988363634587831795522758229575700\
31455156557730897953420991233110 + 681651669395950917879741438786016751863135\
0273291706851395537383477220666777532205347839105665646*rr) + 
  Q4*Q6*Q8*(57613827070066102342392494907851645254910875949451768012309040233\
171199796423114727178940820676 + 69826999084688282671982705043264611251787962\
90679368401881354861010352097414732830800864426667997*rr), 
 2854087094836198553243603356392825524962140129273958398759254185671715970483\
58834*Q0^2*Q7 + Q0^2*Q9*(-145148274053975054211749746949965355406006287187438\
224809000498917504017291541564 - 31209700474066536416734321043887609362643979\
5297625101376193076985746074886377948*rr) + 
  Q4*Q7^2*(643304194984948123519717800867592376624855410719344425586290322186\
02286825748459 - 172761652639918155617193702041362818168368966549297400657016\
659975105387451284774*rr) + Q6*Q8*Q9*(679639005101342674193773558649545801537\
2986180580208963173668244427360256550144 - 1365348092731024996540925022866335\
33235949081594433124927228311267620130439540766*rr) + 
  Q5*Q7*Q8*(72843814652883221898021363769200526482323051632940568308654063174\
344700346539993 - 87972225089778349306254875081029549836986060885395529840999\
073535717145308607675*rr) + 
  Q6*Q7*Q9*(-3264163002388528945143570072316210887487958591822750002600161056\
0288791136645495 - 8786499225276318724914460246468485388707649117445803521180\
0751402940841141646138*rr) + 
  Q5*Q8^2*(-36760616863402012656707320546308343357509220794519868983722620065\
713980642911049 - 64083892224410114312667861545574388183076427192560434489082\
164630761135567809345*rr) + 
  Q6*Q7^2*(-15360507294075819185601673309161363398904253101060206425157271146\
4805488259671918 - 4927304534914558062329404429856305872801467785964513637754\
5902693104501347471573*rr) + 
  Q5*Q7*Q9*(-1360356778255146187675974299767574353505924143024586450372493590\
21627477139175685 - 369723335923859130534703367867853238424717159152068237733\
62555106115037390218002*rr) + Q4*Q7*Q8*(3410359317059737636510637534654979319\
0165883578301786097205259733927341417684981 - 2501578067878854518247374637123\
6508710741073191471807369950250693459081372808382*rr) + 
  Q4*Q8^2*(-72916118925609144015106465303565374199264026231968050523462548090\
918157164175526 - 17541413172255041688680021124157206100977563428550815757982\
950344780171749170012*rr) + 
  Q0*Q1*Q8*(-1288852380125229055422502799344374967559605055288785786302860002\
3360391681062902 - 6601214513780077050142284254650028465109497740582114764542\
499888120187477489728*rr) + Q5*Q9^2*(3297680871631136832413581367544020513508\
6767191893691515131427317218536327816433 - 4451410803452978107833932264410277\
832180012004902206039018022714142301550734698*rr) + 
  Q2*Q4*Q6*(-1919215679832646012085898604283574769628146678666349280138837518\
582137845942822 - 88484202524446755716976326500263510488420941720940698383082\
6111016169156870576*rr) + Q3*Q6^2*(100513282520367976821351896766467073041639\
6873516610261264358922612010631942518 - 8401284773606551897874146926939199968\
62928586013313250350590338789299237230670*rr) + 
  Q2*Q5^2*(-52636860286083895028808556862995761641052848946439110600271463149\
7045607970854 - 5469755522353026684133421240531533232369033575299324662045855\
68468501483428552*rr) + Q2*Q6^2*(-9341298069552153345218093748852013923600745\
07157413348929651509349681378727574 - 287999514837226502472090718827025747503\
468911138003223659226319285475014289898*rr) + 
  Q2*Q5*Q6*(-5240031043102702444352607157900929928504969089316819262831977830\
11712281434638 - 181469270331377827637532351295217973155938915066513221119149\
906870949446442928*rr) + 
  Q2*Q3*Q8*(43601395502461076474234060541984635771664715281434687333515384165\
352371569444 - 
    7038816026770575190068643626804118762952157120128827330879300274996375010\
6354*rr) + Q2^2*Q9*(150913412306165218287534668003996503258461940029691978823\
171140104059563163346 - 
    4808712752326276555942472675677021946058326671547130775639134832476316738\
8567*rr) + Q3^2*Q7*
   (4679213900079379366303744901021442483385283203492301281336789029847240003\
7352 - 
    3300080159274316759367857368377964772551883836228505469715766912532361821\
7219*rr) + Q2^2*Q8*(-12669519107657010466398450173973229263406197560307676138\
0579705509129713682426 - 
    1249436890069464352170844684101604504414346154853520291074156439319640716\
2481*rr) + Q2*Q4^2*(972193213459157729446156946171126390376390826352985093274\
606841885154082356450 - 
    1214825351415876979440264636154410986378759752491881077393465521973570449\
8682*rr) + Q2^2*Q7*
   (-721896069544261530800190289964034069905997084120070593656336939040239323\
05810 - 
    4067542513626229532423830739483770614743993587094795849485304871204047633\
361*rr) + Q2*Q3*Q7*
   (-114968241950295715528345865200182061336014807126031002484181996455378806\
24696 + 
    1408026150564469213936019737175665045107572931159356608297941236522920434\
8274*rr) + Q3^2*Q9*
   (-643220836878771865226574141253804538525838188240924644780029942751092941\
94024 + 
    1679558916417218962971482800512092859999502049466680754537916909128702839\
1315*rr) + Q3^2*Q8*
   (-808212679203012924827454305697011971964122068320027253333202915621310278\
3920 + 
    2536475968624763297066259133073579827945849399063095860011600164781997647\
9443*rr) + Q2*Q3*Q9*
   (4134868406892659311677074994546004449746304925634014867742486111743375425\
9156 + 
    7828573664363276422159092081048076353395275803501635041487557231201706244\
0108*rr) + Q3*Q5*Q6*(-1523635921777008940620082110850307381041945708997406345\
378532214803925370845058 + 11537965234692515299600370605039172970029857717796\
8808164300577275441259892204*rr) + 
  Q3*Q5^2*(-41104453734985818571761028512782763505894121209573588923952757811\
3658765468686 + 1728462381003205612930638418321160660671147939171790562745563\
65806476449354472*rr) + Q3*Q4^2*(-7209060099890242109670911865479719281235436\
23698678014547873894558872465487246 + 176558991116419238558140796713036696528\
309298499752273065229750523200655985902*rr) + 
  Q3*Q4*Q5*(-8682639698460955172867495126919030366696071074525989811928888006\
98900739541822 + 584035070274889720626770068978981410360906427511016438183615\
626050438160999580*rr) + Q3*Q4*Q6*(145247461081292189591143865181472287002885\
750759038154951461037474005100093754 + 66289183295196359752862346384929826733\
9632540211478664470425597657078552583904*rr) + 
  Q2*Q4*Q5*(-1355129628460010798643433856478863550754581026827132950227031123\
666605717830278 + 13042969060524317039309246095120903919276096428047771439548\
09021894291594490332*rr) + Q0*Q1*Q9*(-369468717530629584207390222575341004405\
8808886693526300086510807764488824673614 + 4023663865897994565314807386794146\
345580605788366978156553091262613391481869342*rr) + 
  Q4*Q9^2*(566754102002127521870532989488849517639179563980572443377514891827\
59638149842990 + 541419385338347298655872597330620220525841331710504240719474\
7212341495091389630*rr) + Q0*Q1*Q7*(14424377072697865714057582573586842482303\
000870521842055089901135713300941877290 + 54545286049595073931413446630686021\
26202808408158016061951137762264654296452264*rr) + 
  Q4*Q8*Q9*(34821122727316185502426968845544946403469127116757736701525375811\
180533826082918 + 22246512351735103317852741354144869770070377468353061807381\
580275720531907789490*rr) + Q6*Q8^2*(3772649103753229752636763543722756348078\
0838263265111923647278215935166777252389 + 3685779067230320752070812671994714\
5346172167668116918022255604809943133361944641*rr) + 
  Q5*Q8*Q9*(55872254708293410990007153311150982385088330938252468409166756582\
050617511199770 + 58470416619034186962811070425438753765746591430697988883232\
503771333611228705129*rr) + 
  Q6*Q9^2*(-88369848535860486737241630570938643881762190884778559467375794876\
612785462361993 + 12177191301458239490977963221385196248461483691604215257868\
7626572007671262010195*rr) + Q5*Q7^2*(613837584137569451610250822504811006206\
05689592843866271705607105549939258181448 + 169307494399150523951256339322912\
103504844312654871739109112725626887199906335056*rr) + 
  Q6*Q7*Q8*(10455987386633828468310867166054162484991184096908104981328621849\
7598754026095913 + 1842799496947583020707857364869440667361793618532484781099\
03389868533748304172796*rr) + 
  Q4*Q7*Q9*(-1468169216638478853249483430727396129922776435490606473799134098\
28024026753377209 + 186154363567234291435877734178790332078309061991606800754\
780534489014336352921466*rr), 11416348379344794212974413425571302099848560517\
09583359503701674268686388193435336*Q0^2*Q8 + 
  Q0^2*Q9*(-16744076453603770801626934516810521952658463810532578303436195020\
37312963316159760 - 822176166990749972494843835026262262114070596366485501628\
024301437828880485155466*rr) + 
  Q4*Q7^2*(-19980744264765636951278196113245695697920548494958760093388140938\
6719400212109790 - 5060688444991656249210204670726436564764436660986416483158\
20441512062339507978439*rr) + Q5*Q7*Q8*(1107698280821982819234880387617293054\
25991940403276342950501604009964230576717160 - 347213557901676129296496190983\
683422686949609315641901522342439099507139345042394*rr) + 
  Q6*Q8*Q9*(-3009464404828726605109235223122351987556789410477853956771226408\
80842570977120306 - 256145399991225772761937286238635310579302858579470854121\
686647380072765908291909*rr) + 
  Q6*Q7*Q9*(-5326347254749863302196243976880478205208153694928765020425907093\
68831876491914466 - 195274988043092906596372099874759909105672206973044672598\
473916654166467692995995*rr) + Q4*Q8*Q9*(369175970663138679296581690156479488\
084830557659416384211642492027408511852943602 - 19448689036372392579049479455\
2153112834391841579845155123157198027229198145679183*rr) + 
  Q5*Q8^2*(-50534049348951833006543065976307879329352615063593301275014316521\
0792082227241726 - 1251812680308806540337511264002436965737301860529215554625\
89864449366184168000303*rr) + Q5*Q9^2*(23221112259557236656442047284578573578\
590261900676095836136915210734917557474888 - 12419181756321409627042070502192\
8017186344874049881748704060874096365682981582624*rr) + 
  Q4*Q9^2*(-20679236415445064211419986360988496706498202431920222306600511421\
7356805423064144 - 7824889927871601460672045619897391855653858013874824411266\
4793878867847685876078*rr) + 
  Q4*Q7*Q8*(-2415408827581704755642476004113101305410826303478918039839650809\
39546355850532452 - 259734443183778906806995545823810132558370644135519659787\
33252270031068361555818*rr) + Q0*Q1*Q7*(4685701680700053808692579735264701524\
6290630614121281078962351792753432624369980 - 9854920679226004004824987664950\
409836731138471418392128939204978540384712691974*rr) + 
  Q2*Q4^2*(302897400906659799062466928235995417538323805785059074771853779159\
5558103027532 - 2442299009661274934951764287894722081216088576118208603683115\
760491594054900622*rr) + 
  Q3*Q6^2*(621918620322046969100893350808538831300754596226227343644294617159\
39637067972 - 159806111056926266699826903502358954481244727867142571177109461\
8585563761231290*rr) + Q2*Q5^2*(-15676611364326059716663012144811157985109501\
13381685940198646502724060246011848 - 544191546092002080732196494013982130592\
092754776673853105600457935947310802126*rr) + 
  Q2^2*Q9*(129321448899249682202513727550240454539542038424923499763899141697\
731278253630 - 33085310772502273360875519814834505686624362685537304058849373\
1663684169672294*rr) + Q2*Q3*Q8*(-2942590445827306689661810566009995265424085\
11690848823095033874754630439833736 - 184105502461800479544933361270715336299\
068417769559547268166249719610088850068*rr) + 
  Q3^2*Q7*(-30993347387100210230001974781218815029863751738173717193070574748\
234541781274 - 
    6968982444920452885843303282539605794044813293006438166219553523518823947\
6524*rr) + Q3^2*Q8*
   (7709452778557836977610797990619330571464652806181548392489085487201110210\
4314 - 
    1671319583471030934394652559113257895825569832534274928659436581991213655\
2428*rr) + Q2*Q3*Q7*(12921039471881676709705955714772298998148330512607230282\
8582331511925899009488 + 
    1384745521798430651285387131234371925513166938247173698836094790517956315\
2600*rr) + Q2*Q3*Q9*(22520623041615051092199557086947197597798801151142890108\
9491474633468885578284 + 
    3652833439425781482722792279023774167182216134291979427123028661829833425\
0236*rr) + Q3^2*Q9*
   (2226976833278448779668997691935568068250416354556473924671412817046752559\
6218 + 
    8599934117599628131458573153708829425844336516872628827294945934163505988\
2204*rr) + Q3*Q4^2*(143469937002556902459840716313572731791536565108385924707\
1989917878900626955884 + 1137513597810241050149897727663761759496067216125052\
39160208225112217057018106*rr) + 
  Q2^2*Q7*(-16923996103608304276731150932016248780964980911871775532082770249\
7757365692182 + 1214166052051465669714447375445497486100858191418925686276258\
02877812988490246*rr) + Q2^2*Q8*(-2893302466452016389945091162316415107834472\
21311809046739627385975466327665350 + 171155342842476318677141901117295279058\
357038879020457711802915998566896922006*rr) + 
  Q3*Q5^2*(-14379610452754376358477886415101113377331017220412300814654769009\
44121952026672 + 374807129924026591213343466979509173265598327618677207849478\
658191979634228498*rr) + Q2*Q6^2*(-324953361148575069184408691977558747077596\
7129371967368685762885998487449201604 + 7651316085197694520778966749039803103\
72604456819573047405250497521417202637634*rr) + 
  Q3*Q4*Q6*(24145023694517301331239864581092615969660198472936928493067141591\
1391870816944 + 9965140955890906968219410432615370804041768848209120213429103\
13473460795030058*rr) + Q2*Q5*Q6*(-136456719217207951864517282522409589616397\
6565158585730730986630775852476474200 + 1103627398694699325760658840156310506\
307954547794151120034698870562641141163586*rr) + 
  Q3*Q5*Q6*(-5222431660270505273681204488277508661748624537190973055693804514\
68881774285992 + 122633372314692492263659562660630210741139390952093040982711\
6494367321834115710*rr) + Q2*Q4*Q6*(-6632602362707633366074024089738850076394\
843273823339252900942290487316459278296 + 12499400787986904399859850340818113\
96053447688787644383074237858388764389692186*rr) + 
  Q6*Q8^2*(134100199657361274398949497823359110140387205774840760801090841479\
076892564370716 + 29393636853225815551141894742999836287744042209704310420167\
21054360821167646890*rr) + Q3*Q4*Q5*(-438549898389803959614969311590879870501\
509220832643754111272311857281421252296 + 44960930642245981289150395507040694\
30312679947934854690051916833643698676170858*rr) + 
  Q0*Q1*Q8*(-4690390669193229664269954431118342139344215912488488417206344158\
6066378333544944 + 5738333799659763112713775299033740252286856062093606867189\
849995915975269860510*rr) + 
  Q2*Q4*Q5*(-2086664095950317181610691757104787014363024638909448577246701095\
6915313227296 + 5956681356238116116686226711971260331690880443045225491167493\
463816333828549434*rr) + Q0*Q1*Q9*(754334535620730180190052847097293654760316\
6954080553172780564169289837593372428 + 1870414167606059077355475349450770113\
3371710635352612899032779317154298827249162*rr) + 
  Q5*Q7*Q9*(-6183871545378226228717588406845363775657310215490975726482714016\
26399064519024730 + 103726141804157986849852390136931011881401310996233942367\
223985517201790743855501*rr) + 
  Q4*Q8^2*(-13357599571825805702027478116098424905050470738544684790876633297\
3234286638913990 + 1221522608045586372443045982371835745683131761648885643467\
25844265708610256960245*rr) + Q6*Q7*Q8*(7144877621071208156722040010906344129\
24925713434095775888907318389509916246191952 + 160160433409901997164900914557\
101630187666717537896796474214075629731866473578546*rr) + 
  Q5*Q8*Q9*(52296081586138671210668908707013212832137725807549749424068298984\
6754211271165118 + 1724021177376943561028807976939305699521193134109410005449\
41668300144669774858711*rr) + 
  Q6*Q7^2*(-47424188710745357873350949048075981486024092554206672803220364165\
1112648844701028 + 1793669132203078910173532572313744461826058200447878361804\
93404516706773546398930*rr) + Q5*Q7^2*(53714799589374252241425762673638634278\
1287467011092900593946282115978908445099878 + 3323270259457935425125197227598\
08304857546387408614381852207418710770787264221267*rr) + 
  Q6*Q9^2*(236483961364666106398534440800897004304815693156381214295977483339\
378845984096134 + 37511753348424016441297876805771517413316006593041136627921\
9948889656880491976505*rr) + Q4*Q7*Q9*(28417724838830819899720989023557168351\
1973943668990131142839733631139611344333734 + 6652807037089568780792883531914\
46482877632450521133417312793360733390060380692587*rr), 
 4418126822806435360421097995696093912641392920116087601279325479419816322308\
59475032*Q0*Q2*Q7 + Q5*Q7*Q8*(51229617885952624949752436636344459087423659067\
10438544761143961876199227441209182170 - 856094051237921035313910795277074980\
9563174933184453571932229137315354768975773232684*rr) + 
  Q4*Q7^2*(-48203543327805973273810286550645986822793894402225649046085684466\
91520897126145905669 - 810122140538823002545550271136609606987788192383844906\
8226665735607642696122464597548*rr) + 
  Q0^2*Q9*(-41478378191149157225939270347763250723581511095106031567005987013\
78547758248472452906 - 688987596288540069475899232518331846677035374230186093\
1778978960589623314092750557550*rr) + 
  Q4*Q9^2*(279566150696740502798665148837696881731394484947397394817674008345\
7060931682156508090 - 3145883840493854978106486176660845328965293439990366054\
480065630587892519646234786272*rr) + 
  Q6*Q8*Q9*(-2663057266635217342181983410007592264659678406224004465708792764\
675191355850532957191 - 30821788319831976361879867324843728556163813781242319\
24954233398028835953960735910640*rr) + 
  Q5*Q8^2*(-56697437191384068106823770531226260487228163172036532915087491032\
82143425608143196181 - 196068891554729618951196794200452814284797259449187725\
6084410914418290848828743299580*rr) + 
  Q4*Q7*Q8*(-6878397846504723667425320751722576010316404676249804234262058589\
265992173618739948710 - 18810239567022883476579559459265326457074697228239303\
66639827804935800337623617347454*rr) + 
  Q5*Q7*Q9*(-3437286887699227257403373608622651415205799297345746720481003191\
694584088039919413485 - 73755898561968913875924369816741270221117157849128435\
4262401909760757293251731548832*rr) + 
  Q5*Q9^2*(260319168804829294799734227243396870010632833267910579346428070339\
8867827669254890940 - 4071812191042400208234119245290617702699358035399781804\
79682837577977113957920796780*rr) + 
  Q6*Q7*Q9*(-1898823652211241382713051798675809308623898154870064795959539285\
871603063837698828373 - 30324182029853485466720035371930381139173730172117011\
4664500844388917074895261994420*rr) + 
  Q0*Q1*Q7*(70733377892871457646788673735883382939110480305517832572337454753\
6357851557707093238 - 2604537014044032279630672664573474401514964834575331991\
40585109710763696395149686556*rr) + Q6*Q8^2*(14432603976086030742330815188022\
24697093447571235976791698451242729985923229893007534 - 
    2236884090200461518117536914730079972442315099559150071955328628091199165\
51368902328*rr) + Q4*Q8*Q9*(6294241882952117774556701980977709307088742149862\
879467039237322474141118375110208307 - 21837364290354831919703384497962229196\
7036034326712047222910045496457711952273734132*rr) + 
  Q3*Q6^2*(738319208383361565441622532426407353600583913021293555692421389553\
6772480198658594 - 3608776343910369915329713424358888602976889276897881767560\
5722875425120011115262584*rr) + 
  Q2*Q4*Q6*(-1299143920904395825101415445919107696260233670595859456180220705\
00776320761448878374 - 188987700287782768979868395289373212583720192963029810\
80460913673126512313928907254*rr) + 
  Q2*Q5^2*(-38811808893357989475926248900716410254862015800687695647929410053\
627584498580985822 - 14346361989923002638349512528126222924500131511304241178\
220560524445822772434019222*rr) + Q2^2*Q9*(4751862110487991253691436093421885\
417482861312722934184493577502831015936200907196 - 
    4121146295758389621111606258623611477118448627117679155073459894160338823\
671863165*rr) + Q2*Q3*Q8*(-49857613118987900563471436445352410256271094639959\
2401703807498015298626385634396 - 3333356560474184565416491309728758420414636\
107980934429466228107205631912105483780*rr) + 
  Q3^2*Q7*(-11918070330994953844139497911319096532645976738224637268216512957\
54549220912959882 - 228158819282410145465342113196535756328436512485011367045\
0247443296401719598015179*rr) + 
  Q2*Q6^2*(-51182783304379775354074854147777571362205195349336477543575068600\
502713537691875258 - 21802638848887149717179538919362017575319732402955302119\
80225782018689868892743640*rr) + 
  Q2*Q3*Q7*(-1679577790288294587811792169153973783745695154116332683268601675\
346782636021015912 + 46009440321405487862339269262385738693497213863700864402\
371859013307102667194140*rr) + 
  Q2^2*Q7*(-35187689455169231889643951911798895401343028723605082241981450490\
82718496262704644 + 101130126992062788426948325137016648206888575142760768042\
7375454669546356795164641*rr) + 
  Q2^2*Q8*(-56432484347021051948232806350126396541141155675654857242994740922\
78103238599642644 + 113395259485791398157252143700071238905406362798588236694\
9451766584973464856147161*rr) + 
  Q3^2*Q9*(-12553585593777219596747320029927512019499142421118542167452137290\
11540658386428030 + 195049020276099203237834607196496700090543099922314818074\
7401494703732232815508019*rr) + 
  Q3^2*Q8*(-64391591224807252362373570736603921510586730130322313723352685682\
190507018672214 + 19566217151467958802827004817505934040031375964706780537532\
89336500349546631576259*rr) + Q2*Q4^2*(57678873281649408381271208473908322406\
942588838531289473650945997485154814311458262 + 22942594564104261714809735279\
76784657553584588414985564922854568776483434707747048*rr) + 
  Q2*Q3*Q9*(31636822851451421130109744437710096285919783317516065838390706352\
73831677157382024 + 240176570476865267937558595833344591781468612517307388805\
1898179959694814235023114*rr) + Q3*Q5^2*(527182920207319948156892883742285730\
2809522881671730703496665795760954050021900474 + 7225908568292323832297595872\
684528624386777572762566633547427874204625044195312958*rr) + 
  Q2*Q5*Q6*(-1525191700651720436182944073710796477468294836161606691692742379\
9239929224438374750 + 1256879486850261278751294231685143059208406784944390589\
3998767200518207214599970610*rr) + 
  Q3*Q4*Q6*(-2128012238999595047031583289439161987387424493469359768410068840\
6904242805487801470 + 1272573055494259460885240902139188656327883781058089261\
6960472588235016114981288190*rr) + 
  Q3*Q4*Q5*(-2875817854140766058192340036250014763363916757946701411920204813\
4534753611730082086 + 1725300259951260181163783244405706310212175508508118280\
0741833727530258869252999938*rr) + 
  Q0*Q1*Q8*(-6350593586695749438297270271341236798779621862555500789164977047\
09665813632267131770 + 217386766524514567959162515585007797961471326552363603\
36968543570361796763704264534*rr) + 
  Q3*Q4^2*(-20083985931864912435153900578957691631458382745621335052610288729\
963136369246912578 + 22178933236185974030318254731736719412827623976114081484\
428831043265473332490852416*rr) + 
  Q3*Q5*Q6*(-6483215350786606602932888615427965639870367740017277042716324212\
4572093330300074658 + 2915816447567226582304401023497795443270485238099268255\
3218866328208284337113203622*rr) + 
  Q2*Q4*Q5*(-5989934673494340631154150612679905087052605272379086696064042382\
6661765689772809342 + 6442974948066696406034369719327029977125650472001056143\
1167197062666900335031985574*rr) + 
  Q0*Q1*Q9*(-9760890722637294300386069055272846819144090167533770860125661851\
9705752053028247258 + 8069822549471669402796691615806179655155035832233256662\
9327073838553827156853016340*rr) + Q5*Q8*Q9*(63049727904537556800572409210940\
2178793317170736984564081412190272920344750183436937 + 
    1600786820200738293329493376789163967355515342093287826797771132519096814\
197453939368*rr) + Q4*Q8^2*(-348159488120692439113315975475670328141467253159\
5205206862758668256705490663099148793 + 1858170381471821720135065466026073762\
340428688003299743275559078792751321253120899646*rr) + 
  Q6*Q7^2*(-76205468312530053047202965157404809977046301473044868709229862389\
04580916205246767394 + 222315430473761673888750305504959756554271539376570948\
0136539225591799672758464478438*rr) + 
  Q6*Q9^2*(168815684709866397462763095558710063069602947196089055506789422949\
6830172703308879575 + 5204018979291366700297150210872205813929770203794996900\
301354167834305531521643047978*rr) + 
  Q5*Q7^2*(811999080742799409899006750582350829777946073960865028627322190145\
1110624126848020405 + 5703932389026074558625279921080597311256151466064387250\
085369901060981300215786416494*rr) + 
  Q6*Q7*Q8*(10630734011598998051707261122095887372117663000292070263306890720\
827590245923562276186 + 65455092302434749005339244453652465868443815545849632\
38354144649181856465685323305048*rr) + 
  Q4*Q7*Q9*(12019373121038302057109130045734268638649699213192913029361291903\
90719103713313648689 + 109231726833031161750487991103706153974025452474179556\
02550119019504760782243308292906*rr), 
 2209063411403217680210548997848046956320696460058043800639662739709908161154\
29737516*Q0*Q2*Q8 + Q4*Q7*Q8*(-1518316505909931171377338836013264998669369545\
891731079092024274564418499763687596660 - 20329010775589597165821118685882770\
20598861756477871668233113508036445865668478484662*rr) + 
  Q5*Q8^2*(-32054535857519179717908839020112544263091169975694233263733200021\
2012402974838841551 - 1292760791609005290548435103044040599888294287745189402\
322713488378008258807542869489*rr) + 
  Q6*Q7*Q9*(44744216324340638135056274036379683980498155268144507844408400959\
3175686684406799653 - 6466481783470996342568068883204644594990194693810834366\
41669680368374736841775410725*rr) + 
  Q4*Q7^2*(-13959226268348731647583269001653313458034927802342323335569979477\
46100290905846204843 - 574383390115444519340516949484887855258815467795519284\
042394982010618794090274230787*rr) + 
  Q0^2*Q9*(-50271496104545602244760076498846154300587281805175122756384579126\
30565178373964139366 - 519520053749231291350166012840672111287094530552181102\
606100317128218142463037121356*rr) + 
  Q5*Q7^2*(204154463008711063141146983207403751744342578172499785826346035910\
0406409391823210529 - 4830640050013308930550955743391267937613741495741521505\
42112550746775813823873601507*rr) + Q4*Q9^2*(23247049670618278011750587011628\
94260981319847245432880225770486700132866088201940644 - 
    4425646802957112640551789987258369195282630531952894138703607552907922290\
56462824932*rr) + Q5*Q9^2*(38250952843164707233635802003137420675247987847498\
1459694313090742611898909248514462 - 4274519385371003535573999309881895342544\
65087817685854887597154088858648518880050008*rr) + 
  Q5*Q8*Q9*(91402783027619379993389426949067470666360763447941089988850481542\
8044686256088215761 - 1986188819361756751354255288664703667304420252103624526\
10472289028143664441935945099*rr) + Q0*Q1*Q7*(4547074030004325186255960399269\
2519803019253183961946114761879691812091537624106670 - 
    6463051029760312630622841268593796222880040588882843832749375288972675047\
6857651878*rr) + Q0*Q1*Q8*(31252069226903230787995437220608901490437782561909\
194612955593150634740052741983142 - 25713002203454795748623547391973938797251\
908342721306161012679870377429201570947624*rr) + 
  Q3*Q6^2*(-15959945161064814254288745415584404768976590256097624222700916346\
856982846254453874 - 21762028825055880092860230367626499992014331810713416722\
258413776679739663769126572*rr) + Q0*Q1*Q9*(203176013564797410733866548972035\
5263262071237021976604225521773219495652725248662 - 
    2095056016686256316455161435325540848380802370301721943685135332998004408\
1810981214*rr) + Q3*Q4*Q6*(26468130509659364738159269848726651607327189143370\
897373565853824630154260666927726 - 61229774597598711733155235674108606311781\
64563838343404720192749598032570031266522*rr) + 
  Q2*Q6^2*(-12633648356352280118712851022142078906650100777876295578248805706\
182836060655065990 - 20849265583870011654170754165250698802148050412447657574\
82131960321202556129019372*rr) + Q2^2*Q9*(90409602574833972288458021201366642\
241662421365652133532378624955804680756874480 - 15372947113850270841472293507\
11947151176853084816990353309868081906104980542742177*rr) + 
  Q2*Q3*Q7*(-5786123057862764250568070116630270981487793906690002069338745334\
45920505042329544 - 121285700327641905051152079792472044986933699382164395513\
1589293612672084162270250*rr) + 
  Q3^2*Q7*(-20632557376216208165862833537137282774844372771963126573214209689\
4369380120064790 - 1175192089540174065383732115334801897660780388254720890572\
351475178776078451143855*rr) + 
  Q2*Q5^2*(-41037257885841069653651505786407759680569015077475042815685108474\
35197742486450814 - 752598925584725449715697965021378585885861439941428478541\
408447096431882988304650*rr) + 
  Q2*Q3*Q8*(-7234554996660913313316765273705502780283875994225708151245559486\
73792944081905268 - 222710189553696076314168510257215968861407861498813205274\
768964712678538290207330*rr) + Q2*Q3*Q9*(797060705206947438031495505135388150\
977053534643776852094745404597840715886618800 - 40259266225859250280086836961\
099190181481475568374549214071810377029950293657528*rr) + 
  Q2^2*Q7*(-11284936873938488411257074844145881891341272011734021656098762727\
25176840957995896 + 389759290904449359596177833112645703342888145889806359138\
927232468746945837284493*rr) + 
  Q3^2*Q8*(-22199515914417267636298659349061157882015520766579463296878670748\
2736357046691790 + 3988429681804466992613987232194356095920184893769956965527\
92009889871292826267495*rr) + Q2*Q4*Q5*(9116621045449859928493980181612567820\
567881856861094377061619276056568289356207806 + 63877223608753506542020380510\
4881852044824931633446594791169102970475312480016062*rr) + 
  Q2^2*Q8*(-84142160438619037943090981217690089312580174789016566656065383085\
8719708595340440 + 7179594624625406855183444066529776651591119804618839089779\
20405883660160535410469*rr) + 
  Q3^2*Q9*(-48166215644690099353966934766260089327488053395282320474324905425\
5562307625564558 + 8436879855613273618553716229232234751709648390335348717781\
41232177397212902560051*rr) + Q3*Q4*Q5*(4218552796603372904247982053577641688\
872920494536432698524395850777423237976675718 + 14432362885502527623620268573\
68881205709129793107166935811670000806378172838812250*rr) + 
  Q2*Q4^2*(-16224426791881044921318628629480344246684014120180407086867778208\
012216080052838634 + 29282029436931319467590383321053186382377206447715452197\
19760355713220415585805756*rr) + Q3*Q5^2*(48382083704048008268864135286645013\
26327821555906478972253994991656601251443568490 + 405056504582608517417741608\
7435017320258802247517312341135821322184347026336556334*rr) + 
  Q2*Q4*Q6*(-4568137833954449826375653162373108543342482126500814772671912899\
552045090499949618 + 55042941444178884441305745684761630071933757548589659363\
83136862006274740182017666*rr) + 
  Q2*Q5*Q6*(-1712057169110410071792249877458205547191783219108451342053680798\
7874076972025562730 + 5664096550631167251258138306548126637156376236903869788\
432125740562307576117367166*rr) + 
  Q3*Q4^2*(-11418434767896050950181586920659749797931290830620602018749149442\
361340564652711002 + 10347172158144901892857748529112295314525646218207724216\
296782331867092515040233592*rr) + 
  Q3*Q5*Q6*(-6479057914425964340115201749831910164829417202043767775206011467\
553337997826047094 + 16742609823329665002409040861837066689686058767104345364\
966426000332210718738649842*rr) + 
  Q6*Q8*Q9*(-3610896786967800529385945277294944427894502690742842062110657195\
770719459368505520753 + 45257691100853771304331879104217761398014566980915059\
5824511118653642601237522750075*rr) + 
  Q4*Q8^2*(-19719069447238398372676114368151290458603378676093070851926243895\
25458549719147296681 + 464442435443951726419813055234079645018152279888772712\
980867535536675961239030387565*rr) + 
  Q5*Q7*Q9*(-2605830945253709701241049706525382179541955205980420025954848883\
81442332782944062963 + 562647401996675134157411825489767063353187788820910723\
388080762188466188347582230881*rr) + 
  Q6*Q7*Q8*(13408278696343000405074556329000406441742318210739690845628615710\
19905293761171023254 + 589394538346455350842424465853713019698966218542385049\
647283219441561122438115849756*rr) + 
  Q6*Q7^2*(-10570335331390046138593487323683943145658060801003685589483335837\
10426881508737073330 + 614613637486378729630800902480664657801714713713950210\
688165437375524294291627954246*rr) + 
  Q5*Q7*Q8*(63522135607116301147012193511386295385448987023600887767033456698\
6238628032907553548 + 7058462027469543874503443144917757826751401246488821786\
09699996924119928847353848468*rr) + Q4*Q7*Q9*(4005352860544189684239197130489\
01095005779636629482699436699798841433607837627912253 + 
    1125999406197161471047470965412089561912657801268107867820246184150668617\
679558234527*rr) + Q6*Q9^2*(2451583713697514472454928432004952426528973359162\
759230313948879922726481181872606989 + 17243984069104696709481024666380448354\
96007668734842604245793838959125456707429534847*rr) + 
  Q6*Q8^2*(305781767166388443604579223346338561556849665207912462899770310309\
4001361317258102354 + 1746654983224021929860203542889168521656286506115912821\
966697925769449402204399349982*rr) + 
  Q4*Q8*Q9*(13667582002274237918463830864188137485123687777703499892806130070\
86330571829267135737 + 202463518877912571599697704993067901392980160298373510\
8034509089194888036391295695873*rr), 
 2209063411403217680210548997848046956320696460058043800639662739709908161154\
29737516*Q0*Q2*Q9 + Q4*Q7^2*(-49627861578489754780567895386634385449126699338\
78654067611033092572486048690498828577 - 233373187145070095237533302300295043\
3007527208994291634794684142387659978014008800938*rr) + 
  Q6*Q7*Q8*(62100909844820910982144058890994481133922381950117023273174975746\
08277350791687861474 - 173620947069008274145558415400305686994188476995998000\
4385933745964937083972219156760*rr) + 
  Q5*Q7*Q8*(-1048755766024390080748690575156248018819170545896742815315763469\
413920740911404300854 - 14691678281621527367272913177402275361973431149304024\
51391919105711434526494384213632*rr) + 
  Q4*Q7*Q8*(33124557498795114176213738670311545285348671127498379667196285365\
817850814729532294 - 10524180895030658271568464626744278609182912721250828584\
26491128744382684418625858108*rr) + Q6*Q8^2*(71945671375577346834385654543750\
5926487856384836964476739476458371086261572956227926 - 
    8433978003083848011232883690205154251830421097929963966613734301355464758\
10633295438*rr) + Q5*Q8*Q9*(2709839378781217394585324558594879342029288103326\
484475149139089860506476561148395725 - 82982636568134369479725312378139433274\
4447855834239378860736629453991499079185380478*rr) + 
  Q4*Q9^2*(130060383446889029954360104136978799804588845409128601195487687216\
0573097712061876142 - 7858014723027931410969936999746365294350871829903384035\
09397427423749823430022701040*rr) + Q5*Q9^2*(10771635284339411064361366299433\
11615230483780288672411238732499467193866864677103604 - 
    5801553019405006973809825965326960288771527737138274189984243726349118999\
97996595212*rr) + Q5*Q7^2*(44457880948028147854760593194900364842513373551428\
26848342336250656637625409666044669 - 275757062088979997566658057411824896840\
208731611532585494356502572662871363659048368*rr) + 
  Q0*Q1*Q7*(19582950005842356741689734314899360244976849699548969466296730201\
9703622142307529114 - 2056987054213581707475148020431487677486276678084960481\
38502484015589534987168708376*rr) + 
  Q6*Q7*Q9*(-4146864512580031387155237084495321106662702724042020347387071961\
537153649742095642311 - 17466361058565924500664155064792354479878080713076603\
1312768232332365997403701301494*rr) + 
  Q0*Q1*Q9*(84538792812927388365641961238227085696915626344994258849906934359\
473269572066755262 - 48726334618202318685840462563616793853587873633565466735\
128284883489635526218710276*rr) + 
  Q2*Q4^2*(-21629575126341040134572844966963929448684212685317461736499531204\
669848154913015506 - 16568946912295927727652591897673544901595529495959426112\
467264263916801514891578218*rr) + 
  Q3*Q6^2*(-33055860127176772534503212329636699096837772190132344271459013366\
879688349100934382 - 13771654518942752382628663030984374950111681459980668289\
458625813684366128907157274*rr) + Q3*Q4*Q6*(238588482212570453145262776756095\
83595361613592499657381247489364866708412090120202 - 
    1112994545743185477395003261636059996094085720913229391182541570727750279\
2165438840*rr) + Q2^2*Q9*(-25489608203354400645282392285750939373968477670221\
23590052028175723740784312049422 - 256778776087187287526242761883008210387937\
7113704971728581729902193946146633911979*rr) + 
  Q2*Q3*Q9*(13392452030289649297872290309116194217560656907084717353393104954\
29564635034452112 - 150573164807560797648426817185921467020478707016842691471\
2412429554613853583328292*rr) + Q2*Q3*Q7*(59057241692759923991776155121403562\
5982627659532250819427512511999368584343362888 - 1256652627895763009880723700\
651160155628335867873097522486954561894291853848075310*rr) + 
  Q3^2*Q7*(-12767119742485444182602764923786680259748546329776005552634982886\
92220073450807292 - 718099642057205993112641842744833043275532696201225581106\
253556787944898759061535*rr) + Q3^2*Q8*(3453274157632645273853214646027480037\
22216358190632833316534605698120946960499248 - 259655345241577194340669592109\
429856066842408312633020541513926439564489695187897*rr) + 
  Q2*Q3*Q8*(-3435209543954881558132636911681120118974067624062028426711226784\
075845881174207884 + 30880583451060078270587744477286069643949466406233005404\
1345396862002485775322090*rr) + Q3^2*Q9*(993653809101064058870375270002203689\
692788770587452754268527712868008022076199664 + 83011648810091463323335601071\
4864318295206677206762198805659275174370944923027539*rr) + 
  Q2^2*Q7*(-25984683399840452409294660180823636156418936405937874412927134180\
2732731003552274 + 1199383006376221143120278931810646303020564821503995643403\
085270013253407001592219*rr) + Q2^2*Q8*(2766881221348602913300982937098767399\
17515160453844385892083540687833545807450486 + 222637500897362424709985710231\
6147045627638242770230521638800609592844604994036875*rr) + 
  Q3*Q4^2*(952677515138719098933673817117033442946757564254280590133193016516\
5310007443667550 + 4266510281054401788388241306946386560586228257787114855379\
846917759414162953958238*rr) + Q3*Q5^2*(3841392669002902692942735344927218266\
578378013136589384010273101186911093383410274 + 55674537807568182200962369969\
75653409678299486666526925397935776443320448685942416*rr) + 
  Q2*Q5^2*(-49476507876200517910679700328909255999290136275047737933395907036\
06143576498648702 + 840662016732076955788597861993169334110450286377692062426\
9852165628804953891299292*rr) + Q2*Q4*Q5*(49276362432054294221778290107297170\
983722753591783989034241420433149132839035967866 + 
    1166749103412822551761032925354775483180885144458369648114976336068200616\
4455325328*rr) + Q2*Q6^2*(-79942299312193699745847246584672252743805963966820\
04192491356494322260216870371090 + 124367622293655654020120245941994135620817\
38537929236146519106595988296763311166822*rr) + 
  Q2*Q5*Q6*(-8763356522919806956427856127227601418671683805466477781395162601\
124589596225948062 + 14831803669991861974841672774144678298517580468429703772\
015281771594675906468056136*rr) + Q3*Q4*Q5*(304695216066568422352826618880144\
77904625624506442949710469705816311692655965624498 + 
    1761140139962580360917894919219458078470811702756803322480978613393942637\
6829598240*rr) + Q3*Q5*Q6*(20578196000264401935962187883284460722014870322074\
351047730945380196198881077505302 + 20722530802176605805832956087378206259348\
969582110934600936008697116506989575596476*rr) + 
  Q2*Q4*Q6*(-9355338579364514149258768882519198622317351769033687752236728589\
998067829355748126 + 37049407875852705681044833177278897663880172135842457339\
278826708461509386643880368*rr) + 
  Q0*Q1*Q8*(-7731021997901616672640668868218845913114451460363513496378877270\
8871713013030757214 + 1527997033172070075338389247816790616633167680201108922\
72985887766958642376648797694*rr) + 
  Q4*Q8*Q9*(-1400185051847355895688378763065823561955120838683475677776548018\
253440401319569432137 + 20773432958845707885663482045689079575959710846482841\
6167359702988752503036741765550*rr) + 
  Q4*Q8^2*(-12529764718462001719841029821573502830533556334886066791809281471\
0768669438607800093 + 4339948193038464359506189073037401774557902462034426193\
69736843289287365731658965724*rr) + 
  Q5*Q8^2*(-58729878661151617337089262605417507330730995492691224101070384791\
7735862696893220193 + 8266947781644662710047704952559098311942539027804142834\
88421486667612156614585994376*rr) + 
  Q5*Q7*Q9*(-7719575802681338404193945211186901277676022566487025717152777782\
15117564030264242721 + 102126131196749429415047945541842227475710355383160322\
8188502094484231773646527243654*rr) + 
  Q0^2*Q9*(-12107332688348025382533023618202732585854814577041658150202422705\
114998545693122777674 + 20668727431854337760880415399916371463756636614969772\
50841909430581950032526587615978*rr) + 
  Q6*Q8*Q9*(-4124806189629777124172841296631396843009874698878283508241294584\
411914910584884150737 + 25331389284396258077573126096809570414088664359408252\
37150175289074996096120265047030*rr) + 
  Q4*Q7*Q9*(32316931831474101187485898752265182749472519105279634697442212119\
32673906872613725893 + 266554408935486297595316215447506073552177657565887577\
4529004435182189245079218482218*rr) + 
  Q6*Q7^2*(-23500617476865767371602046650918202620743997409218983352485651689\
90221181628157920222 + 301914740405766786210556552835334841849486020137863599\
6926751215267630716559871139844*rr) + 
  Q6*Q9^2*(590467351438147623982198550745751832298467826674124797089746137763\
8662606105634090037 + 3187808323787019134685206634929374938426316959817503769\
965164679832632653351974991256*rr), 
 4418126822806435360421097995696093912641392920116087601279325479419816322308\
59475032*Q0*Q3*Q7 + Q6*Q7^2*(-31684992882956662084721264798161766639177834163\
2647892032244725901015426165421390260 - 3438718298645874969039079069129391633\
099749953167042421908473829322351480507313303384*rr) + 
  Q6*Q7*Q9*(-7263212400432537885417407779792029077693072508020609848210870468\
27455305988673403334 - 269329893787313445407292715835874531740969634112737337\
8713997434117212509653905822851*rr) + 
  Q5*Q8^2*(119010302362278902315019407644902932674849501549595653895473384219\
623348801357016390 - 24833873302616381264991940637363636484189247802405647180\
59948931370504681183352038401*rr) + 
  Q6*Q9^2*(-26702894241547394644933712066247627712680236037407880661042747812\
25676707199095534966 - 243047230361750150292444397670453196436046370276691825\
5064416296651491716237734494241*rr) + 
  Q5*Q8*Q9*(27464545395356025093664146805405980295658831158535335678936845739\
8225132881870013862 - 1389288445051007443246486664101469085611818702249673753\
439551927254079371040481840109*rr) + 
  Q4*Q7*Q8*(-1385433320332008707673406470654819300296393588120324012958125745\
380873172713330421772 - 10565158547348113696461719450054508505262112121802350\
66525140329232704505715831246490*rr) + 
  Q4*Q8*Q9*(24060255856113277509324963912861589276207232054596960003522370002\
24549150826655359934 - 376561587412931126794764389565957787426507177794660570\
210598602777756448057552871331*rr) + 
  Q0*Q1*Q8*(-1436517819984704143474855996732455655620838071370401587137502933\
09496545193076263408 - 232125366432586416729249028712818753292339578743634900\
839224194594809935441572940154*rr) + 
  Q2*Q4*Q6*(-2091070810411925413152649637628687332525602785626514742178204093\
1453878893394938848 - 4891211168870437896636131455629283143900175772747269285\
4949713854869243426267270534*rr) + 
  Q3*Q5*Q6*(-3328806832431105633702771025464929912888693127010797651491607641\
6602932417911386848 - 3985807238259360238020910338013958256585432689964087910\
7506441039510228391812192386*rr) + Q2*Q6^2*(269522448928389180058427656477376\
0704258979553447548040279269823275790541095760932 - 
    2062765975715066426375133960322182710266048969873873743538964381025362790\
2795386494*rr) + Q2*Q5^2*(-46282305335433954442453425333382972440733249327228\
02666539766786319084271776001880 - 203264690137117892878690733005694177468350\
24034810565816808998653752839112340331966*rr) + 
  Q3*Q4*Q5*(-1351520572276938231998553866138907923465923890989745721918332705\
8351395521736013952 - 1545655796853865607139308300706666149881937673187882233\
2574028029060726831357118734*rr) + Q2*Q5*Q6*(48290983674593754773137514480946\
71599791664238336950807674584950991199109258047984 - 
    1284991422340332048630291980525821808969553340328007079422358431710455471\
1495736150*rr) + Q3*Q4^2*(-92530603125070997852130820167251034136248055607579\
25366601135236247439700194120100 - 499615658384356832764416884475459896366170\
0190429931484483038039181484738826322878*rr) + 
  Q2*Q4*Q5*(-7388736354232468975517648562003861059740934431821397374309478587\
3498128438862208968 - 3835760688557972062350027179711890389132232806142457021\
919867136901877749883855990*rr) + 
  Q2^2*Q8*(-11644917028601595700940642994734009136506010734906433735292147630\
63095305390410470 - 238186297768813541012257124658848917527127481643969733723\
9273627715678525369081838*rr) + Q2*Q3*Q8*(32744260262427897508943747166978540\
39849867506597309048714808070789759750014721776 - 158478395479632683196760947\
2785867020088042412774525807524829860648792420899365868*rr) + 
  Q2^2*Q7*(-89610984426792557363474792621424371222617212361853961207182765597\
6967387115620150 - 1372911731320327871164497698364957306372191904833023229830\
280434622242010659793910*rr) + 
  Q3^2*Q9*(-16900955159766460735434672066795835026504274699535261514574835302\
86822257479031814 - 535376812448945588095190083379166198685051911956389074796\
658725448915961975122748*rr) + Q3^2*Q7*(2053591338334803688383704521688060509\
864088137527590587261393754153264032615656366 - 27895558074182570456272018692\
039839330507143830823413356804633349954806395318164*rr) + 
  Q3^2*Q8*(-74070871481385436957347360308897963678978872635772380660901188351\
2653967594111526 + 1269281399549038283665023604074343962699567679285462001022\
40152158389805996963172*rr) + Q2*Q3*Q7*(5073387976766293631394554416318400725\
84357918227590870325848588987784467139828288 + 156421312748130917712789809332\
1258829063912840368010532161877632003710051791143552*rr) + 
  Q2^2*Q9*(361994613457775439784901089075323672868048134234818504007272855394\
5988873027807750 + 1966600249105472807051816589577497520752105767275792168481\
404531235021932826545470*rr) + 
  Q3*Q4*Q6*(-5456284954819546481467134165927421056211940785810884091605661219\
7356194687895437192 + 2149932190120833842300502753674520551013388805189598385\
938390672954215071994893122*rr) + 
  Q2*Q3*Q9*(-1248442528859010209000882577681914956402346680922039866204480864\
739457877134072084 + 25932538449743503617133862071441419552221277617713759408\
02269100433061593732522140*rr) + 
  Q3*Q5^2*(-18869189872012163638567411516484877572421618245879079575579763928\
79398119317422944 + 534181198354173955605647949023495160636376593766298323333\
4380573903306711581304986*rr) + Q3*Q6^2*(399922627947282765199858319464973372\
64313972293265435978840078144088774706161392572 + 151606576526741711485329017\
99760169602374028180806130949576687235753019845705732934*rr) + 
  Q0*Q1*Q9*(72762069269979917772265286242101882929666730937006598444844492008\
999467069168440492 + 25591128270385384369162559666072979372790037015494859071\
028458467984043288292840874*rr) + Q2*Q4^2*(4011660684755875705472493696187151\
8861866554474809182560331326215897844550714914412 + 
    2893098002590634010127659675601133885980450316317045263688495220416177331\
6934915162*rr) + Q4*Q8^2*(-21373875031815213823397266122075485559719964621962\
08172911370844731574550874039805178 + 200238023803893360576166180276603448590\
304635026929659798033378021550381943760231543*rr) + 
  Q6*Q8^2*(-25296667224540811895255093423163624277500483664041655614401718369\
08355260908718885712 + 329856419268948986997515975021849810814248078328214884\
150296520046301053875582800376*rr) + 
  Q0*Q1*Q7*(19449669068861724619588397602409742217218339030265323581550987820\
8025580199121309908 + 3667310167334752810672865312483718508127955901911292969\
30811510393912078791861382442*rr) + 
  Q4*Q9^2*(-44547641610527319021636906863203640684397311754206923192694636818\
1085584106855477512 + 6988514805309638968958480414157875322386781875544228520\
17224685560856331929816252908*rr) + Q6*Q8*Q9*(6284244362194246208510320881807\
940078240405589065941905874128951672032218922716879686 + 
    8046019273159051431782506294005933742549312767848741279285033554904260958\
80474658419*rr) + Q5*Q9^2*(-1506709728289108460418591357460967826473789125440\
284520841913063573739529095900882084 + 10434037989233017085613400410016987100\
55394396695963790335646443920623307538341196114*rr) + 
  Q4*Q7^2*(938685875747703550484126434446876298658104210236028053688415488980\
5370680752446330798 + 1319548286635896061970580250543035187015108792346846842\
356616977959809693919800948419*rr) + 
  Q5*Q7*Q9*(-2601332103608974331649557649903802165294833150278239764690276991\
559834922019870363090 + 13238715728294385187476366019421562774716859651985285\
33142142440518145935778587014241*rr) + 
  Q4*Q7*Q9*(-3671329098760595130017356906039673749052157233628399101879594923\
359021049650309206222 + 19846700933968808654054573669454551623675547956282082\
26256174199310722507842366340107*rr) + 
  Q5*Q7*Q8*(19509654430552247487657181101552632540046445610094984728651263095\
62466713115155171304 + 235478940627318685376369572551415463903359330475932862\
7940401927348118084181287706442*rr) + 
  Q6*Q7*Q8*(-2125471651160349498266817297102918569045420107041118904195687198\
127509503484844606308 + 27067576278113519693818553325688092796088659869920325\
01949258100718181097943550176934*rr) + 
  Q5*Q7^2*(-40914840605554203346765427843063091075217260608823315672375953689\
81137926788420167358 + 314136723880566639669321167964275325524179740387559334\
6309139184481823251526249174205*rr) + 
  Q0^2*Q9*(-21897012540690961171675062377651962620639758751656782722345876529\
75055490842752615008 + 694091020519747308154175913505781260179389185113229767\
4657565826925378720081443925758*rr), 
 4418126822806435360421097995696093912641392920116087601279325479419816322308\
59475032*Q0*Q3*Q8 + Q6*Q8*Q9*(10987057503099472123163848361380425279174226667\
071819169903268818671059837997543752563 - 67242289578524751213258373531144855\
79665886341127946502926608428532463440826600029069*rr) + 
  Q6*Q7*Q8*(-5697406377456252444843939019443057980160102276396066815429963183\
000167520004687035906 - 25753928652836220152363402858990701245215541829279169\
22091385130238079507675385985366*rr) + 
  Q6*Q9^2*(-46114529541702395745196432506816392365264527050215678033805892161\
22157677742797403159 - 173135650369458997403702863832623077154921654765957394\
0531109541655455589316752438723*rr) + 
  Q4*Q7*Q9*(-3565679980350851659220264291547114857201056855109624848294859266\
733710883706720094997 - 14084360621761978961638366834323917350280369681279324\
94969820150228368440490571693723*rr) + 
  Q6*Q7^2*(884663241053263010081875539498745884128994530044964435600677788796\
993166470594710958 - 95213027206822655542762851064013038898668266008375214194\
2647564187597595621429458546*rr) + 
  Q5*Q8^2*(-49976208865991232845368827208547642605334632430788838854659435387\
89077566133024445939 - 517048303683959773804081764549160743492581264803748571\
395631305757733225082930886781*rr) + 
  Q0^2*Q9*(704404768321045319653384715642620022433284511025002327402848625207\
595730185835190894 - 22894092467412993253354333656471687767683727090782406962\
9347844886954791785869386944*rr) + Q4*Q7^2*(428630393759307148029323663964153\
5874717236130950268334850532140534286774430613480445 - 
    2098377061386501466066450844082228584256937545419637581752489623371965295\
06290958037*rr) + Q3*Q5*Q6*(-391483443367558295894170668233712536909164954560\
12623753385159370911101190222118338 - 507024541462487110508237680175281526900\
62096328221953636235647298560157076356828800*rr) + 
  Q3*Q4^2*(-18493087940847806762333017756945357541727019779449066172875141538\
749799939303995190 - 30073411633573061636203041043459377270382975654330934208\
929219597018014784575054146*rr) + 
  Q2*Q6^2*(-13401808661656473498737013445717538854553169487476459933655637271\
911577732373141878 - 29661702359219660797394821055012894200807212679431585499\
187170928467652378381828466*rr) + Q2*Q5^2*(1139349941580302775817861759474082\
5494428063783926409982062229541726613363539780026 - 
    2450248225407733225801911886068143508641107114498491448320768995910966666\
2463142632*rr) + Q2*Q4*Q6*(33028335633569334856520279502798293373901019922824\
365803357560035239831797323425114 - 21851553737524410457459677039177097250657\
914576613078459740143468313836664200120144*rr) + 
  Q2*Q5*Q6*(-7028705786373205452064636667984822228855480556923029997167607246\
248541051625992334 - 19145545244364248874035864147056978302479602365058769607\
367614263375916736242959976*rr) + 
  Q3*Q4*Q5*(-1078518109669420076956396936868477758843079625618635578790224169\
6684975739790904550 - 5165648087185959078837410509401227378142555121356054742\
106839022277770269211577312*rr) + 
  Q2^2*Q8*(-89715157543593254702800803714048996603051121249392033098520839690\
6203083360148566 - 2533022878934409861815117055992509118235082485055040249919\
655994186236562294872905*rr) + 
  Q3*Q5^2*(-16088110738951986985162802437322816154404999472936158705551238592\
948686638851206502 - 17054525855137391186882597359575521685269058994731826382\
99693108049390759061865388*rr) + Q2*Q3*Q7*(1399826808775051957168573234329461\
309064180245286630891328688814966708119609779896 - 
    1448350520323128009042625213850788945048296012869601290617833254264657268\
279621648*rr) + Q3^2*Q9*(-206935002253971765949256543032171124512306524838141\
7278344824519222447423962771248 - 1424906453536896649193879605138969348813507\
364100889592901879065677815867710057049*rr) + 
  Q2^2*Q7*(-16610193740047921818481186177651739035062093776627234138982939470\
40663179345225430 - 961834378781277867779184959818454267018155103833535103636\
110445089506091635011321*rr) + 
  Q3^2*Q8*(-16293235758921225111331583579778291176702506818982229700010604879\
86638757706992152 - 783927496855969044795963546242615649923819240244620039345\
532534740395909090319217*rr) + Q3^2*Q7*(3587357172167681065232439387984746530\
234460516849020844006696418482194518879583128 + 35486212476531715213589629592\
8750840973936745515012485414400310103057834393201785*rr) + 
  Q2*Q3*Q8*(12354575093293124770410065383998872352932186505851257245071321916\
57644827219462788 + 667666715107802646997616171722926563580116496616405008395\
615653923460700953263420*rr) + Q2^2*Q9*(2769090625474476440470622319900766828\
431320925681134053159315446692522335333930686 + 19440356872257203539228802028\
84166115255477783831449020340707384033779920009639173*rr) + 
  Q2*Q3*Q9*(-2564341317622367452329163627761914361151743674944881341806950899\
783866428898679148 + 25264442113528303865525882722306717103186127062989669084\
27808636173334267374519434*rr) + Q3*Q6^2*(70088122481723138156521272697458296\
990809496545908540524622734281046700961278447102 + 
    2660256468376399639075869626078852972735386467248833885688933526148262084\
702311218*rr) + Q2*Q4^2*(1160702475941458729548105703857258255348614970522365\
8724344358638432381598101238946 + 2777547633785818344981918656495860454584274\
818592300642654870239068094958133844158*rr) + 
  Q2*Q4*Q5*(-4670892810336511798156174137946497058990533090792224139295295836\
8156015352381549686 + 1244690351587727435555559056841722107790705745918833323\
4398600721218231895149897188*rr) + 
  Q3*Q4*Q6*(-2613505987378935242704750347369483063995046746277721056457342567\
9844442391222802646 + 4444885713849096390398067801889639401101553970319128345\
5915061361748024200246094324*rr) + Q0*Q1*Q9*(10718949045484205305257278841930\
5302101741065714659800628398302149603954986555341418 + 
    6082807851654212647677002836807520897064599854082119424044862049535395594\
0956754846*rr) + Q5*Q8*Q9*(34687822662841767427202391064765162878712921714765\
6612797586219771568970023766630103 + 1014112994468653969394945904778937210070\
59370654626464828896758755827100182393723131*rr) + 
  Q0*Q1*Q8*(-9186389316965194629524669247717146142297837008763955599399971781\
7547387082929516154 + 1079909111161947963112007782453604982057682958257090171\
00174564765744960765009508532*rr) + 
  Q5*Q9^2*(-11799605879208792987748672547246657181315956246395476060841367392\
97137515367781701092 + 115756041842758087445445229833209450258117145402960673\
983832163008555928437539973590*rr) + 
  Q0*Q1*Q7*(12958918206129895562341705376364565858962892746697533457246164934\
2786741700825977234 + 1361644598710054109269623624738867557041553761991017755\
34133289218774946044910210102*rr) + 
  Q4*Q8^2*(-10916833061047819988877229422826270587879585180578691631224862140\
31076335891765000123 + 992194473228220741336654338210042778490449324581060283\
491010076941160464321602909661*rr) + 
  Q4*Q7*Q8*(36980872608585903964351977119581814102387053426783852723294450439\
80778658911708780402 + 101513714733667506380894612712949084014320713657417308\
4724224500296671376851521432268*rr) + 
  Q5*Q7*Q9*(-1959060983982409935217155432836689989064294637660500858881851701\
447234862488596515899 + 14650601477538835899862938523681505479613609638664017\
69573162140379994506930486576765*rr) + 
  Q6*Q7*Q9*(-3627449668372451464041564574562376479953772673652967599027941865\
940015205381892789743 + 18567152100932926708643809652980522386790247431510899\
37928988774814138096658582150301*rr) + 
  Q5*Q7*Q8*(61041770566095750144540846927624540361268513501660228100385288742\
2058437425991531350 + 1969548078740330500281818846098024214527143309861977072\
923394050150512539422765018194*rr) + 
  Q4*Q8*Q9*(42403250172432657919223263060663051908479478431311761899496887310\
131594062182223581 + 22823293164278895766354545681947762583733901756347109861\
02810369784602653923311173837*rr) + 
  Q4*Q9^2*(-26587156165806448455096036386727721185650208982659538243533945594\
54396064701877427498 + 242497098713173066184278811489930270765201154996486803\
1409984976623196312061204285464*rr) + 
  Q5*Q7^2*(-14487921507387861302381015048879340776582342611550618498217393161\
26813412228641879609 + 254216509499830270364060299472374872856275628707499081\
1230911377699472367926248752519*rr) + 
  Q6*Q8^2*(-25505606716119512358690116516395499888887367121450123684368583749\
74419224289507529614 + 588875358075303966485912686630552032601217055362898055\
4190859674206924119079386294404*rr), 
 2209063411403217680210548997848046956320696460058043800639662739709908161154\
29737516*Q0*Q3*Q9 + Q0^2*Q9*(-40432100579691607228550588687325460460201946119\
81881510005925080447525436157546289894 - 290823595292858609793571550143957086\
9691524400684669157240128025339963887668402639696*rr) + 
  Q6*Q7*Q9*(-3135217633190823288629753306224931712627965295550398667875495291\
28986925408303154229 - 264175643248264571765344346266947001100235858901787678\
3801983496833974812310943291245*rr) + 
  Q4*Q7^2*(315071779808408168586072457948936059712465870224256777242290662323\
9036706060800695835 - 2371171255443139768270113148986373327107297669092404611\
328175077841241408649011751707*rr) + 
  Q6*Q7^2*(-30491173281895212212616057938381364992545721973085184071682245267\
16531111453077582810 - 148442133528858020429165143857638906187330405442690815\
4954255949100033670066393794278*rr) + 
  Q4*Q7*Q8*(70569905636809556749699746914948715165592668363498370754266493068\
9975498410382623802 - 7430317468569240859133210691172454419902867795510425281\
81292449573145148676672660402*rr) + 
  Q6*Q9^2*(-20290423875123182782394763259051707545011106671162403293326952627\
08163920698316272501 - 566658489059776040477877421426859620075101268985757244\
513411909307771304810034162795*rr) + 
  Q5*Q7*Q8*(21213798091737899620908331011999564243242748942830190206027055686\
47447204434172356774 - 433909307344869171026187767985819019032467836974877064\
518656026741556431248424486622*rr) + 
  Q4*Q8*Q9*(17354354716283734962237670302560760483537463430387519446052762528\
0746185324718698033 - 3923330483525638391281733934054457780969121854474651450\
38422966071355725021784510775*rr) + 
  Q6*Q8*Q9*(-1916921295151822607605346768681150629700267388372316217649426047\
15326314838576137491 - 233414929570373461182980374343776974007595878468638907\
172042198718489404851504333375*rr) + 
  Q0*Q1*Q8*(-1723838886160217608598154970751494407799567771268727026471280234\
81617870492781444426 - 905710093758773387318032087083315833945620688358122079\
10886439254773644740619711912*rr) + 
  Q5*Q8*Q9*(-7542871434948053900895839353462994819230658860081058217463155896\
55865038978261219385 - 277873184235830365228477670786962958468230500992571452\
68905173506127441616135458465*rr) + Q3*Q6^2*(21399083414334165700886309159244\
824772017540099876467601430981335244472015467606474 - 
    1676802866826039539078311801137286026865787325108496605118923967777680126\
1873955100*rr) + Q5*Q8^2*(-11572120514525517698877071186593924749133306709731\
89937113145536753720727611603979885 - 164097229306295259455471006548277549915\
58705334188765491773836192143707950844087745*rr) + 
  Q2*Q5^2*(-13681474954407021786481616756331182086319978497923378427906446633\
140161849629959898 - 11698485154090702053985344028313824869558531023776525480\
724841236809822914558679062*rr) + 
  Q2*Q6^2*(-16202341326738988712245598568225716192926921219752981375651074674\
564146615751465626 - 91103070924376040503839598880219729045378075083418627894\
19772871088884661215950572*rr) + 
  Q2*Q4*Q6*(-3583086604505556758136380469274671059960830082650492437202893416\
9878825040015849334 - 8932791794358924524789422313761283346151208022167631843\
914476440776354618165869350*rr) + 
  Q2*Q5*Q6*(-1324381093883659606348076880220943186428254264364730950597080728\
7071754693290252070 - 6878143939531304033987366135066805030103025019741621812\
480242027327635192206764842*rr) + 
  Q3*Q5*Q6*(-3157385234204712808323552245013873249511828647866079456111776157\
6493003975823693994 - 4915091799013637797903145872103522799452199704472062371\
335904692516639311142913134*rr) + Q2*Q3*Q8*(349718601477268110526739597749044\
979243498516292082051924581627930449765052098128 - 
    1730433447102413805849312411030421464405426861139165693259550014632633780\
057445322*rr) + Q2^2*Q9*(2608351585648920115309838866670285650920959282909346\
384015425980822253247433412724 - 10931175665959156586424431214800713481067307\
10120869724905414103336502139505626419*rr) + 
  Q3^2*Q7*(149440764464186834353816920260911269840610599629705344497192093034\
1991997928988054 - 8352125937982291232895897496317262588941887533663616240454\
13684153954369528264089*rr) + 
  Q2^2*Q8*(-22357610308473285672917070127254726056546134690127984636698617968\
49878492913943020 - 189923217849974561445174752837589169429851762041476527855\
739660568804309004223653*rr) + 
  Q2^2*Q7*(-16720757369567064710197848216418214395921973250480286527075060560\
60878011299953668 - 128248855363793569202622280595592559974750600879450237103\
264573390386930339447885*rr) + Q2*Q4^2*(2130662822253109886381674011641787658\
8141803784596333485347859096219340257150392234 - 5269779940828797623052215879\
6391309311640518042728305196327230566977197845666760*rr) + 
  Q3^2*Q8*(-92273463874544301853063516077643707141807723331734948610762552325\
154941148961578 + 20133703429194555593045581400065229593865879087926966913909\
2602780687325694608185*rr) + Q2*Q3*Q7*(93898900663104244508758640847292031161\
5825835101350047641220074280473268042548996 + 3857854425027988940730964833637\
31931034458428536566700479400816336938025003522074*rr) + 
  Q3^2*Q9*(-15066920243798403167982119230579332988070689033688806295579490338\
68430998784173290 + 404947755331561718908307912802721151168678181600978939569\
805337232805850306559973*rr) + Q2*Q3*Q9*(110180714749752876278196478076004062\
8358850817820532927140212095906436836806443740 + 1736195645044986945864605165\
760258954068664142547384650967280520895322849178940556*rr) + 
  Q3*Q4^2*(-12105012885717158378089723044492531192797699641938018633708292639\
738840237465949622 + 27397188607717856368640021559847521221123335159645752713\
55025155032448588139457628*rr) + 
  Q3*Q5^2*(-48292726343022441378995833721485189532346445922955213266226084991\
95359533996246314 + 748095390980186906891601854531608496332184348419025834782\
1293989738624587635880802*rr) + 
  Q3*Q4*Q5*(-5750432950828017556851656368344996718197945645066059737647397317\
005954915308887894 + 90359975535905457411634040686397725594403129483567158422\
73089012311620189563927450*rr) + 
  Q3*Q4*Q6*(-2417271488557165175571291461683920744917755111789652637638971457\
079384551634749862 + 15391064461333461108971801407195745005472359121588438911\
212379372114610012513957406*rr) + 
  Q2*Q4*Q5*(-2107359341849970347038843705529148993559941263158055906760086765\
9861915742847243950 + 2655080166029430587578173090677155545858914264028739090\
0881228474688258063613050206*rr) + Q0*Q1*Q9*(60814903646906477076034479083700\
601869196376651588746086378851756966464531931870622 + 
    1248005507015073977770914676614999147331250375316850754708153164893584798\
20099762002*rr) + Q0*Q1*Q7*(2013778342238223705997080068384190916074700427442\
68994201372797626363092450643060770 + 125468549774326078682781349149881648264\
839468672075450633017589630682879585924364402*rr) + 
  Q4*Q8^2*(-85239558993439602408274314171140830431924697011191209972758768666\
1399734655296253097 + 4266459839097348410835126677402748822583556836741542181\
68093595941558097263473024471*rr) + 
  Q5*Q9^2*(-19362728627133413952995011443358697631024667923864019042688604082\
66041784260873647046 + 682466741264975144462094451936012384466085271117396089\
307476401167912845370493562504*rr) + 
  Q6*Q8^2*(738911130668063543823154857398979060458705571441599760900590044220\
097120031513231830 + 73270611315847024571754001075847341292158723134501952352\
7644208364451924232248940204*rr) + 
  Q5*Q7*Q9*(-1206261686127904982734495803602941079293431349830228919611912632\
198944956998120532683 + 13228775491146327759316627956371504499802389272028074\
50111903632318808621040400078413*rr) + 
  Q4*Q9^2*(164880885365841595018182349510182613960577803018949282565104077601\
5404791969759861348 + 2085087469478465016321285145129448566468085348397177364\
106819543798952267074157468850*rr) + 
  Q5*Q7^2*(730136066013339983298798037727003531110148831501982321528566798844\
87389815335300637 + 221877924624005406796700306812802914503598859758712148240\
6347740960311498229207212209*rr) + 
  Q4*Q7*Q9*(-9827751800014137678827566784928907219155712037632818735442053061\
48445364187529608921 + 254056210520093436106838358030298883270468442420741656\
2764302343211435577448644729587*rr) + 
  Q6*Q7*Q8*(12312976168544133686808148843615082294440801830315407492702653959\
86676205417593504746 + 303450688095964279397370981371647627140443978960788192\
4774700896676651533753184608590*rr), 
 1408287033621621851162007566305867661291263686046786326245592554150407372571\
176280294296734744*Q0*Q4^2 + 
  Q0^2*Q9*(-46967626969686168962572610820769689692203392668433547822828161027\
70724552528303985849961066476 - 230894990306280782897079424010552509616019096\
3079028054407419037996292611065941800033374988824*rr) + 
  Q4*Q7^2*(-11384182096328505833464766782629405905557302275619056039616651852\
36722463961156863984757302168 - 223788509076842760633693148640753699511026296\
8343588660551167082499574623974521427622116619689*rr) + 
  Q6*Q8*Q9*(-2132325768372300857919892366836179949807498838847908060798850806\
114654189130509053861233369598 - 18125514262235132770050758830337315676855992\
52336032225279961816882065538563446092573633188616*rr) + 
  Q4*Q9^2*(-65656861456107115623648262569197664777855681093930651798361431087\
4969668457803194320862329432 - 1296412463834456025162795125298446515668071127\
656551850118486894200690519875039714054060887689*rr) + 
  Q4*Q8*Q9*(31167374506476111000256945834663090808601681866842687399074215026\
9715114339840562797035880790 - 7029335042935098054461117830852007392259101039\
90410596570073475385241331800749985905948193210*rr) + 
  Q5*Q7*Q8*(61870175648186840861776023831795512329362182297589292423779165536\
9259523663935631941885612226 - 6839604959925463414867461160535592559699468510\
87090063018166353241664982148931251119116378556*rr) + 
  Q5*Q7*Q9*(-9711149881782207487952652890747045605446918516725633373186273300\
69124436518551931159086392560 - 584631310066208612625139535411158653010601173\
006133307258807257572366445092674974058778377248*rr) + 
  Q5*Q8^2*(-11467657022200270975092541187051210870419068869667920823691948281\
64901150493870647187216360002 - 210510688526997922793270823217824005100882680\
976556839872586176218173101756657375986902384193*rr) + 
  Q5*Q9^2*(740630469907939339777803811742328413544610994115321840693830580189\
519869799876609987904764620 - 16444466444826582907254914563459707226763169183\
4235355055674441565149113750498111313589987601*rr) + 
  Q0*Q1*Q7*(16526253845812609181707311894631834756277107627627654842496567561\
6149989291347683752862041964 - 9619880411205235691086998985568348532931998652\
2299525836694377518998625471155213882930332428*rr) + 
  Q6*Q8^2*(508470473458157498860596500385407191966064520456152124411389630911\
747926049388037678189469660 - 77934386968584430638514293473680325493548249432\
015504565977251861556019252093491873228751319*rr) + 
  Q2*Q4^2*(-17790603665960050588646075570258450700636946015188668487121177773\
83766929354777793907177716 - 188314964555663938757223019546457942193163367127\
55849931700582722974014150172851500149062228*rr) + 
  Q6*Q7*Q8*(27228116300020912005701905353611143958187924666419115188216696749\
93545506125902720253658838814 - 131525295503292548236834972779547998251960290\
20035535033829998962463047860861348184307040648*rr) + 
  Q3*Q6^2*(220208357644911035808796134573313239296466433382042458394844384846\
3191598121521914326834356 - 7648528196406797596867955624082420398764889696427\
742169672387752566248275175184168476722584*rr) + 
  Q2^2*Q9*(270068546018585290140622771802175025042560996142356003600242650770\
873961354435331367799140 - 16528486894598773464562751892304810599624324588205\
20982610954793310886753004015665391820938*rr) + 
  Q3^2*Q7*(-97523118074235923154202581236013241146144166258410492554490773372\
392514823824958746579004 - 76231275097796791161457887304397351387475371893551\
4500370476076220515081238005129335944568*rr) + 
  Q2*Q3*Q8*(-1188495986330536479119863279455176758155822339117204905143243047\
252693361689547115600222976 - 49076611247661026968422518870266378299446520377\
6924758866994001762771070490602420391078236*rr) + 
  Q2*Q3*Q7*(74997199423917020008077045008248887510842443702569273512437523235\
8497053092046744506960160 - 2392889793342090633822530736432926094268879469890\
38420785285612929550405264239756788956832*rr) + 
  Q3^2*Q8*(553219652930840814741811804133586602225426059591317804778390294999\
777377674137678253034432 + 24896929480662945721777244922059814524043909788423\
9443670382506940371205544742090480714628*rr) + 
  Q2*Q3*Q9*(15271724119256017958891468390603680028289654158193719248250919498\
13037121668673091250756544 + 253899293302276441662326547746318670028538787043\
864288185523606447009611950725119602325792*rr) + 
  Q2^2*Q7*(-25673007445501978801625891625006615396768180600052310146671288677\
3736163704932013177586644 + 6213551400324697677312536296680006106468914354558\
67973073835172294504611043327198407159362*rr) + 
  Q3^2*Q9*(-29460457534542760082224033445022428057171681180714566433489659461\
4155859745443597728098688 + 8174572778969876016453213132604457220759136883349\
74109382675063855316932992650627988667056*rr) + 
  Q2^2*Q8*(-11430631649851747874679839178582817449413007736199381627781661791\
40113753661332415847378868 + 113798350216497499090827503420940490635999527447\
0677052243360632515267729109393973846361378*rr) + 
  Q3*Q5^2*(267465905670644286675920515851961736151249500800247321247417423943\
9999536672318811185183036 + 3079008041976149997672528812752391405670146007655\
861563065756467619752640621195187373970964*rr) + 
  Q2*Q5*Q6*(-1733321339726207934223353127371681118675228335080875217681130663\
655718722946992943242230132 + 70390291921670355428863675574287112762114789040\
22122465490598849491107875471980661572280976*rr) + 
  Q3*Q4^2*(-33967062605270212389060381384704148159918786013194080016459165025\
00971448446627950601797268 + 790604306353511710299763975324729408563558792852\
5057005060283779521459461858011692317897112*rr) + 
  Q2*Q6^2*(-10920234050385057612466618211750089696679388650440653996196437279\
816728437154945944287408756 + 86971054231412432885822590374946135615848958122\
01272064897726348425559014829806554099036424*rr) + 
  Q2*Q5^2*(-12472753376674868024329611556176171338531397249784915987792027490\
742697716686911243820745468 + 96044971243387068756988572106617452490094211612\
10627758715152883629766154340937475486455756*rr) + 
  Q3*Q4*Q5*(-7219106112609319747068837534734321597450996085076768171611666562\
603742926409033926685573100 + 11175728949257627590193490818082771422012178020\
392680730812294341616621887849132811167838792*rr) + 
  Q2*Q4*Q6*(-3343631016291325941356799059637437214234637733885796389342541659\
8768728772201001643249658068 + 1566585298745216117533058307457516928045083349\
5680976955175667218341933111970860060455278876*rr) + 
  Q3*Q5*Q6*(-1864556796126769378825728930688424819956932402730438315587201888\
6487438067023218893817627804 + 1629377802819607842077314116946542451512638583\
9846961684552570371280871319769184023577172876*rr) + 
  Q3*Q4*Q6*(20322625463370543258560813616746692440481321980779864386327735822\
986271771539763514833135284 + 18246210375758430284087294389268062446622304361\
807113873599398040187563537755591944486067048*rr) + 
  Q2*Q4*Q5*(23454239636989237245530978288428234471436708594256766147776781910\
959249712400634054482524988 + 19869585446705864393840864408972151518468740585\
220664834701713123965868052010111608047338996*rr) + 
  Q4*Q8^2*(-76394045052633819453681920629670864230869158773245183078036327358\
9984424028831062901663075890 + 3612571845640366357750231872354160743848065498\
5378773121807742784990096727216167108669972567*rr) + 
  Q0*Q1*Q9*(-1703247924958642530307806177912602499521635716442413948710485113\
1641168464632058028185772204 + 3851196651121035143903814406754943807317821537\
5173583431151555549969886519515817124899841628*rr) + 
  Q0*Q1*Q8*(-1016024211755669889241517746606702260998460601257914412383663113\
99084394750834825669728853076 + 763019238067518381660891808937195114116616243\
73657975175230167609584305779818216472043507612*rr) + 
  Q4*Q7*Q8*(-3777143008851476957374224957822431437911676879893367288887923026\
71847148622167577969369312458 + 372684066583489342975689990667699336468608120\
886850162418080328005540924924823233795466581894*rr) + 
  Q5*Q7^2*(244166253086665845994212875009371242107603098392242627329224214459\
7905445110964407876761196008 + 5043469530956265455958158450356657068998521820\
57110480751058309357319302972752470702786302681*rr) + 
  Q6*Q7*Q9*(-1208938618805988370088394252940865321537630582066533656668105862\
359045558589204286158307295584 + 71110518650638972476872662550745051318563975\
3040086154536675594060024370012085341039543418282*rr) + 
  Q5*Q8*Q9*(-6114105532060071354558775963431644421141384288357920889561733463\
03960560241451290835487038390 + 762997314903338252626983844421140678635869759\
855970591606406506328153976637354166810184987394*rr) + 
  Q6*Q7^2*(-14945963823655075744797418651640387445622356022916111936588606501\
51572070351462936379469153938 + 102658668035887626579029674798184975622689367\
7962933613943486616229149567660512652411290379771*rr) + 
  Q6*Q9^2*(109273679363839961650307385121979860466908129491912183449496638213\
2071052681879543010361816254 + 1676762107649652120118545448225036182298512990\
707562173432790275941232031255070933893770624095*rr) + 
  Q4*Q7*Q9*(15527282249775041723543440069701205806703167741135306749135979610\
12711214334303467523968293568 + 370140680556535379046269119444614665578759352\
2114775649386273724139652020872773769994507876786*rr), 
 2816574067243243702324015132611735322582527372093572652491185108300814745142\
352560588593469488*Q0*Q4*Q5 + 
  Q4*Q7*Q9*(-1314954625283160218060378744938709118900210928090979469288102302\
051688359789320182093017050460 - 42342673978570204256566320083123865760775869\
08714549015645550298149938403675527068737620609223*rr) + 
  Q6*Q9^2*(-18179484168416658717247801382366059830844860981860296214664949036\
68715202238196346695862218364 - 167697121152945895064570764564726015072979071\
9700559653131092490182217296930640854666000477211*rr) + 
  Q5*Q8*Q9*(-1249196558843746908356389895940324970206294142849294831550994995\
793216044342874693269310455292 - 15660509759877101113580706407492598729267113\
64122993640273346574291506656902734278885366671463*rr) + 
  Q6*Q7^2*(162716512037795987479316012531711272032302839015343308722194469848\
8266359303398372990253585940 - 1417047512821584537589413092361376476000202239\
738555516526186593140175919617281107121150276808*rr) + 
  Q4*Q8*Q9*(-2160653772786524545497865103105377843441991202466779417990111251\
279952671871771643948130230932 - 93225322701202464809656248288163731230725546\
6456178535199407180559542787482160779932893275033*rr) + 
  Q5*Q8^2*(904796672013689790365112733988797985971626317759126574944612362565\
578909105972231088846427104 - 77474312344532247849785382313752881416140774457\
7669794126598014762767121263846708323141876207*rr) + 
  Q4*Q8^2*(105404102870658329521527058697675237976632129448632995930975388268\
1576783729539714666586833884 - 6180344470011793860152160884100779749345828855\
33627411879877523838064257851076913699773778423*rr) + 
  Q5*Q7^2*(-27236872754285637452859204210201667631084819313940358617704568907\
37880818310589502283569986136 - 616645603726479171377351588771791655385333004\
290713868240061518510624871168532171875616857437*rr) + 
  Q6*Q8^2*(-17276008249113021766530078452632847505720739735906884541169432662\
92761941398337639692775864804 - 175463203719472353738022605322049778558573144\
813846666498754710277505674847303806903654315388*rr) + 
  Q6*Q7*Q9*(11215464352772003107529376456720543800812570964695624379335962905\
91455675820056094406309524448 - 125152429495030718414814757571047655450780179\
314089165635515948542975601236477373412964834197*rr) + 
  Q0*Q1*Q8*(95340217115287336409507503462249827274047639446292507755872427209\
815378512843262391040984028 - 79114964810564604513040036168970670531731836035\
028178226807916527042338434622238617971215162*rr) + 
  Q0*Q1*Q9*(41529637064326046407046053174144816739219794578745171100304197619\
925233191324302938145222608 - 73469442052572834383035097731374125901114205061\
863172053049949650031479469447115104744904410*rr) + 
  Q3*Q5*Q6*(19003033838329904818920556474700897594138597498252743271476742170\
816936383200580575425112988 - 28477646167973088783984049577040218963318645468\
965500829615184050537275563462920309375788426*rr) + 
  Q2*Q4*Q6*(12280523380697377265588456370179545887687193907110674971698241715\
124922128436179422666911460 - 19011056194800807631110437983294989174612239014\
809327930879276844830232898640891316040946558*rr) + 
  Q3*Q4^2*(228306391126282367184271237979634474199849881928091484303642726672\
5087329943448665009741016 - 1865228957084421883506745579043612655987951730328\
9440335714931442379382627809966587492515362*rr) + 
  Q2*Q4*Q5*(-4312599836370319074958338778109568388756238468757104611050885515\
9735974562069078760860933796 - 1685876872679777217808704039645366313990468495\
5605963327084098082729319860329999627700822886*rr) + 
  Q3*Q4*Q5*(66007388495636856222775682048172238179264638735628116002258661453\
34446859909243795866158548 - 101748100039871461119932404953119989631109642621\
02513906696886275412391432366762765763597094*rr) + 
  Q2*Q5^2*(286689333638481596713244837065910220014042386763533484212392876493\
8333553553778701186134452 - 8233287395137978785459519098325689369529615233775\
336904728853397846858338003183198419654654*rr) + 
  Q2*Q6^2*(117267997188320827334721020861181725307611750568195361406703490595\
98782184503389968391497224 - 773380731401491441910744463406387700546987792996\
6626208018465068162049538498548183746913826*rr) + 
  Q2*Q5*Q6*(89629109263777568874304838255538437811859562376300549546662585517\
90051967164560600743836516 - 688898957941498134323358013445682406720911633077\
4048662007829152626520321553020153205736574*rr) + 
  Q3*Q4*Q6*(-4633109875277644009967038462428374167035298122103137151075900335\
1139015720959704995779537668 - 6116024381929895552106447401977487446185272569\
565956908885598148506633318245649196526231390*rr) + 
  Q3^2*Q9*(239125734121660524538226801052489015002784734522380667799466198748\
686885855546160028295410 - 16230989060557441303919736370587004664234681282044\
03769711166721121926580097831488972960694*rr) + 
  Q2^2*Q8*(571028718186700811803425572628566350105344888389775925205893519679\
372592506768950928842566 - 10839832909152066970404487788153449062253887677821\
48904879309180527767872684321322768166280*rr) + 
  Q2^2*Q7*(174152541865671446186471128685768255946944644429616356843675048659\
124076956876854018591366 - 80666300203217232721057394232893455621828318665783\
7042756949073648935888137033600390156680*rr) + 
  Q2*Q3*Q9*(-1800593819026825622646067883937620329632903776046829009337438930\
392681941857253962450392068 - 70428002466532777528175349492577412077275446929\
5415868225527980888375212121174954900778560*rr) + 
  Q3^2*Q8*(-63703466398909067091737555340948400610720544667533960747855349103\
0355937700375866469577678 - 2522653515468882518342831095577226543999369412855\
07838404420587632777752938964483902295670*rr) + 
  Q2*Q3*Q8*(94465475377935087445270733135519951395218543446573206398338405882\
3568225186079231679838648 + 6174086991703543417356426237473300699269553774610\
23831674460507603744845174576293847432764*rr) + 
  Q2*Q3*Q7*(-1622037543027490492347276660886293192930352916282139493511995550\
6304154814566040476116216 + 1082299385790508060450002316253765832315094135165\
755548176127385244139469052742261011861416*rr) + 
  Q2^2*Q9*(582924714896703451972251023037504663474832937282396036025027891756\
349691103534850095603762 + 13747446117154017612456433122926105745174390210018\
08765984375766636504725353831725883811448*rr) + 
  Q3^2*Q7*(504355664348271194796727736755889589889068869785989084237501553823\
792477172203964171625494 + 17191100399603383724438857965800092402384620731353\
11513559514134021643933768486322726376686*rr) + 
  Q3*Q5^2*(-98543319720167002390318487077846219122167363651395939060714813787\
77259736250840535436870132 + 374515170518487530588587246678450031211556141966\
0125337324650950390805354922389296289790410*rr) + 
  Q2*Q4^2*(966532071775081918818426504987855633157613399607479834190744961792\
4462108510707209383934216 + 5642724917853086965046400511171651851380840294994\
353390549006900997014573777605805141358798*rr) + 
  Q3*Q6^2*(139638319331175127038521739054502812231632736658212373147842786420\
86830514352100747909224744 + 205949032430281510693320278803672491932178848833\
79103592138606107828269064132959549448808842*rr) + 
  Q0*Q1*Q7*(-1824159855894767757359186404545651241780536699671027633912342724\
97165749608820264068145611328 + 123636600686103757381345029652041954664889943\
089092323819247736285764662832441947955780602606*rr) + 
  Q6*Q7*Q8*(-2724865556414364328355328759350983589660453174020279131415122995\
948667425415781051847758562476 + 18467979360513643330340667118560966081525110\
6650606985488676342630489460856175878637098339162*rr) + 
  Q5*Q7*Q9*(24576648184784185714531257342042755922292359235743000786967266313\
10787832105046277960406610080 + 429668584780944940128609007259930047875243807\
790804646750200503039011237763812827473059345363*rr) + 
  Q5*Q9^2*(-97171805089583715952782291831664189665225742245985577696395888450\
4467219426382781370350878900 + 8900986091451822244793892339277685530029354196\
58911194895844061504646793538378811702317061382*rr) + 
  Q6*Q8*Q9*(32265630040044261743641756637586858974024583511095435260159572598\
33406078732376048441318974012 + 136893347843045394494343636608637986981974886\
1907379738650260111346146532441414500121631751861*rr) + 
  Q4*Q7*Q8*(70450741243154137785251733153808089846197154336898120002846422878\
148881901436398047947210272 + 15215907311053354259253150984411832107343759092\
61123049617404130216649988723832724399551865122*rr) + 
  Q5*Q7*Q8*(-5063393647999461767031020861766132944400264667876201967540002254\
86914770013122272580696830524 + 159192642694834001887668222039705904292724042\
2575689608601936046248228083997138583480377902782*rr) + 
  Q4*Q9^2*(-15038793782709816461638090655466734467812017187710625634222793019\
6422613165051082834859259572 + 1632468926839950749736041349506981457698618256\
932407134399473922434261347059063566766851556404*rr) + 
  Q4*Q7^2*(216072711803445479392537154900608291756544656327030328823929055851\
4689430667882088216903873100 + 1995801256620097256927059179156611353859928310\
183753038349585398312136103388710185210805484489*rr) + 
  Q0^2*Q9*(484953459457526640318883560303455719807422336244370246039393816974\
4441949043040766548674387908 + 3488845871382945410998201997270747681560144879\
171060169300287954023808520800696507288783522998*rr), 
 2816574067243243702324015132611735322582527372093572652491185108300814745142\
352560588593469488*Q0*Q4*Q6 + 
  Q4*Q7^2*(-48088420521292464905557148768744480074235355463088767256590865669\
19132891033658383704188059240 - 316423431411633003986444445394274667339287109\
3810203288962508511637459487554699103727399404385*rr) + 
  Q5*Q7*Q8*(-7677845591690171090806519684850640421515411679241838456951986601\
82572044789886081173466315340 - 268521604968177855622703462006005575410158209\
3413807119259143193676572895583351902377186681366*rr) + 
  Q0^2*Q9*(-90855167156336233640587461473894127938824863232692298464228584347\
92634583052651696105798583932 - 239853238449377876882343878153803529970009046\
6147459640557049104811308942495334225841661565862*rr) + 
  Q4*Q9^2*(-12697547225124092052498724516977503005678980690702129682721066699\
05117873456947264901594088972 - 218368991705796910748860047130367832359192011\
5987422079938628372703871718719966240775674379976*rr) + 
  Q6*Q8*Q9*(-4641868860501000600395165425165361312820424156970652903998915464\
716910134034662397402493058192 - 17375396211833352139239158575691470452970819\
87337910547031553810588084436735745628333095466345*rr) + 
  Q4*Q7*Q8*(-1686302652133217327757257309048678044660393906902340060894079570\
926837035423961391660774235880 - 95837183219860501749425656201075513294002651\
5093669369209060026581922566385471676141745781002*rr) + 
  Q6*Q7*Q8*(32327743047573426538865015566237727770611314905615225104946829157\
90024566114725742256856939316 - 949706522006030013041858661722933037462976895\
969392511025910745868666658797221715088640488778*rr) + 
  Q5*Q9^2*(602533197012496927550702028815549276913929741235929937167069791652\
373998042740575327583059964 - 82600430094219487745154163288301833349252655052\
8908483421043957128093259891266762114902970586*rr) + 
  Q6*Q8^2*(156549687388030665977780660367541666723025109494564575431638045281\
0021495738322898407216271476 - 6630017030719593672488717445084418879190005122\
13624450888051470943215485655958406098115379776*rr) + 
  Q0*Q1*Q7*(21120985236120338012768404998026124619702503508835834167596360105\
4178255635046659892796324600 - 2328784205679007162482679674174301459993055815\
09655432864025347664210251327406304307205525990*rr) + 
  Q4*Q8*Q9*(12116224162188765230016226087077865524265925100298800307874761979\
16196334309521822743593601744 - 230214165881452456282973400283415283900280077\
898178089127243307286648234419644753127719511315*rr) + 
  Q2*Q4^2*(-82447171920356341133580678332003834074890329481201187843396229329\
38021517886111575637326608 - 149197482101879392564491203098534528728785149772\
70263701198795058714574575988154291850693118*rr) + 
  Q3*Q6^2*(390798259781152413915251303188813317630950138491709680684785839712\
724171676327096966244048 - 11543808224771013088672414307466899708912166705941\
046288025614331586057535991261474494894378*rr) + 
  Q2^2*Q9*(-10483016105910195922938300817118040266783682593891630915055040565\
89378721960659477820630562 - 224601006418250393269911806107445265904048895170\
7866482749588751155235675142315017988432188*rr) + 
  Q2*Q3*Q7*(31794475824459675008292784251200623865097389955375293839685291567\
4025253278823610840388056 - 1286448479567026046619703837232646918496014980383\
692431392839467267213972360411459300922552*rr) + 
  Q3^2*Q7*(-10523312432619446095389579082600277444747728776758714132037989958\
38416170724323959295374094 - 111295544218505301542089609041520666225688229609\
9475332243851007584727106783567985427756618*rr) + 
  Q3^2*Q8*(919796621443289448893961006480569118507049021940870614619136971760\
171386832629884038722022 - 16555069167971048028220626905604669601976743307853\
4962981754823845063330983030776682571902*rr) + 
  Q2*Q3*Q9*(24260041075044760774528742019837293034496596978002302014623199468\
29266540923378270922211988 - 951499605952147320876219433022854111021397216322\
74162137137209285669820819427096495668504*rr) + 
  Q2*Q3*Q8*(-2640553157536734872406836492453762438582796306736133804495603105\
584044129099049653450978072 - 28647829533788357217839977975730524909364571963\
456289875113163164561058651025603430737068*rr) + 
  Q2^2*Q7*(163344437913759314072784160379239725767282604176223527427981374797\
943132150881688344490154 + 11772585478622816420570827474621021987961798126845\
61297732852639421413067240566363618200860*rr) + 
  Q3^2*Q9*(677543377913833603804010320234092380224503622306267172956448190740\
502299510454307636055334 + 13292221970390258483398850439623032196645476600483\
62753723933754663236081691979993758428354*rr) + 
  Q2^2*Q8*(-72568386034866570102902108311751972049394493880611778247631463566\
3950954707587823031011606 + 1953026521305184083561565955241394927738824928996\
698155174698280966285155652302270375997532*rr) + 
  Q3*Q5^2*(435125086417654717828168745901776566476817623682579614580077462450\
6758686575216024590770524 + 2287070230202799848389893137548362865872506995204\
290404311642799155745529752309748822196014*rr) + 
  Q3*Q4*Q6*(40064482647741950533254545673539775665644497334598525582302634982\
308647393554666437275909116 + 10856886025244412638069338683395738229479336186\
409638869452261377140416221239256688137724966*rr) + 
  Q3*Q4^2*(855280881069389015472544768317552264415216618237099809276819989617\
8086485305978506577620448 + 1144106693168031628375725812601096107050439336463\
4840338223224026914186400285273683520446818*rr) + 
  Q2*Q4*Q5*(54328820329838226326904892361269791918746749391227827721937689717\
293843596614749058376854908 + 12332193906788076543177738028594583618515088362\
718829940345292642422179979403530685549450046*rr) + 
  Q2*Q5*Q6*(17696916788179996753047768545067749798802758571081645009190075734\
02738786116496381160608100 + 133657205652076507095872073599339794944152605422\
77708012624233574195021777864995656927929142*rr) + 
  Q2*Q5^2*(-78047137448491010594493395628838912686904070830709719971845498365\
09059250771107447651351132 + 137458949223829961563338590924703015150987228569\
95533960611576305787814699524087502702212070*rr) + 
  Q3*Q4*Q5*(90199763679334965671135513319683120030661410332726681016766786306\
16923146641803478677293844 + 148266096277728034297466999170178975191625027475\
97164423453253712590168089227549678653470174*rr) + 
  Q2*Q6^2*(-14744761711469060023925264253069923113215144068553038388169619498\
298153438337039946027060688 + 17907644080258153646967026545494873836752738047\
764015284976480976007701121754584665318133458*rr) + 
  Q2*Q4*Q6*(-2094593277590371209227373264739633581912693401450281638993314056\
4874482755388462736344942172 + 2768801496677337183897665390184751676031237158\
7482103174628973398009053012619572790026382038*rr) + 
  Q3*Q5*Q6*(-9437994926877436025226203255156964998500855116203411162862534742\
029767446173286565323760580 + 33821409307206058236907366387301465643617711131\
502642790311543884966912656279812728872494946*rr) + 
  Q5*Q7*Q9*(-2743939166471152897724718014912248680823998242626067243074140858\
528513603055283985717293413220 + 93987834722038817890388517410076502925715517\
277576761508113843189062221677803374055614210753*rr) + 
  Q0*Q1*Q9*(-1856016376446162541544525975198673113143088109415755942188070418\
0122764348309257757598592488 + 1047853860081678359174458014089842319458570143\
69910115118119576550892020576084499080896306610*rr) + 
  Q0*Q1*Q8*(-1616594175603195622077367523480629757619115958433265670669989851\
43717614886884718005028395540 + 141812653650527540481790520211575671457662097\
620775543813188070619199755025707347145036644442*rr) + 
  Q5*Q7^2*(503471445570302711229501268031504537330658343939492617320622541236\
5089088479167722940091887300 + 3273478558042640112506503123699029869382058965\
29394814014051994221068626790475669802857174501*rr) + 
  Q5*Q8^2*(-12925087515947321894664623591814330220079976668435780525765912261\
07564358616634852198762373180 + 710855594601114279052166147004503338554353764\
564620055060431929078928959614241960721088533703*rr) + 
  Q4*Q8^2*(-15196586264651069217987796637759778050178733870334112721453888939\
6134576996438229230977437672 + 9639560657054203754387057315994541740926026178\
76103497093941264554915971689198545633162406911*rr) + 
  Q5*Q8*Q9*(43494932503609896297064491586047766342126887541364129143141298147\
4315441707980268814777796752 + 1076552128366597679898578879410518659930831741\
015759570997126273391518799565905649501329591707*rr) + 
  Q6*Q7*Q9*(-1710655053915806346715761679368451769364503935427198921555712420\
423247885064169134194573499036 + 16364549422306007679908237103202472993959741\
26208467716126510234049306607273696428029586391289*rr) + 
  Q6*Q9^2*(312964769273083128597370460701929116398690972394647845847606086389\
6612190131448159311175465496 + 1839568895145479598949162343883086711189441047\
318554550121718196624604576333426496710508301331*rr) + 
  Q6*Q7^2*(-10306197182068392561439638330595969725357503331358622398812714606\
51295312599938733033329046132 + 237727630358438748693467002843427406519870638\
2846672524309146831778933788026613336588585000868*rr) + 
  Q4*Q7*Q9*(49259062994503607372885518626209198183173694333889814522926499212\
57185721242011233346297634320 + 577512106174823447578054391864107661870056746\
3775447906741671135497712414018197793821560730843*rr), 
 1408287033621621851162007566305867661291263686046786326245592554150407372571\
176280294296734744*Q0*Q5^2 + 
  Q4*Q7^2*(-51989366254593244040809252098220642685912238677393130965469366440\
1452107152092955857439862713 - 8358785755341440209201326805806210061892192474\
08393812029126473166707396730786451433404352695*rr) + 
  Q4*Q8*Q9*(60404797342349155450006866248759842827480382501786779714459481041\
5923174844212978516368945885 - 7842389966130420490237653545721388679601605011\
85353167473179022885540236259566401697360963998*rr) + 
  Q0^2*Q9*(-33107382594917588495255707341681991990229675640283914688060588372\
82092263551398898217920329686 - 643159368783340446563438788172112697189742554\
139668885491454190499545782745315993950990341462*rr) + 
  Q5*Q9^2*(-94711525217480668250921334201637532490291584585140948166351711542\
1322134655471220106392603216 - 4847112730184949866776807622012152253202471080\
03649451555088920778009841401092066801073011619*rr) + 
  Q6*Q8^2*(601666103894191394868232910007920214455910454050034896305695924980\
228095295008413969307834086 - 21714226262396274944389082310545476237028870595\
0643428380620750052572635541556084627939812729*rr) + 
  Q6*Q8*Q9*(-9869906675292789965287168789528268972316984223538188145602043808\
26503578126932560872122254845 - 209737985483451421377066757529974279018646709\
103683774679330538029837292606766544550830466640*rr) + 
  Q5*Q7*Q8*(18854407887677239897827685070487572091778072129626826308779553286\
3384839607927465416092239324 - 2012627094199869375837376294071918787929534504\
06996788616284032728027782034611848173944006824*rr) + 
  Q6*Q7*Q9*(-5016221171414520624299425051447387816800053939893520196099103315\
62429628443563064504743850145 - 145786802478661246553640821641689090095708880\
234989483545890955212473367611059561839419909258*rr) + 
  Q4*Q7*Q8*(31796596426402404950013333476627578511624822023535082598136649250\
572963468681727791176017792 - 66209647085946588840959419385080713019626519827\
407717155908792691581418718559237158911697168*rr) + 
  Q0*Q1*Q7*(64888477973679735748761893876038302934412765920493791111731858085\
093748518961615717893291314 - 21176885964396144064137317785028534468640074277\
787607106418584732752505873001705056164050224*rr) + 
  Q2*Q4^2*(387902955975164811252853889505604041628987265014864168192612611246\
1551636590524357323182130 - 5596538572449486520573998914833850971322310112103\
949356693030967084212919688790537871285468*rr) + 
  Q2*Q5^2*(-76648554706540525851882843449311098313034300286452062637764061373\
91704763592319382446327930 - 459961228766612171918834585166484735759620129220\
7484305140867154009514876340486357109730618*rr) + 
  Q3*Q4*Q6*(85644127388366449884039583677021426537964943614346581645744526400\
59252851549401612747346662 - 329261133216341307719221861867783625083043721748\
0960252720132818231480783993298864450178970*rr) + 
  Q3*Q6^2*(-91893147258190719006938675758949910083725183158286531540861777409\
80227378616708486248000234 - 236094182799995658562744377660383828514181650122\
2421324566648753120109113463428430937537792*rr) + 
  Q3*Q5^2*(-96575463752518057699785465671170346234238976144906955419230960767\
05540985136023355568752642 - 226885304133687967160214385837285459802884650054\
9922566403313338126313357023928409874833390*rr) + 
  Q2^2*Q9*(345169642308252791308365486972497872350659959097829901146255722061\
006791964915395694756072 - 73562581597582822473594064545825635120469987063556\
9626306270798124007506807046593383058599*rr) + 
  Q2*Q3*Q8*(-6177085242947827884454679759036464395563891448190511277815753246\
47650770286189778177481436 - 401319355938276543759177340794159776613766307718\
724278322319520328229444311136930767841136*rr) + 
  Q2*Q3*Q9*(11398841300332967637666511235718867597431096029539047610435601501\
82518395920555612712693840 - 277928822205088696533227935222203012310096615640\
710222060493884266436494897594358896046902*rr) + 
  Q3^2*Q7*(-55926164901809851678864947751300358542095964913173794172655039353\
3169159229326962337286390 - 2639567438900398352667851266657176720282526233055\
37182320602843054238432207174879554505591*rr) + 
  Q3^2*Q8*(133252696263881009442957846991008174882737809566997158748651929778\
462007183780490997475682 - 23030024395817503448444437181475610746524273199693\
737698476097063133174324930868880740261*rr) + 
  Q2^2*Q7*(-24516767993765034305954461876105174323477115934467700122914976998\
7583636828044692991186800 + 2276413072530023152035427265095495701300888712477\
10760522971215113259469181049313469508323*rr) + 
  Q3^2*Q9*(375947675071951937285688574816360666975361914494517021629095151370\
584543911167292017809546 + 32336361566622031127475679120315633534637468334312\
0923160718379024923139138579217793209663*rr) + 
  Q2*Q3*Q7*(-5254106949256524010036453409467624813859057065813984032180113001\
31383212019041847327196248 + 346741512969788299382419212601739503391614870728\
021072012074969878246517974276233038892804*rr) + 
  Q2^2*Q8*(-64612026942666430650662435292404446265225515419662026739172677372\
8306855329833987242151232 + 4224988664526247264557309615818238517144901212636\
20957982479758110739279234889668356639371*rr) + 
  Q3*Q4^2*(564980845597893417430452254106211645833248457697221499774697142000\
9426216949827357525179538 + 1555394193329642515919510491182286911150663235812\
478143428626045586642512630887302927891376*rr) + 
  Q2*Q5*Q6*(66836859463510835608018202309899768461442102387468129332316556938\
5709593606504036078033486 + 1675036934009899022012108265870078494733757414770\
733099143623153775772517191813604255228778*rr) + 
  Q2*Q4*Q6*(-9989793748441745673656622237263279231183385982828695467541138879\
029124010185959225621838282 + 22078398989233856191902435034834351995865064745\
05757664185002533101035854123694450488981086*rr) + 
  Q2*Q6^2*(-68375078352078586254638387464372361096383166367387073232179216724\
60743136661317900519635614 + 357038020862708570988059684042679017459975755279\
4812453827132045606583521237753240886455696*rr) + 
  Q3*Q5*Q6*(28237691420079311517948999529682741120274608409582274672835534948\
97529918492685427529071138 + 415351288642159172496279837395056997275198257919\
5268431973549835523318073689541277585156418*rr) + 
  Q2*Q4*Q5*(69280971545808853664548430377510651604539804189478175044222276419\
64065476384569322474172590 + 488075526211958461682832681055526092839760158533\
0573511426870944405574943669078358357376186*rr) + 
  Q3*Q4*Q5*(-3463623059677519472977981650628219587393693887173870124832466501\
242012371344016661368266578 + 12095736786372772475444829136435074225903577629\
925185398006283327759266636888149703887878450*rr) + 
  Q0*Q1*Q8*(-4791369759783551553816223059227353090871911577468506666235175755\
0485561208089734570694080534 + 1283564812836023143341304378912548018953997357\
5671293153872727368447740758681530101943327034*rr) + 
  Q4*Q9^2*(-55587174840071670454118628099777155108131485205532945590214974658\
0707044024012941441182548670 + 3218161192344471810985047677443870769741697939\
1169086494732575098653100827245074925757349393*rr) + 
  Q0*Q1*Q9*(27336934331646110119758863371958158985589430444662304794744280621\
088986383944133043514366658 + 37391788457707273823136292728524539211353143133\
831557019425229066330395111106121287509581832*rr) + 
  Q5*Q8*Q9*(71648197529840763556041001835343226140156321567540255174900071407\
1691267488222264634462054771 + 5171727500083579438176461112416063423345022273\
3695504699533720301579923825874553808084850010*rr) + 
  Q5*Q7^2*(566232322484616602377112145418815047245640801735716826766622037073\
070172791806952483964521509 + 80920534830046579229355093461323158597088510974\
446702802507399314990987919807515534089196889*rr) + 
  Q5*Q8^2*(194451586187666928463977570094036099121723061600884914143043733566\
250897550906093312459432889 + 12333786069486998368889544358877599086341679512\
4676654734817361899817041479692224176842757773*rr) + 
  Q5*Q7*Q9*(-6035740076539406197189283653470615415853917339650141479862137366\
72271449080579581430356220813 + 154176809904476320325172441335997265747430526\
697011238628375135027643421248953575322129593036*rr) + 
  Q4*Q8^2*(-12175912157598845776776014307314091058969723391980461258035670046\
2474216874116295201105510655 + 1663601644745756292276361967136863718301565091\
19750245761842503265630894802771141146737873971*rr) + 
  Q6*Q7^2*(-64050273762480614161177803177608793456595130228390202879004330404\
6301970263560424449635995668 + 2591006347422017308881857640043542981529285811\
37298604828261806943297827661010210335015535975*rr) + 
  Q6*Q9^2*(212802143280730467897781496791928019341165432101482789762845737650\
764086123342607223617747177 + 28691073133957754847325622154391862402186481110\
7690745562749977865262350624758200619006111799*rr) + 
  Q6*Q7*Q8*(92402822439586723379202415613543746606491603484664729231670288230\
0992559159666041588835839204 + 3958668265890811971396215351895883266556466546\
73517446222331164133248122663465621524434907364*rr) + 
  Q4*Q7*Q9*(10453931876786123085789672470374259698719510283618200504502229699\
98416358896534128080462122173 + 151705137679855131126987181604022002169415489\
3055061955890223186003508061474542167178605088848*rr), 
 1408287033621621851162007566305867661291263686046786326245592554150407372571\
176280294296734744*Q0*Q5*Q6 + 
  Q6*Q7*Q9*(-4597338658057420917817458079998663169313914032905533108103224111\
58634527628587785376170461622 - 966050867154418981390575624147011386796765302\
408666271595864230623800018456411556358729810669*rr) + 
  Q5*Q8^2*(-48394232874183023737608281137647881448703650156755145765220994816\
3753688006382321430701803656 - 5688435381974665975942606158549079737965456347\
80492701591148413155251314816681500855003050748*rr) + 
  Q6*Q7^2*(-77221829706117833025754697181421123257760815832429220377710860836\
9792907843026132916913971574 - 4713089510559512331141086004875112057325970600\
58568045759688889127483741930961109840269042247*rr) + 
  Q4*Q7*Q9*(-2114832646643255885525885538053502375205831203649807588871091831\
809030582798980550682061828882 - 42950381145941466755089502165102767123486788\
4485040802558818613589494087116894348931129688455*rr) + 
  Q4*Q7*Q8*(53791544279558677415945036273629225346961455612817241620602567653\
3905004080764821171787500606 - 3588423588660968172862176927392820535832902324\
21210837427749808723951385207445371524710821052*rr) + 
  Q5*Q7*Q9*(-3123264245122174646681873836904085054986570344632571661974375573\
26010939833466859196008260978 - 169212724350846830118599961254566382866355619\
782500469409188223387652684122060777097925887247*rr) + 
  Q6*Q9^2*(-87757139092965047432092767281600443317642809850761467480046121438\
1925534980399187338233632824 - 1582996183701540208084959844563737335165994756\
21603931532084709401476411950694547073902107476*rr) + 
  Q0^2*Q9*(427647612907768160856299708159633840822424624782753960746183537174\
004276460319575445018761780 - 92953872262595274497192786710709811468728347362\
980354290802508003421712676760792683387015402*rr) + 
  Q4*Q7^2*(133847174203264441776861379637552539265472699558215949691997491071\
7011996161820077189907256554 - 9024062997149468653451813044461803278483059958\
4564231383971100440053756280251787039830489772*rr) + 
  Q0*Q1*Q8*(-3752115646294252683471714697982526276932911556714041372721696367\
4998999191338628097508025340 - 5295585015772248685722786580149976526494399709\
2646902621103188902761179431772023010069155150*rr) + 
  Q4*Q8^2*(-77660029798558564232314948192560043261832003970775799353851093779\
0947238582599647687202706804 - 1631733547517015819282792784110129512026849664\
8971361178475529446676452332805829846470296660*rr) + 
  Q0*Q1*Q9*(-7303510134829458441062574176294065126837600739677917847000089687\
037212994181223210760890000 - 13578914051036084088504119096115464624188645143\
685158129999978008587150756095686677665384666*rr) + 
  Q3*Q5*Q6*(-1451958540730471584692126719025256586553118346761807115066832060\
4676950989760178013614803780 - 1085571483434936352155198298448855632008230909\
9867898026749799440135448681943280605375682234*rr) + 
  Q2*Q6^2*(-29301656162395990219821267006614492133009620165521964578670680616\
68144129162967497548833568 - 879108965778153938051836399774554523905621962249\
8249599025801995568661511785879186397796530*rr) + 
  Q2*Q4*Q6*(55159546661173806299643017677336944583679228730403678874208150544\
3266144935134620684125196 - 6143831260994686974653564216802525789483359622891\
466497871346546584121821553668654835578302*rr) + 
  Q2*Q5^2*(509811359917182952316981909426641522167569788779708697878185790405\
4376371868189575732141308 - 5307605055055046242689136129736132265051892182490\
890839948456415396714553088038760334680526*rr) + 
  Q3*Q6^2*(232081528308260808109136684995184447312921142381029549341937552231\
5627430931834219357548952 - 3160500948315702319372061615880477016320253231124\
900072832507944255335708644937842657036654*rr) + 
  Q3*Q4*Q5*(-1332731911083600332749113671230493814030160436375626715560074717\
248355429598574916263288772 - 27003122257679465400258104581651040560311809541\
35503132088332691236548853546862475742071810*rr) + 
  Q2^2*Q8*(-41670051617927530829188838695562911794984817274513510557060964011\
3238434724580488532305166 - 6195654796559556095499470690384632819574943550465\
16796385527970387922977430185459143170064*rr) + 
  Q2*Q3*Q8*(98061515663623960032108448854877501515206391605034067376882728950\
5884001298142822478093256 - 5483500625514428605993454791896363248569727791911\
67159501062355596496275396088800161757288*rr) + 
  Q2^2*Q7*(-45526388057092306035968787601794201720485419135302599142383899554\
5451549759604238314699038 - 2843249258946746227769489431670030926163121013946\
14023616746000505761572570380290905684784*rr) + 
  Q3*Q4^2*(-10260233062679142651948806384208068642672524287474539146863847994\
301676349368989680838629928 - 20837265835819757239698729488424762231722366094\
6028276596419315886122735679630719188139010*rr) + 
  Q3^2*Q9*(-85569280270153377585456288890924930535251394341868671538676121395\
1342503432186429638193386 - 1322328014719584203106798146179186719669565871391\
90634989706329261931401104316990758219700*rr) + 
  Q3^2*Q7*(845382233403882008823104797601595831338374262284030702155130389566\
777288633535375404523582 - 68747117992229163239383767498482065985629087931589\
625311044258656407646670927856563110644*rr) + 
  Q2*Q3*Q7*(36136444040739413026811181656824395607168681646068613846992647899\
8442564648376281341042776 + 1405087051382880084216696186284417385427714843534\
07395153144139339065478038919814971017008*rr) + 
  Q2*Q5*Q6*(-6044238853554541094168129180070529929522377658313351712408537132\
873734186062012714475216740 + 22108622095115410539894616220292500283607263736\
3523030703981334479327011039437745188654734*rr) + 
  Q3^2*Q8*(-21638046713461381975859460241357585215172566527585101301465939769\
5081659405680889730268810 + 2415779697503423941923209217548332323102640058194\
43503780483490892898762841612198901802968*rr) + 
  Q2^2*Q9*(960345323488746115569240444929582940419670255349293891874724638194\
834435482836344732788598 + 39660812392330237725771753771101231167261443685174\
7718268185091256615115495774748786437768*rr) + 
  Q2*Q3*Q9*(-7624790364492519359113629202139970481687136553706566500097338666\
31167530009075339640163708 + 660858762991268895436642776762688258039892743917\
638364911877170755514574326455423849210356*rr) + 
  Q3*Q5^2*(237722418154028155176604659276649511240120157047082444767613090367\
1309505808643845531595796 + 2515462912639418792011391380734461832897595725787\
490618647689073684286800452368260461680874*rr) + 
  Q2*Q4*Q5*(-1300350838044220733557944135929020736556098028007658878740710755\
8180257858875692602400108372 + 5029481688251470075352850626163472730075296928\
266085742709113910087171190051624543241264114*rr) + 
  Q3*Q4*Q6*(-8371145101478629341742479319231805782283440021966717440653506666\
045407075910537007829291684 + 53862973004328003011085470397751593142826526012\
00094183662350554417273789896063490644481374*rr) + 
  Q2*Q4^2*(529498941214996143866166703549629919704632384742363774708105314893\
6799799313461179110942800 + 6809224154405295031585044740707344017791908582800\
939612454158861838920577230911941201281250*rr) + 
  Q0*Q1*Q7*(40957020430927857538625247949204617995296296622395499757908979239\
050159061518898470223939728 + 67613971413612926543295532187845479113831227269\
850770080330772500892356488545112937271045438*rr) + 
  Q5*Q8*Q9*(40090392922709039922721696216367526940888952336484154734326862684\
0217889097248162771409138348 + 9318074745721547205373736018258704831141618200\
8375799351196574070530990171106902860449777369*rr) + 
  Q5*Q9^2*(254246613128907040564383349859166427203571814255297246128079034868\
919822111668693203409871384 + 10975856322840178506569308644367895365515626099\
6392705115312183175923676393237772974100389319*rr) + 
  Q4*Q9^2*(115068852518301718174272197673893079496802865586712269899442467509\
3915550195377842026765110576 + 1782830926940863503015714642555695003322217056\
15412163866071280555448305751734173986115764773*rr) + 
  Q6*Q8*Q9*(12740369520444822228116023360933617107287467310201504418309323201\
76147520902031217376196075192 + 189016643037803840165334029578969921551611225\
855688708689001539417120127569624550005457593187*rr) + 
  Q5*Q7*Q8*(11505682005742170409982612296397349574555378861008396861450944749\
59772656910044976183536186646 + 346343654425602427152944356324490928059132864\
382611673192728650176476407276801596146424615878*rr) + 
  Q4*Q8*Q9*(24081469155178856043445694536446409713262002452645522583271131767\
3071361193597823179660657444 + 4490729328314623880583537724153081966791074163\
83196092168815012369725398006030172022798477635*rr) + 
  Q6*Q8^2*(-65386513436514975419241494187848631317063947597458657071673454472\
244274162596938214973505348 + 47049272884057256868224900278666252889994083646\
3050551769276622001249511620304202834584330603*rr) + 
  Q5*Q7^2*(-87609303412199813497244848328122619708054480751782082749908168070\
7345154087332635476641614958 + 4802060708850413662548114713762641874270736260\
73928346039320102776672663364212766123502128920*rr) + 
  Q6*Q7*Q8*(90586898399669225785106427360715630546523968626027904167855094506\
829499092555995602778433978 + 53883232501672482186811717938495822952705278465\
8702507342616850024054666532487620694750102038*rr), 
 1408287033621621851162007566305867661291263686046786326245592554150407372571\
176280294296734744*Q0*Q6^2 + Q6*Q7*Q8*(42198268366701091726337332061534750247\
55091888686958697313279654571193131993142927893001514330 - 
    1748323148680407830703527534880942998472937461809206783400787039944270585\
708834555749883133064*rr) + Q5*Q7^2*(2984084662594933281951051134252786489833\
868308575157686378117809971798867449147305489376982632 - 
    1273515187512881774094975466827580133988627664930836550382047951241216968\
311780433015744805199*rr) + 
  Q6*Q8^2*(-42194641770636141369133819667245758850426550950669103058484651168\
9923572427513493423103834888 - 1177422572814075328127884726588566355452239202\
362188070941021798572550481670321324571463823001*rr) + 
  Q4*Q7^2*(-40520203221404025498324834038806304958539870995241603674234239237\
94153700905684295645313614784 - 110456428376810581712946414573590492340063908\
5812425145725204656696571840646094507785771135321*rr) + 
  Q4*Q9^2*(-19436907635614626905787433750730756854949998661756810027135818781\
32851809798439118776028405372 - 826828781545032992741636489082833708634986488\
917482463193536538360681277474063340011504758439*rr) + 
  Q4*Q8*Q9*(84311244601800900615996450457581156708745413965605719358328704146\
6701671564097153722764026286 - 6872834420498592511995742136134649854827126765\
87027454895656284294623561020536639944896019556*rr) + 
  Q5*Q9^2*(-21569746853947489262756244800214046744007100096541510698647648109\
7821826514715416071973129608 - 6510864696348321110507551889893804269196258942\
63325190280011652639597958237196423111011258759*rr) + 
  Q0*Q1*Q7*(35718218387823816829892773720193624225303437854339431652884864790\
013321659339395846556658092 - 16181451052945290995196788582160345467278116767\
7989737919528651891748337490463372358009215192*rr) + 
  Q5*Q7*Q8*(-6608221996696461203253033379484855316243334546827708945974471829\
20285450072806976627461426490 - 117250658053348870118517000609268272170919013\
819896282501726624742587903142172094817119196084*rr) + 
  Q3*Q6^2*(-15349924366714007146670814688841800730570396861683379078920004872\
325047837770592498071471660 - 13506016383235774741793593003655413881887978851\
697629897844177886867452242551683650903311564*rr) + 
  Q2*Q4^2*(-90834335547439822914815563100822768379133131343718151924965681782\
01143662640358029419243252 - 130356860786312938870273809090990439782221794980\
43572937013784900526883425649562839712378768*rr) + 
  Q2^2*Q9*(-19030811413464638836153960806499558357953209568765553856404880349\
05044809390133762696368696 - 128028567480735184659999302109567619564678225410\
3259085297154319263909742551090667525395042*rr) + 
  Q2*Q3*Q9*(80833636189594294076694015079753091264495867997038326685431776705\
4377595908930696211039200 - 6797457275855975800399911411488306944643247283912\
31019476123884629395503264502339263129296*rr) + 
  Q3^2*Q7*(-78843599969220195606501233534513016357724963233688773682234217381\
6922482854740157031232552 - 3318463044210247826863825249874502767216956528560\
41533773913357293897413555764682274320232*rr) + 
  Q2*Q3*Q7*(25498677344290852329154425707928840993651924028216566991074369133\
1384795033951056937782968 - 1748277668211882245517502665688009757907576377990\
97600146295128691841563427685482099984512*rr) + 
  Q3^2*Q8*(566451923001406105015163809814518373495564973120764407743699036363\
916201124009223581090292 - 93953820955329307759148436000458942862878179451192\
981668292757827530477467982894888880604*rr) + 
  Q2*Q3*Q8*(-9366416006538195755327849326976245018332495544485279398134582164\
35497459029467566018610760 - 220759340676136708942593415084988495479130592527\
33549587727949555266680662275568176224020*rr) + 
  Q3^2*Q9*(609516749568988185273639472360301371220304184883298244694114583619\
505451657541569616522788 + 57190837368357337301627257415295998494329743152070\
8094264752669881421881773476490616484008*rr) + 
  Q2^2*Q7*(476525159205076078638578585506123445885740563980007071024628657379\
981014357958319758315848 + 58532753860859342419496147482656471365552904812879\
0740184476563528823320630206236129234122*rr) + 
  Q2^2*Q8*(655403828411815319540546238046783211902929883143070812946217249144\
566769581296754503780456 + 14321186612536214598530929808554690373806533569725\
17880210141978320360140957699838485648538*rr) + 
  Q3*Q4*Q6*(26091037113159748167344882794993999441273954464184740610823892536\
096487859953825500929590660 + 18127851409796447628378449648505935977791978721\
18473662036849876208551008120292764625347932*rr) + 
  Q2*Q4*Q5*(37445880289885308295314180650913417792101806878849089605797632025\
612672060061302796160860716 + 40023432089311732737236437515087592372391293874\
92723464125085981618824998131925040293980744*rr) + 
  Q2*Q5*Q6*(-2357405932566712252529114728609232772197700124274276498329313496\
813439528461994309139216580 + 47805530729802454604093240617203852623284087769\
55674191852174326323767439015634587330041308*rr) + 
  Q3*Q4^2*(594579235829968339398049601626619309045987435266479627597166295463\
6850618416789114213448164 + 5051574004499711104820111403044902560820589743104\
421178682807610923099768107196756076620732*rr) + 
  Q3*Q5^2*(103108819283909856158617149701276454958239330286801628113085065947\
3672862267213399663107108 + 5170797882333857156527868877665478109236386495496\
504879721727079494755698789423322253117136*rr) + 
  Q2*Q6^2*(559840102422950975355330395460623370344398261240345214189558396804\
1561573299013044262439476 + 1046947717123594010085630507543571790721440173642\
8253952286615286818861359120920309921709892*rr) + 
  Q3*Q4*Q5*(90739175806837486808052325391081614814934466229130724538193289898\
58721711580895487769198484 + 137502713259583382654738994176272878188022029111\
25057205571777718373078273832356636351268508*rr) + 
  Q3*Q5*Q6*(10856114921872979239972411761641521983903577162387984207660728167\
476684759329924308517723204 + 14273969863036504261002144053574668916519387713\
456333232790150145919772680855115357363709856*rr) + 
  Q2*Q5^2*(125522006163829983679228442467533919720084925448704063120120296079\
0463390461321660975304012 + 1465312723338487179166754863187990988988941870622\
6739275867553317390542336159749204139450816*rr) + 
  Q2*Q4*Q6*(-1084549619816566606535991078415736213906160180370781260965597010\
1199284467954789798815950676 + 3272172363289240417197373718373061420556859313\
1350117601982200542805685857454261665280557904*rr) + 
  Q6*Q7*Q9*(-1657760876181133034324924310864810055521673669917724572216063318\
130211722503394890220870271164 + 39000089169928112968193755080774243606856311\
248074683193181186907805333543493216057668010320*rr) + 
  Q0*Q1*Q9*(62706977281966581473051215208533288588615159274127867002648580045\
616624957313238132095485524 + 90082699315312750078677445364555458588166000766\
028884186864119548735953177448766250278184600*rr) + 
  Q0*Q1*Q8*(-3659286259169272741005519809422667917778406961638842631510303846\
7881095762735570522860540476 + 1148796320516569057295897219575256637236378266\
84656749817861316714691864563923898119373589880*rr) + 
  Q4*Q7*Q8*(11672293681559961365191447863443897914155513870566264380411691257\
0764950865158883627500734234 + 2361310788813510020662970206861832260169197207\
51105730618325829480601557345573074486317715014*rr) + 
  Q5*Q8^2*(-88369755707979244017468008598818885228585313321848449363446097484\
9859708086178425367864223958 + 2522801634617768475130589012423336029003557007\
82631785168940282768267998566190938352923814195*rr) + 
  Q0^2*Q9*(-98393329857156733107581514838276921185657220237116510605049194182\
95418571990523755161749521940 + 305189939532478401532844757231421075484809660\
316558900856704267425787044179880806778055772756*rr) + 
  Q4*Q8^2*(-24568530375025792314444569786859200453127718499289660605168011387\
8048625908925345557513797750 + 3160135555977328678476422723905983635859367123\
58699689353632294001445635329818385505163715183*rr) + 
  Q5*Q7*Q9*(-2033114323418375145928194456542277379222980934770837216359876651\
901642845633252884909159111372 + 43518792056342028497443354128179006785832785\
2920405746633662897482892229421415637431571210702*rr) + 
  Q6*Q9^2*(405992202724486480142997632134209096627906591659093602785366365140\
7626705736735760332431192370 + 5321238387927446078779495402741296148935276448\
67386037271566783785514908846205984268875895379*rr) + 
  Q5*Q8*Q9*(13895698780937339603277631693177377535755061785417364414264166646\
63402051058755767870026568514 + 702130651138334942899480639017721249149296668\
597409631518543203112155705589448745058672933772*rr) + 
  Q6*Q8*Q9*(-3564680526905923189111920374422469446197878151321535971595471256\
505027607895969757141493960974 + 13131827718026795417250967493343114331078461\
12537577325088855584215737366072110015185256448210*rr) + 
  Q6*Q7^2*(-13667597521345193286334867354576560428162097690575472660500817318\
49632890556663697832472788346 + 154717831225591887635285051172312652562996091\
3599417309101935443600701696704300326305254235257*rr) + 
  Q4*Q7*Q9*(58490453414649968157408577551336563929293214748053973561256560861\
08208231039038116613841367092 + 231721618490873097659671632671797414610487108\
2761274684276741324666930724046551846024051904540*rr), 
 1127520534139447017073523304076938118767318991114049123220997266260769368295\
6390348*Q1^2*Q9 + Q4*Q7*Q9*(-152451663032880385008173160745160322640526138084\
268642561724415245332546793576265119051 - 79711742901029011393679255489310821\
895911606643939148935246204168977987023001654354882*rr) + 
  Q5*Q7*Q9*(-3804061020517564356538971344665328528506197671830033820500878490\
898673272539329747625 - 71389067019811390120368269910116530349021289324500033\
233679319894180382230398823328292*rr) + 
  Q6*Q7^2*(501741965638919557907721075335103075541023971302870177650033171502\
92966417249431730432 - 634487880777850945922156123178498461058806300214084374\
69137694670342036330535599656154*rr) + 
  Q0^2*Q9*(318854331774397067501200953622451814956426955529008983290059306015\
880859349117296642574 - 56253244581680268587270398966512978703714799511636478\
495385856033778851854228927191158*rr) + 
  Q5*Q8^2*(-76407707157309720067165026711533403926263493327196745197512891818\
19613305209692713987 - 333977982513964742661445316889375040127532707133947467\
03331037437007597196700459763472*rr) + 
  Q4*Q8^2*(166066799289214977203515585865585990550436845308848518504144365945\
965588620409426585 - 24005469290011703619065362857805430829193528685617107253\
490332935891691763479824198250*rr) + 
  Q6*Q9^2*(-79629945169729929725560432878746009532537696712739356815925764847\
695301219973979731071 - 23558781740939532218573016430859184913237040268667829\
120278629450565987076082172754150*rr) + 
  Q6*Q8*Q9*(70242443407820457608526062768954503844413950968174076924711753228\
483062920512920746233 - 10689103828401886190113757520376442447949635458701802\
548381574370116519862221547811684*rr) + 
  Q0*Q1*Q8*(28493718485033045631138232999317890244901505837850107704943274515\
66676643713568179702 - 319941730161835209889804960410708328062118015308550553\
2383619325904318822189388831314*rr) + 
  Q5*Q7*Q8*(66744756154306945660039463305098659501437943892272271346821711391\
303462841872217487514 - 27821361179381698608004055649584181511786463292093473\
31609706832862596633962953902464*rr) + 
  Q0*Q1*Q9*(-3967874310009037147426236346316681309197662157456188835225983035\
847181594959405512010 - 14436487442721671511181629952336147878272025603831133\
78491822172704058629154227401964*rr) + 
  Q2*Q4*Q5*(-1152576494555772183925916772645897303102895379430492371767357264\
730928932808321471870 - 73394996099884393788841808432243946272064588709881941\
8977770249604154158300908618706*rr) + 
  Q3*Q4*Q5*(-1126395990780140027393956449192754238040291521175090586864177690\
932754733426817879942 - 58833031908381639234498294086315659472523993075272293\
6351175375748517635282503093934*rr) + 
  Q2*Q4*Q6*(44174388877548803319394430075383986032055692018829291585296402581\
0995320837990132826 - 5119429996905873817399982344160909336904875055623449022\
34482157626207811919063605438*rr) + Q2*Q6^2*(34309280622699034935227623138023\
3010737559345974929996494114055230728825161513019750 - 
    4779068187843336129305216478027134587373142359676841535888398273997754149\
33854973640*rr) + Q2*Q5*Q6*(7644672008758387068709003383472616651004571551168\
2400267081133774694535917206374690 - 2854844500229167554112687438206970159173\
87195982593067515146975064968541042067549518*rr) + 
  Q3*Q5^2*(160169054303119754883067539665404330457109100412204046712012821035\
471466964916793378 - 23855457296166754706414634811662589680927373166620525735\
4500368817427738553801675882*rr) + Q2^2*Q8*(104210062637786187871899889520028\
65193768765373389117748513717572642121374924774144 - 
    4456110971216407685992960941871128718264012256270484353720846496098547287\
2497696735*rr) + Q2^2*Q7*(-88713607482619397200171265566526573548743736850043\
29512657712682950105780512161192 - 353230455836482186838444154015897979442427\
02290254130318265606570225848922681013855*rr) + 
  Q2*Q3*Q7*(-1662970516445930159420368959454559955710075567811113512476533825\
7128742024066982512 - 2958315265506392468344605222474509312711600271390317099\
6264636191472640911718207516*rr) + 
  Q1^2*Q7*(-30914072471420531375395703750863208640180730065440030796188858247\
42887101508481900 - 118710038290254840481519502403314721178294003451289718257\
36521567012686469792570496*rr) + Q3^2*Q7*(39168925074641635032054633519341367\
316323113596359346864513402060213659118641812226 - 
    9200996199325678326707633535316685053074754888055317400299183421681553932\
975021907*rr) + Q3^2*Q9*(-402167271266285998270046644720996574469164834639711\
82326910996883966986280320498786 - 384143558659486218656239646218502086135386\
8515422657422621733906513191850391912449*rr) + 
  Q2*Q3*Q8*(57979334879932663882699118448258121400089029294017908296022521296\
387148835541778732 + 44270403015770894559492533245963177238822236801859320835\
02435861233155916874998540*rr) + 
  Q3^2*Q8*(-15454717177891338399136366066411568470549918511623661734159259258\
393470993384679010 + 95404871342201223306594470195322899003829243746413922295\
66559798316028332635682199*rr) + Q1^2*Q8*(11814796424531992172923958051693539\
011210889926828171769743450915653724886128779916 + 
    1966135009182345795475166758554900069515494432161985958637611384536476196\
5593944884*rr) + Q2*Q3*Q9*(-4882020639389004114780281311272076881348613871899\
8390767642645947587396761968264920 + 3278164212583260778543658517503698877129\
9004089319258124862967553683604088357287482*rr) + 
  Q3*Q6^2*(806238842200372800391979372020270958212747778566102226496825415898\
760482150256053442 + 32971895955333124422686246490257448430835441005048970781\
920781644286389150430665016*rr) + 
  Q3*Q4^2*(-48985375681784573628870228123815143617260246154296259389345290132\
0320278278695001866 + 4355701107541996667046884167332005448718587478836033526\
3267055831304411771478825392*rr) + Q2^2*Q9*(385606717998681418659377053227517\
72036595507507249185227796664225031242380193850816 + 
    4536854305433667794195828614685170782027047031805596623344824015152425641\
7050763959*rr) + Q2*Q5^2*(750067643897544169246360202079928298554019463441894\
873734506673446532650835554845162 + 99049226139273699160676651761907984514790\
417121598688028989833773720450495325849258*rr) + 
  Q2*Q4^2*(-14296028178653592195709091236770533968901687306308906075576623294\
0357205283367461106 + 1867873208072201105157095918503738018897442553992396560\
27428982096383311413095096408*rr) + 
  Q3*Q5*Q6*(-4049218874747203533012202289296419207400428225338728264257623713\
00056668098180424034 + 205438814896233828546296522047832410337502815577003029\
006955418187271980863135345086*rr) + 
  Q3*Q4*Q6*(84324584556851180639471574195414211078184258175459750490573759142\
004814232346440226 + 48414576990359957970710596998632934708524138176122245689\
9548461393381885934895664094*rr) + Q5*Q9^2*(394282967834955234217150933546796\
17237821252940114232426613128715546626594368799225114 + 
    1427514005074798237391562841294183102070374970124572736201089962854992360\
348612643676*rr) + Q0*Q1*Q7*(-54221465951221670909113316438548143031289884707\
76771745254710706052211907496961397794 + 502925207516224629026895275686807685\
7901117437652960076157162098118035465333399999892*rr) + 
  Q6*Q7*Q8*(-1252113081168887930026785018645536344825429763431785023603706178\
67037729206491788652286 + 567937747717492105801562628290184982890577402362188\
8479299422605161633051994303911912*rr) + 
  Q6*Q7*Q9*(99672749777759501595161312205502286763784481205560413394934898677\
195454485185264867543 + 78973437794335891041473216456803766789797100632468253\
02661389525494885314476299037432*rr) + 
  Q5*Q7^2*(-12170886823676112355836028093181058775828856744762742100302963561\
4165104121178135574597 + 1174230646401535841146538416343936183280037628330178\
3282272934726775349287184178136782*rr) + 
  Q4*Q9^2*(-13653537149421893639195211802065199024060364895425707797696306195\
84482283167092965040 + 127436238653976572227783507744909617252122793283262846\
68812924879443481031461935726632*rr) + 
  Q4*Q7*Q8*(35631244019714844221100466813150563018279500494648813165656004501\
638020572439160626362 + 18278769860079237140841260801461556004605300149580801\
185829838229644076217052791792666*rr) + 
  Q6*Q8^2*(-49286277677517205005455489043581796148906603529008090733358190683\
623844752923979325092 + 31266469925766564357924585355029048558016843917219874\
911991610441450717641154829154964*rr) + 
  Q4*Q8*Q9*(-5921455590072356077980925386129931776914619399906762798337660573\
277122899623714262957 + 44650588960060288685345931690119093947254718146541098\
004746656258978747048194440518304*rr) + 
  Q4*Q7^2*(113852934688883661650922071561362642349402659173017079459110071814\
486602513732638779097 + 48815197154405303357231061405499466389664349543669969\
148532195634306766973715527696664*rr) + 
  Q5*Q8*Q9*(-6868383481438197366441024204276702995237555152941174692082320227\
7769181016144514997863 + 8141002705882306800943502706858114258530025465437499\
7769649958589062237242917120717640*rr), 
 1789341363236606320970544688256918034619764132647015478518126819165025610534\
9808738796*Q1*Q2*Q7 + Q5*Q8*Q9*(-60669463161805893933456672289368347790941329\
59425211063830226805195381302017639579572302 - 150306738094869309945123273296\
28316387331720859972146637536399143301838532576240719347205*rr) + 
  Q5*Q7^2*(127411388442895812816473091186480398041022675300199965534049959401\
14093382720234174084752 - 774692033761220131487095566678283250097467766674241\
5199385050036264972305312915410352625*rr) + 
  Q4*Q7*Q8*(67942299592420804325888930800346437954602990542401283571666343076\
19819734104281852410704 - 773004549127891320936686237584132425600177329307458\
1613146065371543888830716302574622328*rr) + 
  Q4*Q7*Q9*(37150399544949239039058507501490134491238837955601396289551487512\
01170271215719867807460 - 732159257078758007226712244582433650997271826104392\
5073034153231015918641099922928256989*rr) + 
  Q4*Q8^2*(-34702504776488300729025895564568082677148974710145727775699066484\
25074316123102429627734 - 595487723423138145872967799442301234824409256596040\
0153779765069208401628283386764110707*rr) + 
  Q5*Q8^2*(122635250563063940452557949557434920362071060945179207134686254284\
87147836004397935970504 - 465508876547149914182187221303272796976255526839355\
8449498830099291659991776202512604615*rr) + 
  Q6*Q7^2*(-82785985543085953521902829428713264551662157697410372394746585420\
3136402600848127613424 - 3304874140647848910136747906685069008752857485367262\
907192658800661856948748259217513810*rr) + 
  Q6*Q8^2*(712015182254911676267335288569067315853928108188564059122189655581\
6660927116552095506178 - 1120396296875426409676526908724801633592493132874831\
249798993946124758673944376400391910*rr) + 
  Q0*Q1*Q9*(-4230013653326613143510154335653583161210360220695778196020536544\
6015733607008005704956 - 9411863653124181306389636905858598799872071437079395\
19422068924756553732987989923585062*rr) + 
  Q0*Q1*Q7*(-4191315413166164298066772949334552613625840300694575949974157399\
01074734832406603642020 - 377117818606507414015217614822064388950822124531935\
983187851843187202014224470391427238*rr) + 
  Q0*Q1*Q8*(60586960491682003776985042425029740549371775210714595959269118662\
1263765336359842067136 - 3044318327067135897105687879014767970411179842879853\
60620201160740458858643938233886010*rr) + 
  Q2*Q4*Q5*(13821172130825062826310062088582221458947480117416611511290486719\
1420467747223413868908 - 2047312448550799809790619998160468341079957804492088\
77480549723875633266389074136190174*rr) + 
  Q3*Q5*Q6*(-1398314037134907032371047230452546278665188332957643790017282275\
8552040238797277352220 - 1552425279092484417794833705779378415903152856573252\
78161525167175910883415568878414846*rr) + 
  Q3*Q4*Q6*(-1661078021877660505693086892992101195351108339398108875557841639\
85370796520265723159076 - 149484886511174336609866650322725707911366558663049\
077701329954401421702015761698237450*rr) + 
  Q3*Q4*Q5*(43313088873721218417030968691031180133756566195316278785041597301\
1930752629348667551484 - 1221675251767525619382530568951308745882655798953352\
06192613392796885420823756376457910*rr) + 
  Q3*Q4^2*(-15001033498308861825059819733349781522084804610042680603796659557\
9529185124295363915204 - 1079813964776365473008844990172027389868947649942102\
94184973046516501980205090713916154*rr) + 
  Q2*Q5^2*(118652297882640125449360663087390622553216260374754205308642832448\
93096450560502357044 - 432941627007534979189652719460630985763637483904616254\
97488357642075390315498071306430*rr) + 
  Q2*Q3*Q9*(-2168289184667757052668802603388698544500331120630152524572780232\
5127861512165546295516 - 1588083743189092837260878430534785235138741586757162\
4020494015390876024258086483070968*rr) + 
  Q2*Q6^2*(563551067349286766933230316940335995316145845098898433437680412440\
85678755515787184964 - 104672934445629479470353457845855170590065468643006652\
31975523339556352599122886281782*rr) + 
  Q3^2*Q9*(-35730776892723818926590384117653204104857979810046366117912671063\
53400357552393879938 - 811539500708714178287392438400676851259642106909820338\
9429759101186017067874519806048*rr) + 
  Q2*Q3*Q7*(21340477884875548656407686363091605198854621740730686655333948559\
354923959427348851412 - 37984319526060524997523405158524897863018308312803405\
93854164114549824396800834951356*rr) + 
  Q2^2*Q7*(345769756382044696638790666587370124327810533295887438487613932049\
9591096588559746102 - 1320408787398770148163041869156101888019011471213145381\
513513650556741118916386331866*rr) + 
  Q2^2*Q8*(672052443827973587940928670989415738104593407173444485246479674990\
6756383257914448382 - 6533071035550089146224800111586081350859865469217691900\
05254480629999932095469697646*rr) + 
  Q3^2*Q8*(-11102200188145215420685645794943980114202785811522307905490999154\
088854341377931958306 - 30359308620893461159355925475788977632885285858512917\
5371919865249135932419946250328*rr) + 
  Q2^2*Q9*(-60298841048131084709492249296052844974653102025865196897651124752\
33646134383350135730 + 365119372121299018740821074520720798091888326866962949\
0604245715355851676776070334194*rr) + 
  Q3^2*Q7*(566715820523758569340149475637720144089971405850871378889831132632\
7653395724719508226 + 3948214063138886506261348565625999541480071476673071826\
357039999567202339749852182736*rr) + 
  Q2*Q4*Q6*(13177405977797904358766836880638459931395863078851043353020734743\
2912376733450104159244 + 1250313678404464886260640049373255674297401597113283\
3302935951631349703001809195040446*rr) + 
  Q2*Q3*Q8*(54997167947053434844963355989637033679823480426751594434097544239\
92001173573593095100 + 130296641828295897370488777179375710378622630387159230\
63702049727440885998788878267076*rr) + 
  Q3*Q6^2*(-56926102018278090765404626484477222975918224794239663977683183555\
951956201369199085860 + 21129106337145042402843408142831773657165223649192708\
223070764075303129710040890214534*rr) + 
  Q2*Q5*Q6*(54879236052420523812290628086108260843129347928289548237603235720\
733645792110604577668 + 88984735065136167119605349078076291461381762086223579\
302719835883596927451637088778190*rr) + 
  Q3*Q5^2*(401918284703159709584176156981280655436263755372950717649139747871\
32041469401199814740 + 944670373946635283347340178775576763656447672615041406\
00502836680172389419941408018230*rr) + 
  Q2*Q4^2*(-30808372400187203180546434140369725157528951202191582228843410604\
9120494737447022296332 + 1237697260498932801427055111234712365683985096788528\
46840475380663204001073964554203066*rr) + 
  Q4*Q9^2*(429663052452953712502661086060968305843079760006141059995842585395\
37350155547130190135222 + 229277480606877526395703820572259850055123321848868\
5975718945477399144278655315236422188*rr) + 
  Q6*Q7*Q9*(21629580876325937235465308951263813265244829293421160616231520694\
436695269877586037955408 + 23412255357565542371597717789068546855180120952341\
98828209545535644054377882969130289455*rr) + 
  Q5*Q9^2*(307699962760341276231910759894516767075687717780989149232271403596\
2679068967566752660646 + 3858227412009276526162962354608775267971281294911335\
174806249501170336057761335160787334*rr) + 
  Q4*Q7^2*(-90411466423631969675268759041631327384117035528989592114416489603\
94366359943915980250130 + 427421724358198801681627890003788881647375722503562\
0936484911544555080184630901542785589*rr) + 
  Q5*Q7*Q9*(24567002448363526554672001038580399580745105243435650733602325292\
056192376970020508078006 + 57108735823333021211033318645339500767010581911934\
63250618774076131875557174694457852387*rr) + 
  Q6*Q8*Q9*(-2275060157648082863667552458812332101165317723388803451185947557\
0760756830046759935717142 + 6659787113314103475735379765900090454349299317228\
998689079487847330670179857404115703205*rr) + 
  Q5*Q7*Q8*(-1345714254758186503160389040758423269228944711745159548320284424\
4549871314301848090370584 + 6948883803353325549738455223580774436158728621430\
257043991289294732802048989958574568476*rr) + 
  Q6*Q9^2*(617288277779101276936974599910754469130203864599075058453052492795\
2510278696437877192700 + 8566616005305539539298736006721008284245323743375597\
213403645616683884086908795362221225*rr) + 
  Q6*Q7*Q8*(12139295680417807344225608025709702886052360055967078845546147022\
807976469118481035398198 + 10118013492538771257359024800858839936418612566594\
744793344482405817883305058089301984334*rr) + 
  Q0^2*Q9*(116045168121205445757661474630624511532650012948613533283327437897\
15117002366726133129772 + 186411138187370729303598024655950818100133039897215\
96734285057211144398284131974041609758*rr) + 
  Q4*Q8*Q9*(-2398675958291974131549115278324197698113266845281878607777277283\
3134023835447145245414716 + 2004531205437386331734602258188274691505613178951\
0192247085404165621577019076925393899387*rr), 
 3578682726473212641941089376513836069239528265294030957036253638330051221069\
9617477592*Q1*Q2*Q8 + Q6*Q8*Q9*(-62091034175147971023251321530801758556897821\
474889542414938327980201664469832254283993251 - 29156027097181372857314431178\
110590585572075269325282436583104620358567626560343728970679*rr) + 
  Q5*Q8*Q9*(29812637099757665294548880941255194684412921398058419998397893971\
72213719249005450414721 - 203037574877843053215995600282697422001872868177752\
91158027177552143540390472973709952535*rr) + 
  Q5*Q7*Q8*(-5270899723346489359039656549433567483101271012486176504296865013\
3940155482290129594713078 - 2003176852526380867464869485233062441090890168770\
1351454436384855411089781727956253322510*rr) + 
  Q5*Q7^2*(455982293163315543016478518202597049328347394324230954531819409192\
70485278066154371172953 - 106052756966680212906194675827562907186319064935496\
13075074553291202788425401763120494635*rr) + 
  Q4*Q7*Q9*(52006939961871431940437396439230836384031365406347938529014755352\
819316471528981777144741 - 93093910846298592541043092309572420894672249133492\
83255741000305632341767904111724422793*rr) + 
  Q4*Q8*Q9*(-6692358536717031646226463518607935145789505360375410014576183925\
7134704394662724076772829 - 5895699544826818733712296602312182740898434109244\
564293918231596971158151377445639660113*rr) + 
  Q6*Q8^2*(107766468457922157950895181230353613558858578736264614454290978539\
03833651183594529874162 - 294079837242256613824564401496253455333390837443647\
0906407445960797347567662941257813896*rr) + 
  Q0*Q1*Q7*(-4997697172264231995825631362141787930620172202263637162489539909\
73630912688333478065786 - 211787251487366339606707840421325091390964566682682\
4419454389366054564568846727135147598*rr) + 
  Q0*Q1*Q9*(14823238325423083792618282187324490911542028524183043867842805916\
62597809665911966311566 - 118153393648459028497317690110613571961332348152127\
9533857784237708134647531541670419310*rr) + 
  Q2*Q4^2*(-26020275039344948951351087692630475771060117821134598218448850318\
9309798473281841970826 - 4086545450071029588093126527006649367770922131570133\
78343479435519908086501178921524814*rr) + 
  Q2*Q5*Q6*(37590188900018886401754380933938708488216909128466164779267666797\
6973794425132733817230 - 1410983413241609073763445596775106870979803904696141\
33605713471516714792967383955513288*rr) + 
  Q3*Q6^2*(-24126063132269673665913443487768277372058391340283493234897505993\
960360907873950649046 - 10266544748024188973710707390991135747090399913348944\
5571839692879675072949268191464682*rr) + 
  Q3*Q4*Q6*(28006124385546796911180079093972239522212561561254658552564360860\
2026235582881194912182 - 8731583981976113191343358203383008291990103359148003\
9649775752580031639011313480144260*rr) + 
  Q3*Q4^2*(-18502775760316159545593600417236484063039918628964050558578836309\
402845976415509688274 - 76297610895626986083397387935733496410453827420674874\
756373362506738626548418219551894*rr) + 
  Q2*Q3*Q9*(34463924422921195343882747865564608654684030072095588706773581569\
633834572599024401796 - 35243898825235961315133964955416717296925015319424768\
708165156300496719106717723102890*rr) + 
  Q2^2*Q9*(-21338906408486711265560354346287764819888307446514158502810465877\
616561680154596070374 - 26328010782990264245812375621434871551204142985801786\
043751617801665727205528594941993*rr) + 
  Q3^2*Q8*(-48895077905386694599399328332693776133538333016306592524379455414\
4366748688182193984 - 3919190090152193532039101554259617012836323766572188581\
356833343726565025828735070283*rr) + 
  Q3^2*Q9*(102879793787297436191952794899064810086714833655403851433345011605\
99536168550054417816 - 242243157044813287047570455424598736307347826932720968\
2151296373525505621183535882243*rr) + 
  Q2^2*Q7*(192235101399020773439401627307825675697225218223489497521663524766\
36112951425938240342 + 442314090383259593046178517138266884773314930860505285\
200071022197077247501099017053*rr) + 
  Q3^2*Q7*(-81629534191375831624231427691917721037460317170488659377798671997\
54956002487898284160 + 411871500106197813217532932040433448325870318439542175\
8580517177269003522609995234067*rr) + 
  Q2*Q3*Q8*(-2050363161007267030950534884850491052771437466675629764926553648\
6358006462805124476852 + 8597697427298195654850862217944751009305851008574486\
330676117392044312454741309175380*rr) + 
  Q2*Q5^2*(-30877860514950765191667196831890447521492869764576862227040648678\
5585732701410520142426 + 1281402178273165708600757840962294245408328889881976\
0186953348773920457449768689747848*rr) + 
  Q2*Q3*Q7*(21606334652761196818615594100030198593012295796140296749645131053\
902525091146162213936 + 16510294131643137328896660221632700612148807266194084\
791965770945652335001740077113184*rr) + 
  Q2^2*Q8*(977698894401128810893798612699044744600705535012839294703240368541\
4985161052541209030 + 3020797029237037082150193442893975013610952708643457472\
3786863668311522701480930739621*rr) + 
  Q3*Q5^2*(-50422031631319394114591133904707411297959794069516332288274004601\
80820640465300715706 + 764664034688246756836850477136789676776310329507716441\
39642473410212208201196194807684*rr) + 
  Q3*Q5*Q6*(95360633396027250155148832704670726947035445426192696558267104560\
905413268041704587234 + 13118223833218981765326942934609691296590133535770202\
4125255133506320558580848875698640*rr) + 
  Q3*Q4*Q5*(60243860413486195582195361819003294633857465653707952266753004273\
5340847666252266976806 + 1711875037659335471869437896529853895770949913267844\
89758674086981392141149275624833928*rr) + 
  Q4*Q8^2*(186081021358584363740932235628558137648945745142014300550479476310\
22031824619045616960035 + 191461735627403409386130352479670063819938491822469\
455029996249385807997235943579840587*rr) + 
  Q2*Q4*Q5*(91053875785204194314895317318354363989342203812661146427887542206\
7095114728791543182774 + 2400135208222171648961245686974859817505893340824896\
16733342235876416819063900485357380*rr) + 
  Q2*Q4*Q6*(-4108555862474194203780005333462267954279896229448054302654482486\
09267886264296385252058 + 314411028386261190783574822417740460151364807499496\
646209869350597853066112674152839664*rr) + 
  Q2*Q6^2*(311849178169560273647722247230732686989432991029473698317032175371\
299438265036191199710 + 37012072469176547791859679426006164239369090909909801\
4723415574743105586834478652241482*rr) + 
  Q4*Q7^2*(-41684325587807715060329011763809762628780115831533952533835954666\
609677980804071852330237 + 15760993698690676101773260395020864861147363650559\
53526638135039931223412558752833940165*rr) + 
  Q0*Q1*Q8*(34027126648732956361355150232751861107722105289937376351524328777\
9435153266459590107418 + 1834945297395251635487114121888401029786244350010075\
733636700342162062629388154775114700*rr) + 
  Q5*Q9^2*(473824978278313987172661372366168742090919499640470846630301755738\
1311133246251412588396 + 5744301020683322936904512997544755491758792025046768\
711969699858959798037490326320756102*rr) + 
  Q6*Q7^2*(130056426773717311243549325646955140561447388832962608449716944137\
16387943025168859962526 + 580628504426631003637045266726730880877946543084987\
6252829282366641910803936303027977870*rr) + 
  Q5*Q8^2*(-11270753285616558337756780274265437342422117628553855628814835959\
33300094722838544606357 + 148239740381603179176513271556341899277096307833317\
31470126197452836999077001751844796469*rr) + 
  Q6*Q7*Q8*(14543635521270455566105818188983037802236633753359531762571314360\
300486027958000074218314 + 15177803663111957253280584699694649728893034203698\
923800414994146062083810041347133462526*rr) + 
  Q4*Q7*Q8*(11869538134529779958818011613737907683280074350204239504597493661\
013669476960119242295798 + 17665993381570170875024129424738560914769336282178\
858980096799910912809729136842636644236*rr) + 
  Q5*Q7*Q9*(25841970591966470497696846918865661111853623780567472825460280706\
668287501785347953707051 + 24003030272453331597733761274179799376903373075826\
342652816692623579204754793508834369635*rr) + 
  Q6*Q9^2*(-83895154542486207958507611231644097619691936828113085310472462897\
055572563690538775093 + 24786678802776751583093600669953347302340022552534153\
986221406197249558460165753018837491*rr) + 
  Q6*Q7*Q9*(37482513888938592166399240485998874156432992429843553677711800973\
919536461930441036656367 + 26742983416613594161346322351959717970603107699719\
778472858070970008056789975092035734695*rr) + 
  Q4*Q9^2*(334775246736770544918373762354618433859797910936885178616992484977\
16195738418955038495970 + 285886036368987844449619655017838755764469814538585\
44221977303655786897468802266522670756*rr) + 
  Q0^2*Q9*(-68079875832706399854318196888998179007815293878778315547719338432\
90338750983545468672246 + 290541108594153030646833288743483852751956370248000\
49372114595247553332268817072814424840*rr), 
 1789341363236606320970544688256918034619764132647015478518126819165025610534\
9808738796*Q1*Q2*Q9 + Q5*Q7^2*(2781029168471935597667463671544724574773333553\
8205834451091215733507095016227948888822384 - 1903979865269775180997346466058\
6184760545615674643044874336603975569977318785062469763612*rr) + 
  Q6*Q8^2*(344041520477100824155092135776593507544067364320752829076227147912\
2649276306171945086254 - 1799089677659055010078624405388475483449681494422834\
5997455056621687468082245694391914437*rr) + 
  Q5*Q8*Q9*(-2187977031340774107672558249237663115706777793768772305077402573\
3828568447414779323769160 - 1474888497531120557031917227545664551566399838580\
7445564276909604621265696463624719037015*rr) + 
  Q6*Q7*Q8*(17022693290416452943533221092479250852370898170812632408304805308\
960451971228858237865530 - 11875447354101032513819172184856178839086604893741\
149385830270642048254541649680786378226*rr) + 
  Q4*Q8*Q9*(-1395994865878679885931876539477892086504710679407608115844799094\
4628581863840778140841004 - 8518749524286596258283569935993350910319442522523\
898541476448332617887165424570316679747*rr) + 
  Q4*Q9^2*(247399229282583621004227266265319153259213434132875526442465309401\
310158266984587338922 - 56018229251595832415120743224830566628417472824828906\
96861197322235874686661234321585937*rr) + 
  Q5*Q7*Q8*(-2854396884895303466160276842047665324688028908342168465272497423\
7082686264740955907915874 - 3231233228232373213771111911407993064109989426507\
499358467275045789836110382067641047750*rr) + 
  Q6*Q8*Q9*(-3278198482871499926945962572034539966654212461635691785403147134\
8545434824982431713493598 - 2555275543855051324834050302451626933009401595080\
718253862377419391219657335400980499063*rr) + 
  Q0*Q1*Q7*(-5747007386926996013580794571691970848189388125730275764912249928\
81131743803067030440092 - 198607936052116148414673642701293294449647016109980\
3159120935960399124931344012925172358*rr) + 
  Q0*Q1*Q9*(35379596261174566888743206335880910884797722715081896411545682764\
7708597565142698750380 - 5733930742460390223662705355387822762114227987349632\
54028961860092015666635524657933390*rr) + 
  Q2*Q4^2*(-82077023850334862958034014195332974494513570574824979283803675505\
304287175188842635672 - 15650668012934320925603557116440174954186627716112990\
4102076505462977842479754697834164*rr) + 
  Q2*Q4*Q5*(47917094428828078265346971045216663294335653236655474091326935647\
8159708080443034175576 - 8338715189485631834735406784261050793266028745927627\
6600988768307900432639204606680600*rr) + 
  Q3*Q4*Q6*(-8042307581558732634196016386330621812306797886455680609688382846\
6560882128194085538328 - 7617281589944526944879764614808599599529370514194239\
3621547615801082561967770244491964*rr) + 
  Q3*Q4^2*(929347369533802971756913883321090850084857394723267535188662365603\
51253310173529030624 - 444374784059582180046544250083145035931093781126693473\
85920244945624801823911926909952*rr) + 
  Q2*Q3*Q9*(10721326665602553705284924679452937698088745075745657769349382910\
232379825842813455216 - 24412195737737622915840529677653442824622150321298137\
344428166685534899002803364182930*rr) + 
  Q2^2*Q9*(-16898366664418162530913592269597502332992433703775933262676384141\
151003380895068699232 - 66518499194514850432024645311543441568187403283424657\
12562338164442775093684294618222*rr) + 
  Q3^2*Q8*(-41086290653799492547796003486859457154884462388608406123462848343\
4711293875654568892 - 9102202563339041252077921783297056001374989178391438967\
26857562930029539705872891668*rr) + Q3^2*Q9*(12984481523212086271664062694127\
011342814365900078925710996181820651831774459865289588 + 
    1289160731079647013508959488066925659038982918319256030455088618232502923\
0587659756*rr) + Q3^2*Q7*(-15507603232495937580969237779036296911000035250942\
872565401075511952830536049940260036 + 24205856462949772984901011447887006305\
13000871181166834931141342889012037275229187548*rr) + 
  Q2^2*Q7*(184799476895829619882491889059682613789523151028572508371985680215\
23542217609866749252 + 400608753987694120115746463509679190565357029396720178\
3312647449146144396021341265206*rr) + 
  Q3*Q4*Q5*(21297492857367110807157569495211360732820888271405117011803782112\
3453302279080536829656 + 4574787269662355150020098636717812382831093699276777\
994830240382745892796972059488628*rr) + 
  Q2*Q3*Q7*(10953442375735477253876047484658432508935152436647290512344983582\
371079013601198960876 + 69934054119536393331661940001428249287589032772180954\
70618137887852645685318537406942*rr) + 
  Q2*Q3*Q8*(-1832262781421397257749566033144353977150283380721116881394630180\
0097560115340624603348 + 1203263715279472446074028717641744804861294894703339\
9708786844930244630886689923558974*rr) + 
  Q2^2*Q8*(876800884778226802298044844836903103056204824955972509407966955284\
1113355303121558908 + 1473943177233992858170128264120192900389370008356959246\
4665295516191604700947230178986*rr) + 
  Q3*Q5^2*(177101135669674224428549636993903780762796410879426862254983367557\
86058578187170369480 + 255242135141342261221722428362636807277192213918128150\
00070914151740450085979592274472*rr) + 
  Q3*Q6^2*(-22205271515066179405896610506662298605462655397953547532820885059\
6878076983176814100760 + 1308533907475692067410618833623783096619962103163332\
68534254517566021529627002475422012*rr) + 
  Q3*Q5*Q6*(99130566381192910290086763098317187298439178610549378084088253466\
055239996327529050960 + 13551485682258260507513524443541172673109742722038554\
4073646891442307129586772422515452*rr) + 
  Q2*Q5*Q6*(95074684510306401219306222187264339366650930082274258427974783900\
284353487613617315248 + 13796200486087873746990778592564103680804653442047103\
5593684259191844645732167849283416*rr) + 
  Q2*Q4*Q6*(-6500911161167664315244042790391524895188157916796531629995901993\
8792256680053264860464 + 2012960823708384051848415060396053551711833661600671\
15328514234073969152292781082355624*rr) + 
  Q2*Q6^2*(135718995401995114808544394068030355305444342281775214344876819268\
830786372571026789720 + 20894450651950583536508082294578895960385624226163861\
3211232980136520993545564144966940*rr) + 
  Q2*Q5^2*(-57901095787576884311666186024818049453126529441927295753168621723\
230010800955156718664 + 24485008146890243223876044166316052641871855864494074\
4450231811263609165346252084283264*rr) + 
  Q0*Q1*Q8*(32111866968844911850202800087408632356305486018856348417195434427\
8565394749743658963064 + 1746509053375727737345269933693263111617139671980510\
666605789133623830231402759230410898*rr) + 
  Q5*Q9^2*(265691965745569030287915724951508604767758482160734209131433600553\
7598516853184139721410 + 2181028421339417187101734235166787637015891298336062\
959641473655740494276154874594778039*rr) + 
  Q4*Q7^2*(-36261184851337462737355015542486654648864089030144607488839838596\
328800601772855540129600 + 37358782526766997137876561543808203101822978898048\
28317709272389455805577014921747046156*rr) + 
  Q5*Q7*Q9*(23652602256346947555200237518500705011379904669935858891045945321\
869626038870500733053690 + 41980179118936627927629309745231170120388734584525\
83862282738437275012150114802538200021*rr) + 
  Q4*Q8^2*(114909397294377817569998485513202459460247006308402152970752575991\
25003404268424992307402 + 425466828823298418444646995214897438794963311511844\
9331355377383156453515980155074531824*rr) + 
  Q5*Q8^2*(458632776322721983747229611545549545502585146809677344175684445085\
9206978196700449871550 + 5107754990856295302106014163539559944450534717844051\
315118693714508121226011508647089698*rr) + 
  Q6*Q9^2*(264914935857250818002382735530483251449860307648385065748587202592\
15420506378481769117416 + 736766383191023462343522670735622863147739645889496\
8179708820877901307310245734753843260*rr) + 
  Q4*Q7*Q9*(49960426716755677788904501588597088037770066395494348624265920220\
776407767553888137121822 + 86992878608502238380723690926211934582382275055170\
36190163512371606182610696327542772453*rr) + 
  Q4*Q7*Q8*(-2198095256737041837157675634027118437267894725197685119022666207\
0667430790724102747650250 + 8927777415610761884951940546185430803400085886858\
698863083609092448377761336382055478158*rr) + 
  Q6*Q7^2*(131665736107733233819885924327303756019839497309008479907840754706\
09109600523299476430724 + 177202831369525088841177818795659609809049875715109\
91720432090008475912544021999080521769*rr) + 
  Q6*Q7*Q9*(-5884386758619590145991703699713068415610258746914599189155140306\
07276780975367415186340 + 211386970566652462901476141873908475050868466993695\
84649076114417067330857821115696611305*rr) + 
  Q0^2*Q9*(-25801503589005283278870520000852609594731986910448560637110469959\
281727488597997345048924 + 30709198400658306930606751243206051089755629995321\
566510087679642364791608629175804988022*rr), 
 1192894242157737547313696458837945356413176088431343652345417879443350407023\
3205825864*Q1*Q3*Q7 + Q4*Q7*Q9*(101223781175414310479306329955028786995992836\
95879512823507470810142988348145749217309963 - 381885659266396313217983996149\
40582526442866448420029784387027482520008550200378757148188*rr) + 
  Q6*Q7*Q8*(-2473698580221499754167327199821537106397241189739403281100223998\
9007135212621078379780306 - 2146549735663000886874008292170914175567011028768\
8870479996901077356696529535071145747496*rr) + 
  Q6*Q9^2*(507047469135742540914334177325828780972119406456486729170341486644\
973384286175203186573 - 20094029763699599155634307099822563761607600015479132\
420542200412525056772187122391613506*rr) + 
  Q5*Q7^2*(-10152097264446275634187545887051596819184271164283107399793032652\
439874271642674628246369 - 95538015572419039099245912129745651251606246381755\
59716603127158648457238547740561233254*rr) + 
  Q4*Q8^2*(846663665652957426971328438858154121827553240261149322213298395973\
2805650694559507184405 - 2528699737892569666216010980362369016081320616279499\
973878368091020987962738485095682342*rr) + 
  Q2*Q4*Q5*(18295028618444569551392892362716664432349226092858473916160058418\
248886618518338326054 - 25394392446126473095192432303263310593405259082380043\
9125616869876854739989347323179066*rr) + 
  Q0*Q1*Q7*(-1631834591002329989641270707667555670207369809484786623129113592\
021168907902676464909398 - 19980715704485312871972386799226931598405718860305\
5603510338511543860156845831295521904*rr) + 
  Q3*Q4*Q5*(-1171536908595892506539185998534567854626943985988954762017967765\
92776936008712974346274 - 174079822317915315852183612318751028220969214858952\
422429303733970634857036806177872494*rr) + 
  Q0*Q1*Q9*(50007820815445794512185013324715431367385823951996432835231252090\
4629399146595643552194 - 1461852359241272975666319656491783646994834288176037\
99099228238648687310301724686509136*rr) + 
  Q3*Q5^2*(138984255343104138569940992164492059201725751122256936563503503527\
261978415860675315142 - 56362732074746776746220460924678262596816190745303275\
710296043748712620140747986115058*rr) + 
  Q2*Q5*Q6*(11251285276732064962026892864866374329637461230029630039880843026\
2573248574116677898678 - 2306107919670295885376667608937681538345797890402332\
0721922655676789030547726857942910*rr) + 
  Q2*Q6^2*(116285019515796827690216503762548658096916198932444972657077057480\
419191027737736291290 - 11003452667980176958693153906103223156660399643002179\
727701715532255060869287145466956*rr) + 
  Q2*Q3*Q7*(-5032192893878745420014854733436943504584589916024622519806399250\
23947053209688030624 - 933198394545604124972388759809489257681677628101084411\
7764403248004621576743212383836*rr) + 
  Q2*Q4^2*(-13806539212886195364711262834963382393073990339046045316178855389\
7006238926953643207918 - 7002084308045956513254196825735918962669004256038902\
666880942620389172548119978172700*rr) + 
  Q2^2*Q8*(154740522535047474369882033917705750089035816891483980824089806980\
87315343109151582368 - 430650508357789975218028246756512301150272283082623541\
1953496407842578588055972997925*rr) + 
  Q2^2*Q7*(796687839738510795367627326323466647472324237916405601602519401025\
6546293549900270816 - 3861328554974482351490724654448018644945230514439812640\
168237150701646681401291738861*rr) + 
  Q3^2*Q8*(215843393113646108653577665777691121655594214489715265053590776144\
9305613374984144306 - 3602422285324701109662569101237438269664038655703049400\
265050170892941618429242399751*rr) + 
  Q3^2*Q7*(103038488830688316208626087690045506868255322494576925931971670078\
79755477539392162318 - 110588043632061246193766867769119676412304829859814151\
3716726386858480992362456668089*rr) + 
  Q3^2*Q9*(-50691467711649292236109566896878751608101802376732761907035796636\
25567869248668091350 + 133210588458524395991317993988484979050668076939960557\
983147956883044252736130672169*rr) + 
  Q2*Q3*Q8*(39924470815206919422988427064723548195315624948715592612709231503\
00510800827773815036 + 546419026398249126599504111873953613644670740187749296\
3061293483100780808225657211636*rr) + 
  Q2*Q3*Q9*(-3916931475939041596926715913568620582360072959801777196521701223\
102080452007508066800 + 64063344683381465995933702053492129291345143840373649\
61238942417528390895255918948998*rr) + 
  Q2^2*Q9*(-11855922961180430129418015403452615358947094362585755641035520401\
262198070392803706872 + 11725883104992308448523535616020458515635161202354832\
857237765718278377238533817386161*rr) + 
  Q2*Q4*Q6*(41636303397515462621926532286398214811984317813365321763252102272\
2573192543880402288478 + 1940238114510818330842468097930925318223421671559473\
8778301241218426615612922013924050*rr) + 
  Q3*Q6^2*(181009718056773430546261666820135570249069746870768953688883246325\
09709262071053108126 + 321140175789667607097816965490872765001820104502155360\
53898968082286492603525429325844*rr) + 
  Q3*Q4^2*(-26870052378360094869270433202853969596637238535790063932837349884\
023238220207751550646 + 39345821821735476167655235043490332084720374190823240\
395832316104126593227880253384516*rr) + 
  Q2*Q5^2*(225126396022041402489010329896612157141377743260073599762705721827\
302284348315590442830 + 45542799727788436964442768180499577600781418239902667\
001974743341802613365390795812170*rr) + 
  Q5*Q9^2*(836285627774470749476679580444371021384962414652650963072169488090\
278264514731456682548 + 45689049284980893475010984230810910985229214632981407\
187261775723320652578542053297546*rr) + 
  Q3*Q4*Q6*(25477761404308190051347044265545871042677651256753662683341178866\
3830994907109858824886 + 6553173185822462864720081596642480713552042170422887\
5487740689724259877864684807269414*rr) + 
  Q3*Q5*Q6*(77964689156791228534791408862431313427656894058196415800609893430\
252133672292008404570 + 10028871420726087696681139026070813286206285970642769\
8731548871034535943213544707466622*rr) + 
  Q0*Q1*Q8*(13265347852123634911232427030899847346416219859599933896240511207\
15775636951801135771770 + 409765520690740359539568440484556974098311584197307\
443459879023994590538015378408568366*rr) + 
  Q5*Q7*Q9*(-6938231053351769088456570938735546065992265077366364273123779169\
953270772115899421476823 + 14404079410807313565010163615673239024087054649611\
86145675579068434521938746094743281330*rr) + 
  Q5*Q8^2*(371382929817024591265359366266075137724087515586889551672002024359\
2229845120385059657177 + 1871504473297011321727232574750734123583164992186079\
081344669792277525893715383318447972*rr) + 
  Q6*Q8^2*(-86656996935013265601541701004669266607808569912985918392923087473\
05768651139165863555678 + 370323313133301169575178826633538627633798609023972\
8315645801786813453017813147931570342*rr) + 
  Q5*Q7*Q8*(10989199076458434630485726140864988231462734113914605569706905774\
49705525872618640591334 + 559902111816871642928937842822823496506900866183323\
2453197684935284675692133881796062368*rr) + 
  Q6*Q7^2*(257270156584266605359112760366585053148409616015627584706949007307\
78845957651030321882554 + 571691707227877312653780757401328699517137463902443\
3483247815099027144232343459514763608*rr) + 
  Q4*Q8*Q9*(-1270943707926210784590324598400027642267714850289062504352423830\
4072303710245459908860351 + 6141215820382240010887580405571597258053564687454\
476842761042503028664375098485701917162*rr) + 
  Q6*Q8*Q9*(16590982964395181566462791515522212222727651947157999694060492964\
251127715909091448029315 + 67572036996550019834476116362636605787251841544838\
28739091793528064837736441297011939006*rr) + 
  Q5*Q8*Q9*(-5332162449513998693021394284186297426923882280316105980541942346\
304056243446406593139605 + 76142530345316981854846893670254210795125860414887\
79509068118661476115974760251810855810*rr) + 
  Q4*Q9^2*(-16563928675235330300385934097833677657793877196204052294851087247\
952485913233721132016938 + 78133406901590004131611818953234887777838499093882\
97197300887319499652462869247334111266*rr) + 
  Q4*Q7*Q8*(11903844312230403429731997008736757345359983483500936773981359870\
229431324237894648922998 + 85359604258423689348960258866231993874959114227611\
88496057991001102100676951673614031666*rr) + 
  Q6*Q7*Q9*(-4860588985934584261502108034755226770832722211204970197806574864\
955759169919342223787687 + 12470272794931960179209952632546425316118853826222\
629448157551090015796702955179066677558*rr) + 
  Q4*Q7^2*(-11736489899403071206190011226125825776457564884740056593431558973\
448671180431868155670015 + 23350787050130172604435046256304959053513447759967\
650941512749833550569026216611411668368*rr) + 
  Q0^2*Q9*(236583425940000066279897615935811167342017887213371666279768447115\
96786195044463248521386 + 399808347382319640785053893748359613046492024571106\
67805313499866710696757311815615182962*rr), 
 1192894242157737547313696458837945356413176088431343652345417879443350407023\
3205825864*Q1*Q3*Q8 + Q4*Q7*Q9*(763318476521321542051288292499206321275906027\
1923460888185527620235097059031078590590437 - 2389297441074937076059189885063\
1679383843574010745671569809356533740308092664567871078293*rr) + 
  Q6*Q9^2*(294340364235240666313028854725052416552543358961234717754836083128\
721319554856623855387 - 21052677092902593923617878502567855166563316948578270\
599697448025005230965803190558029971*rr) + 
  Q6*Q7*Q8*(-6676978665299947412927816962823654792607482151010047913338742869\
512089939167558544306894 - 17546740252918525203626108899394081555811509666024\
472056417184337839816675090216738723410*rr) + 
  Q5*Q7^2*(-10296471533623326941757107352465509385792174054453684992891903340\
023654055587569554078411 - 60968276851045096724867035898337933249185839332095\
88534691266986153245858885421520067965*rr) + 
  Q5*Q8^2*(573430370586093976137482342666572147464969815742327143122926192999\
0061470640111536665447 - 4155181046797474899922316579041739548309328804040926\
042164968784175402260041639613960697*rr) + 
  Q5*Q7*Q9*(20593198151799562311777776086773470467004602038842109201637788849\
06592176328735120162459 - 129165089999094058073676300120279636255032049029045\
8940553006551308808353579416784781749*rr) + 
  Q4*Q9^2*(-14309455594890602636978117550713607514399970764745678423303266707\
337216096205045530084442 - 10686726383485478462918523866436532305190454912204\
11515778451189367478049763063116172826*rr) + 
  Q4*Q8^2*(214126472957433471942495926826771484453706892461753774482286995707\
5092968765797276764847 - 1034636468427827363139358050398107323512751162195715\
791432239397609413854178909405869523*rr) + 
  Q6*Q8^2*(-13885331185829178470226424806497624934668717744098976253403187213\
252713077155382863356054 - 93247892070231022147299056449193219538026581515927\
5230859477700449802497115412434505358*rr) + 
  Q4*Q8*Q9*(-1860639413252483910326482670635767224212693078591930642928489105\
388596180987535142636533 - 81737500319492641556100879783962440330567675925814\
6554929674948379074817804905016042989*rr) + 
  Q5*Q8*Q9*(-1460811864998301622819821710247993772883442424590507598661399375\
6804770951361806287106887 - 1888419663357791635646407567182532625742898491177\
24522319395201853207211261709080391795*rr) + 
  Q3*Q4*Q5*(46058569485399798004813041879019226123272384907821079771602156385\
201417402436806684406 - 15123729852003762114373888198018670785151352134844213\
1963599785358154074735019875351312*rr) + 
  Q3*Q5*Q6*(-9944937735100886318580398968228018594597304729233569384618803928\
6774800912718798624558 - 1354371296856578182373829119504221187671301916189066\
46144492144859188168816586495868936*rr) + 
  Q0*Q1*Q8*(41459781819195529669257202537646419466950591464763173084603227379\
2184448403228326423746 - 1290441580742372501677048030127965998270569028642548\
47308777181497682648987832977621428*rr) + 
  Q2*Q4*Q5*(-2032307681905408573175924256447687516275994279288408093657179353\
0214977960351175605050 - 1170624865224134260314504120707767253645091546364938\
07349339545432534870851059577841668*rr) + 
  Q3*Q4^2*(-29882746768266943459625137926397617731921084775521363325691108683\
066163616359336171218 - 95480270510419522137604965355764316716244806527410169\
650039540935969911808052462274862*rr) + 
  Q0*Q1*Q9*(14318301082933172651753354314481240448022592947985168912349364789\
7205448500301056915222 - 6485368012453984440771915651109125250591532109434657\
0986916448957136868986453941019878*rr) + 
  Q2*Q6^2*(700318407138799226280210367607384292725174605405888754589819300511\
89539410991192413278 - 297866041181663127573448188223514908912324492742355482\
27699924082007698440165162140254*rr) + 
  Q3^2*Q9*(-44887108728439317709021409651673110890968673082280252871504964147\
22609730966293725904 - 830328032199435235529134768607168199332532950529379068\
9194969696392841756756602414239*rr) + 
  Q2^2*Q8*(904654299807368029625234881920817621473788194634654774072742511460\
1548217039935676846 - 4304636066099042189544838672809688921759593474825328250\
651592203174283358184865932595*rr) + 
  Q2*Q3*Q7*(11855062824486980519795807225192656936445201870148280187822269702\
947105660210123994512 - 31573090055648700380092533477177966667197656092362563\
98795167502872326082595610895480*rr) + 
  Q2^2*Q7*(547964975251983762516750146144665199665647945571687755089350500925\
5311576226782337054 - 2689942634556427010249001969394460407791925898458852264\
132934351121630728949367014939*rr) + 
  Q3^2*Q8*(-45896650449130330780684609018034451450326015687234868195677205680\
5066475177209542840 - 2385824573518818103678340425305209609754057035613134286\
824841201447940692072343182831*rr) + 
  Q2*Q3*Q9*(-2031600416884454180645100429485157808540219497901782956562204125\
7427187704189222297932 + 3391827193656605088663794533356222497481660744177278\
669693244832627185657378359969070*rr) + 
  Q2*Q3*Q8*(98529611842393875862563370130580470720012627129616127446403727391\
30929587288548332292 + 486516713516259839635966567277739348656088202438375304\
4323234988231935019581693847540*rr) + 
  Q3^2*Q7*(114779247769279603640925625565191973890062771493517868381642955482\
33556514548979900736 + 862888402506029049306110914698513810224976860684626056\
0136110507409667546364488893623*rr) + 
  Q2^2*Q9*(-55289450852940371731669458681062959262858565429207606030244066733\
71499762432164294158 + 938957254433265456531187053947205172866167818200047100\
2481474089085070660191508339359*rr) + 
  Q2*Q5*Q6*(91661126043640182249935911387234015212638661535759088601259925859\
138744225611481195006 + 11011873882807967895786239490711986080383103354147069\
770479440225582416927298029403632*rr) + 
  Q2*Q4^2*(648348470770603989206269579284038175309493676026933017013101205024\
31676590910726082950 + 177944836516262991106706770096292502856639863361306129\
68557631472939311453257283814362*rr) + 
  Q3*Q5^2*(331747347844085259511476527687286598806891833161483517067096279361\
58614022995908518694 + 199313012068937649840816958365007770356342896991479778\
30078402818918315692583799491572*rr) + 
  Q0*Q1*Q7*(-7836756092500285692155845858566281821735256045446811555207774321\
72092300353219988698114 + 395810563561425224941691954515261909330911798461294\
34735164578694988030660147696854946*rr) + 
  Q2*Q4*Q6*(19149012881552770338438621423081268831457027987481268228388991730\
0050209298791882151702 + 4078204166105957133628171715657414910486011795136075\
7240142925028186605251747254739688*rr) + 
  Q2*Q5^2*(832812617913768486104048276899280762330969464205507627588401387499\
86574089942840648518 + 679712130033877247106996581599666773680671706788939228\
85473832934840172794735902107536*rr) + 
  Q3*Q6^2*(145781541990690662142679427100193103400300472205755570386319458598\
010500867409520235626 + 15621902623770184705447526289709542421708827063980840\
7984868704131089535159232204026022*rr) + 
  Q3*Q4*Q6*(-2452381513344871958809882105193569968590283905531823646675147985\
28553775618556222217866 + 172633271232592280194553273227966260353045391988840\
052040101248524722579071233488141940*rr) + 
  Q5*Q9^2*(-16241566338665742992028501370924817298822238820642437202409479094\
46183892114336615232392 + 315677636108909834391735026181615406156301975018215\
8711963224470914568552246655184828776*rr) + 
  Q6*Q7^2*(118673292183412120556896788678563753802018258257652580646587928305\
36099090361953174477038 + 464707128495189736142057974085535932021367441232557\
7641292964415024419909271549556666212*rr) + 
  Q6*Q7*Q9*(-1514034381747464427360467267728976740571009761669613881393734993\
9397529057781213480236321 + 5297622367933172239016511050512431623506680398576\
360472469723420595718755559490792311263*rr) + 
  Q4*Q7*Q8*(-1860766852883193315148170826194115991473765988612588828631339110\
388851590371282770865946 + 73670301905867932171651846300392324128907953163351\
22322460606012328317704196898740556912*rr) + 
  Q5*Q7*Q8*(10398748289925631748940091251488987646188896122704757796504706132\
356780248565107873628130 + 90344902684999205415593154579658515786645624807790\
99324452254243590149464292290384998570*rr) + 
  Q4*Q7^2*(-20317155861402728437774463740321180923213250525292307624154706073\
85971802101553527615273 + 126677285341088662045726368196739131825336790841862\
63480119307013219641395109501934290887*rr) + 
  Q6*Q8*Q9*(29013905261210112158147002991698206861111292946438038066682444169\
286202212961601392536461 + 17083515799079028006242530561377667884769334472708\
736066667665995720692260199141044772301*rr) + 
  Q0^2*Q9*(265228862328524488816759758116021932287614765606587658933839833521\
00491766526390309228066 + 387674611699120192733206973608681296723910194166193\
16714460693516421869601481493934128608*rr), 
 1192894242157737547313696458837945356413176088431343652345417879443350407023\
3205825864*Q1*Q3*Q9 + Q6*Q7^2*(-470554707620723811223270241961941869416442989\
9443250267877707367713916972683318967674042 - 1180209047073753397522110132560\
2544367921612210009639438890708293916377461865120345095012*rr) + 
  Q4*Q7*Q9*(-2731556691211510301429471511269728775863515336525041192597052322\
5453163262525151385872857 - 1015918884363836827709206911575202134789885746488\
7741720612255075252683739725314229553606*rr) + 
  Q6*Q9^2*(-20225362967442187861630290758721142312990113261598029209243838919\
754520212919405750205367 - 96743508294957624167517902511120437278212757159239\
49215608940418092692492697661419391660*rr) + 
  Q6*Q7*Q9*(47322043088420601652989728543018478105482022063334264549466472533\
24095058664750648101161 - 851246586160407376120716235769079382784999912155761\
6853322923518487032645747540136447276*rr) + 
  Q4*Q7*Q8*(20251545843638907923339376633609914555281868073269045419996208024\
737000072372445792274242 - 47535193119602973475700213665471865448224324486956\
11015394920451214459918011922089137098*rr) + 
  Q5*Q9^2*(-89698393170745417119716547444548767651071902532599007653709251779\
84964525502091366483220 - 207374298807006205709181646396417615555617708973751\
2489693991341925665615511037102587710*rr) + 
  Q6*Q8*Q9*(21978251813127516549218421090673114262166856167900491559758254170\
300704217953603375766507 - 14845314349504372486315977767642051669690694401271\
59354146544300995168173338648959300704*rr) + 
  Q5*Q7*Q8*(17470473564135286448113330744628998342262003790567156214731267147\
326805375449416886550890 - 11036442955308958371268097655451523996875893753167\
54824764780537304368927870871682129216*rr) + 
  Q0*Q1*Q8*(-2221498773388029991591384682678738393281150227702602495637779115\
50871975803812884833238 - 655894904139240957828277618463578072084516971842603\
473683648099856320993805910155088934*rr) + 
  Q2*Q5^2*(750362180131593155332827647812654535348514120387654032523230082193\
77685912162485197022 - 211297185482040804862802587278195772088273509457714570\
771907574631795237811412899344406*rr) + 
  Q3*Q6^2*(147284531607882049891476097570729390779383022735869226760929531834\
447789351174490857702 - 13519337931263965732418409753732306194116881720928646\
0246325153667437056548575844474740*rr) + 
  Q2*Q6^2*(-11493912701866124636976281088093139552024693918690899469095830793\
7443235169266195783326 - 1253287813522960897380313094958801257588828580940823\
15897273147412628704263219753753868*rr) + 
  Q2*Q4*Q6*(72642078038306899840917488676256957779814005999262083392186090715\
080896629681425617182 - 12218237359361582131200743163418449459724344776962906\
5053652050160565327516183862656086*rr) + 
  Q2*Q5*Q6*(-5201697459918212176873812057326097721182355012926757557289934753\
9360884872264826147674 - 9615210563679005268730342987039523805419792849940585\
1140598713758947945650807559527510*rr) + 
  Q3*Q5*Q6*(-4672467199520325199122773422039469314054642741661898045203169540\
1887843108260366690838 - 5958967167301373293290851137671447109407310362805782\
9107644841985101629468361224817154*rr) + 
  Q2*Q3*Q8*(11856609263406331185722386255414217576465606300282986527518205305\
777886748966508904204 - 16060549093238595889974261929062182711400679254235798\
862054149885098070498250196585200*rr) + 
  Q2^2*Q8*(-10408492514896946326195426607123151823199767283396455704661952363\
283920405794459722408 - 85717731732097195241064430400735615305774381161268818\
47351996319228699787030493069085*rr) + 
  Q2^2*Q7*(-12216502413180856247620141878557616791296989147676514916476958751\
943291399564123964840 - 36256547815649194365590925385387120313852338365958227\
79731743479927173818864443296165*rr) + 
  Q3^2*Q7*(100620689905497293798379094118714054012279727325028957687742009182\
40125927823852371766 - 181549133607250006204567686967517813035213014903726564\
7899965154714903260207658788793*rr) + 
  Q3^2*Q8*(739310571174964143494022583795435031550762727277301210689929081821\
7172598110539211202 - 7040469496435785926329569217197129153235875452956807781\
05670766050314279930760785047*rr) + 
  Q2*Q3*Q7*(-5708139881195005880405951327367740505513884331312535700064125311\
674031441700051116632 - 51535895237614864058004978642409237990136629337499719\
2767225953223359312736039288096*rr) + 
  Q2^2*Q9*(173852028930554859337907786289416224407990286720705594705159740353\
57494749560189065200 + 167788392422487605435122266328937347679550224997242801\
4230812398056010277473526344105*rr) + 
  Q3^2*Q9*(-70839775025417928783152346090466570979274036415368530446283619349\
41679790283354445590 + 292198463032177516102734853924309765721283475741718154\
2045714082354386465309515838577*rr) + 
  Q2*Q3*Q9*(90112537967112545002721891250562642367055122443166841629774832813\
12661829355211485528 + 195525681884812948304310494494904450953536832449822601\
69346402727624122003221417272570*rr) + 
  Q3*Q5^2*(501788299821210755486328466558153853090822223908804758845647264960\
98621930670231142390 + 244613840820129262731118466094367822867164705992498557\
85095108923362827789274634998766*rr) + 
  Q3*Q4*Q5*(-1241208776268919174453708164709106077290500426044465259686047301\
94956146162004188497730 + 448658145647179568049231920868771913807209324622107\
68685219061852734887266420689262554*rr) + 
  Q3*Q4*Q6*(25201834403601335333278399753254877044805592737220061578027708624\
5926216876852023876022 + 6662570516666285912936753342487061952855489427189057\
4031549628842767994101813545531318*rr) + 
  Q2*Q4^2*(127714998147878945883235080026593547885287638818031589628313265794\
931469772107369859498 + 68791592945321573315494974098293857685071237269549218\
760722402969443211794255247307220*rr) + 
  Q3*Q4^2*(-16696207813774646110160232194534569975463047339285543784785159988\
995055340224215030974 + 94755864760669105209358257067733712007447284147320844\
077498533066137556451368388813220*rr) + 
  Q2*Q4*Q5*(-2981179216569372475110933961378756537781973957966908438746829038\
73830210719474057391386 + 102415698780531343756013957671810505767282630445311\
506721775060704710554702542879472838*rr) + 
  Q0*Q1*Q9*(53542911594864408688997869414000972982871539685228888914790843558\
5209990041059651376042 + 2585161991920291283106891091242506590896284909884188\
29911514522523497698150177707464460*rr) + 
  Q4*Q7^2*(204498677080244338687865938655625876532204996931231435104963623048\
13147754544935702367309 + 410407561174657186404040762350424565393182012714689\
063026281832022924651371821930264926*rr) + 
  Q4*Q8*Q9*(78191781382246760140704071307129592103602710948516503023236883903\
14591675549615221095113 + 737754280812822818819603437101863159615605594468557\
105283616205026154174565727433532572*rr) + 
  Q0*Q1*Q7*(43132565847252592839930824207177876743653707555506801066220898449\
718248964276950680482 + 11250193622190927110673009103761152176052170430585561\
28905713477747087227180877462369716*rr) + 
  Q0^2*Q9*(360162727193868702017039725006456388375576262878047265714490969571\
8067013400443610930042 + 1767262089437029378519289075692965724653120576520010\
419210050651151446725416252935277998*rr) + 
  Q4*Q8^2*(-50347451320930499171979664519457633370561456222529350449007533769\
79133384155523471423731 + 208093791958227707545973351699523048465010725312708\
5482614034227196130094493893441613192*rr) + 
  Q5*Q8^2*(-13584874919482290895774458819013081544314558770857262523474722291\
641252812277989236815971 + 38735336267770096445316670354147821441684657094823\
89709932491225082908716188509084091630*rr) + 
  Q5*Q8*Q9*(25972018310985222813863036422853557146466566637370381130723888331\
148054831505293721898815 + 45119630925052838684796742484235880938005815242051\
46559081609534817948360758281717606824*rr) + 
  Q5*Q7^2*(-17599508934903926071828976657910897539616816923936169905304833913\
066423490205243672083497 + 72408767756781388727990817926938954715518499892885\
89349270087324764188959458617477470252*rr) + 
  Q6*Q7*Q8*(-1977846050532003426316761744094376797396606719370002027514139695\
3004293096230507249862426 + 7336391443736976982248359353343426494488016979976\
830292078131555408759602979392315596700*rr) + 
  Q4*Q9^2*(330833416821418406858633862029413009506136369053512938484213235816\
258251543817998662462 + 97108988709983165504097234004463812369898879332306822\
47615094307136144305611269735285602*rr) + 
  Q5*Q7*Q9*(-7777931271984207538148214288307023176192001971183844147147652943\
386568249880923277004391 + 12404780366438683572918142062200623762894996131265\
015434419958175924964645608200808579112*rr) + 
  Q6*Q8^2*(430705018478424776510562191776444619707548640299543577508828667461\
5365996710499357196238 + 1354624720240175935264650380202358631767727351107852\
2494141875489365286305640351225237738*rr), 
 3813782115750714135131832690312920213542871188183302050105689195894718205660\
0024846649849873602264*Q1*Q4^2 + 
  Q4*Q9^2*(-28290546379610335921016140966727669730521593953041612825462080130\
00572737422073205713189101733027520 - 265818583182514980718391149224875642082\
9162141552069722799003433848256972975429757237188737937041137*rr) + 
  Q6*Q8^2*(184486882853648429083809573308871856766598056669606699695194120918\
5040057552081069779336183422672024 - 2532444002974501485561699443359683124059\
235416065542048892816038118394518502272461020967679379156811*rr) + 
  Q4*Q7^2*(-83105095482101221806123985395192155394264536999742250037892234686\
18099240064512161285351801607170560 - 204293053843453445532361153567515751777\
4309010580635859116140665756350817996326838450870366997866221*rr) + 
  Q5*Q7^2*(654586237899663259702158946389690708174712889571162681772555807300\
4664719411917289930015341467203592 - 1850589392817252468555316365119105682544\
940107894820648511188611693621744500639038882745183254890941*rr) + 
  Q6*Q7*Q8*(64449193821146365062734493152003279050870857243127591065963842517\
48979588907386000193754102637947802 - 156124519436872487080591042748810215594\
4799472366791572175188217540154341974738062536469504120735750*rr) + 
  Q5*Q7*Q8*(-1739896682420788696039770814482335810343292490019135702151986470\
027098784176283909052279401597385662 - 13556328639477329030940866204352167494\
56507415101178151141095045357156123858094416223557241680420804*rr) + 
  Q5*Q9^2*(911733389138264139885507535826138840541756200897366891185346718635\
391709610779592533001590237971560 - 73149234596287778020686054767799895615505\
5778859574271612614243506124653298663555277169786658027481*rr) + 
  Q0*Q1*Q7*(10419860333122364965684997591358701549279349760171078199675917900\
3615594496319102446118743288349324 - 4005472656373098214609250679004963461953\
25709784866482710116486762223667796663474375139095846967940*rr) + 
  Q0^2*Q9*(-11475168785074045228312791774455926673253338410877915538803394228\
395503046690495716522070203804168980 - 28990886302579296150733645499348432631\
3073181309032553595383822779438766566292149426623819206832456*rr) + 
  Q6*Q8*Q9*(-1025834702094734262602466853649888578242970694540241288502410593\
8685210475229286264362898211129559590 - 2880703411824130591822914861159491105\
23849536166245341989295849804660919783712714608520809814392240*rr) + 
  Q4*Q8*Q9*(58036474964054151579413425986024177176023498677910617749944548482\
8054606978145424999933879468430266 - 2098917740513378594043112098429531656182\
56495976981872887261957216641915902492011748773043215083446*rr) + 
  Q4*Q8^2*(153119739212503292676673486729884257979959189729281266827150088332\
9800424323435022391035651829550522 - 2032421536188573327476984446068892674141\
75498577718331239660101473994321097264644120817596012561645*rr) + 
  Q3*Q4*Q6*(49677790829887102913631135257063856386804036097602684869646480819\
693243078669277829748695527286152 - 29791616286299018813186128688280524127702\
423020340630780391945833053727747144245829819192302454540*rr) + 
  Q2*Q4^2*(-13729263232516968094725144964478295545832997205125535290390716182\
566205573449267487646014901913176 - 26852218973399173557690638424371261990454\
927182168959727919874041839122838131043516317130410488228*rr) + 
  Q3*Q6^2*(-47067386833059795717100098346825515568487332438520409958072084737\
532265477398993057670019241717896 - 15774559405268896353776852992788974025882\
862121520691023466726640152731145164186555933824052781224*rr) + 
  Q2^2*Q9*(-37575681476583605166949224833808827993149833367130262684470491459\
63603079926160857097032185988320 - 320354603240522213558931568801682224183302\
0193993852920432365432081549130664976813978804106454200*rr) + 
  Q2*Q3*Q9*(45158018061804706415357792986797402762051816579677299565420571229\
66174181357358918182006051380164 - 277977840193658027999044092732187527441702\
7301064725187854440181497197407628772686735698076541212*rr) + 
  Q3^2*Q7*(-27684621741542393252690759511948401475462954897108404831667873136\
93150455848590279521961007214876 - 152859516343090643298811661737958415035577\
9494758117592268618878672142961567917248614430925620382*rr) + 
  Q3^2*Q8*(705898523131581987536632299816534456193065905600919554472255696734\
392624893443525100123150374328 - 70179262482355227404053373475378073178722411\
8820640980931395963683621336653429127940044628650378*rr) + 
  Q2*Q3*Q7*(-3661008771410177093085829211603826449431834828480389564755986935\
06385347321336673040757845213220 - 694176986086202657781523903554262862565072\
769546980676394728271752941234338151389561961541269780*rr) + 
  Q1^2*Q7*(193053313228285971069748431818393181945129266499482243709960146827\
010680540035800170910935195200 - 82661496685448586237459335098772373946619832\
078192483545454901875752197393044495797712967167600*rr) + 
  Q1^2*Q8*(-20575317114121999908728383065715669239765827450079699853321903835\
5610962084210997176252311018000 + 1461100158527915594417910852142309568428171\
36282798559007890707273575950921089730923960848486000*rr) + 
  Q3*Q5^2*(473862683055497234732580891098373007748004417698390950698163740129\
7488331685212003605636080039760 + 3477221794893384883042054307916444443270735\
18006486892187503059689422437624879167829378561154492*rr) + 
  Q2*Q3*Q8*(-4212963301074684941613359912044297390970524980049711569611934108\
601244959594783489998783461049204 + 65765386299348449786464167956102238509143\
5449929436038580442551194675180388636421817252427955924*rr) + 
  Q3^2*Q9*(226953329253827697057340887548098632278327534101992701675736968605\
4997198476579361578494193283264 + 1754196074981088382626616365666167541661067\
772983367001838428881074102664890499507119438019539058*rr) + 
  Q2^2*Q7*(174042909476880637766114532241701705489591408064787806879465366975\
0076771528783493518183887697760 + 1857285751590368467197189293690191902364985\
443599336424476007886085415302637221377696186592511500*rr) + 
  Q2^2*Q8*(604577742801574159597672918324505607103667104400839734776223160816\
608715669789167219538193519448 + 36888064825412064027377530553768046497384075\
14040857967006134816967178712698798393287739750423300*rr) + 
  Q3*Q4*Q5*(-6874382281160848968355219805359857614460946138650324971663630147\
147310191279303780704806385091712 + 11607085076971707948951650377471727156169\
017079363667883551260644436412439806621571983651865090652*rr) + 
  Q2*Q4*Q5*(95630488544538666953109999348842423070941336196253910101959572884\
309604201806911079993360384319880 + 13791411562888174209481650685715510158795\
621997097747231113697732946323786044209365524491572980772*rr) + 
  Q3*Q4^2*(366185704368154808918855531133175213230467630098367662413406109766\
98398962324509140245029894848776 + 144570965303371496622506325608600393203713\
97627556044124395382521637406150873215082384514790358252*rr) + 
  Q2*Q5*Q6*(72034257246286465207787119082930441284650160621209658148018972533\
67213970849203340707937058520592 + 238044167838418626750347817810748394641981\
66826739455519376512784276818272617782649907840013499096*rr) + 
  Q2*Q5^2*(-19118514248657738093369764146608238299551224748869890408865968706\
966102297080387650117803100003512 + 37297728864377721307281822184365145337978\
686651072629468026841729896453704046536580165851104075264*rr) + 
  Q2*Q6^2*(261018904149459412562351557552423797422984880994722256742132187805\
7281256801591141068703257816008 + 3893409513502953033157719807429380172152119\
8693259225770102383380782381163467229891596690429286020*rr) + 
  Q3*Q5*Q6*(-1780835053724574237424484616505366046385232349946196117549220959\
205823870310753786152106280865168 + 50853518269527333359426423344617027499949\
802544889571855707675539691395406626394176209721488615408*rr) + 
  Q2*Q4*Q6*(-4712425383518899127213396604104298811044492555493850759430168197\
9081893900022954972846752243677360 + 5196974057827884124375928849990967823080\
2827317727149874422769736813455474432250389113011143051068*rr) + 
  Q0*Q1*Q9*(47035955971673424442983749089414432351350385425392454383827389860\
064911934926702472425381305368708 + 69214553431111455152866278701091585612350\
582682024647706872568440965581362826420912529441653402660*rr) + 
  Q0*Q1*Q8*(34754726695811183060339261300899194642938193367986224643994984211\
769970396767990157540605939109788 + 25160384903173731757769334512156979238873\
6118119994490408538630325912182855191205447389049274598684*rr) + 
  Q5*Q7*Q9*(-1141755290796786500509259818501506592698148620436411671586263795\
769125286951436422753048526538547732 + 35088068215202730500312675610206717721\
6539723511777966653578597008376833827403128282821369977858982*rr) + 
  Q5*Q8*Q9*(-1077577874754802363677143702939885662875795461942414687644437585\
449835322297508943738438224344732290 + 72715784373383388761822655520570619168\
7539359251234637034924281198550112963603362224211383565098164*rr) + 
  Q4*Q7*Q8*(-9141692297920273910044482987457018313817414968574184133783782889\
28238144971245662659561854510431142 + 739962968780477439140936723187341588546\
049373022027941316870259355506103870117058076324515357543966*rr) + 
  Q5*Q8^2*(996337580802584069149432100662168783799435674370771474050529776400\
929897581920296338509278952264038 + 12410039316349120937123486465825018177794\
63549432475551116875155741060642046538417833956109994137729*rr) + 
  Q6*Q9^2*(549811844134483620683351715259122813688982122496924784877162065352\
2947820315057926792954609775316418 + 2257830149796624945241844411777742549438\
356502253710959507212993947064603220995516878119311416129079*rr) + 
  Q6*Q7*Q9*(-1702760410117756678767474208063441939223976017871662547682181752\
900738694414324985656763436749143620 + 26125064048460539985533325435754677636\
30719744087105803704578682770923842243681159950514072454545508*rr) + 
  Q6*Q7^2*(-65224177278885220747063310823164277334013604643014559218501512880\
8078239754103482743227555408797370 + 3799720544940709182374453958127243022039\
762884007406206524520980567013189169345188550300777645337953*rr) + 
  Q4*Q7*Q9*(91005287870291466838690244005832190028023100102696502982717766280\
89856554138009925765815138989524384 + 482235177108669534642577196531444856687\
0607010956590813978833020575194716119955176161798325491160898*rr), 
 3813782115750714135131832690312920213542871188183302050105689195894718205660\
0024846649849873602264*Q1*Q4*Q5 + Q4*Q7*Q9*(258557921883719196516193056948570\
5059601193072194666816209020626214974920742486309605601987449965941 - 
    7651365423396735131915470180991265545593931210936612646313615945788253123\
424275253391820344649366157*rr) + 
  Q5*Q8*Q9*(-6327130493240050937839287198238473814887334820068701282016031334\
609057466673656654938872664016654377 - 57115004360306960528875118213927943518\
91523395403256933008674994838909163894590501638110849161432217*rr) + 
  Q6*Q9^2*(-56595573451809365615589064575281211833094819537281592156134132654\
8089217799551720117498941253234417 - 3767873082358208461739423219283121908376\
043377132013579392554040308138152734996246354693641398301938*rr) + 
  Q5*Q7^2*(-37520290744675388950690739203917221209288517987424886473685829685\
55152509453263060955827455652549341 - 338156926021222458790581091717863922103\
3001636904861688357462179415496603754991334224053948859089374*rr) + 
  Q6*Q7*Q8*(-3867367098533774585286849112940653952777100744305384822137672979\
478997964375466754389420020467760252 - 32594363945666246993738546299609887533\
39076591239583113337856172210332052362488507319943707451988640*rr) + 
  Q6*Q8^2*(-10214211138126126010119992165945684056844812910153564563409740307\
04898786413025316010598176803349740 - 140140625063449268759200521421524979884\
9284450204694684032366769853501845836979407765337925270506601*rr) + 
  Q4*Q8*Q9*(-4741261595975137229592797528940481352187552585673409631799889406\
117464312151217520401553153142677379 - 61357377915998614148778980198144988173\
4860840177113010300097423801748450653907293263979898966167393*rr) + 
  Q0*Q1*Q9*(11362074706625706035580223161814887884456424593261455466846515452\
6788551498601218526985002898862890 - 2024569525952221459771955758784502226732\
16928709797153523483538527314937063712059998884314925832690*rr) + 
  Q0*Q1*Q7*(-4068504920201370649085786329809236126763975460382694800788897434\
16866324013535525714818806673668798 - 749701821918776538456340112616646255572\
07740736754691918492131574654790727602192964458776472665354*rr) + 
  Q3*Q5*Q6*(-2759606484173135962080746687633843214282591185836008773932851397\
0205676252674502697954518475766214 - 6020588537460681763467115210629079051417\
3649656234806822600341565512340786175932120007503129060828*rr) + 
  Q3*Q4*Q5*(80735375111658037227261474431631985139860390076824529629138003801\
077399383496717974510618031689838 - 59141304695613804333256204272913056953001\
600291279989606342903979845297447108900859776523242129064*rr) + 
  Q2*Q4*Q5*(38974273092693135482430768002501088979245782245375997820820418252\
475945463376514778747744917219630 - 32984061836670356198277195535432941069484\
399041527619042723410776893553593172495416600244366650252*rr) + 
  Q3*Q4^2*(-29643037069823951286319829508138039751306450572380559045368266578\
12226470047879772255278962344090 - 240703667289463969647871885480330631209866\
93404616007395771757465242241331647160115325410202289934*rr) + 
  Q2*Q4*Q6*(34298006557408992932305912675296853112364070436034347779005118890\
499537060422904994757597007975422 - 17411842431610988502876403017176884109640\
582676329267919634389068963264094827424241617131861925776*rr) + 
  Q3*Q4*Q6*(-7710596352780174687631042711028987247273412342653223439136196456\
0296732515153264876253645345169866 - 3003440838478083637617860967726493578784\
880372060094540581037964828856672500682829177924565937388*rr) + 
  Q3^2*Q9*(396963793088735276489152855162526000288814408362270408264572628741\
966836517789911784264786014764 - 23438703625678692127871471425437936368467915\
93788021141083304551358994784667974023544512508937777*rr) + 
  Q2*Q3*Q9*(-2523750911867869557521575096193650221619228892356980699692678149\
612827298214526335922522654777672 - 14083207296944626093647746386871125625104\
56427819427619022557044156704150934080456645999040773050*rr) + 
  Q2^2*Q8*(221414663191482983090778429243999130816728993899632865577812139261\
9056995594062440819679694119414 - 6988839896410473342788247886144176390211487\
56901789036066699625173369013290222134141122173843367*rr) + 
  Q3^2*Q8*(-90118399044761908230425838367330120918688116177906135655472522733\
5704822533260859428640233893700 - 6543663720883208013408717414059920590458164\
20757474482616154639570113949226041986780782212768469*rr) + 
  Q2*Q5*Q6*(35531541313818617909614956168428805976848315712416216033485039927\
48393335569714088105568373107910 - 558404341255805105917195622601553115357013\
745555522771288096215141865191551202640313448513558900*rr) + 
  Q2^2*Q7*(219944671820128627435799612797570216942563514356497874513816316384\
5382950457297688616983059417830 - 1481216097037714275345648181946505158431753\
62177791194375371523468230413004551132004435416947791*rr) + 
  Q1^2*Q7*(101970280988339566646455332275784918323129589239339696721649205005\
8256517031756699337685717808720 - 7023023600281410755851796152860897782267176\
4304764512781587260485312203054596314934745824688080*rr) + 
  Q1^2*Q8*(-12478973939567668634151566920371652232507759947567251568496259254\
29679516758488034947290928415200 + 312275506606555827024061122067326632996225\
087927976002306268106403184081679684555228569799534200*rr) + 
  Q2*Q3*Q7*(20081957978691451833486309033777274759496828156137305964805053772\
60615331025731883608504771326820 + 564494107040814397348669866142199537906653\
318711137686309911280698683518560143268517764519533072*rr) + 
  Q3*Q5^2*(-54826557016678163376175737058677766518787087854419490083566820534\
56624090527316945574713659320826 + 770975052376957557607657460240363243901990\
137708658720428465413742245186644559999527603867690492*rr) + 
  Q2*Q3*Q8*(54905705130626918063111455643568017141110118912409979342951809763\
8742850327828505070806462708912 + 2264167400470767581016549920706785870372993\
741610729590073485531669167815882536465221024970554788*rr) + 
  Q2^2*Q9*(-17959151122369797931322415037538668033668777235870768753611168409\
29346434896880574734694213474614 + 239147254788555753546653945216364116713923\
8385367048073029127969993236921498067294433075504078723*rr) + 
  Q3^2*Q7*(948699139493832990832784370721807761954076836922567191584149555365\
761400402281901034984319136864 + 24330169755899417103083471946687375025142262\
81799992406231136042754902785580470597599818340452637*rr) + 
  Q2*Q6^2*(219662581049324737168716923392514770134545838230646364691220793126\
89441998020642432119878914339326 + 820098574941837080611938830521481867017424\
4086045479365411203534417714197575753433684449560544762*rr) + 
  Q2*Q4^2*(115710565878057290003026394484102273015989289741726301416140096533\
43821135145338397424494252145102 + 102904473217638168687738914023509018863316\
34643853597856368643738562648966382809523228617043554826*rr) + 
  Q2*Q5^2*(-41735352412830150114812208144044893582520333398432970368260767699\
582692946805995945036095293790218 + 21857597400417256071578641396176153429563\
730473432590615568801368797549688871768624167851237304500*rr) + 
  Q3*Q6^2*(101190068494515956556257397828524927270271893539396109950626716991\
38268733529835084597464577902970 + 396532223704630940852658880082002148184780\
19829445172753963222278635773555955184348509672281324746*rr) + 
  Q0*Q1*Q8*(22290008292244420329401187453373142573554077519831178118103640595\
2464697968427448203076487873908094 + 4664613482938011402069878514469649239546\
6145050603603391654331635452814958391832957824072275151056*rr) + 
  Q4*Q9^2*(133598585498456686594663620771200495150088923683889409125771687932\
4633499307029418462890246858029828 + 3319746644358320079047799739893405740091\
35294453853954355863872157501959284648987039266482277330607*rr) + 
  Q6*Q7^2*(482607125210686613839580923681552673060086130392736010534475682988\
7377769174893581907803236792655058 + 4190453966090564166840361630650579017506\
65685399789905241178073311517193622849753031233191102202361*rr) + 
  Q5*Q8^2*(328613108584421307347220834975399510408261793803698301657900128993\
6393750159376234785797173252299263 + 4196624722280947702863134922136158652758\
74588416750546526323148910398527649175736414776628032775100*rr) + 
  Q4*Q8^2*(311174866633141368295432801816485214862174190147052822839546811089\
3207943396430845808540556499699003 + 5380645583714435678961848063434064214353\
03179448748422319544190807523642870229236160272689977533680*rr) + 
  Q5*Q7*Q9*(76877980424921709247044508444664264586688875041499778267180322744\
11147708172198960680263221573999747 + 633900337142028154404874300329074231794\
074831430673658403415872022160027196734170106136652885071111*rr) + 
  Q6*Q8*Q9*(41947490430099748122217056761441489396233163778294903806228278951\
83871408958077415378095504910852139 + 107460663750908349443170487438660699440\
2855531749138338316500562376980856488622783145902429278333487*rr) + 
  Q4*Q7*Q8*(-3147249168225968286253375654664933770998752897815411555870564781\
590188304093099564989514273577770676 + 15670484824085073957602418614882139939\
47853553966182126827636958174573448680160491367247786139221654*rr) + 
  Q5*Q9^2*(-95469287679134255011866780803230551467125225803924359748703421791\
2286726921672543811327730211323898 + 2153176736465878785541275545748647583503\
886883266696855804765129155778844062677330832202723622335201*rr) + 
  Q5*Q7*Q8*(-1829330730096679562581911122677718241719430694087207229056111959\
56488928117024094051381740491921916 + 373875434400022167087458834547585276904\
4806205280453664572144339925611938113431815028602883914936246*rr) + 
  Q6*Q7*Q9*(21964385330464419198777020933177431461909001110928637691780153079\
468289724597797032212103854651563 + 37563637233657475776942716357251927966646\
77589287518967388794046998799513241880154187605804508749617*rr) + 
  Q4*Q7^2*(-90074871672961535802339271240663529308870754965177322433679835980\
6002315663986335863305785054685055 + 4674818913197363020645944986650485322577\
445265790875108134450640192844234710387046370149129166684246*rr) + 
  Q0^2*Q9*(925317106942889259529919405754381368194825123399811858041587844614\
6443392515333342875256852727849950 + 1371901569627808867853800381355329295239\
2371916191189907929740107842638385553202516675139974936806288*rr), 
 3813782115750714135131832690312920213542871188183302050105689195894718205660\
0024846649849873602264*Q1*Q4*Q6 + Q6*Q7*Q8*(316868608591499904926497020557636\
0833811161324479062207524239144768881355549237844202780085796084096 - 
    3550884275791619973258026443847452793202321229883183069893221218634955523\
462110331135350168312000894*rr) + Q5*Q7^2*(4962117837505778049251486859655432\
021946412119420945172682158358256092370771463972397296950920301463 - 
    2402009038992347880665538890775286036170358836700066637991617092201211608\
903411725153085962990445443*rr) + Q6*Q8^2*(2348741778618414852843647674518442\
732020477882896798331946150973783072273957132410480135510644295564 - 
    2359730105223148074733608257085158106938146601285194029478220068771318353\
957077250676037879109364039*rr) + 
  Q5*Q7*Q8*(-2893669003742507314230282326800698548581521704720557105667158342\
577198335780224587546360622392506760 - 21047675405588593325648714772752571062\
44727618895329276879853982471026222544499511200197677166301380*rr) + 
  Q4*Q9^2*(-43723984461542591704713585297924989432460647581722040624888522632\
03931391636747965258603085454222640 - 164646482914040808512380830299908838606\
4635342531875970293174019129191585473814944648885459165726611*rr) + 
  Q4*Q7*Q8*(-2938679454184664912586626650190325885115075010247494925646154902\
634267346529963552438109790220034108 - 15276859684292814394633524363266221895\
41191398462080960822103832821285487736463844304311273057536764*rr) + 
  Q4*Q8*Q9*(14799767421502831624419089103085881989139221557813106359509126836\
68449218835314057136180475477071237 - 148123658775258599834366958010582845935\
0543887171004370248700646191348783044011534041752767893073680*rr) + 
  Q6*Q9^2*(616714864824561296065035205992449992049594719085812583249553205665\
8923378931972347293320391082240571 - 1109992960241647887451849031740303578747\
944411651411282166133788120319927519764609452947526716450121*rr) + 
  Q5*Q8*Q9*(18976180152759084777835099298671708597003252254874869226757879342\
75132574533267812565457053190552351 - 108390395703999354563967522771657813502\
1218020938478019617394181958199390445510403709497883832202378*rr) + 
  Q5*Q9^2*(-12484405850042878080399485612845857709397164072869658436983303787\
41646398266174116754078786475387702 - 901813807214031750043628868262569370311\
502231826057902972274502159766293592482008041465754794482755*rr) + 
  Q0*Q1*Q7*(-4389267142019506929640078922745729124942577703939717639501311547\
6078111284942571666924082282462206 - 3420052476640305530607137972878087713958\
08813040185532502556731430143000146554340484512802277326592*rr) + 
  Q3*Q4*Q6*(33822541918803357898385456112591006107823677497212567031235557041\
120424332683773555963980627473922 - 34632121143022733141029376286224056736930\
941322758493829828058097219489238344929009789720854520038*rr) + 
  Q2*Q4*Q5*(65286096201581954171463701833349374133888656315110832899518705423\
768855585882534830764857646356586 - 16957269115535439044561728081299260535105\
237808689083139966560888203104248720154374860985766545838*rr) + 
  Q2*Q4^2*(-19384281812991821880959635374073966915837233265928993861386047177\
049521690846196946283345975617370 - 67465555915386221111606155697054793375125\
40054967588506838970910794713570969639040819181238996788*rr) + 
  Q2*Q3*Q9*(17353789853043958613478504426312739049374557621792629578859919117\
67137019899310255230039728437716 - 204989102762867109522461355700356691587296\
2031197038019547035994589918895185853558848265355469978*rr) + 
  Q2^2*Q9*(-45798891382951846473055895300135664015869755906200539659497288671\
05723271325898877188476760277448 - 156008628188705337701267295938762568713775\
2119625454312833679067545427975774564120960651741855077*rr) + 
  Q3*Q6^2*(-37851059269640840656118151000553280837189101174009584757412205188\
369143871019662410217149063075782 - 14946709133917477083695091838531730333168\
49005129281171634722305067530013284384743846541935125560*rr) + 
  Q3^2*Q8*(790060934709805277727595213680065489760907823386302902524318844341\
086386285287470281163662615298 - 12108245312760236019900659767944970809692066\
75720563854257469387111657981620011358584958063741715*rr) + 
  Q2*Q3*Q7*(-7249589995900148064208387204467457468589581933992858820362226907\
36470400006112956374470923627676 - 771534445690152165952710920149450524188047\
810276201650505122200738237793046775017360562649505896*rr) + 
  Q3*Q5^2*(101043152341350766308229194173903251247596087445418428681141304286\
3641821282416923337510324576002 - 2980972968226051029513257903033895140478700\
20062930022610790178691073897735626939203567579908766*rr) + 
  Q1^2*Q7*(184816706118751660912435904967478762794409164103071303767530584383\
865927698438422388114922349680 + 49136494725799008235868731198955019798859534\
51979591991954258272213238368958264992917596676320*rr) + 
  Q1^2*Q8*(-23393411900494357023606531362757399492876915926938012009580814284\
8655274735205727666019936990000 + 3447352643671816056843152258679168803376718\
7289723681066468811111103756832559157944379421948600*rr) + 
  Q3^2*Q7*(-29461354028044899346825531317445033683319346262159109851797398029\
97968697437960647380237028884494 + 330266259957556403504795451080142570701611\
896809977719839386993284296836198947648028237249664379*rr) + 
  Q3^2*Q9*(329943158252743013320861644994229495144090947506814519466577744048\
2340252837898121726523514853730 + 3871244766327585852230971788005144967652988\
44197352977815731906578357080719391023567110152693889*rr) + 
  Q3*Q4^2*(400141325469886659200104055829749746599303952382202079193106186122\
74107803263251532579574764860702 + 456320331881592754455587399071998456503792\
446424242411378539144131724317156517333409270056972036*rr) + 
  Q2*Q3*Q8*(-3467995685523775246553582903432942220635411099671013454062758548\
192214876293165378915263844779088 + 13030033000170129035810634905593759468544\
84234809257350579472195493745737871805272523017997383328*rr) + 
  Q2^2*Q7*(157292818704538009142708092062553955257755399404834469767310424509\
3803975407701204665990265544296 + 1692961565080233736698216640641115034878463\
217623558143545926818875824942497817401301856424562025*rr) + 
  Q2^2*Q8*(177610099800028716579006459589354994227803745939136170869855403865\
8421834815611018515001849582888 + 2487512461029924702665738978896495696607351\
884296763323646614120361378697417472845386804258304601*rr) + 
  Q3*Q4*Q5*(47834049726046986194632174188114360441180250652274335507583829422\
891000770766808849506205783127706 + 70412529915662322733451861598319267511124\
18489677998328059156103774239984696166022241313935300590*rr) + 
  Q3*Q5*Q6*(20841803926204630255187043335635747968374599058350333582896742178\
243047202692800703167722028840534 + 15833585178535556157374670337387335189525\
731720669779525145776897051351898133809492030588107645470*rr) + 
  Q2*Q5^2*(-15491372644360244509551146673759838742823889952409192543108454238\
632358445440039789861317646733654 + 18496672425122986116608503938972251287021\
448855865530907483365268776856793060382863824984402687858*rr) + 
  Q2*Q5*Q6*(57267437776939899567549903740657751266312054116200585652468303428\
79011971072930831351574752389386 + 195717513222796982895707728341230444771648\
22899283213827626620307568313272779191576595753701304674*rr) + 
  Q2*Q6^2*(-30884321882118272181457671069659898488663357761651656516618714262\
96044818043207789694271677953426 + 278538617802696008404595363414432175857738\
80965572897362282200591714179593646066134154308644530700*rr) + 
  Q2*Q4*Q6*(35361383785714184671074488259348328964697255950132624553002849565\
397631698334941778586635913545754 + 37958450953481016017061574293058528436660\
852094708181839933300402354652344978132453299328918476526*rr) + 
  Q0*Q1*Q9*(11907547462058094152453440459308043077591289528956136723858216909\
7756430275727646397426731918042890 + 1009069164696157319591315000451158714362\
93533381359236599356812752957375610625644300100518098952392*rr) + 
  Q0*Q1*Q8*(29486602535557577554375052360812832894521224578797491407395276678\
802536202077154423595820418122722 + 19116250858814055136065036348043098465388\
5124362270749724406129434624777508591036849273021009520634*rr) + 
  Q4*Q7^2*(-76634555270678137110512639802166613060132380922469192109949220947\
65468525432198256595788113784180775 + 244295501583272198200864548766858068910\
539633207209501871447341697827493125800032353934565614787287*rr) + 
  Q4*Q8^2*(117817640004244053289723819991504863269644719351969966459755690390\
8073158501603718946574415131332963 + 1040864721870806018339869537685067895301\
259461636893138727872296714370367984594092591479990804825965*rr) + 
  Q6*Q7*Q9*(-2731321365199238096338311692616263449049760841496781261841967306\
607360469963784757348379995896407921 + 14223142247058597659245547098260015567\
80222816446641347181795867444170777540597331364390077615428146*rr) + 
  Q5*Q8^2*(675325542183316631227690087896044589163647931247810422842935136530\
307860399393855053106705435928859 + 21515624571658670432669594825606068745656\
30185949107579877645455425095467770676191658974361172590089*rr) + 
  Q5*Q7*Q9*(-1689650111927631030986290750572842662122303409670976473198415518\
695438154987594640612194276552351665 + 21862523567260180656593034540896867047\
55159557647413539390928961531839770684056697947917147164424284*rr) + 
  Q4*Q7*Q9*(11880339144422651606968710181659780550511417289255489003647983015\
755578203797378890618042617774054661 + 24870322242995220898354014378163943507\
85545128695931014486619204808025424144837759902307574516999254*rr) + 
  Q6*Q8*Q9*(-5590851597040025378197180764640623626577102826162263470932427633\
477904575672676748250899923526522605 + 31557424725066812446745654294504058062\
32376877768654080554309675816860856659193318782321766897662222*rr) + 
  Q6*Q7^2*(106230511703291346744063359529376740080818630763191779953198218955\
0629674762559570554944720804542578 + 4170781352923778255134854794566644607092\
282651707474196966554876250885153270254554649700343233227607*rr) + 
  Q0^2*Q9*(-12151819350099771760342108479944628924990521179149524253444820933\
797270354263551607747214788972083110 + 57392831245572158965243472027828144882\
33911462758155177458187443276843095310458311593975402331496378*rr), 
 3813782115750714135131832690312920213542871188183302050105689195894718205660\
0024846649849873602264*Q1*Q5^2 + Q5*Q7^2*(12955708414723365086798609765906012\
660612964959436623161208935195948836430080173702026318242969929541 - 
    1529835623784292776721835806108011317901225327412089343040719116785297873\
4919794336154093367032931448*rr) + Q6*Q7*Q8*(19234083672680147651967759487667\
693129657486396181154855667858084807375661509918227324633056388325536 - 
    1457999014841275219374498319901294231964973003465493706348220907010548700\
8151148703413045492987810828*rr) + Q5*Q8*Q9*(88550935599101345121963095328766\
3143906245548177732575128160986622733240636228725944799214131073719 - 
    1455204575214628335765005631915973008167113820588757463913886545075572580\
1798548790241437987883050957*rr) + 
  Q4*Q8*Q9*(-5057445894629928330765773419280558348648781091729785945801525668\
186259290270939135533075434778930695 - 10529437694139592569768442631627679917\
014812221159238125828675321468511513435836273533967001789009357*rr) + 
  Q6*Q8^2*(-89863256817199927272844786779555366085061649390700306186375432480\
0917768248091002728606766112292874 - 6437130651512722429480591247978212182065\
123878992546699568807714630810943221282111643740589641792105*rr) + 
  Q6*Q9^2*(187846087548759061866383516762288474310641742504468878408342018111\
08586199353440723718391763462698749 - 343591388855917553050535113244464853798\
1948436195913030158163460378836074458474641164703081792289638*rr) + 
  Q4*Q9^2*(-60371313693357773748944347767444312175883432678278687760019686334\
16733821679488155413581676967070666 - 183710656945516724796668787995570429492\
5581242719782181663010687545337999443202468524551577577325959*rr) + 
  Q0*Q1*Q7*(-1900214471773156270081247892887962309662018704226024817908033278\
27513732663228588543303937107966022 - 129074465152662561840340120803124637480\
2014346814210786273155870940089936128032720899048058217990270*rr) + 
  Q2*Q4^2*(-71527207837795312451684875793892966624780724613120419698518570652\
90725376428000924937074307368994 - 590159134100390313867542961045841002284946\
87077356781534530518966705682176808246706566214141339010*rr) + 
  Q3*Q5*Q6*(49636956058285981403072465260583867703054365012931720520840006985\
528554822595724592084054541207538 - 42168755993108367378693573686358072096401\
410243136250214903667476583426259852047761983762459186072*rr) + 
  Q3*Q4^2*(579942533051328505318192840532023091342993290844750704450527694555\
07930755614513537594817337465550 - 281370339999015111034035733176346146408539\
32890184024616347457292423222789402544109896521313966026*rr) + 
  Q3*Q4*Q6*(-4854936026933219451568833426151021333016784917416762883561376496\
2277999373361871532226705325155474 - 2341513212579007276053136599253769461814\
4579991653433165760381151331893645272637578227772261941968*rr) + 
  Q2*Q3*Q9*(27783966871699847875591444434960352569061516219161931557967744422\
46648151577501126211881626603400 - 710280280169646231056583123981407975571107\
4450032837529257964237482528047317809386783891290692610*rr) + 
  Q2^2*Q9*(-13804302543957335727825849888962922814681666112936124518812074299\
574511182321705864214791912519630 - 51199304490036798444175588099147514248331\
55825451813076511672181504673693513141145656689971053013*rr) + 
  Q3^2*Q8*(296415356847777303496321981623138121406962250559131037555983399829\
2892685310121250102624638046800 - 1713921513088900535727321932810633011389354\
193105413123686646043550828381405602762426127996891877*rr) + 
  Q3^2*Q9*(695650824763799554655480072407280479537035330253361460132025066788\
7254314970399518161045853042400 - 1376072578945805807535058429572264732588252\
455961869778596713152919653378175733704291815000541425*rr) + 
  Q1^2*Q8*(-59746627513468307688257657012751792635024856557341919823774239202\
12376904717801742810837139952040 - 454828895290451888386281865532757549199774\
913261076347546970865085708767840552266821215233427320*rr) + 
  Q1^2*Q7*(436847465054501237281126193784199365328095095447301191472481393657\
5989121283666565778162424134336 + 1128583142249239129608697957202314647274792\
435839165566080116873506991837438174127543218286470792*rr) + 
  Q2*Q3*Q8*(-9528951900924088181452869753106359878872073580121259289839607775\
136798893564343380553540718104136 + 24924535321859779520878707831442303378329\
11981842175232804148657481069669700268891663032115176780*rr) + 
  Q2*Q3*Q7*(66027010248672153422429252894262026769512326639543826376806797366\
61560720417855529939079318264588 + 268256971246135743345964945445258360183225\
1977741934650851531492271149226377853929143135064444368*rr) + 
  Q2^2*Q7*(576040526288069716841474368549271047169351187417211160388786951712\
2106781207979159738825047749206 + 4148737719521605237674887872481819651227516\
503973802194435554224036366461206671403427087075553997*rr) + 
  Q3^2*Q7*(-57462665268019082661500733235501429742488002578323274784083994810\
55927091920087203467274886175508 + 427589206045625599785557936137657821882899\
9267937615211617833959218858242354064641201712238660461*rr) + 
  Q2^2*Q8*(605197704806057858944323440177199301565735182336537825321773621818\
3776343929951632319783733544654 + 8162997068495067750964000043176000974592137\
197661011901680156338495230395486973132397426457946213*rr) + 
  Q2*Q5*Q6*(40185661738713280315846679659746121817314249974808153503271312218\
239416317554796251333428450461966 + 19447343019698567315666889929472080102965\
905995261640446733332492401301523935713773824961469324992*rr) + 
  Q2*Q5^2*(-10387951891450742844503162588773773993543697225277094373718657848\
4947640811015248896274463214690722 + 3739617701427630098289223684940619192101\
9458724706024989755493539670660607025129557827489027872080*rr) + 
  Q2*Q4*Q5*(32404479868024522694793007305833150534485782917188960103529772773\
0741039482242167526321272970024686 + 4109554781027116286445018231580412467663\
8824080256771588414522239456280215591841344401977179303896*rr) + 
  Q3*Q4*Q5*(26816441822877323879302675260399521043606867535436789257987659991\
8406794263665520847948333373915350 + 4553749642854485989292309661891157465140\
5386704655096378730584105582214062401188688058960802294796*rr) + 
  Q3*Q6^2*(-10294425855341409543760733722303218264663571455306463577493592643\
5768722956894161924977070961623278 + 4582280338649750570512293828959176563295\
0991891617430604476881427400259843172117522854618592954550*rr) + 
  Q3*Q5^2*(396902475429578872508338514062794133991522081784970851515890052225\
07806182534954552752877292220558 + 505122370758992789659935067386825125996342\
63135796739149013527181844472292698929930903227823947800*rr) + 
  Q0*Q1*Q9*(93812075590685116539063438677323954544986347266073323961556108835\
7124825859675516560219439716767786 + 8230641672650505463560239115463152904212\
5046287945785527035987086977547654319585492222429880962778*rr) + 
  Q2*Q6^2*(342627018926144879311576090599146795487445659571765948115960454429\
07086705030745926334126627184694 + 899121110858133357989112265093424190342506\
62704468039123170435353968483537933347199959200542470334*rr) + 
  Q2*Q4*Q6*(52576211183290794269790655514918337327716424504848358618676775795\
27222988302161204898545860073974 + 159970500121101303225496472745487516242379\
201006115294784786234343733251899142081080730460573570916*rr) + 
  Q0*Q1*Q8*(43482310215034153567217728903394114001272467790157159668436235758\
868783440310367083010131514206902 + 79442005061172347111286596380582000863712\
6903897654108764953600584244899695333456832810197739310004*rr) + 
  Q4*Q7^2*(-26938698425984907215777847249574805095411522552125263268408643281\
476536202774321337762576040425555741 + 90125945609719142302241403674138480002\
4323577645781156469763777448003822076178522298680949024220248*rr) + 
  Q4*Q7*Q8*(-7103424747674981970860758112085600140864549323953925469646000118\
559762327821817165991943987482241808 + 96901216683668164883653406067197911005\
6194813107003678603390907765973161590625705447779475154589178*rr) + 
  Q4*Q7*Q9*(42755464001077181443623008034066113430980154083947860225707165809\
162223916288226178017507290246936449 + 12594040020836939512806368440179126760\
98172849275900317752408405954715138774828665315336764317390215*rr) + 
  Q5*Q9^2*(-60330949642248395592995245534215662772111466767265521623343341601\
85777034667518051381814199087756048 + 147657857002905532983123695172526938076\
6613591939928433279215430056037768241717238332631365949420379*rr) + 
  Q5*Q8^2*(108226150782704896966255396947064690716950576003121715099144450584\
3569772095755057359393985641206605 + 4873190515908736629505665456812928825950\
201126324766015192918558255732645828795103706586870125245298*rr) + 
  Q5*Q7*Q8*(-7818397892002571761327239833222890387649837403555639006192794013\
872009070668364780095864528582596388 + 49193805901479681191426399869364487481\
40868939662699709496611657139289668910451247640390227169789462*rr) + 
  Q4*Q8^2*(247707997569290843647825982640745072627473235040226611988481280251\
3989764906750222780114533191292357 + 5739866704593068948152818453526219911552\
313935855003590710916656732253526419254303235433343598594150*rr) + 
  Q6*Q7*Q9*(-1473267922231743419898071601454043269356675272136131886503009092\
5365285350675848786253776835619881165 + 7179480063539797473872437147579985280\
035393764785982441736374204918522309860039259421863089485882461*rr) + 
  Q6*Q8*Q9*(-8771946475938046747628337704411500692433606078354089828695751572\
203675782556996461027215001550826541 + 80925268869943670588799063770581030862\
72579100594032255142413004218533129557736530694129268267440539*rr) + 
  Q5*Q7*Q9*(88591839968089020517742202904672605569952812984594322366127229676\
72734390075450849938278062695592159 + 108759892835531782168386453681970199962\
78636428704577950306736689317358595274072362397300540678716739*rr) + 
  Q6*Q7^2*(264735651240365102737954702057613006917831915484942223180170712141\
6419468596234915691789402855007372 + 1374977861017346142972429406410040925878\
6717422200376155191235936677455394305236343108987686032291869*rr) + 
  Q0^2*Q9*(-47908805757161290957007180991944083024099226360723865632050197336\
582167851862055967735666482967749690 + 35252121400874124843673268953471216127\
940306245439191530020559838548333776682882036814402449220359140*rr), 
 3813782115750714135131832690312920213542871188183302050105689195894718205660\
0024846649849873602264*Q1*Q5*Q6 + 
  Q4*Q7^2*(-60090089790231367320900291651874317826468168297012084253331649715\
17509056860529434479986418306298725 - 491103831293336029281434492620159328094\
2843633022536562541946284349933962431673443754018803156940266*rr) + 
  Q5*Q8*Q9*(37715683073705740237440172683928510326705111428348713775669000521\
76295081687847346703112733399582763 - 375870582712603601708561066313178691012\
2393995618630103366788064111413041703256539156103026853803891*rr) + 
  Q4*Q7*Q8*(10689972530060455933847797207521831958987456405034870666088062310\
73026649068011081324103450268075372 - 273745446084640494426868962148495056733\
6913045484750632373465335124288419536417994333328580350198298*rr) + 
  Q6*Q8*Q9*(-7369771362834526008228203576787423331974331914433922813265529950\
872957100108271002527812969887785433 - 24617093273632348708309963031017282014\
61041935792225761876243387998706253140103448572468982393015411*rr) + 
  Q6*Q7*Q9*(-4671188571010639245013507460985212823974895905515831431889597498\
555491498171939213169759657289299021 - 20996035312481329195187626752015266378\
89751727840628853390990622212554202503247554974231155554071533*rr) + 
  Q4*Q9^2*(333285651767379464298969604144871931190151156950653183412643672957\
7519000446774359366233456211633550 - 1296326842164315889030946981441967056993\
967071955262755146282821865484165847007085653682057487628267*rr) + 
  Q5*Q7*Q8*(-4672613084900336178116535493389671441089623370611227459094975176\
17118475955952189153519137279680632 - 990186435477231508279696688155667265590\
347795952874090816043828686157500670842920572628633868684190*rr) + 
  Q4*Q8*Q9*(-3923466974650811899717015132992011967516103102364673856762524183\
2631797919638188548813943630547763 - 9632578302699999341162650000973251371521\
00777380965915041164440603167446418204807019923274506372607*rr) + 
  Q0*Q1*Q7*(48641778939816694369995843689541007699199625716326102351363427471\
0226947577697960271665372971148842 - 2888572188747420700482411264217899703145\
00403275951024577266032731454809092397292762591511787314826*rr) + 
  Q0^2*Q9*(-20832162053569365328795339588782053601761519175533838740888028853\
388556014534755388531425347425376882 - 24019425992248885020449297403517948251\
2642182093714505829916338305639177915644139323489115314406928*rr) + 
  Q3*Q6^2*(-52172170168074660841296134539977153538267596996673740666966430549\
941266359336848386459909934725286 - 36677677640505808234857274837264284052692\
560617395331774991749193374248958864170649244039338371366*rr) + 
  Q2*Q4^2*(-12797093006378288632874896822761566268717695617599071776695026036\
91668747097482247591352971965562 - 231642153667633218298424810598941881014858\
75012211237705232195095552835231813047488721411680709350*rr) + 
  Q2*Q5^2*(-55035267869863878855788905098222042387090557788157465984882584422\
093368918506335632569860194674578 - 86397115251547964763238439137315832407022\
53715889189719083491357670866524180768104827785793511380*rr) + 
  Q3*Q4*Q6*(46425750460214239927905474683340525660370991346354019028029545672\
737079241835628255823620164627358 - 71873242808282463839113934145329771054338\
81751255409779192105844589570446766640909319177145490820*rr) + 
  Q2^2*Q9*(-90951346381642374561129747705294659230028442094519194786981940177\
3025298460139003472709470896394 - 4210817877474444231234522388862956396976185\
647747786080820844799734075865431778990953251741272349*rr) + 
  Q2*Q3*Q8*(-3883462623038707620005814097015056433162773008939248994010857862\
622168504121801978825064351246912 - 19592361717135966371170033850417951934312\
02840386324779645043079014649707051202552280035965502508*rr) + 
  Q3^2*Q7*(-18061972931282973852556551178296047100008175196995072947035002320\
77125377505937283584076640232440 - 156537115216093706444497718379889491550777\
2327881856861124535661348028795843417315572305228476023*rr) + 
  Q2*Q3*Q9*(49155098178301408194726537786272040073780659930825668216910254732\
35503197983289352311289507167256 - 603613161185175152125841707510025166321844\
172926452106301878760076891219405940179665911535832282*rr) + 
  Q1^2*Q8*(-10531857037836543282562204298456552241548271802659326531684796950\
95335011964619701377584858329720 - 183762225098853496547739002872968216159790\
024737785575190899369387687361281507482605095412360400*rr) + 
  Q3^2*Q8*(146814157954768041599840984718887068410334318449893167344942650685\
4342040470123317186964883511516 + 1850554174506638175396339707121007780791318\
16207381699708445391497215730367455504122442160038847*rr) + 
  Q1^2*Q7*(742767991352900867014048975810198150474218167927381500134816132184\
129143089512341226697150806416 + 27675803252381514795741345389399900654042925\
6959995903487548559284282433953155532967704803309288*rr) + 
  Q2*Q3*Q7*(15792779261738673565599170898532091850878381208734313244556712327\
15680655087941553009552045220452 + 378883875403039366545251836002252365108320\
036875575121008394192003231736228560460435955908562976*rr) + 
  Q2^2*Q7*(-10486971711947065443095712115918165711393093795114156363697198879\
38155066315857732264811636301926 + 189048310019992494327978204193450486977398\
7677066071725269050982842904783261457302435203350807117*rr) + 
  Q3^2*Q9*(877048393527239716994653294069931957946456649424372028969705600877\
719840419577421718362458782556 + 20038515213783792830011529062759062347778549\
24138474721055460704757804380803261329231200457543627*rr) + 
  Q2^2*Q8*(-19761610881532699729817286422114421532116518585958540482245200453\
68119421406269156224849787027982 + 297011541409529657087133567847642563137400\
0360126738348638573038513174432093703764458055698480813*rr) + 
  Q2*Q5*Q6*(-1528621188099970423113027751306709327883576955992119294278920852\
2522291875004725445360915576242266 + 1147120515655130947587895168845457732239\
1303561824331587910828769234399978849340837459304133247228*rr) + 
  Q3*Q5*Q6*(14425909351961879290468975361303749132500844844667471084273556475\
284007104645174608546125903880210 + 11870570212018143850375309865103584353627\
847396255136728491797270626610932620339805279697903564972*rr) + 
  Q3*Q5^2*(767958358704347324541647882404899260835247914306637397302258072892\
713505109245349210801730636998 + 17213617453753486005462948752017255695797788\
584960472225860326322103542180676231707247309702881684*rr) + 
  Q2*Q6^2*(-30243669788551750803859132348819958532191218501805749616164735185\
190464544949861448342678372478434 + 18355074656911742572907078947985815339044\
208656432470871304330112497356199890394719297175816427730*rr) + 
  Q3*Q4^2*(601313705569576262087602358440369223054070055508618927026498947207\
9181928973994280915149174818246 + 2020761779277087467283235834178999281624798\
6665452126296211497501532168769744084026750591894538570*rr) + 
  Q6*Q8^2*(364095165323947187525930052409093489827678020482038710869087475680\
2459759325560058249009168238199418 + 4313057280699817011793428510513415685797\
0729218931154207586685612282475842399871236991600956022147*rr) + 
  Q2*Q4*Q6*(-4418599182809283580761304092333572751927421494344737356617258844\
6782398100642922174092201068892922 + 4472207223983969915727177710668112835215\
7688185535646216974443844817460228546471964344970577498208*rr) + 
  Q3*Q4*Q5*(63977914875551756538934133192585447452718434812123486485679465682\
886526892619712695018935741274046 + 45047572929609854904566929611216325094124\
939575749709392615226096254943026233695666981215388303184*rr) + 
  Q2*Q4*Q5*(91161279754750552372125623751963462227161062750213255793761175583\
065713067604616343472562648040902 + 58059500776902599263428783268876968028974\
114749416040741131296852597874722874847283423492417959628*rr) + 
  Q0*Q1*Q9*(15655085203769641814543764832801162410969050342160531658530437650\
3150647734881359780157926633676538 + 8534520953229011780456476907570377028277\
2480533838861265150570642367748387362760974177759666643862*rr) + 
  Q5*Q9^2*(-52531192143802475897818345703203155351396070955827587045100056518\
7036567007292155321754217275710624 + 1859558172393766830809649290133992761753\
50089607879788837629913508415171594494515860839055640373811*rr) + 
  Q0*Q1*Q8*(-2952834952984852982977687952875237523497082244839148527107150019\
14298454427455832226169203988701298 + 213916262478371896547848950081740496878\
274156209845445720819875364470116674206569526209263101786680*rr) + 
  Q5*Q7^2*(902820637048896624254547442773672167459465440900363672685782265251\
9221664419054843092825301086315373 + 5050190445933243566983533533293206363709\
15148345574131417294483057877159936886110430310753331031050*rr) + 
  Q6*Q7*Q8*(95780314791080364711408249499364091675683536972958803804855363080\
46565316128815748646888374254179580 + 647886642896114056061231734107599648726\
700146302632667318539110831997838876243698023065032507410720*rr) + 
  Q5*Q8^2*(-25837614579335584645514377517825633047452245972840937014155669808\
85576419207326833150369843744382607 + 164531944362067731426483809625528068968\
5497778778324540798629426306922161394019292532160290472660912*rr) + 
  Q4*Q8^2*(-14108501604631305336179694741292849105574522669459942719698612491\
62109952032498305752861453367240271 + 189143881534253582947575618877868735743\
1629843534158105584717277189741971321192323161098964227826476*rr) + 
  Q5*Q7*Q9*(-2168696047543759147925030105613363657725546486603381082606036383\
385399155510077834747100372274126601 + 28636817839290354844926549947364095659\
84292977643545011372636310190131561600245600808985776015819825*rr) + 
  Q6*Q7^2*(-56568604769259636942320242025600119146431428776801863320121864439\
52510245428186761535978211411658428 + 354931388140552687278110288692395018973\
4002953555967734650909400950101925733835912927277253854952345*rr) + 
  Q6*Q9^2*(478930049286522352527495757638070367658699328432440053174115368163\
6193734054631876754411537487911237 + 4876673830126038622618917499668494124987\
835110883766974414934585556270725912818101370148640527801296*rr) + 
  Q4*Q7*Q9*(57888771053960862347440641500524521040301853669917122449237996900\
26435868271230871566408549865133897 + 746942815911031361602457812131640543572\
1264687864722507609196867829653047003200460246993445475946793*rr), 
 3813782115750714135131832690312920213542871188183302050105689195894718205660\
0024846649849873602264*Q1*Q6^2 + Q5*Q7^2*(39488876746106135032752127235018289\
47144844745966089892343536095423668490076843724185102492374396015 - 
    6624595041705476622154677450407464784504510834174199873250106714369936559\
830375843430843296438211372*rr) + Q6*Q7*Q8*(491799695113609378276242596124316\
2150686751781601762543665162247747737971663049739734731829207982788 - 
    5941523973127311632614080999422257091819643368625959293642419930115741361\
994509563640273357521756084*rr) + 
  Q6*Q8^2*(-22732915610812034802938250322136407232630882887430660265552527930\
65504517501483131087580908664210654 - 297962354090360916756083888239998061064\
2156885384246643081731242404045555911554392229045937816277101*rr) + 
  Q5*Q8*Q9*(31102437317810300764341467041947547364938417249096627054764340271\
21862016165880242377977525451172161 - 294987636177862195179914907869800757644\
7708897703225556997580127286592585092922197463308607173380209*rr) + 
  Q4*Q8*Q9*(-1752558077843915475220130125132328280155928105476910983525996361\
796888009658696958127256103084286281 - 27996097696545653649781180427977440940\
22668780585834020496060001539014189103123985079369715689750321*rr) + 
  Q4*Q7*Q9*(17659581078864986278794035678862759133466896547836763662976634406\
465352146302215359387684375308032363 - 22502664548721110836882977112651270973\
11100503866044455639926031326073506947464419545933499354779033*rr) + 
  Q6*Q9^2*(748636686420745340357404571527395160605517946189294270627700757915\
7524124591921648493583045682493611 - 2177738713206826137210413800372371172698\
855493243146299538020909042785600117547928294856418595123722*rr) + 
  Q0*Q1*Q7*(-3060278138778961159129854772063587280781025817925012232422261268\
89777438844337259927111525057964906 - 386958112419849904111202033594196494840\
895267589034574784513106492275985751971539402500917929435710*rr) + 
  Q5*Q9^2*(-30726534674894989326739104339383027226331732526804508494528599793\
78562119415093200427792529772577160 - 776786088672634532114067590632816914199\
47260497846699019488310059578018167320623124105129280335337*rr) + 
  Q3*Q4*Q6*(56530294862747479731403974099863474929855283001051744036543904758\
343625374709302064216338254723210 - 49139009943626380894857374916193643673922\
069415357836337024299666452923545232954660918647419505284*rr) + 
  Q2*Q4*Q5*(96583870834616065946061954970804978470141422768642850852203394687\
542922550198658484274971646657242 - 32357530347532049768709252145307131269646\
884985774871361365888143864473469552403272812641099094060*rr) + 
  Q2*Q4^2*(-57269699153848965604016170217961764293351971299554490233891636754\
921633696472437779562597411965926 - 19464240769434821183900582060189503759992\
798540635205230514492828476234239864275412000815172267218*rr) + 
  Q3*Q6^2*(-49211938310801153222701067046528961982543348729533838320102515286\
363734827370879382908211667644938 - 12728981778852137290306652965910933345330\
836225398321972707252729095530811458177018364555439212938*rr) + 
  Q3*Q4^2*(350057314605614553480340661446022373799734967544697701774576902322\
24213947678174026806352932134554 - 369851860138678193637324426210190807740229\
1952679714949232146547347598053365729760277981961337274*rr) + 
  Q2*Q3*Q9*(17401790569928633492797197672178529515451484149784906091735073524\
51439987700611219881470487398888 - 360563899357341218716423938097209850797879\
4622383539826329200504229922116751725082139583537234126*rr) + 
  Q3^2*Q8*(803633420714598489443557711045180430278253996995825351269601979379\
451401345115486103486910622764 - 12528445972820576063536077888054180695624856\
61975412609717732330725845996288481274608168345321959*rr) + 
  Q2^2*Q9*(-68366607263782912332934753445583927840694188564909089442192020740\
71747902775364066992169406158206 - 383760818025846560708223182525259901841076\
052486800832807880862953948265784945781591473578853767*rr) + 
  Q1^2*Q8*(-18209989108987046790519386516221277921399056030919343777597353826\
6153839326492951319447134974840 - 5092290847272856142835634114772235420470954\
4179239106063370541816970706552947720591476519954680*rr) + 
  Q3^2*Q9*(377262014297823694693855298871995219328647648694877253752074725788\
9773662968131680906939709926220 - 3438487026258402187389906726801693765058332\
1056961813224135633101481852134646349501335560686803*rr) + 
  Q1^2*Q7*(123383152050305901172042013721969565228781614155789647268672759194\
494015133759695567098179066208 + 62238170557203419967839565346970671152697633\
814395342213221214502437280346191505642499788865080*rr) + 
  Q2^2*Q7*(276820058477846062401886280469250219349817970660480752543078486149\
9703930644382227806088298570198 + 5084655330438305050372626690745524461790549\
25481821951345004076632421980772166977355006205479287*rr) + 
  Q2*Q3*Q7*(75722962933062242224484027154841060200273330478661413474152582664\
6810903465407660470507778493356 + 6184046208868315082918200655759732030223199\
01500478477282792261360939988743205738284826077930040*rr) + 
  Q3^2*Q7*(-33102706157508826850570740804021068056410933607433190914661639580\
43020018264937965590252305153648 + 959345594395346759452784401809093325052145\
019686227934587512573666990764484005760210410325596399*rr) + 
  Q2*Q3*Q8*(-2384352612661001508533186433548936499146029144476068303384209547\
146518011760073180542942821136816 + 15948963098634582970450757070982055220354\
89381968683727908321462608605899523298244021948322899924*rr) + 
  Q2^2*Q8*(478147052569913980827864433983984625314509988248736809317063183351\
0148063546420235537612103838478 + 2309787189359666730482575516838436022608400\
885968347906200101109850136031592708670132066953922975*rr) + 
  Q2*Q5*Q6*(-1986909496853506244953954596238892726032514693083647946389762060\
2177967291849533977140354480139494 + 1167458508842691609653007431487709639212\
2021781485543378907472092099583115887069173580701412276356*rr) + 
  Q3*Q5^2*(366680762194565139595614152031503840330802391895715396611121605386\
3035314161435122959343274706682 + 1423949149151350015417173384205805718888287\
5371008193507640393531879622613448837001493958374376548*rr) + 
  Q3*Q5*Q6*(72910922939169948425745307162540735698680033888489546776998193167\
182344828152876041261909864288550 + 15394393248794747819076344908238520269994\
506184317814482999474420118826468244122854748695842792628*rr) + 
  Q2*Q6^2*(507310881386248963095622804373100901676518194516696219474954538431\
55226234364276650187512694052986 + 199368192455349520632516688632963108320775\
80766511130850768560303364676964819715549299827323025566*rr) + 
  Q2*Q5^2*(176107163429740613632892804459032352440755308921991403224838712659\
39506959643231645363637101326226 + 262162517487662195130500091751510683456828\
23072925964465400409663198998928739654306038686329957716*rr) + 
  Q3*Q4*Q5*(75469688297047358252181463770709190220902995936379057839491427902\
245802866735001080915053710129330 + 28135275070720318405885100536783964255138\
412793586444486576127134780583937898651657877104892987072*rr) + 
  Q0*Q1*Q9*(42301647667597467996334767509644401845645284383253226276031168413\
4143430215848665776327357635722678 + 4503538030608991329161786756697520279766\
7121109326817687113375453191370930626631275585945445041114*rr) + 
  Q2*Q4*Q6*(33754243647949142865520108563439925356952533348613183111792854626\
789943930550392379965019720609634 + 61170442028959842331666415147347256513660\
921189065773477386024822766370680355098623193865030049688*rr) + 
  Q4*Q7*Q8*(43489856873941496520229460813555296188838116026635552229085712070\
1875933725076068481232781826768596 + 1087890729191570102436721740186227711914\
00191031111211971442066546671039189665376135986551748024518*rr) + 
  Q0*Q1*Q8*(30508614380586249731441669862657143794187654291096560859166390493\
6104267961949672096976081285227154 + 3070576641679829905001963426982058490700\
43879704413983645532261107782151934787744017184417972887352*rr) + 
  Q4*Q8^2*(102071248745313433663499079718577585814314379823757661949602229148\
4838086531924845767805234202200227 + 7846167452549958312022612213446434107239\
74630795855147642944513698985569417199176542120678276213402*rr) + 
  Q5*Q8^2*(463050006987880488162545560056983832906350602778196855763686478788\
978370695719413893021978409335619 + 20631373820612361625078780491497065094366\
20796507641408385118115830602829333802213617213327638484506*rr) + 
  Q5*Q7*Q8*(-3110130937265294635376545593168814577499417613787324169594333443\
933092024758226725135266705303459864 + 23670699010075639220710300253375965717\
90761235536268688058964242829304458840619336322255999974932886*rr) + 
  Q4*Q9^2*(-43587122575009412281173070022828868370491776696160913710255180465\
69894881083175136482968830920926606 + 248956715487605205482292798801530889764\
0208014368308948184502082702882893226682935219528119257686565*rr) + 
  Q6*Q7*Q9*(-1899591141831995252083003955478430849408118589271556512394679702\
553824544208580315539193431677568215 + 26767047242665143068221867155886678693\
22672746248594772526942100585210278325205504299537730555246657*rr) + 
  Q4*Q7^2*(-94309725507967668956576883206778532364269178267145687004648772601\
45988361298553708266548562620102247 + 283554461783251185729268287696753333139\
8831235162255296692263797694363412587021082564686770438257616*rr) + 
  Q6*Q7^2*(363051808413793259558155331367366010304705305167972949260140204700\
9183708575319736515957070885569072 + 3854917117427364467688236274325272114949\
151650885325499018584784582326132630163483792864784131733533*rr) + 
  Q6*Q8*Q9*(-7892290839288260364733547303232114188765046419788129572669257892\
662472291900887401433602996431977283 + 46588497839872501277630977116536347031\
83265147025028735279725145055138413838261451661249500678774135*rr) + 
  Q5*Q7*Q9*(-6156290303910516487137328434326534299408559270332933748503109086\
1355865821092298654166957253329171 + 4788307506404856070366020710565964288242\
088846588427306573969971331501574919292501457820744140886903*rr) + 
  Q0^2*Q9*(-19526606405786072407096185913882512883646895277050691560754076422\
120774915628352412061040002775603342 + 13683883100956510569020061151894122120\
013920680534661814262061389161341183066345320999121975317999040*rr)}


==> anc/Section2.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    734728,      17988]
NotebookOptionsPosition[    699506,      17507]
NotebookOutlinePosition[    699845,      17522]
CellTagsIndexPosition[    699802,      17519]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[TextData[{
 StyleBox["This notebook constructs a surface FPP/C3 with expected \
\\pi_1=C_{13} and finds its singular points.\nIt is a supporting file for the \
Section 2 of the joint paper of L.B., A.B., and E.F.",
  FontSize->24,
  FontColor->RGBColor[1, 0, 0]],
 StyleBox["\n\nWe use the thesis of Jacob Lurie and define the Cartan cubic \
in 27 variables.\n\nThe variables will be lines on the Fermat cubic \
x0^3+...+x3^3=0.\nThese lines are the line through (1:a:0:0), (0:0:1:b) with \
a^3=b^3=-1\nand its permutations.\n\nThere are 27 collections of triples are \
given by translates of  (x0+x1+x2+x3=0)\n[(1:-1:0:0),(0:0:-1:1)], \
[(1:0:0:-1),(0:1:-1:0)],[(1:0:-1:0),(0:1:0:-1)].\nSpecifically, we can \
multiply the variables by cube roots of 1 but the first factor can be taken \n\
as 1. There are additional 18 collections which are translates of (x0+x1=0).\n\
(multiply x1 by a cube root, and also 6 pairs of elements).\n\nThe 9 triples \
that give positive signs are x_i + a x_j = 0 with 1<i<j.\n",
  FontSize->18,
  FontColor->RGBColor[1, 0, 0]]
}], "Text",
 CellChangeTimes->{{3.7997454981218*^9, 3.7997455210241117`*^9}, {
   3.799745710704115*^9, 3.799745739028439*^9}, {3.7997466683357887`*^9, 
   3.799746700307097*^9}, {3.799746735908636*^9, 3.7997468275474033`*^9}, {
   3.79977262585717*^9, 3.7997727875607023`*^9}, {3.7997828730115128`*^9, 
   3.799782976331514*^9}, {3.7997830283015833`*^9, 3.799783099152636*^9}, {
   3.7997832258270693`*^9, 3.7997832532640057`*^9}, {3.799783303147663*^9, 
   3.799783607520961*^9}, {3.7997839297864037`*^9, 3.799783960352309*^9}, {
   3.7997840085130463`*^9, 3.799784038190723*^9}, {3.799784191155661*^9, 
   3.799784259164361*^9}, {3.7997931845616627`*^9, 3.7997932362400084`*^9}, 
   3.799859831756249*^9, {3.80322710326001*^9, 3.803227171185445*^9}, {
   3.806917131623098*^9, 
   3.806917171301098*^9}},ExpressionUUID->"51ada2d8-505c-46a3-89d8-\
be09acc84fb2"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"setting", " ", "up", " ", "the", " ", "variables"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"VarsP", "=", 
     RowBox[{"{", 
      RowBox[{
      "P1", ",", "P2", ",", "P3", ",", "P4", ",", "P5", ",", "P6", ",", "P7", 
       ",", "P8", ",", "P9", ",", "P10", ",", "P11", ",", "P12", ",", "P13", 
       ",", "P14", ",", "P15", ",", "P16", ",", "P17", ",", "P18", ",", "P19",
        ",", "P20", ",", "P21", ",", "P22", ",", "P23", ",", "P24", ",", 
       "P25", ",", "P26", ",", "P27"}], "}"}]}], ";"}], "\[IndentingNewLine]",
    "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"setting", " ", "up", " ", "the", " ", "lines"}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"w", "=", 
     RowBox[{"Exp", "[", 
      RowBox[{"2", " ", "Pi", " ", 
       RowBox[{"I", "/", "3"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Lines", "=", 
     RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"i", "=", "1"}], ",", 
      RowBox[{"i", "\[LessEqual]", "3"}], ",", 
      RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
      RowBox[{"For", "[", 
       RowBox[{
        RowBox[{"j", "=", "1"}], ",", 
        RowBox[{"j", "\[LessEqual]", "3"}], ",", 
        RowBox[{"j", "++"}], ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"AppendTo", "[", 
          RowBox[{"Lines", ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", 
               RowBox[{"-", 
                RowBox[{"w", "^", "i"}]}], ",", "0", ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "0", ",", "1", ",", 
               RowBox[{"-", 
                RowBox[{"w", "^", "j"}]}]}], "}"}]}], "}"}]}], "]"}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"AppendTo", "[", 
          RowBox[{"Lines", ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "0", ",", 
               RowBox[{"-", 
                RowBox[{"w", "^", "i"}]}], ",", "0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1", ",", "0", ",", 
               RowBox[{"-", 
                RowBox[{"w", "^", "j"}]}]}], "}"}]}], "}"}]}], "]"}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"AppendTo", "[", 
          RowBox[{"Lines", ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "0", ",", "0", ",", 
               RowBox[{"-", 
                RowBox[{"w", "^", "i"}]}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1", ",", 
               RowBox[{"-", 
                RowBox[{"w", "^", "j"}]}], ",", "0"}], "}"}]}], "}"}]}], 
          "]"}], ";"}]}], "\[IndentingNewLine]", "]"}]}], "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Length", "[", "Lines", "]"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{
     "setting", " ", "up", " ", "the", " ", "extra", " ", "C3", " ", "action",
       " ", "\[IndentingNewLine]", "  ", "we", " ", "tried", " ", "permuting",
       " ", "last", " ", "three", " ", "variables"}], ",", " ", 
     RowBox[{"it", " ", 
      RowBox[{"didn", "'"}], "t", " ", "work", "\[IndentingNewLine]", "  ", 
      "now", " ", "just", " ", "scaling", " ", "the", " ", "first", " ", 
      "coordinate"}]}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"C3action", "=", 
     RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Pairs", "=", 
     RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"i", "=", "1"}], ",", 
      RowBox[{"i", "\[LessEqual]", "27"}], ",", 
      RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"j", "=", "1"}], ",", 
         RowBox[{"j", "\[LessEqual]", "27"}], ",", 
         RowBox[{"j", "++"}], ",", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"line1", "=", 
           RowBox[{"Lines", "[", 
            RowBox[{"[", "i", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
          RowBox[{"line2", "=", 
           RowBox[{"Lines", "[", 
            RowBox[{"[", "j", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{
            RowBox[{"line2", "[", 
             RowBox[{"[", "1", "]"}], "]"}], "[", 
            RowBox[{"[", "1", "]"}], "]"}], "=", 
           RowBox[{"w", "  ", 
            RowBox[{
             RowBox[{"line2", "[", 
              RowBox[{"[", "1", "]"}], "]"}], "[", 
             RowBox[{"[", "1", "]"}], "]"}]}]}], ";", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{
            RowBox[{"line2", "[", 
             RowBox[{"[", "2", "]"}], "]"}], "[", 
            RowBox[{"[", "1", "]"}], "]"}], "=", 
           RowBox[{"w", "  ", 
            RowBox[{
             RowBox[{"line2", "[", 
              RowBox[{"[", "2", "]"}], "]"}], "[", 
             RowBox[{"[", "1", "]"}], "]"}]}]}], ";", "\[IndentingNewLine]", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"MatrixRank", "[", 
              RowBox[{"Join", "[", 
               RowBox[{"line1", ",", "line2"}], "]"}], "]"}], "\[Equal]", 
             "2"}], ",", "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"AppendTo", "[", 
              RowBox[{"C3action", ",", 
               RowBox[{
                RowBox[{"VarsP", "[", 
                 RowBox[{"[", "i", "]"}], "]"}], "\[Rule]", 
                RowBox[{"VarsP", "[", 
                 RowBox[{"[", "j", "]"}], "]"}]}]}], "]"}], ";", 
             "\[IndentingNewLine]", 
             RowBox[{"AppendTo", "[", 
              RowBox[{"Pairs", ",", 
               RowBox[{"{", 
                RowBox[{"i", ",", "j"}], "}"}]}], "]"}], ";"}]}], 
           "\[IndentingNewLine]", "]"}], ";"}]}], "\[IndentingNewLine]", 
        "]"}], ";"}]}], "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"{", 
    RowBox[{"C3action", ",", 
     RowBox[{"Length", "[", "C3action", "]"}]}], "}"}], "\[IndentingNewLine]",
    "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"setting", " ", "up", " ", "planes"}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"PlusPlanes", "=", 
     RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"i", "=", "1"}], ",", 
      RowBox[{"i", "\[LessEqual]", "3"}], ",", 
      RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"AppendTo", "[", 
        RowBox[{"PlusPlanes", ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "1", ",", 
           RowBox[{"w", "^", "i"}], ",", "0"}], "}"}]}], "]"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"AppendTo", "[", 
        RowBox[{"PlusPlanes", ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "1", ",", "0", ",", 
           RowBox[{"w", "^", "i"}]}], "}"}]}], "]"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"AppendTo", "[", 
        RowBox[{"PlusPlanes", ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "1", ",", 
           RowBox[{"w", "^", "i"}]}], "}"}]}], "]"}], ";"}]}], 
     "\[IndentingNewLine]", "]"}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"Length", "[", "PlusPlanes", "]"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"MinusPlanes", "=", 
     RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"i", "=", "1"}], ",", 
      RowBox[{"i", "\[LessEqual]", "3"}], ",", 
      RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"AppendTo", "[", 
        RowBox[{"MinusPlanes", ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", 
           RowBox[{"w", "^", "i"}], ",", "0", ",", "0"}], "}"}]}], "]"}], ";",
        "\[IndentingNewLine]", 
       RowBox[{"AppendTo", "[", 
        RowBox[{"MinusPlanes", ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "0", ",", 
           RowBox[{"w", "^", "i"}], ",", "0"}], "}"}]}], "]"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"AppendTo", "[", 
        RowBox[{"MinusPlanes", ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "0", ",", "0", ",", 
           RowBox[{"w", "^", "i"}]}], "}"}]}], "]"}], ";"}]}], 
     "\[IndentingNewLine]", "]"}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"i", "=", "1"}], ",", 
      RowBox[{"i", "\[LessEqual]", "3"}], ",", 
      RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
      RowBox[{"For", "[", 
       RowBox[{
        RowBox[{"j", "=", "1"}], ",", 
        RowBox[{"j", "\[LessEqual]", "3"}], ",", 
        RowBox[{"j", "++"}], ",", "\[IndentingNewLine]", 
        RowBox[{"For", "[", 
         RowBox[{
          RowBox[{"k", "=", "1"}], ",", 
          RowBox[{"k", "\[LessEqual]", "3"}], ",", 
          RowBox[{"k", "++"}], ",", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"AppendTo", "[", 
            RowBox[{"MinusPlanes", ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", 
               RowBox[{"w", "^", "i"}], ",", 
               RowBox[{"w", "^", "j"}], ",", 
               RowBox[{"w", "^", "k"}]}], "}"}]}], "]"}], ";"}]}], 
         "\[IndentingNewLine]", "]"}]}], "]"}]}], "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Length", "[", "MinusPlanes", "]"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"CartanCubic", "=", "0"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"get", " ", "the", " ", "polynomial"}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"i", "=", "1"}], ",", 
      RowBox[{"i", "\[LessEqual]", "9"}], ",", 
      RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"plane", "=", 
        RowBox[{"PlusPlanes", "[", 
         RowBox[{"[", "i", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"mon", "=", "1"}], ";", "\[IndentingNewLine]", 
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"j", "=", "1"}], ",", 
         RowBox[{"j", "\[LessEqual]", "27"}], ",", 
         RowBox[{"j", "++"}], ",", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"Simplify", "[", 
                RowBox[{"plane", ".", 
                 RowBox[{
                  RowBox[{"Lines", "[", 
                   RowBox[{"[", "j", "]"}], "]"}], "[", 
                  RowBox[{"[", "1", "]"}], "]"}]}], "]"}], "\[Equal]", "0"}], 
              ")"}], "&&", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"Simplify", "[", 
                RowBox[{"plane", ".", 
                 RowBox[{
                  RowBox[{"Lines", "[", 
                   RowBox[{"[", "j", "]"}], "]"}], "[", 
                  RowBox[{"[", "2", "]"}], "]"}]}], "]"}], "\[Equal]", "0"}], 
              ")"}]}], ",", "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"mon", "=", 
              RowBox[{"mon", "  ", 
               RowBox[{"VarsP", "[", 
                RowBox[{"[", "j", "]"}], "]"}]}]}], ";"}]}], 
           "\[IndentingNewLine]", "]"}], ";"}]}], "\[IndentingNewLine]", 
        "]"}], ";", "\[IndentingNewLine]", 
       RowBox[{"CartanCubic", "+=", "mon"}], ";"}]}], "\[IndentingNewLine]", 
     "]"}], ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   "CartanCubic", "\[IndentingNewLine]", "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"i", "=", "1"}], ",", 
      RowBox[{"i", "\[LessEqual]", "36"}], ",", 
      RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"plane", "=", 
        RowBox[{"MinusPlanes", "[", 
         RowBox[{"[", "i", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"mon", "=", "1"}], ";", "\[IndentingNewLine]", 
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"j", "=", "1"}], ",", 
         RowBox[{"j", "\[LessEqual]", "27"}], ",", 
         RowBox[{"j", "++"}], ",", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"plane", ".", 
                RowBox[{
                 RowBox[{"Lines", "[", 
                  RowBox[{"[", "j", "]"}], "]"}], "[", 
                 RowBox[{"[", "1", "]"}], "]"}]}], "\[Equal]", "0"}], ")"}], "&&", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"plane", ".", 
                RowBox[{
                 RowBox[{"Lines", "[", 
                  RowBox[{"[", "j", "]"}], "]"}], "[", 
                 RowBox[{"[", "2", "]"}], "]"}]}], "\[Equal]", "0"}], ")"}]}],
             ",", "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"mon", "=", 
              RowBox[{"mon", " ", 
               RowBox[{"VarsP", "[", 
                RowBox[{"[", "j", "]"}], "]"}]}]}], ";"}]}], 
           "\[IndentingNewLine]", "]"}], ";"}]}], "\[IndentingNewLine]", 
        "]"}], ";", "\[IndentingNewLine]", 
       RowBox[{"CartanCubic", "-=", "mon"}], ";"}]}], "\[IndentingNewLine]", 
     "]"}], ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   "CartanCubic", "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.799784688249802*^9, 3.799784800955413*^9}, {
  3.799785023475224*^9, 3.799785221275729*^9}, {3.79978525285917*^9, 
  3.799785317402697*^9}, {3.79978536908634*^9, 3.7997854145837812`*^9}, {
  3.799785506133876*^9, 3.799785566241341*^9}, {3.7997855983069077`*^9, 
  3.799785598491981*^9}, {3.7997856460920153`*^9, 3.799785667963748*^9}, {
  3.799785702608481*^9, 3.799785778664608*^9}, {3.7997858625089893`*^9, 
  3.799785864040019*^9}, {3.799785985539625*^9, 3.799785996741261*^9}, {
  3.799786033603998*^9, 3.799786049920066*^9}, {3.799786227907584*^9, 
  3.7997862293895197`*^9}, {3.799786311551957*^9, 3.7997863465134583`*^9}, {
  3.799793253231884*^9, 3.799793352591435*^9}, {3.7997934225745897`*^9, 
  3.799793618868823*^9}, {3.799793656330996*^9, 3.799793685648275*^9}, {
  3.7997937756907253`*^9, 3.799793800016582*^9}, {3.799828532788397*^9, 
  3.799828610166091*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"b7fe15ee-d745-495b-8858-234551ed097c"],

Cell[BoxData["27"], "Output",
 CellChangeTimes->{
  3.799785546532433*^9, {3.799785599585651*^9, 3.799785606016931*^9}, 
   3.799785668694916*^9, {3.799785731752493*^9, 3.799785779315125*^9}, 
   3.799785864755501*^9, {3.7997859973287287`*^9, 3.799786051550693*^9}, 
   3.7997862310030746`*^9, 3.799786347865971*^9, 3.79979331157167*^9, 
   3.799793620347389*^9, {3.7997936652596693`*^9, 3.799793686301198*^9}, 
   3.799793800620695*^9, 3.799828616042482*^9, 3.799859857727777*^9, 
   3.800003387674006*^9, 3.8000445005670643`*^9, 3.800341405144725*^9, 
   3.8004347506141567`*^9, 3.800564354091618*^9, 3.800568492004558*^9, 
   3.80065378528094*^9, 3.800951867405781*^9, 3.8009626485932302`*^9, 
   3.801038972597068*^9, 3.801414618499433*^9, 3.801592567914843*^9, 
   3.8016454428388023`*^9, 3.801645680506126*^9, 3.801645824393173*^9, 
   3.8016596485481358`*^9, 3.802242090905877*^9, 3.8022443360503683`*^9, 
   3.802248508549407*^9, 3.8022505648152*^9, 3.8022746939620867`*^9, 
   3.802516261473022*^9, 3.802709055572157*^9, 3.8032271818093576`*^9, 
   3.805532620092054*^9, 3.806856475769382*^9},
 CellLabel->"Out[5]=",ExpressionUUID->"95ea101e-05bf-427c-aa4c-2af8f50b2f83"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"P1", "\[Rule]", "P10"}], ",", 
     RowBox[{"P2", "\[Rule]", "P11"}], ",", 
     RowBox[{"P3", "\[Rule]", "P12"}], ",", 
     RowBox[{"P4", "\[Rule]", "P13"}], ",", 
     RowBox[{"P5", "\[Rule]", "P14"}], ",", 
     RowBox[{"P6", "\[Rule]", "P15"}], ",", 
     RowBox[{"P7", "\[Rule]", "P16"}], ",", 
     RowBox[{"P8", "\[Rule]", "P17"}], ",", 
     RowBox[{"P9", "\[Rule]", "P18"}], ",", 
     RowBox[{"P10", "\[Rule]", "P19"}], ",", 
     RowBox[{"P11", "\[Rule]", "P20"}], ",", 
     RowBox[{"P12", "\[Rule]", "P21"}], ",", 
     RowBox[{"P13", "\[Rule]", "P22"}], ",", 
     RowBox[{"P14", "\[Rule]", "P23"}], ",", 
     RowBox[{"P15", "\[Rule]", "P24"}], ",", 
     RowBox[{"P16", "\[Rule]", "P25"}], ",", 
     RowBox[{"P17", "\[Rule]", "P26"}], ",", 
     RowBox[{"P18", "\[Rule]", "P27"}], ",", 
     RowBox[{"P19", "\[Rule]", "P1"}], ",", 
     RowBox[{"P20", "\[Rule]", "P2"}], ",", 
     RowBox[{"P21", "\[Rule]", "P3"}], ",", 
     RowBox[{"P22", "\[Rule]", "P4"}], ",", 
     RowBox[{"P23", "\[Rule]", "P5"}], ",", 
     RowBox[{"P24", "\[Rule]", "P6"}], ",", 
     RowBox[{"P25", "\[Rule]", "P7"}], ",", 
     RowBox[{"P26", "\[Rule]", "P8"}], ",", 
     RowBox[{"P27", "\[Rule]", "P9"}]}], "}"}], ",", "27"}], "}"}]], "Output",\

 CellChangeTimes->{
  3.799785546532433*^9, {3.799785599585651*^9, 3.799785606016931*^9}, 
   3.799785668694916*^9, {3.799785731752493*^9, 3.799785779315125*^9}, 
   3.799785864755501*^9, {3.7997859973287287`*^9, 3.799786051550693*^9}, 
   3.7997862310030746`*^9, 3.799786347865971*^9, 3.79979331157167*^9, 
   3.799793620347389*^9, {3.7997936652596693`*^9, 3.799793686301198*^9}, 
   3.799793800620695*^9, 3.799828616042482*^9, 3.799859857727777*^9, 
   3.800003387674006*^9, 3.8000445005670643`*^9, 3.800341405144725*^9, 
   3.8004347506141567`*^9, 3.800564354091618*^9, 3.800568492004558*^9, 
   3.80065378528094*^9, 3.800951867405781*^9, 3.8009626485932302`*^9, 
   3.801038972597068*^9, 3.801414618499433*^9, 3.801592567914843*^9, 
   3.8016454428388023`*^9, 3.801645680506126*^9, 3.801645824393173*^9, 
   3.8016596485481358`*^9, 3.802242090905877*^9, 3.8022443360503683`*^9, 
   3.802248508549407*^9, 3.8022505648152*^9, 3.8022746939620867`*^9, 
   3.802516261473022*^9, 3.802709055572157*^9, 3.8032271818093576`*^9, 
   3.805532620092054*^9, 3.806856475979885*^9},
 CellLabel->"Out[9]=",ExpressionUUID->"d673a0f5-5a83-4e34-bb1e-79ede836c571"],

Cell[BoxData["9"], "Output",
 CellChangeTimes->{
  3.799785546532433*^9, {3.799785599585651*^9, 3.799785606016931*^9}, 
   3.799785668694916*^9, {3.799785731752493*^9, 3.799785779315125*^9}, 
   3.799785864755501*^9, {3.7997859973287287`*^9, 3.799786051550693*^9}, 
   3.7997862310030746`*^9, 3.799786347865971*^9, 3.79979331157167*^9, 
   3.799793620347389*^9, {3.7997936652596693`*^9, 3.799793686301198*^9}, 
   3.799793800620695*^9, 3.799828616042482*^9, 3.799859857727777*^9, 
   3.800003387674006*^9, 3.8000445005670643`*^9, 3.800341405144725*^9, 
   3.8004347506141567`*^9, 3.800564354091618*^9, 3.800568492004558*^9, 
   3.80065378528094*^9, 3.800951867405781*^9, 3.8009626485932302`*^9, 
   3.801038972597068*^9, 3.801414618499433*^9, 3.801592567914843*^9, 
   3.8016454428388023`*^9, 3.801645680506126*^9, 3.801645824393173*^9, 
   3.8016596485481358`*^9, 3.802242090905877*^9, 3.8022443360503683`*^9, 
   3.802248508549407*^9, 3.8022505648152*^9, 3.8022746939620867`*^9, 
   3.802516261473022*^9, 3.802709055572157*^9, 3.8032271818093576`*^9, 
   3.805532620092054*^9, 3.806856475989455*^9},
 CellLabel->"Out[12]=",ExpressionUUID->"143c42b3-99d6-42d4-9217-64d3e7048f6e"],

Cell[BoxData["36"], "Output",
 CellChangeTimes->{
  3.799785546532433*^9, {3.799785599585651*^9, 3.799785606016931*^9}, 
   3.799785668694916*^9, {3.799785731752493*^9, 3.799785779315125*^9}, 
   3.799785864755501*^9, {3.7997859973287287`*^9, 3.799786051550693*^9}, 
   3.7997862310030746`*^9, 3.799786347865971*^9, 3.79979331157167*^9, 
   3.799793620347389*^9, {3.7997936652596693`*^9, 3.799793686301198*^9}, 
   3.799793800620695*^9, 3.799828616042482*^9, 3.799859857727777*^9, 
   3.800003387674006*^9, 3.8000445005670643`*^9, 3.800341405144725*^9, 
   3.8004347506141567`*^9, 3.800564354091618*^9, 3.800568492004558*^9, 
   3.80065378528094*^9, 3.800951867405781*^9, 3.8009626485932302`*^9, 
   3.801038972597068*^9, 3.801414618499433*^9, 3.801592567914843*^9, 
   3.8016454428388023`*^9, 3.801645680506126*^9, 3.801645824393173*^9, 
   3.8016596485481358`*^9, 3.802242090905877*^9, 3.8022443360503683`*^9, 
   3.802248508549407*^9, 3.8022505648152*^9, 3.8022746939620867`*^9, 
   3.802516261473022*^9, 3.802709055572157*^9, 3.8032271818093576`*^9, 
   3.805532620092054*^9, 3.806856475992296*^9},
 CellLabel->"Out[16]=",ExpressionUUID->"96a042a3-dc92-4d1b-a7a4-ab0a0ddf7c56"],

Cell[BoxData[
 RowBox[{
  RowBox[{"P1", " ", "P10", " ", "P19"}], "+", 
  RowBox[{"P11", " ", "P2", " ", "P20"}], "+", 
  RowBox[{"P12", " ", "P21", " ", "P3"}], "+", 
  RowBox[{"P13", " ", "P22", " ", "P4"}], "+", 
  RowBox[{"P14", " ", "P23", " ", "P5"}], "+", 
  RowBox[{"P15", " ", "P24", " ", "P6"}], "+", 
  RowBox[{"P16", " ", "P25", " ", "P7"}], "+", 
  RowBox[{"P17", " ", "P26", " ", "P8"}], "+", 
  RowBox[{"P18", " ", "P27", " ", "P9"}]}]], "Output",
 CellChangeTimes->{
  3.799785546532433*^9, {3.799785599585651*^9, 3.799785606016931*^9}, 
   3.799785668694916*^9, {3.799785731752493*^9, 3.799785779315125*^9}, 
   3.799785864755501*^9, {3.7997859973287287`*^9, 3.799786051550693*^9}, 
   3.7997862310030746`*^9, 3.799786347865971*^9, 3.79979331157167*^9, 
   3.799793620347389*^9, {3.7997936652596693`*^9, 3.799793686301198*^9}, 
   3.799793800620695*^9, 3.799828616042482*^9, 3.799859857727777*^9, 
   3.800003387674006*^9, 3.8000445005670643`*^9, 3.800341405144725*^9, 
   3.8004347506141567`*^9, 3.800564354091618*^9, 3.800568492004558*^9, 
   3.80065378528094*^9, 3.800951867405781*^9, 3.8009626485932302`*^9, 
   3.801038972597068*^9, 3.801414618499433*^9, 3.801592567914843*^9, 
   3.8016454428388023`*^9, 3.801645680506126*^9, 3.801645824393173*^9, 
   3.8016596485481358`*^9, 3.802242090905877*^9, 3.8022443360503683`*^9, 
   3.802248508549407*^9, 3.8022505648152*^9, 3.8022746939620867`*^9, 
   3.802516261473022*^9, 3.802709055572157*^9, 3.8032271818093576`*^9, 
   3.805532620092054*^9, 3.806856476069561*^9},
 CellLabel->"Out[19]=",ExpressionUUID->"a53b8f86-8bd1-4e91-ac5b-e1df5137fe4f"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", "P10"}], " ", "P13", " ", "P16"}], "-", 
  RowBox[{"P11", " ", "P14", " ", "P17"}], "-", 
  RowBox[{"P12", " ", "P15", " ", "P18"}], "-", 
  RowBox[{"P16", " ", "P17", " ", "P18"}], "+", 
  RowBox[{"P1", " ", "P10", " ", "P19"}], "-", 
  RowBox[{"P1", " ", "P18", " ", "P2"}], "+", 
  RowBox[{"P11", " ", "P2", " ", "P20"}], "-", 
  RowBox[{"P1", " ", "P14", " ", "P21"}], "-", 
  RowBox[{"P16", " ", "P20", " ", "P21"}], "-", 
  RowBox[{"P18", " ", "P22", " ", "P23"}], "-", 
  RowBox[{"P17", " ", "P19", " ", "P24"}], "-", 
  RowBox[{"P13", " ", "P2", " ", "P24"}], "-", 
  RowBox[{"P14", " ", "P15", " ", "P25"}], "-", 
  RowBox[{"P19", " ", "P22", " ", "P25"}], "-", 
  RowBox[{"P12", " ", "P13", " ", "P26"}], "-", 
  RowBox[{"P20", " ", "P23", " ", "P26"}], "-", 
  RowBox[{"P10", " ", "P11", " ", "P27"}], "-", 
  RowBox[{"P21", " ", "P24", " ", "P27"}], "-", 
  RowBox[{"P25", " ", "P26", " ", "P27"}], "+", 
  RowBox[{"P12", " ", "P21", " ", "P3"}], "-", 
  RowBox[{"P10", " ", "P23", " ", "P3"}], "-", 
  RowBox[{"P2", " ", "P25", " ", "P3"}], "-", 
  RowBox[{"P15", " ", "P20", " ", "P4"}], "+", 
  RowBox[{"P13", " ", "P22", " ", "P4"}], "-", 
  RowBox[{"P17", " ", "P3", " ", "P4"}], "-", 
  RowBox[{"P12", " ", "P19", " ", "P5"}], "+", 
  RowBox[{"P14", " ", "P23", " ", "P5"}], "-", 
  RowBox[{"P27", " ", "P4", " ", "P5"}], "-", 
  RowBox[{"P11", " ", "P22", " ", "P6"}], "+", 
  RowBox[{"P15", " ", "P24", " ", "P6"}], "-", 
  RowBox[{"P1", " ", "P26", " ", "P6"}], "-", 
  RowBox[{"P16", " ", "P5", " ", "P6"}], "-", 
  RowBox[{"P11", " ", "P12", " ", "P7"}], "-", 
  RowBox[{"P23", " ", "P24", " ", "P7"}], "+", 
  RowBox[{"P16", " ", "P25", " ", "P7"}], "-", 
  RowBox[{"P1", " ", "P4", " ", "P7"}], "-", 
  RowBox[{"P10", " ", "P15", " ", "P8"}], "-", 
  RowBox[{"P21", " ", "P22", " ", "P8"}], "+", 
  RowBox[{"P17", " ", "P26", " ", "P8"}], "-", 
  RowBox[{"P2", " ", "P5", " ", "P8"}], "-", 
  RowBox[{"P13", " ", "P14", " ", "P9"}], "-", 
  RowBox[{"P19", " ", "P20", " ", "P9"}], "+", 
  RowBox[{"P18", " ", "P27", " ", "P9"}], "-", 
  RowBox[{"P3", " ", "P6", " ", "P9"}], "-", 
  RowBox[{"P7", " ", "P8", " ", "P9"}]}]], "Output",
 CellChangeTimes->{
  3.799785546532433*^9, {3.799785599585651*^9, 3.799785606016931*^9}, 
   3.799785668694916*^9, {3.799785731752493*^9, 3.799785779315125*^9}, 
   3.799785864755501*^9, {3.7997859973287287`*^9, 3.799786051550693*^9}, 
   3.7997862310030746`*^9, 3.799786347865971*^9, 3.79979331157167*^9, 
   3.799793620347389*^9, {3.7997936652596693`*^9, 3.799793686301198*^9}, 
   3.799793800620695*^9, 3.799828616042482*^9, 3.799859857727777*^9, 
   3.800003387674006*^9, 3.8000445005670643`*^9, 3.800341405144725*^9, 
   3.8004347506141567`*^9, 3.800564354091618*^9, 3.800568492004558*^9, 
   3.80065378528094*^9, 3.800951867405781*^9, 3.8009626485932302`*^9, 
   3.801038972597068*^9, 3.801414618499433*^9, 3.801592567914843*^9, 
   3.8016454428388023`*^9, 3.801645680506126*^9, 3.801645824393173*^9, 
   3.8016596485481358`*^9, 3.802242090905877*^9, 3.8022443360503683`*^9, 
   3.802248508549407*^9, 3.8022505648152*^9, 3.8022746939620867`*^9, 
   3.802516261473022*^9, 3.802709055572157*^9, 3.8032271818093576`*^9, 
   3.805532620092054*^9, 3.806856476072208*^9},
 CellLabel->"Out[21]=",ExpressionUUID->"b73a86ff-833d-45e1-b5ac-6ff557984289"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Eqs27", " ", "=", " ", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"D", "[", 
       RowBox[{"CartanCubic", ",", 
        RowBox[{"VarsP", "[", 
         RowBox[{"[", "i", "]"}], "]"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", "27"}], "}"}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.7997499084855137`*^9, 3.799750040144944*^9}, {
   3.799786075848584*^9, 3.799786086819331*^9}, 3.801038980257249*^9, 
   3.806856514085718*^9},
 CellLabel->"In[22]:=",ExpressionUUID->"8cbf537b-32f6-4dc7-8fe7-6f35d8580e2f"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "we", " ", "will", " ", "find", " ", "the", " ", "Cartan", " ", "subgroup",
     " ", "of", " ", "the", " ", "E_", "6", " ", "that", " ", "will", " ", 
    "be", " ", "used", " ", "to", " ", "find", " ", "an", " ", "element", " ",
     "of", " ", "order", " ", "13"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"grading", "=", 
     RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"i", "=", "1"}], ",", 
      RowBox[{"i", "\[LessEqual]", 
       RowBox[{"Length", "[", 
        RowBox[{"MonomialList", "[", "CartanCubic", "]"}], "]"}]}], ",", 
      RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"mon", "=", 
        RowBox[{
         RowBox[{"MonomialList", "[", "CartanCubic", "]"}], "[", 
         RowBox[{"[", "i", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"AppendTo", "[", 
        RowBox[{"grading", ",", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"Exponent", "[", 
            RowBox[{"mon", ",", 
             RowBox[{"VarsP", "[", 
              RowBox[{"[", "k", "]"}], "]"}]}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"k", ",", "1", ",", "27"}], "}"}]}], "]"}]}], "]"}], 
       ";"}]}], "\[IndentingNewLine]", "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"degrel", "=", 
    RowBox[{"NullSpace", "[", "grading", "]"}]}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"count", "=", "0"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"i1", "=", "0"}], ",", 
      RowBox[{"i1", "\[LessEqual]", "12"}], ",", 
      RowBox[{"i1", "++"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"Print", "[", "i1", "]"}], ";", "\[IndentingNewLine]", 
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"i2", "=", "0"}], ",", 
         RowBox[{"i2", "\[LessEqual]", "12"}], ",", 
         RowBox[{"i2", "++"}], ",", "\[IndentingNewLine]", 
         RowBox[{"For", "[", 
          RowBox[{
           RowBox[{"i3", "=", "0"}], ",", 
           RowBox[{"i3", "\[LessEqual]", "12"}], ",", 
           RowBox[{"i3", "++"}], ",", "\[IndentingNewLine]", 
           RowBox[{"For", "[", 
            RowBox[{
             RowBox[{"i4", "=", "0"}], ",", 
             RowBox[{"i4", "\[LessEqual]", "12"}], ",", 
             RowBox[{"i4", "++"}], ",", "\[IndentingNewLine]", 
             RowBox[{"For", "[", 
              RowBox[{
               RowBox[{"i5", "=", "0"}], ",", 
               RowBox[{"i5", "\[LessEqual]", "12"}], ",", 
               RowBox[{"i5", "++"}], ",", "\[IndentingNewLine]", 
               RowBox[{"For", "[", 
                RowBox[{
                 RowBox[{"i6", "=", "0"}], ",", 
                 RowBox[{"i6", "\[LessEqual]", "12"}], ",", 
                 RowBox[{"i6", "++"}], ",", "\[IndentingNewLine]", 
                 "\[IndentingNewLine]", 
                 RowBox[{
                  RowBox[{"wt", "=", 
                   RowBox[{"Mod", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"degrel", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], " ", "i1"}], " ", "+", 
                    " ", 
                    RowBox[{
                    RowBox[{"degrel", "[", 
                    RowBox[{"[", "2", "]"}], "]"}], " ", "i2"}], "+", " ", 
                    RowBox[{
                    RowBox[{"degrel", "[", 
                    RowBox[{"[", "3", "]"}], "]"}], " ", "i3"}], "+", " ", 
                    RowBox[{
                    RowBox[{"degrel", "[", 
                    RowBox[{"[", "4", "]"}], "]"}], " ", "i4"}], 
                    "\[IndentingNewLine]", "+", " ", 
                    RowBox[{
                    RowBox[{"degrel", "[", 
                    RowBox[{"[", "5", "]"}], "]"}], " ", "i5"}], "+", " ", 
                    RowBox[{
                    RowBox[{"degrel", "[", 
                    RowBox[{"[", "6", "]"}], "]"}], " ", "i6"}]}], ",", 
                    "13"}], "]"}]}], ";", "\[IndentingNewLine]", 
                  RowBox[{"If", "[", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"Sort", "[", "wt", "]"}], "\[Equal]", 
                    RowBox[{"{", 
                    RowBox[{
                    "0", ",", "0", ",", "0", ",", "1", ",", "1", ",", "2", 
                    ",", "2", ",", "3", ",", "3", ",", "4", ",", "4", ",", 
                    "5", ",", "5", ",", "6", ",", "6", ",", "7", ",", "7", 
                    ",", "8", ",", "8", ",", "9", ",", "9", ",", "10", ",", 
                    "10", ",", "11", ",", "11", ",", "12", ",", "12"}], 
                    "}"}]}], ",", "\[IndentingNewLine]", 
                    RowBox[{
                    RowBox[{"isOK", "=", "1"}], ";", "\[IndentingNewLine]", 
                    RowBox[{"For", "[", 
                    RowBox[{
                    RowBox[{"m", "=", "1"}], ",", 
                    RowBox[{"m", "\[LessEqual]", "27"}], ",", 
                    RowBox[{"m", "++"}], ",", "\[IndentingNewLine]", 
                    RowBox[{
                    RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"Mod", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"wt", "[", 
                    RowBox[{"[", 
                    RowBox[{
                    RowBox[{"Pairs", "[", 
                    RowBox[{"[", "m", "]"}], "]"}], "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "]"}], "]"}], "-", 
                    RowBox[{"9", " ", 
                    RowBox[{"wt", "[", 
                    RowBox[{"[", 
                    RowBox[{
                    RowBox[{"Pairs", "[", 
                    RowBox[{"[", "m", "]"}], "]"}], "[", 
                    RowBox[{"[", "2", "]"}], "]"}], "]"}], "]"}]}]}], ",", 
                    "13"}], "]"}], "\[NotEqual]", "0"}], ",", 
                    "\[IndentingNewLine]", 
                    RowBox[{
                    RowBox[{"isOK", "=", "0"}], ";", 
                    RowBox[{"m", "=", "28"}], ";"}]}], "\[IndentingNewLine]", 
                    "]"}], ";"}]}], "\[IndentingNewLine]", "]"}], ";", 
                    "\[IndentingNewLine]", 
                    RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{"isOK", "\[Equal]", "1"}], ",", 
                    "\[IndentingNewLine]", 
                    RowBox[{
                    RowBox[{"count", "++"}], ";", "\[IndentingNewLine]", 
                    RowBox[{"Print", "[", 
                    RowBox[{"{", 
                    RowBox[{
                    "i1", ",", "i2", ",", "i3", ",", "i4", ",", "i5", ",", 
                    "i6"}], "}"}], "]"}], ";", "\[IndentingNewLine]", 
                    RowBox[{"i1", "=", "13"}], ";", 
                    RowBox[{"i2", "=", "13"}], ";", 
                    RowBox[{"i3", "=", "13"}], ";", 
                    RowBox[{"i4", "=", "13"}], ";", 
                    RowBox[{"i5", "=", "13"}], ";", 
                    RowBox[{"i6", "=", "13"}], ";"}]}], "\[IndentingNewLine]",
                     "]"}], ";"}]}], "]"}], ";"}]}], "\[IndentingNewLine]", 
                "]"}]}], "]"}]}], "]"}]}], "]"}]}], "]"}]}]}], "]"}], ";"}], 
   "\[LineSeparator]", "count", "\[IndentingNewLine]", "\[IndentingNewLine]", 
   
   RowBox[{"deggood", "=", 
    RowBox[{"Mod", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "1", ",", "2", ",", "1", ",", "12", ",", "5"}], 
        "}"}], ".", "degrel"}], ",", "13"}], "]"}]}], "\[IndentingNewLine]", 
   RowBox[{"Sort", "[", "deggood", "]"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"Eqs27", "[", 
    RowBox[{"[", "9", "]"}], "]"}], "\[IndentingNewLine]", 
   RowBox[{"Eqs27", "[", 
    RowBox[{"[", "18", "]"}], "]"}], "\[IndentingNewLine]", 
   RowBox[{"Eqs27", "[", 
    RowBox[{"[", "27", "]"}], "]"}], "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.7997869649616613`*^9, 3.799787212661449*^9}, {
  3.79978726056155*^9, 3.799787274415298*^9}, {3.799787309587181*^9, 
  3.79978732649439*^9}, {3.799828687117701*^9, 3.7998286976263647`*^9}, {
  3.799828876752139*^9, 3.7998288805495453`*^9}, {3.8003416205427732`*^9, 
  3.800341644019761*^9}, {3.8032272020981827`*^9, 3.803227228204763*^9}},
 CellLabel->"In[23]:=",ExpressionUUID->"cf262f71-c707-40fe-ac16-5a921119e00c"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "1", ",", "0", ",", 
     RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "1", ",", 
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "1", ",", "0", 
     ",", "1", ",", 
     RowBox[{"-", "1"}], ",", "0", ",", "1", ",", "0", ",", 
     RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", 
     RowBox[{"-", "1"}], ",", "0", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "1", ",", 
     RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", 
     RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "1", ",", 
     RowBox[{"-", "1"}], ",", "0", ",", "1", ",", 
     RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     RowBox[{"-", "1"}], ",", "1", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", 
     RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "0", ",", 
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "1"}], ",", "1", ",", "0", ",", 
     RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "1", ",", 
     RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", 
     RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "1", ",", "0", ",", "0", 
     ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "1", ",", 
     RowBox[{"-", "1"}], ",", "1", ",", 
     RowBox[{"-", "1"}], ",", "0", ",", 
     RowBox[{"-", "1"}], ",", "0", ",", "1", ",", "0", ",", "0", ",", "1", 
     ",", 
     RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "1", ",", "0", ",", 
     RowBox[{"-", "1"}], ",", "0", ",", 
     RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "1", ",", "0", ",", "0", 
     ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "1", ",", 
     RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     RowBox[{"-", "1"}], ",", "1", ",", "1", ",", 
     RowBox[{"-", "1"}], ",", "1", ",", 
     RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "1", ",", 
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "1", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", 
     RowBox[{"-", "1"}], ",", "1", ",", 
     RowBox[{"-", "1"}], ",", "1", ",", 
     RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", 
     RowBox[{"-", "1"}], ",", "1", ",", 
     RowBox[{"-", "1"}], ",", "1", ",", 
     RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.799787006212364*^9, {3.799787041684812*^9, 3.799787075129464*^9}, {
   3.799787148477015*^9, 3.799787160125334*^9}, 3.799787198567227*^9, {
   3.799787255484591*^9, 3.799787275163858*^9}, {3.799787315288855*^9, 
   3.799787326946059*^9}, 3.79982870005995*^9, 3.799828847751081*^9, 
   3.7998288826735973`*^9, 3.79985987158838*^9, 3.800003397085779*^9, 
   3.800044506728942*^9, 3.800341418343277*^9, 3.800341646701908*^9, 
   3.800434756255476*^9, 3.800564359522953*^9, 3.8006537922808933`*^9, 
   3.8009518770709476`*^9, 3.800962649598518*^9, 3.8010389825011587`*^9, 
   3.801414796724778*^9, 3.8015925822482653`*^9, 3.801645447807528*^9, 
   3.8016456859372797`*^9, 3.801645827011449*^9, 3.801659656141962*^9, 
   3.802242099474513*^9, 3.802244340160688*^9, 3.802248520569022*^9, {
   3.802250567946047*^9, 3.802250577123972*^9}, 3.802274701965324*^9, 
   3.802516268264201*^9, 3.802709332021687*^9, 3.8032272302819023`*^9, {
   3.805535806866646*^9, 3.805535820528009*^9}, 3.806856519783928*^9},
 CellLabel->"Out[25]=",ExpressionUUID->"6cf98b12-9e30-4620-a927-b605d2142272"],

Cell[CellGroupData[{

Cell[BoxData["0"], "Print",
 CellChangeTimes->{
  3.800341646704586*^9, 3.800434756260252*^9, 3.8005643595278683`*^9, 
   3.800653792284541*^9, 3.800951877090341*^9, 3.800962649601574*^9, 
   3.801038982504423*^9, 3.801414796727947*^9, 3.8015925822517853`*^9, 
   3.801645447810897*^9, 3.8016456859409437`*^9, 3.80164582701727*^9, 
   3.801659656145481*^9, 3.8022420994775543`*^9, 3.802244340171382*^9, 
   3.802248520571909*^9, {3.802250567950321*^9, 3.802250577128233*^9}, 
   3.8022747019682713`*^9, 3.8025162682674932`*^9, 3.802709332024905*^9, 
   3.803227230285615*^9, {3.8055358068751087`*^9, 3.805535820530648*^9}, 
   3.806856519786891*^9},
 CellLabel->
  "During evaluation of \
In[23]:=",ExpressionUUID->"162fe14d-1474-4a35-b091-fe9965950565"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "1", ",", "2", ",", "1", ",", "12", ",", "5"}], 
  "}"}]], "Print",
 CellChangeTimes->{
  3.800341646704586*^9, 3.800434756260252*^9, 3.8005643595278683`*^9, 
   3.800653792284541*^9, 3.800951877090341*^9, 3.800962649601574*^9, 
   3.801038982504423*^9, 3.801414796727947*^9, 3.8015925822517853`*^9, 
   3.801645447810897*^9, 3.8016456859409437`*^9, 3.80164582701727*^9, 
   3.801659656145481*^9, 3.8022420994775543`*^9, 3.802244340171382*^9, 
   3.802248520571909*^9, {3.802250567950321*^9, 3.802250577128233*^9}, 
   3.8022747019682713`*^9, 3.8025162682674932`*^9, 3.802709332024905*^9, 
   3.803227230285615*^9, {3.8055358068751087`*^9, 3.805535820530648*^9}, 
   3.806856521655285*^9},
 CellLabel->
  "During evaluation of \
In[23]:=",ExpressionUUID->"bcde1f12-ef5f-45bf-a0b4-89d62b2dbcfa"]
}, Open  ]],

Cell[BoxData["1"], "Output",
 CellChangeTimes->{
  3.799787006212364*^9, {3.799787041684812*^9, 3.799787075129464*^9}, {
   3.799787148477015*^9, 3.799787160125334*^9}, 3.799787198567227*^9, {
   3.799787255484591*^9, 3.799787275163858*^9}, {3.799787315288855*^9, 
   3.799787326946059*^9}, 3.79982870005995*^9, 3.799828847751081*^9, 
   3.7998288826735973`*^9, 3.79985987158838*^9, 3.800003397085779*^9, 
   3.800044506728942*^9, 3.800341418343277*^9, 3.800341646701908*^9, 
   3.800434756255476*^9, 3.800564359522953*^9, 3.8006537922808933`*^9, 
   3.8009518770709476`*^9, 3.800962649598518*^9, 3.8010389825011587`*^9, 
   3.801414796724778*^9, 3.8015925822482653`*^9, 3.801645447807528*^9, 
   3.8016456859372797`*^9, 3.801645827011449*^9, 3.801659656141962*^9, 
   3.802242099474513*^9, 3.802244340160688*^9, 3.802248520569022*^9, {
   3.802250567946047*^9, 3.802250577123972*^9}, 3.802274701965324*^9, 
   3.802516268264201*^9, 3.802709332021687*^9, 3.8032272302819023`*^9, {
   3.805535806866646*^9, 3.805535820528009*^9}, 3.80685652165801*^9},
 CellLabel->"Out[28]=",ExpressionUUID->"b1176e56-0f3f-4b4c-9b6b-6060107163b9"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "6", ",", "7", ",", "7", ",", "10", ",", "3", ",", "6", ",", "10", ",", "3",
    ",", "0", ",", "5", ",", "8", ",", "8", ",", "4", ",", "9", ",", "5", ",",
    "4", ",", "9", ",", "0", ",", "2", ",", "11", ",", "11", ",", "12", ",", 
   "1", ",", "2", ",", "12", ",", "1", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{
  3.799787006212364*^9, {3.799787041684812*^9, 3.799787075129464*^9}, {
   3.799787148477015*^9, 3.799787160125334*^9}, 3.799787198567227*^9, {
   3.799787255484591*^9, 3.799787275163858*^9}, {3.799787315288855*^9, 
   3.799787326946059*^9}, 3.79982870005995*^9, 3.799828847751081*^9, 
   3.7998288826735973`*^9, 3.79985987158838*^9, 3.800003397085779*^9, 
   3.800044506728942*^9, 3.800341418343277*^9, 3.800341646701908*^9, 
   3.800434756255476*^9, 3.800564359522953*^9, 3.8006537922808933`*^9, 
   3.8009518770709476`*^9, 3.800962649598518*^9, 3.8010389825011587`*^9, 
   3.801414796724778*^9, 3.8015925822482653`*^9, 3.801645447807528*^9, 
   3.8016456859372797`*^9, 3.801645827011449*^9, 3.801659656141962*^9, 
   3.802242099474513*^9, 3.802244340160688*^9, 3.802248520569022*^9, {
   3.802250567946047*^9, 3.802250577123972*^9}, 3.802274701965324*^9, 
   3.802516268264201*^9, 3.802709332021687*^9, 3.8032272302819023`*^9, {
   3.805535806866646*^9, 3.805535820528009*^9}, 3.806856521661018*^9},
 CellLabel->"Out[29]=",ExpressionUUID->"f9fbe000-3a09-4fd5-85a8-ec880bd4804f"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0", ",", "0", ",", "0", ",", "1", ",", "1", ",", "2", ",", "2", ",", "3", 
   ",", "3", ",", "4", ",", "4", ",", "5", ",", "5", ",", "6", ",", "6", ",", 
   "7", ",", "7", ",", "8", ",", "8", ",", "9", ",", "9", ",", "10", ",", 
   "10", ",", "11", ",", "11", ",", "12", ",", "12"}], "}"}]], "Output",
 CellChangeTimes->{
  3.799787006212364*^9, {3.799787041684812*^9, 3.799787075129464*^9}, {
   3.799787148477015*^9, 3.799787160125334*^9}, 3.799787198567227*^9, {
   3.799787255484591*^9, 3.799787275163858*^9}, {3.799787315288855*^9, 
   3.799787326946059*^9}, 3.79982870005995*^9, 3.799828847751081*^9, 
   3.7998288826735973`*^9, 3.79985987158838*^9, 3.800003397085779*^9, 
   3.800044506728942*^9, 3.800341418343277*^9, 3.800341646701908*^9, 
   3.800434756255476*^9, 3.800564359522953*^9, 3.8006537922808933`*^9, 
   3.8009518770709476`*^9, 3.800962649598518*^9, 3.8010389825011587`*^9, 
   3.801414796724778*^9, 3.8015925822482653`*^9, 3.801645447807528*^9, 
   3.8016456859372797`*^9, 3.801645827011449*^9, 3.801659656141962*^9, 
   3.802242099474513*^9, 3.802244340160688*^9, 3.802248520569022*^9, {
   3.802250567946047*^9, 3.802250577123972*^9}, 3.802274701965324*^9, 
   3.802516268264201*^9, 3.802709332021687*^9, 3.8032272302819023`*^9, {
   3.805535806866646*^9, 3.805535820528009*^9}, 3.8068565216630077`*^9},
 CellLabel->"Out[30]=",ExpressionUUID->"19f6a86c-98b6-45c2-b04d-e71640ef8567"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", "P13"}], " ", "P14"}], "-", 
  RowBox[{"P19", " ", "P20"}], "+", 
  RowBox[{"P18", " ", "P27"}], "-", 
  RowBox[{"P3", " ", "P6"}], "-", 
  RowBox[{"P7", " ", "P8"}]}]], "Output",
 CellChangeTimes->{
  3.799787006212364*^9, {3.799787041684812*^9, 3.799787075129464*^9}, {
   3.799787148477015*^9, 3.799787160125334*^9}, 3.799787198567227*^9, {
   3.799787255484591*^9, 3.799787275163858*^9}, {3.799787315288855*^9, 
   3.799787326946059*^9}, 3.79982870005995*^9, 3.799828847751081*^9, 
   3.7998288826735973`*^9, 3.79985987158838*^9, 3.800003397085779*^9, 
   3.800044506728942*^9, 3.800341418343277*^9, 3.800341646701908*^9, 
   3.800434756255476*^9, 3.800564359522953*^9, 3.8006537922808933`*^9, 
   3.8009518770709476`*^9, 3.800962649598518*^9, 3.8010389825011587`*^9, 
   3.801414796724778*^9, 3.8015925822482653`*^9, 3.801645447807528*^9, 
   3.8016456859372797`*^9, 3.801645827011449*^9, 3.801659656141962*^9, 
   3.802242099474513*^9, 3.802244340160688*^9, 3.802248520569022*^9, {
   3.802250567946047*^9, 3.802250577123972*^9}, 3.802274701965324*^9, 
   3.802516268264201*^9, 3.802709332021687*^9, 3.8032272302819023`*^9, {
   3.805535806866646*^9, 3.805535820528009*^9}, 3.806856521664805*^9},
 CellLabel->"Out[31]=",ExpressionUUID->"227e4252-eafb-4570-8d69-5f2efed20434"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", "P12"}], " ", "P15"}], "-", 
  RowBox[{"P16", " ", "P17"}], "-", 
  RowBox[{"P1", " ", "P2"}], "-", 
  RowBox[{"P22", " ", "P23"}], "+", 
  RowBox[{"P27", " ", "P9"}]}]], "Output",
 CellChangeTimes->{
  3.799787006212364*^9, {3.799787041684812*^9, 3.799787075129464*^9}, {
   3.799787148477015*^9, 3.799787160125334*^9}, 3.799787198567227*^9, {
   3.799787255484591*^9, 3.799787275163858*^9}, {3.799787315288855*^9, 
   3.799787326946059*^9}, 3.79982870005995*^9, 3.799828847751081*^9, 
   3.7998288826735973`*^9, 3.79985987158838*^9, 3.800003397085779*^9, 
   3.800044506728942*^9, 3.800341418343277*^9, 3.800341646701908*^9, 
   3.800434756255476*^9, 3.800564359522953*^9, 3.8006537922808933`*^9, 
   3.8009518770709476`*^9, 3.800962649598518*^9, 3.8010389825011587`*^9, 
   3.801414796724778*^9, 3.8015925822482653`*^9, 3.801645447807528*^9, 
   3.8016456859372797`*^9, 3.801645827011449*^9, 3.801659656141962*^9, 
   3.802242099474513*^9, 3.802244340160688*^9, 3.802248520569022*^9, {
   3.802250567946047*^9, 3.802250577123972*^9}, 3.802274701965324*^9, 
   3.802516268264201*^9, 3.802709332021687*^9, 3.8032272302819023`*^9, {
   3.805535806866646*^9, 3.805535820528009*^9}, 3.806856521666995*^9},
 CellLabel->"Out[32]=",ExpressionUUID->"c1ad9814-31ea-47b7-965b-41541cf9dd2e"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", "P10"}], " ", "P11"}], "-", 
  RowBox[{"P21", " ", "P24"}], "-", 
  RowBox[{"P25", " ", "P26"}], "-", 
  RowBox[{"P4", " ", "P5"}], "+", 
  RowBox[{"P18", " ", "P9"}]}]], "Output",
 CellChangeTimes->{
  3.799787006212364*^9, {3.799787041684812*^9, 3.799787075129464*^9}, {
   3.799787148477015*^9, 3.799787160125334*^9}, 3.799787198567227*^9, {
   3.799787255484591*^9, 3.799787275163858*^9}, {3.799787315288855*^9, 
   3.799787326946059*^9}, 3.79982870005995*^9, 3.799828847751081*^9, 
   3.7998288826735973`*^9, 3.79985987158838*^9, 3.800003397085779*^9, 
   3.800044506728942*^9, 3.800341418343277*^9, 3.800341646701908*^9, 
   3.800434756255476*^9, 3.800564359522953*^9, 3.8006537922808933`*^9, 
   3.8009518770709476`*^9, 3.800962649598518*^9, 3.8010389825011587`*^9, 
   3.801414796724778*^9, 3.8015925822482653`*^9, 3.801645447807528*^9, 
   3.8016456859372797`*^9, 3.801645827011449*^9, 3.801659656141962*^9, 
   3.802242099474513*^9, 3.802244340160688*^9, 3.802248520569022*^9, {
   3.802250567946047*^9, 3.802250577123972*^9}, 3.802274701965324*^9, 
   3.802516268264201*^9, 3.802709332021687*^9, 3.8032272302819023`*^9, {
   3.805535806866646*^9, 3.805535820528009*^9}, 3.806856521668936*^9},
 CellLabel->"Out[33]=",ExpressionUUID->"29f43460-7a4c-4edf-b1dc-9c6cfddd8152"]
}, Open  ]],

Cell[TextData[StyleBox["Below is an affine chart of the OP^2 in some other \
coordinates, obtained from another spreadsheet by modifying the description \
in the paper of Gross and Elkies. ",
 FontSize->18,
 FontColor->RGBColor[1, 0, 0]]], "Text",
 CellChangeTimes->{{3.800564615270993*^9, 3.8005646553770733`*^9}, {
  3.800564685990526*^9, 3.800564690870596*^9}, {3.803227242163374*^9, 
  3.803227266979353*^9}},ExpressionUUID->"980c11cc-8f13-40f6-b36a-\
821d54ca3580"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"VarsQ", "=", 
  RowBox[{"{", 
   RowBox[{
   "Q1", ",", "Q2", ",", "Q3", ",", "Q4", ",", "Q5", ",", "Q6", ",", "Q7", 
    ",", "Q8", ",", "Q9", ",", "Q10", ",", "Q11", ",", "Q12", ",", "Q13", ",",
     "Q14", ",", "Q15", ",", "Q16", ",", "Q17", ",", "Q18", ",", "Q19", ",", 
    "Q20", ",", "Q21", ",", "Q22", ",", "Q23", ",", "Q24", ",", "Q25", ",", 
    "Q26", ",", "Q27"}], "}"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"CubicQ", "=", 
   RowBox[{
    RowBox[{"Q10", " ", "Q18", " ", "Q2"}], "-", 
    RowBox[{"Q11", " ", "Q2", " ", "Q20"}], "-", 
    RowBox[{"Q16", " ", "Q2", " ", "Q23"}], "-", 
    RowBox[{"Q14", " ", "Q2", " ", "Q25"}], "-", 
    RowBox[{"Q11", " ", "Q12", " ", "Q26"}], "-", 
    RowBox[{"Q10", " ", "Q13", " ", "Q26"}], "-", 
    RowBox[{"Q15", " ", "Q16", " ", "Q26"}], "-", 
    RowBox[{"Q14", " ", "Q17", " ", "Q26"}], "-", 
    RowBox[{"Q19", " ", "Q20", " ", "Q27"}], "-", 
    RowBox[{"Q18", " ", "Q21", " ", "Q27"}], "-", 
    RowBox[{"Q23", " ", "Q24", " ", "Q27"}], "-", 
    RowBox[{"Q22", " ", "Q25", " ", "Q27"}], "+", 
    RowBox[{"Q1", " ", "Q26", " ", "Q27"}], "-", 
    RowBox[{"Q12", " ", "Q18", " ", "Q3"}], "-", 
    RowBox[{"Q13", " ", "Q20", " ", "Q3"}], "+", 
    RowBox[{"Q16", " ", "Q22", " ", "Q3"}], "-", 
    RowBox[{"Q14", " ", "Q24", " ", "Q3"}], "-", 
    RowBox[{"Q10", " ", "Q19", " ", "Q4"}], "-", 
    RowBox[{"Q11", " ", "Q21", " ", "Q4"}], "-", 
    RowBox[{"Q17", " ", "Q23", " ", "Q4"}], "+", 
    RowBox[{"Q15", " ", "Q25", " ", "Q4"}], "-", 
    RowBox[{"Q1", " ", "Q3", " ", "Q4"}], "-", 
    RowBox[{"Q12", " ", "Q19", " ", "Q5"}], "-", 
    RowBox[{"Q1", " ", "Q2", " ", "Q5"}], "+", 
    RowBox[{"Q13", " ", "Q21", " ", "Q5"}], "-", 
    RowBox[{"Q17", " ", "Q22", " ", "Q5"}], "-", 
    RowBox[{"Q15", " ", "Q24", " ", "Q5"}], "-", 
    RowBox[{"Q17", " ", "Q18", " ", "Q6"}], "-", 
    RowBox[{"Q16", " ", "Q19", " ", "Q6"}], "+", 
    RowBox[{"Q11", " ", "Q24", " ", "Q6"}], "-", 
    RowBox[{"Q13", " ", "Q25", " ", "Q6"}], "+", 
    RowBox[{"Q17", " ", "Q20", " ", "Q7"}], "-", 
    RowBox[{"Q16", " ", "Q21", " ", "Q7"}], "-", 
    RowBox[{"Q10", " ", "Q24", " ", "Q7"}], "-", 
    RowBox[{"Q12", " ", "Q25", " ", "Q7"}], "-", 
    RowBox[{"Q15", " ", "Q18", " ", "Q8"}], "+", 
    RowBox[{"Q14", " ", "Q19", " ", "Q8"}], "-", 
    RowBox[{"Q11", " ", "Q22", " ", "Q8"}], "-", 
    RowBox[{"Q13", " ", "Q23", " ", "Q8"}], "-", 
    RowBox[{"Q1", " ", "Q7", " ", "Q8"}], "-", 
    RowBox[{"Q15", " ", "Q20", " ", "Q9"}], "-", 
    RowBox[{"Q14", " ", "Q21", " ", "Q9"}], "-", 
    RowBox[{"Q10", " ", "Q22", " ", "Q9"}], "+", 
    RowBox[{"Q12", " ", "Q23", " ", "Q9"}], "-", 
    RowBox[{"Q1", " ", "Q6", " ", "Q9"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"VarsU", "=", 
  RowBox[{"{", 
   RowBox[{
   "U1", ",", "U2", ",", "U3", ",", "U4", ",", "U5", ",", "U6", ",", "U7", 
    ",", "U8", ",", "U9", ",", "U10", ",", "U11", ",", "U12", ",", "U13", ",",
     "U14", ",", "U15", ",", "U16"}], "}"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"QtoU", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Q1", "\[Rule]", 
      RowBox[{
       SuperscriptBox["U10", "2"], "+", 
       SuperscriptBox["U11", "2"], "+", 
       SuperscriptBox["U12", "2"], "+", 
       SuperscriptBox["U13", "2"], "+", 
       SuperscriptBox["U14", "2"], "+", 
       SuperscriptBox["U15", "2"], "+", 
       SuperscriptBox["U16", "2"], "+", 
       SuperscriptBox["U9", "2"]}]}], ",", 
     RowBox[{"Q26", "\[Rule]", 
      RowBox[{
       SuperscriptBox["U1", "2"], "+", 
       SuperscriptBox["U2", "2"], "+", 
       SuperscriptBox["U3", "2"], "+", 
       SuperscriptBox["U4", "2"], "+", 
       SuperscriptBox["U5", "2"], "+", 
       SuperscriptBox["U6", "2"], "+", 
       SuperscriptBox["U7", "2"], "+", 
       SuperscriptBox["U8", "2"]}]}], ",", 
     RowBox[{"Q27", "\[Rule]", "1"}], ",", 
     RowBox[{"Q2", "\[Rule]", 
      RowBox[{"U1", "-", 
       RowBox[{"\[ImaginaryI]", " ", "U4"}]}]}], ",", 
     RowBox[{"Q5", "\[Rule]", 
      RowBox[{"U1", "+", 
       RowBox[{"\[ImaginaryI]", " ", "U4"}]}]}], ",", 
     RowBox[{"Q10", "\[Rule]", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "\[ImaginaryI]"}], " ", "U12"}], "+", "U9"}]}], ",", 
     RowBox[{"Q13", "\[Rule]", 
      RowBox[{
       RowBox[{"\[ImaginaryI]", " ", "U12"}], "+", "U9"}]}], ",", 
     RowBox[{"Q18", "\[Rule]", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "U10"}], " ", "U2"}], "-", 
       RowBox[{"U11", " ", "U3"}], "-", 
       RowBox[{"U12", " ", "U4"}], "-", 
       RowBox[{"U13", " ", "U5"}], "-", 
       RowBox[{"U14", " ", "U6"}], "-", 
       RowBox[{"U15", " ", "U7"}], "-", 
       RowBox[{"U16", " ", "U8"}], "+", 
       RowBox[{"U1", " ", "U9"}], "-", 
       RowBox[{"\[ImaginaryI]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "U1"}], " ", "U12"}], "-", 
          RowBox[{"U11", " ", "U2"}], "+", 
          RowBox[{"U10", " ", "U3"}], "-", 
          RowBox[{"U16", " ", "U5"}], "+", 
          RowBox[{"U15", " ", "U6"}], "-", 
          RowBox[{"U14", " ", "U7"}], "+", 
          RowBox[{"U13", " ", "U8"}], "-", 
          RowBox[{"U4", " ", "U9"}]}], ")"}]}]}]}], ",", 
     RowBox[{"Q21", "\[Rule]", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "U10"}], " ", "U2"}], "-", 
       RowBox[{"U11", " ", "U3"}], "-", 
       RowBox[{"U12", " ", "U4"}], "-", 
       RowBox[{"U13", " ", "U5"}], "-", 
       RowBox[{"U14", " ", "U6"}], "-", 
       RowBox[{"U15", " ", "U7"}], "-", 
       RowBox[{"U16", " ", "U8"}], "+", 
       RowBox[{"U1", " ", "U9"}], "+", 
       RowBox[{"\[ImaginaryI]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "U1"}], " ", "U12"}], "-", 
          RowBox[{"U11", " ", "U2"}], "+", 
          RowBox[{"U10", " ", "U3"}], "-", 
          RowBox[{"U16", " ", "U5"}], "+", 
          RowBox[{"U15", " ", "U6"}], "-", 
          RowBox[{"U14", " ", "U7"}], "+", 
          RowBox[{"U13", " ", "U8"}], "-", 
          RowBox[{"U4", " ", "U9"}]}], ")"}]}]}]}], ",", 
     RowBox[{"Q3", "\[Rule]", 
      RowBox[{"U2", "-", 
       RowBox[{"\[ImaginaryI]", " ", "U3"}]}]}], ",", 
     RowBox[{"Q4", "\[Rule]", 
      RowBox[{"U2", "+", 
       RowBox[{"\[ImaginaryI]", " ", "U3"}]}]}], ",", 
     RowBox[{"Q11", "\[Rule]", 
      RowBox[{"U10", "-", 
       RowBox[{"\[ImaginaryI]", " ", "U11"}]}]}], ",", 
     RowBox[{"Q12", "\[Rule]", 
      RowBox[{"U10", "+", 
       RowBox[{"\[ImaginaryI]", " ", "U11"}]}]}], ",", 
     RowBox[{"Q19", "\[Rule]", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "U1"}], " ", "U10"}], "-", 
       RowBox[{"U12", " ", "U3"}], "+", 
       RowBox[{"U11", " ", "U4"}], "-", 
       RowBox[{"U14", " ", "U5"}], "+", 
       RowBox[{"U13", " ", "U6"}], "+", 
       RowBox[{"U16", " ", "U7"}], "-", 
       RowBox[{"U15", " ", "U8"}], "-", 
       RowBox[{"U2", " ", "U9"}], "-", 
       RowBox[{"\[ImaginaryI]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "U1"}], " ", "U11"}], "+", 
          RowBox[{"U12", " ", "U2"}], "-", 
          RowBox[{"U10", " ", "U4"}], "-", 
          RowBox[{"U15", " ", "U5"}], "-", 
          RowBox[{"U16", " ", "U6"}], "+", 
          RowBox[{"U13", " ", "U7"}], "+", 
          RowBox[{"U14", " ", "U8"}], "-", 
          RowBox[{"U3", " ", "U9"}]}], ")"}]}]}]}], ",", 
     RowBox[{"Q20", "\[Rule]", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "U1"}], " ", "U10"}], "-", 
       RowBox[{"U12", " ", "U3"}], "+", 
       RowBox[{"U11", " ", "U4"}], "-", 
       RowBox[{"U14", " ", "U5"}], "+", 
       RowBox[{"U13", " ", "U6"}], "+", 
       RowBox[{"U16", " ", "U7"}], "-", 
       RowBox[{"U15", " ", "U8"}], "-", 
       RowBox[{"U2", " ", "U9"}], "+", 
       RowBox[{"\[ImaginaryI]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "U1"}], " ", "U11"}], "+", 
          RowBox[{"U12", " ", "U2"}], "-", 
          RowBox[{"U10", " ", "U4"}], "-", 
          RowBox[{"U15", " ", "U5"}], "-", 
          RowBox[{"U16", " ", "U6"}], "+", 
          RowBox[{"U13", " ", "U7"}], "+", 
          RowBox[{"U14", " ", "U8"}], "-", 
          RowBox[{"U3", " ", "U9"}]}], ")"}]}]}]}], ",", 
     RowBox[{"Q6", "\[Rule]", 
      RowBox[{"U5", "-", 
       RowBox[{"\[ImaginaryI]", " ", "U8"}]}]}], ",", 
     RowBox[{"Q9", "\[Rule]", 
      RowBox[{"U5", "+", 
       RowBox[{"\[ImaginaryI]", " ", "U8"}]}]}], ",", 
     RowBox[{"Q14", "\[Rule]", 
      RowBox[{"U13", "-", 
       RowBox[{"\[ImaginaryI]", " ", "U16"}]}]}], ",", 
     RowBox[{"Q17", "\[Rule]", 
      RowBox[{"U13", "+", 
       RowBox[{"\[ImaginaryI]", " ", "U16"}]}]}], ",", 
     RowBox[{"Q22", "\[Rule]", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "U1"}], " ", "U13"}], "+", 
       RowBox[{"U14", " ", "U2"}], "+", 
       RowBox[{"U15", " ", "U3"}], "+", 
       RowBox[{"U16", " ", "U4"}], "-", 
       RowBox[{"U10", " ", "U6"}], "-", 
       RowBox[{"U11", " ", "U7"}], "-", 
       RowBox[{"U12", " ", "U8"}], "-", 
       RowBox[{"U5", " ", "U9"}], "-", 
       RowBox[{"\[ImaginaryI]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "U1"}], " ", "U16"}], "+", 
          RowBox[{"U15", " ", "U2"}], "-", 
          RowBox[{"U14", " ", "U3"}], "-", 
          RowBox[{"U13", " ", "U4"}], "+", 
          RowBox[{"U12", " ", "U5"}], "+", 
          RowBox[{"U11", " ", "U6"}], "-", 
          RowBox[{"U10", " ", "U7"}], "-", 
          RowBox[{"U8", " ", "U9"}]}], ")"}]}]}]}], ",", 
     RowBox[{"Q25", "\[Rule]", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "U1"}], " ", "U13"}], "+", 
       RowBox[{"U14", " ", "U2"}], "+", 
       RowBox[{"U15", " ", "U3"}], "+", 
       RowBox[{"U16", " ", "U4"}], "-", 
       RowBox[{"U10", " ", "U6"}], "-", 
       RowBox[{"U11", " ", "U7"}], "-", 
       RowBox[{"U12", " ", "U8"}], "-", 
       RowBox[{"U5", " ", "U9"}], "+", 
       RowBox[{"\[ImaginaryI]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "U1"}], " ", "U16"}], "+", 
          RowBox[{"U15", " ", "U2"}], "-", 
          RowBox[{"U14", " ", "U3"}], "-", 
          RowBox[{"U13", " ", "U4"}], "+", 
          RowBox[{"U12", " ", "U5"}], "+", 
          RowBox[{"U11", " ", "U6"}], "-", 
          RowBox[{"U10", " ", "U7"}], "-", 
          RowBox[{"U8", " ", "U9"}]}], ")"}]}]}]}], ",", 
     RowBox[{"Q7", "\[Rule]", 
      RowBox[{"U6", "-", 
       RowBox[{"\[ImaginaryI]", " ", "U7"}]}]}], ",", 
     RowBox[{"Q8", "\[Rule]", 
      RowBox[{"U6", "+", 
       RowBox[{"\[ImaginaryI]", " ", "U7"}]}]}], ",", 
     RowBox[{"Q15", "\[Rule]", 
      RowBox[{"U14", "-", 
       RowBox[{"\[ImaginaryI]", " ", "U15"}]}]}], ",", 
     RowBox[{"Q16", "\[Rule]", 
      RowBox[{"U14", "+", 
       RowBox[{"\[ImaginaryI]", " ", "U15"}]}]}], ",", 
     RowBox[{"Q23", "\[Rule]", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "U1"}], " ", "U14"}], "-", 
       RowBox[{"U13", " ", "U2"}], "+", 
       RowBox[{"U16", " ", "U3"}], "-", 
       RowBox[{"U15", " ", "U4"}], "+", 
       RowBox[{"U10", " ", "U5"}], "+", 
       RowBox[{"U12", " ", "U7"}], "-", 
       RowBox[{"U11", " ", "U8"}], "-", 
       RowBox[{"U6", " ", "U9"}], "-", 
       RowBox[{"\[ImaginaryI]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "U1"}], " ", "U15"}], "-", 
          RowBox[{"U16", " ", "U2"}], "-", 
          RowBox[{"U13", " ", "U3"}], "+", 
          RowBox[{"U14", " ", "U4"}], "+", 
          RowBox[{"U11", " ", "U5"}], "-", 
          RowBox[{"U12", " ", "U6"}], "+", 
          RowBox[{"U10", " ", "U8"}], "-", 
          RowBox[{"U7", " ", "U9"}]}], ")"}]}]}]}], ",", 
     RowBox[{"Q24", "\[Rule]", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "U1"}], " ", "U14"}], "-", 
       RowBox[{"U13", " ", "U2"}], "+", 
       RowBox[{"U16", " ", "U3"}], "-", 
       RowBox[{"U15", " ", "U4"}], "+", 
       RowBox[{"U10", " ", "U5"}], "+", 
       RowBox[{"U12", " ", "U7"}], "-", 
       RowBox[{"U11", " ", "U8"}], "-", 
       RowBox[{"U6", " ", "U9"}], "+", 
       RowBox[{"\[ImaginaryI]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "U1"}], " ", "U15"}], "-", 
          RowBox[{"U16", " ", "U2"}], "-", 
          RowBox[{"U13", " ", "U3"}], "+", 
          RowBox[{"U14", " ", "U4"}], "+", 
          RowBox[{"U11", " ", "U5"}], "-", 
          RowBox[{"U12", " ", "U6"}], "+", 
          RowBox[{"U10", " ", "U8"}], "-", 
          RowBox[{"U7", " ", "U9"}]}], ")"}]}]}]}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Expand", "[", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{"CubicQ", ",", 
       RowBox[{"VarsQ", "[", 
        RowBox[{"[", "i", "]"}], "]"}]}], "]"}], "/.", "QtoU"}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "1", ",", "27"}], "}"}]}], "]"}], "]"}]}], "Input",
 CellChangeTimes->{{3.800564430916624*^9, 3.800564590629352*^9}, {
  3.8005646681797247`*^9, 3.8005646732984877`*^9}},
 CellLabel->"In[34]:=",ExpressionUUID->"7b224c42-b17d-405e-9693-c1ae940de10c"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "Q1", ",", "Q2", ",", "Q3", ",", "Q4", ",", "Q5", ",", "Q6", ",", "Q7", ",",
    "Q8", ",", "Q9", ",", "Q10", ",", "Q11", ",", "Q12", ",", "Q13", ",", 
   "Q14", ",", "Q15", ",", "Q16", ",", "Q17", ",", "Q18", ",", "Q19", ",", 
   "Q20", ",", "Q21", ",", "Q22", ",", "Q23", ",", "Q24", ",", "Q25", ",", 
   "Q26", ",", "Q27"}], "}"}]], "Output",
 CellChangeTimes->{3.800653798631111*^9, 3.800951882852622*^9, 
  3.800962654143916*^9, 3.801038987835804*^9, 3.801414806532352*^9, 
  3.801414870641556*^9, 3.801592587241527*^9, 3.801599506742056*^9, 
  3.801645449841221*^9, 3.801645690928624*^9, 3.8016457362605743`*^9, 
  3.801645830238493*^9, 3.8016596625896807`*^9, 3.802242105983293*^9, 
  3.80224434297353*^9, 3.802248525591518*^9, 3.802250582874824*^9, 
  3.802274706685718*^9, 3.802516273459509*^9, 3.802709064916265*^9, 
  3.8027093365062017`*^9, 3.803227270738372*^9, 3.805535893031024*^9, 
  3.806856525947234*^9},
 CellLabel->"Out[34]=",ExpressionUUID->"4a06f50f-9e30-4435-ae1b-3e908ceb452b"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "U1", ",", "U2", ",", "U3", ",", "U4", ",", "U5", ",", "U6", ",", "U7", ",",
    "U8", ",", "U9", ",", "U10", ",", "U11", ",", "U12", ",", "U13", ",", 
   "U14", ",", "U15", ",", "U16"}], "}"}]], "Output",
 CellChangeTimes->{3.800653798631111*^9, 3.800951882852622*^9, 
  3.800962654143916*^9, 3.801038987835804*^9, 3.801414806532352*^9, 
  3.801414870641556*^9, 3.801592587241527*^9, 3.801599506742056*^9, 
  3.801645449841221*^9, 3.801645690928624*^9, 3.8016457362605743`*^9, 
  3.801645830238493*^9, 3.8016596625896807`*^9, 3.802242105983293*^9, 
  3.80224434297353*^9, 3.802248525591518*^9, 3.802250582874824*^9, 
  3.802274706685718*^9, 3.802516273459509*^9, 3.802709064916265*^9, 
  3.8027093365062017`*^9, 3.803227270738372*^9, 3.805535893031024*^9, 
  3.806856525949564*^9},
 CellLabel->"Out[36]=",ExpressionUUID->"bffdfed3-a7ae-4af5-8c3d-10862c5220c0"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{3.800653798631111*^9, 3.800951882852622*^9, 
  3.800962654143916*^9, 3.801038987835804*^9, 3.801414806532352*^9, 
  3.801414870641556*^9, 3.801592587241527*^9, 3.801599506742056*^9, 
  3.801645449841221*^9, 3.801645690928624*^9, 3.8016457362605743`*^9, 
  3.801645830238493*^9, 3.8016596625896807`*^9, 3.802242105983293*^9, 
  3.80224434297353*^9, 3.802248525591518*^9, 3.802250582874824*^9, 
  3.802274706685718*^9, 3.802516273459509*^9, 3.802709064916265*^9, 
  3.8027093365062017`*^9, 3.803227270738372*^9, 3.805535893031024*^9, 
  3.8068565259516163`*^9},
 CellLabel->"Out[38]=",ExpressionUUID->"7f23c042-7971-44be-a0ac-3f95946da302"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"trying", " ", "to", " ", "match"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"ThirdP", "[", 
      RowBox[{"a_", ",", "b_"}], "]"}], ":=", "\[IndentingNewLine]", 
     RowBox[{"Ret", "=", 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{"k", " ", 
         RowBox[{"Exponent", "[", 
          RowBox[{
           RowBox[{"1", "+", 
            RowBox[{"D", "[", 
             RowBox[{
              RowBox[{"D", "[", 
               RowBox[{"CartanCubic", ",", 
                RowBox[{"VarsP", "[", 
                 RowBox[{"[", "a", "]"}], "]"}]}], "]"}], ",", 
              RowBox[{"VarsP", "[", 
               RowBox[{"[", "b", "]"}], "]"}]}], "]"}]}], ",", 
           RowBox[{"VarsP", "[", 
            RowBox[{"[", "k", "]"}], "]"}]}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"k", ",", "1", ",", "27"}], "}"}]}], "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"ThirdQ", "[", 
      RowBox[{"a_", ",", "b_"}], "]"}], ":=", "\[IndentingNewLine]", 
     RowBox[{"Ret", "=", 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{"k", " ", 
         RowBox[{"Exponent", "[", 
          RowBox[{
           RowBox[{"1", "+", 
            RowBox[{"D", "[", 
             RowBox[{
              RowBox[{"D", "[", 
               RowBox[{"CubicQ", ",", 
                RowBox[{"VarsQ", "[", 
                 RowBox[{"[", "a", "]"}], "]"}]}], "]"}], ",", 
              RowBox[{"VarsQ", "[", 
               RowBox[{"[", "b", "]"}], "]"}]}], "]"}]}], ",", 
           RowBox[{"VarsQ", "[", 
            RowBox[{"[", "k", "]"}], "]"}]}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"k", ",", "1", ",", "27"}], "}"}]}], "]"}]}]}], 
    ";"}]}]}]], "Input",
 CellChangeTimes->{{3.800564695788431*^9, 3.800564700428446*^9}, {
  3.8005680318900957`*^9, 3.800568044827532*^9}, {3.800568217018071*^9, 
  3.800568229829934*^9}, {3.800568361694579*^9, 3.800568469259774*^9}, {
  3.800568503552115*^9, 3.8005685488356752`*^9}},
 CellLabel->"In[39]:=",ExpressionUUID->"6fd669c6-eee1-4199-bbb0-d567d0d3c269"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"TriplesP", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"For", "[", 
   RowBox[{
    RowBox[{"i", "=", "1"}], ",", 
    RowBox[{"i", "\[LessEqual]", "27"}], ",", 
    RowBox[{"i", "++"}], ",", 
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"j", "=", "i"}], ",", 
      RowBox[{"j", "\[LessEqual]", "27"}], ",", 
      RowBox[{"j", "++"}], ",", 
      RowBox[{"For", "[", 
       RowBox[{
        RowBox[{"k", "=", "j"}], ",", 
        RowBox[{"k", "\[LessEqual]", "27"}], ",", 
        RowBox[{"k", "++"}], ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Coefficient", "[", 
             RowBox[{"CartanCubic", ",", 
              RowBox[{
               RowBox[{"VarsP", "[", 
                RowBox[{"[", "i", "]"}], "]"}], " ", 
               RowBox[{"VarsP", "[", 
                RowBox[{"[", "j", "]"}], "]"}], " ", 
               RowBox[{"VarsP", "[", 
                RowBox[{"[", "k", "]"}], "]"}]}]}], "]"}], "\[Equal]", "1"}], 
           ",", 
           RowBox[{"AppendTo", "[", 
            RowBox[{"TriplesP", ",", 
             RowBox[{"{", 
              RowBox[{"i", ",", "j", ",", "k"}], "}"}]}], "]"}]}], "]"}], 
         ";"}]}], "\[IndentingNewLine]", "]"}]}], "]"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", "TriplesP", "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"TriplesQ", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"For", "[", 
   RowBox[{
    RowBox[{"i", "=", "1"}], ",", 
    RowBox[{"i", "\[LessEqual]", "27"}], ",", 
    RowBox[{"i", "++"}], ",", 
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"j", "=", "i"}], ",", 
      RowBox[{"j", "\[LessEqual]", "27"}], ",", 
      RowBox[{"j", "++"}], ",", 
      RowBox[{"For", "[", 
       RowBox[{
        RowBox[{"k", "=", "j"}], ",", 
        RowBox[{"k", "\[LessEqual]", "27"}], ",", 
        RowBox[{"k", "++"}], ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Coefficient", "[", 
             RowBox[{"CubicQ", ",", 
              RowBox[{
               RowBox[{"VarsQ", "[", 
                RowBox[{"[", "i", "]"}], "]"}], " ", 
               RowBox[{"VarsQ", "[", 
                RowBox[{"[", "j", "]"}], "]"}], " ", 
               RowBox[{"VarsQ", "[", 
                RowBox[{"[", "k", "]"}], "]"}]}]}], "]"}], "\[Equal]", "1"}], 
           ",", 
           RowBox[{"AppendTo", "[", 
            RowBox[{"TriplesQ", ",", 
             RowBox[{"{", 
              RowBox[{"i", ",", "j", ",", "k"}], "}"}]}], "]"}]}], "]"}], 
         ";"}]}], "\[IndentingNewLine]", "]"}]}], "]"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", "TriplesQ"}], "Input",
 CellChangeTimes->{{3.8005685618042803`*^9, 3.800568737653934*^9}},
 CellLabel->"In[41]:=",ExpressionUUID->"e44037b0-73c8-4081-8b1c-c17163b21dd2"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"1", ",", "10", ",", "19"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "11", ",", "20"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3", ",", "12", ",", "21"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"4", ",", "13", ",", "22"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"5", ",", "14", ",", "23"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"6", ",", "15", ",", "24"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"7", ",", "16", ",", "25"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"8", ",", "17", ",", "26"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"9", ",", "18", ",", "27"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.800568713756863*^9, 3.800568740305462*^9}, 
   3.800653807764752*^9, 3.800653880706066*^9, 3.800951889741061*^9, 
   3.800962660168909*^9, 3.80103899554428*^9, 3.801414879239214*^9, 
   3.801599515739614*^9, 3.8016454545160723`*^9, 3.8016456963885803`*^9, 
   3.801659669699559*^9, 3.802242111351997*^9, 3.8022443479880123`*^9, 
   3.802248532840928*^9, 3.802250588259158*^9, 3.802274713432609*^9, 
   3.802516279114205*^9, 3.8027092991541233`*^9, 3.80270934074476*^9, 
   3.803227287655723*^9, 3.805535898984806*^9, 3.806856532535556*^9},
 CellLabel->"Out[43]=",ExpressionUUID->"74c2bf12-faae-4a69-9194-6b1ea0ed570d"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"1", ",", "26", ",", "27"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "10", ",", "18"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3", ",", "16", ",", "22"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"4", ",", "15", ",", "25"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"5", ",", "13", ",", "21"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"6", ",", "11", ",", "24"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"7", ",", "17", ",", "20"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"8", ",", "14", ",", "19"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"9", ",", "12", ",", "23"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.800568713756863*^9, 3.800568740305462*^9}, 
   3.800653807764752*^9, 3.800653880706066*^9, 3.800951889741061*^9, 
   3.800962660168909*^9, 3.80103899554428*^9, 3.801414879239214*^9, 
   3.801599515739614*^9, 3.8016454545160723`*^9, 3.8016456963885803`*^9, 
   3.801659669699559*^9, 3.802242111351997*^9, 3.8022443479880123`*^9, 
   3.802248532840928*^9, 3.802250588259158*^9, 3.802274713432609*^9, 
   3.802516279114205*^9, 3.8027092991541233`*^9, 3.80270934074476*^9, 
   3.803227287655723*^9, 3.805535898984806*^9, 3.806856532721302*^9},
 CellLabel->"Out[46]=",ExpressionUUID->"4a55df49-f5ff-48cd-945f-e2bc38b65a37"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "this", " ", "was", " ", "found", " ", "by", " ", "starting", " ", "with",
      " ", "the", " ", 
     RowBox[{"{", 
      RowBox[{"9", ",", "10"}], "}"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"18", ",", "18"}], "}"}], ",", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"27", ",", "2"}], "}"}], " ", "and", " ", "then", " ", "trial", 
     " ", "and", " ", "error"}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Matches", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "12"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "7"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"5", ",", "5"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"6", ",", "24"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"7", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"8", ",", "19"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"9", ",", "10"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"10", ",", "16"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"11", ",", "23"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"12", ",", "17"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"13", ",", "26"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"14", ",", "13"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"15", ",", "6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"16", ",", "15"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"17", ",", "8"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"18", ",", "18"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"19", ",", "22"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"20", ",", "9"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"21", ",", "20"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"22", ",", "27"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"23", ",", "21"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"24", ",", "11"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"25", ",", "25"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"26", ",", "14"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"27", ",", "2"}], "}"}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"numsteps", "=", "1"}], ",", 
      RowBox[{"numsteps", "\[LessEqual]", "27"}], ",", 
      RowBox[{"numsteps", "++"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"lm", "=", 
        RowBox[{"Length", "[", "Matches", "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"i", "=", "1"}], ",", 
         RowBox[{"i", "\[LessEqual]", "lm"}], ",", 
         RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
         RowBox[{"For", "[", 
          RowBox[{
           RowBox[{"j", "=", "1"}], ",", 
           RowBox[{"j", "\[LessEqual]", "i"}], ",", 
           RowBox[{"j", "++"}], ",", "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"nextp", "=", 
             RowBox[{"ThirdP", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"Matches", "[", 
                 RowBox[{"[", "i", "]"}], "]"}], "[", 
                RowBox[{"[", "1", "]"}], "]"}], ",", 
               RowBox[{
                RowBox[{"Matches", "[", 
                 RowBox[{"[", "j", "]"}], "]"}], "[", 
                RowBox[{"[", "1", "]"}], "]"}]}], "]"}]}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{"nextq", "=", 
             RowBox[{"ThirdQ", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"Matches", "[", 
                 RowBox[{"[", "i", "]"}], "]"}], "[", 
                RowBox[{"[", "2", "]"}], "]"}], ",", 
               RowBox[{
                RowBox[{"Matches", "[", 
                 RowBox[{"[", "j", "]"}], "]"}], "[", 
                RowBox[{"[", "2", "]"}], "]"}]}], "]"}]}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{"nextp", ">", "0"}], ",", "\[IndentingNewLine]", 
              RowBox[{
               RowBox[{"If", "[", 
                RowBox[{
                 RowBox[{"nextq", "\[Equal]", "0"}], ",", 
                 RowBox[{
                  RowBox[{"Print", "[", "\"\<Warning\>\"", "]"}], ";", 
                  RowBox[{"numsteps", "=", "100"}]}]}], "]"}], ";", 
               "\[IndentingNewLine]", 
               RowBox[{"(*", " ", 
                RowBox[{"check", " ", "signs", " ", "as", " ", "well"}], " ", 
                "*)"}], "\[IndentingNewLine]", 
               RowBox[{"If", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{"Coefficient", "[", 
                   RowBox[{"CartanCubic", ",", 
                    RowBox[{
                    RowBox[{"VarsP", "[", 
                    RowBox[{"[", "nextp", "]"}], "]"}], 
                    RowBox[{"VarsP", "[", 
                    RowBox[{"[", 
                    RowBox[{
                    RowBox[{"Matches", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "]"}], "]"}], " ", 
                    RowBox[{"VarsP", "[", 
                    RowBox[{"[", 
                    RowBox[{
                    RowBox[{"Matches", "[", 
                    RowBox[{"[", "j", "]"}], "]"}], "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "]"}], "]"}]}]}], "]"}], 
                  "\[NotEqual]", "\[IndentingNewLine]", 
                  RowBox[{"Coefficient", "[", 
                   RowBox[{"CubicQ", ",", 
                    RowBox[{
                    RowBox[{"VarsQ", "[", 
                    RowBox[{"[", "nextq", "]"}], "]"}], 
                    RowBox[{"VarsQ", "[", 
                    RowBox[{"[", 
                    RowBox[{
                    RowBox[{"Matches", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "[", 
                    RowBox[{"[", "2", "]"}], "]"}], "]"}], "]"}], " ", 
                    RowBox[{"VarsQ", "[", 
                    RowBox[{"[", 
                    RowBox[{
                    RowBox[{"Matches", "[", 
                    RowBox[{"[", "j", "]"}], "]"}], "[", 
                    RowBox[{"[", "2", "]"}], "]"}], "]"}], "]"}]}]}], "]"}]}],
                  ",", "\[IndentingNewLine]", 
                 RowBox[{
                  RowBox[{"Print", "[", "\"\<Warning: signs\>\"", "]"}], ";", 
                  
                  RowBox[{"numsteps", "=", "100"}]}]}], "]"}], ";", 
               "\[IndentingNewLine]", "\[IndentingNewLine]", 
               RowBox[{"AppendTo", "[", 
                RowBox[{"Matches", ",", 
                 RowBox[{"{", 
                  RowBox[{"nextp", ",", "nextq"}], "}"}]}], "]"}], ";"}]}], 
             "\[IndentingNewLine]", "]"}], ";"}]}], "\[IndentingNewLine]", 
          "]"}]}], "]"}], ";", "\[IndentingNewLine]", 
       RowBox[{"Matches", "=", 
        RowBox[{"DeleteDuplicates", "[", "Matches", "]"}]}], ";"}]}], 
     "\[IndentingNewLine]", "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"Sort", "[", "Matches", "]"}], "\[IndentingNewLine]", 
   RowBox[{"Length", "[", "Matches", "]"}]}]}]], "Input",
 CellChangeTimes->{{3.8006078722336187`*^9, 3.800607906322646*^9}, {
  3.8006080175669107`*^9, 3.800608348520653*^9}, {3.8006083835475883`*^9, 
  3.800608395650894*^9}, {3.800608577729755*^9, 3.8006089564422007`*^9}, {
  3.800609552373312*^9, 3.800609678883381*^9}, {3.800609709664102*^9, 
  3.800610092358295*^9}, {3.80061071627271*^9, 3.800610927513467*^9}, {
  3.80096449736388*^9, 3.8009645051522217`*^9}, {3.8009646315881033`*^9, 
  3.8009646318979387`*^9}},
 CellLabel->"In[47]:=",ExpressionUUID->"9fe6c020-e4fe-4524-a614-ae6ebe3059dd"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"1", ",", "3"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "12"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3", ",", "7"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"4", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"5", ",", "5"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"6", ",", "24"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"7", ",", "4"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"8", ",", "19"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"9", ",", "10"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"10", ",", "16"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"11", ",", "23"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"12", ",", "17"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"13", ",", "26"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"14", ",", "13"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"15", ",", "6"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"16", ",", "15"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"17", ",", "8"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"18", ",", "18"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"19", ",", "22"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"20", ",", "9"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"21", ",", "20"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"22", ",", "27"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"23", ",", "21"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"24", ",", "11"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"25", ",", "25"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"26", ",", "14"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"27", ",", "2"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.80060967985994*^9, {3.8006098608956842`*^9, 3.8006100973271723`*^9}, {
   3.800610753399901*^9, 3.800610769060945*^9}, {3.8006108217775173`*^9, 
   3.800610932735548*^9}, 3.800653815454988*^9, 3.800653890802356*^9, 
   3.8009518991681623`*^9, 3.800962667296913*^9, 3.800964637132773*^9, 
   3.801039003362199*^9, 3.801414902179947*^9, 3.801599526126068*^9, 
   3.801645460266667*^9, 3.80164570318121*^9, 3.8016458325181437`*^9, 
   3.8016596774904547`*^9, 3.802242118452099*^9, 3.802244353738133*^9, 
   3.802248539276724*^9, 3.802250594571813*^9, 3.802274720375256*^9, 
   3.802516286033111*^9, 3.802709308423048*^9, 3.802709347029666*^9, 
   3.80322729569632*^9, 3.805535907102694*^9, 3.806856539610208*^9},
 CellLabel->"Out[49]=",ExpressionUUID->"b2bfd585-108b-4519-bf7d-7c9b737989ed"],

Cell[BoxData["27"], "Output",
 CellChangeTimes->{
  3.80060967985994*^9, {3.8006098608956842`*^9, 3.8006100973271723`*^9}, {
   3.800610753399901*^9, 3.800610769060945*^9}, {3.8006108217775173`*^9, 
   3.800610932735548*^9}, 3.800653815454988*^9, 3.800653890802356*^9, 
   3.8009518991681623`*^9, 3.800962667296913*^9, 3.800964637132773*^9, 
   3.801039003362199*^9, 3.801414902179947*^9, 3.801599526126068*^9, 
   3.801645460266667*^9, 3.80164570318121*^9, 3.8016458325181437`*^9, 
   3.8016596774904547`*^9, 3.802242118452099*^9, 3.802244353738133*^9, 
   3.802248539276724*^9, 3.802250594571813*^9, 3.802274720375256*^9, 
   3.802516286033111*^9, 3.802709308423048*^9, 3.802709347029666*^9, 
   3.80322729569632*^9, 3.805535907102694*^9, 3.806856539613368*^9},
 CellLabel->"Out[50]=",ExpressionUUID->"fbf521aa-82ac-4738-a93f-693845dd5428"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"checking", " ", "substitutions"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"QtoP", "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"VarsQ", "[", 
         RowBox[{"[", 
          RowBox[{
           RowBox[{"Matches", "[", 
            RowBox[{"[", "i", "]"}], "]"}], "[", 
           RowBox[{"[", "2", "]"}], "]"}], "]"}], "]"}], "\[Rule]", 
        RowBox[{"VarsP", "[", 
         RowBox[{"[", 
          RowBox[{
           RowBox[{"Matches", "[", 
            RowBox[{"[", "i", "]"}], "]"}], "[", 
           RowBox[{"[", "1", "]"}], "]"}], "]"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", "27"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"PtoQ", "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"VarsP", "[", 
         RowBox[{"[", 
          RowBox[{
           RowBox[{"Matches", "[", 
            RowBox[{"[", "i", "]"}], "]"}], "[", 
           RowBox[{"[", "1", "]"}], "]"}], "]"}], "]"}], "\[Rule]", " ", 
        RowBox[{"VarsQ", "[", 
         RowBox[{"[", 
          RowBox[{
           RowBox[{"Matches", "[", 
            RowBox[{"[", "i", "]"}], "]"}], "[", 
           RowBox[{"[", "2", "]"}], "]"}], "]"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", "27"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"CubicQ", "/.", "QtoP"}], ")"}], "-", "CartanCubic"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"CartanCubic", "/.", "PtoQ"}], ")"}], "-", 
    "CubicQ"}]}]}]], "Input",
 CellChangeTimes->{{3.8006092402661953`*^9, 3.800609519948502*^9}, {
  3.800610105559484*^9, 3.800610188722661*^9}},
 CellLabel->"In[51]:=",ExpressionUUID->"50e5b228-1310-4d54-8bc2-69c49f9abc3f"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.8006092946040697`*^9, 3.800609332100561*^9}, {
   3.800609397469672*^9, 3.800609520269865*^9}, {3.8006101106397247`*^9, 
   3.800610117451663*^9}, {3.800610163242838*^9, 3.8006101894803*^9}, 
   3.8006109348142147`*^9, 3.8006538945537577`*^9, 3.800951904768442*^9, 
   3.800962667419276*^9, 3.801039003423967*^9, 3.8014149051181173`*^9, 
   3.801599527925363*^9, 3.8016454603752527`*^9, 3.801645703274255*^9, 
   3.8016458344575787`*^9, 3.801659677586969*^9, 3.8022421210594597`*^9, 
   3.802244353939535*^9, 3.802248539375244*^9, 3.802250596229179*^9, 
   3.802274720462718*^9, 3.802516286489892*^9, 3.802709309625979*^9, 
   3.802709349482276*^9, 3.803227297207753*^9, 3.805535909251391*^9, 
   3.8068565431862087`*^9},
 CellLabel->"Out[53]=",ExpressionUUID->"efe9fa59-e01d-4828-ba6b-bd9c1dd7095e"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.8006092946040697`*^9, 3.800609332100561*^9}, {
   3.800609397469672*^9, 3.800609520269865*^9}, {3.8006101106397247`*^9, 
   3.800610117451663*^9}, {3.800610163242838*^9, 3.8006101894803*^9}, 
   3.8006109348142147`*^9, 3.8006538945537577`*^9, 3.800951904768442*^9, 
   3.800962667419276*^9, 3.801039003423967*^9, 3.8014149051181173`*^9, 
   3.801599527925363*^9, 3.8016454603752527`*^9, 3.801645703274255*^9, 
   3.8016458344575787`*^9, 3.801659677586969*^9, 3.8022421210594597`*^9, 
   3.802244353939535*^9, 3.802248539375244*^9, 3.802250596229179*^9, 
   3.802274720462718*^9, 3.802516286489892*^9, 3.802709309625979*^9, 
   3.802709349482276*^9, 3.803227297207753*^9, 3.805535909251391*^9, 
   3.8068565431913*^9},
 CellLabel->"Out[54]=",ExpressionUUID->"32ff53e8-322b-4ccd-baad-ada808c8bd43"]
}, Open  ]],

Cell[TextData[StyleBox["We will now write down the affine chart on OP^2 in \
P-variables.",
 FontSize->18,
 FontColor->RGBColor[1, 0, 0]]], "Text",
 CellChangeTimes->{{3.80061054280942*^9, 3.8006105810027037`*^9}, 
   3.8015995311694117`*^9},ExpressionUUID->"3b047f78-b5e7-4795-9020-\
aee34e62c872"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"PtoU", "=", 
  RowBox[{"PtoQ", "/.", "QtoU"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Expand", "[", 
   RowBox[{"Eqs27", "/.", "PtoU"}], "]"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{"yes", " ", "indeed"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
   "Let", " ", "us", " ", "now", " ", "try", " ", "to", " ", "change", " ", 
    "to", " ", "variables", " ", "V", " ", "with", " ", "more", " ", "torus", 
    " ", "symmetry", " ", "of", " ", "the", " ", "map"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"VarsV", "=", 
   RowBox[{"{", 
    RowBox[{
    "V1", ",", "V2", ",", "V3", ",", "V4", ",", "V5", ",", "V6", ",", "V7", 
     ",", "V8", ",", "V9", ",", "V10", ",", "V11", ",", "V12", ",", "V13", 
     ",", "V14", ",", "V15", ",", "V16"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"UtoV", "=", "\[IndentingNewLine]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"U2", "\[Rule]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"V2", "+", "V3"}], ")"}], "/", "2"}]}], ",", 
     RowBox[{"U3", "\[Rule]", 
      RowBox[{"\[ImaginaryI]", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"V2", "-", "V3"}], ")"}], "/", "2"}]}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"U10", "\[Rule]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"V10", "+", "V11"}], ")"}], "/", "2"}]}], ",", 
     RowBox[{"U11", "\[Rule]", 
      RowBox[{"\[ImaginaryI]", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"V10", "-", "V11"}], ")"}], "/", "2"}]}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"U6", "\[Rule]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"V6", "+", "V7"}], ")"}], "/", "2"}]}], ",", 
     RowBox[{"U7", "\[Rule]", 
      RowBox[{"\[ImaginaryI]", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"V6", "-", "V7"}], ")"}], "/", "2"}]}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"U1", "\[Rule]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"V1", "+", "V4"}], ")"}], "/", "2"}]}], ",", 
     RowBox[{"U4", "\[Rule]", 
      RowBox[{"\[ImaginaryI]", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"V1", "-", "V4"}], ")"}], "/", "2"}]}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"U5", "\[Rule]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"V5", "+", "V8"}], ")"}], "/", "2"}]}], ",", 
     RowBox[{"U8", "\[Rule]", 
      RowBox[{"\[ImaginaryI]", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"V5", "-", "V8"}], ")"}], "/", "2"}]}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"U9", "\[Rule]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"V9", "+", "V12"}], ")"}], "/", "2"}]}], ",", 
     RowBox[{"U12", "\[Rule]", 
      RowBox[{"\[ImaginaryI]", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"V9", "-", "V12"}], ")"}], "/", "2"}]}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"U14", "\[Rule]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"V14", "+", "V15"}], ")"}], "/", "2"}]}], ",", 
     RowBox[{"U15", "\[Rule]", 
      RowBox[{"\[ImaginaryI]", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"V14", "-", "V15"}], ")"}], "/", "2"}]}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"U13", "\[Rule]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"V13", "+", "V16"}], ")"}], "/", "2"}]}], ",", 
     RowBox[{"U16", "\[Rule]", 
      RowBox[{"\[ImaginaryI]", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"V13", "-", "V16"}], ")"}], "/", "2"}]}]}]}], 
    "\[IndentingNewLine]", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"PtoV", "=", 
  RowBox[{"Simplify", "[", 
   RowBox[{"PtoU", "/.", "UtoV"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Expand", "[", 
   RowBox[{"Eqs27", "/.", "PtoV"}], "]"}], 
  RowBox[{"(*", " ", 
   RowBox[{"yes", " ", "indeed"}], " ", 
   "*)"}]}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.800610590053595*^9, 3.800610655737063*^9}, {
  3.8009765618137836`*^9, 3.800976765435883*^9}, {3.8009768150825453`*^9, 
  3.8009769908348083`*^9}, {3.8009770219563627`*^9, 3.800977064057899*^9}, {
  3.800977124456812*^9, 3.800977157706225*^9}, {3.800977189370096*^9, 
  3.800977298005681*^9}},
 CellLabel->"In[55]:=",ExpressionUUID->"fa8b6909-e463-4a3d-bd4e-27f0afbfb855"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"P1", "\[Rule]", 
    RowBox[{"U2", "-", 
     RowBox[{"\[ImaginaryI]", " ", "U3"}]}]}], ",", 
   RowBox[{"P2", "\[Rule]", 
    RowBox[{"U10", "+", 
     RowBox[{"\[ImaginaryI]", " ", "U11"}]}]}], ",", 
   RowBox[{"P3", "\[Rule]", 
    RowBox[{"U6", "-", 
     RowBox[{"\[ImaginaryI]", " ", "U7"}]}]}], ",", 
   RowBox[{"P4", "\[Rule]", 
    RowBox[{
     SuperscriptBox["U10", "2"], "+", 
     SuperscriptBox["U11", "2"], "+", 
     SuperscriptBox["U12", "2"], "+", 
     SuperscriptBox["U13", "2"], "+", 
     SuperscriptBox["U14", "2"], "+", 
     SuperscriptBox["U15", "2"], "+", 
     SuperscriptBox["U16", "2"], "+", 
     SuperscriptBox["U9", "2"]}]}], ",", 
   RowBox[{"P5", "\[Rule]", 
    RowBox[{"U1", "+", 
     RowBox[{"\[ImaginaryI]", " ", "U4"}]}]}], ",", 
   RowBox[{"P6", "\[Rule]", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "U1"}], " ", "U14"}], "-", 
     RowBox[{"U13", " ", "U2"}], "+", 
     RowBox[{"U16", " ", "U3"}], "-", 
     RowBox[{"U15", " ", "U4"}], "+", 
     RowBox[{"U10", " ", "U5"}], "+", 
     RowBox[{"U12", " ", "U7"}], "-", 
     RowBox[{"U11", " ", "U8"}], "-", 
     RowBox[{"U6", " ", "U9"}], "+", 
     RowBox[{"\[ImaginaryI]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "U1"}], " ", "U15"}], "-", 
        RowBox[{"U16", " ", "U2"}], "-", 
        RowBox[{"U13", " ", "U3"}], "+", 
        RowBox[{"U14", " ", "U4"}], "+", 
        RowBox[{"U11", " ", "U5"}], "-", 
        RowBox[{"U12", " ", "U6"}], "+", 
        RowBox[{"U10", " ", "U8"}], "-", 
        RowBox[{"U7", " ", "U9"}]}], ")"}]}]}]}], ",", 
   RowBox[{"P7", "\[Rule]", 
    RowBox[{"U2", "+", 
     RowBox[{"\[ImaginaryI]", " ", "U3"}]}]}], ",", 
   RowBox[{"P8", "\[Rule]", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "U1"}], " ", "U10"}], "-", 
     RowBox[{"U12", " ", "U3"}], "+", 
     RowBox[{"U11", " ", "U4"}], "-", 
     RowBox[{"U14", " ", "U5"}], "+", 
     RowBox[{"U13", " ", "U6"}], "+", 
     RowBox[{"U16", " ", "U7"}], "-", 
     RowBox[{"U15", " ", "U8"}], "-", 
     RowBox[{"U2", " ", "U9"}], "-", 
     RowBox[{"\[ImaginaryI]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "U1"}], " ", "U11"}], "+", 
        RowBox[{"U12", " ", "U2"}], "-", 
        RowBox[{"U10", " ", "U4"}], "-", 
        RowBox[{"U15", " ", "U5"}], "-", 
        RowBox[{"U16", " ", "U6"}], "+", 
        RowBox[{"U13", " ", "U7"}], "+", 
        RowBox[{"U14", " ", "U8"}], "-", 
        RowBox[{"U3", " ", "U9"}]}], ")"}]}]}]}], ",", 
   RowBox[{"P9", "\[Rule]", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "\[ImaginaryI]"}], " ", "U12"}], "+", "U9"}]}], ",", 
   RowBox[{"P10", "\[Rule]", 
    RowBox[{"U14", "+", 
     RowBox[{"\[ImaginaryI]", " ", "U15"}]}]}], ",", 
   RowBox[{"P11", "\[Rule]", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "U1"}], " ", "U14"}], "-", 
     RowBox[{"U13", " ", "U2"}], "+", 
     RowBox[{"U16", " ", "U3"}], "-", 
     RowBox[{"U15", " ", "U4"}], "+", 
     RowBox[{"U10", " ", "U5"}], "+", 
     RowBox[{"U12", " ", "U7"}], "-", 
     RowBox[{"U11", " ", "U8"}], "-", 
     RowBox[{"U6", " ", "U9"}], "-", 
     RowBox[{"\[ImaginaryI]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "U1"}], " ", "U15"}], "-", 
        RowBox[{"U16", " ", "U2"}], "-", 
        RowBox[{"U13", " ", "U3"}], "+", 
        RowBox[{"U14", " ", "U4"}], "+", 
        RowBox[{"U11", " ", "U5"}], "-", 
        RowBox[{"U12", " ", "U6"}], "+", 
        RowBox[{"U10", " ", "U8"}], "-", 
        RowBox[{"U7", " ", "U9"}]}], ")"}]}]}]}], ",", 
   RowBox[{"P12", "\[Rule]", 
    RowBox[{"U13", "+", 
     RowBox[{"\[ImaginaryI]", " ", "U16"}]}]}], ",", 
   RowBox[{"P13", "\[Rule]", 
    RowBox[{
     SuperscriptBox["U1", "2"], "+", 
     SuperscriptBox["U2", "2"], "+", 
     SuperscriptBox["U3", "2"], "+", 
     SuperscriptBox["U4", "2"], "+", 
     SuperscriptBox["U5", "2"], "+", 
     SuperscriptBox["U6", "2"], "+", 
     SuperscriptBox["U7", "2"], "+", 
     SuperscriptBox["U8", "2"]}]}], ",", 
   RowBox[{"P14", "\[Rule]", 
    RowBox[{
     RowBox[{"\[ImaginaryI]", " ", "U12"}], "+", "U9"}]}], ",", 
   RowBox[{"P15", "\[Rule]", 
    RowBox[{"U5", "-", 
     RowBox[{"\[ImaginaryI]", " ", "U8"}]}]}], ",", 
   RowBox[{"P16", "\[Rule]", 
    RowBox[{"U14", "-", 
     RowBox[{"\[ImaginaryI]", " ", "U15"}]}]}], ",", 
   RowBox[{"P17", "\[Rule]", 
    RowBox[{"U6", "+", 
     RowBox[{"\[ImaginaryI]", " ", "U7"}]}]}], ",", 
   RowBox[{"P18", "\[Rule]", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "U10"}], " ", "U2"}], "-", 
     RowBox[{"U11", " ", "U3"}], "-", 
     RowBox[{"U12", " ", "U4"}], "-", 
     RowBox[{"U13", " ", "U5"}], "-", 
     RowBox[{"U14", " ", "U6"}], "-", 
     RowBox[{"U15", " ", "U7"}], "-", 
     RowBox[{"U16", " ", "U8"}], "+", 
     RowBox[{"U1", " ", "U9"}], "-", 
     RowBox[{"\[ImaginaryI]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "U1"}], " ", "U12"}], "-", 
        RowBox[{"U11", " ", "U2"}], "+", 
        RowBox[{"U10", " ", "U3"}], "-", 
        RowBox[{"U16", " ", "U5"}], "+", 
        RowBox[{"U15", " ", "U6"}], "-", 
        RowBox[{"U14", " ", "U7"}], "+", 
        RowBox[{"U13", " ", "U8"}], "-", 
        RowBox[{"U4", " ", "U9"}]}], ")"}]}]}]}], ",", 
   RowBox[{"P19", "\[Rule]", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "U1"}], " ", "U13"}], "+", 
     RowBox[{"U14", " ", "U2"}], "+", 
     RowBox[{"U15", " ", "U3"}], "+", 
     RowBox[{"U16", " ", "U4"}], "-", 
     RowBox[{"U10", " ", "U6"}], "-", 
     RowBox[{"U11", " ", "U7"}], "-", 
     RowBox[{"U12", " ", "U8"}], "-", 
     RowBox[{"U5", " ", "U9"}], "-", 
     RowBox[{"\[ImaginaryI]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "U1"}], " ", "U16"}], "+", 
        RowBox[{"U15", " ", "U2"}], "-", 
        RowBox[{"U14", " ", "U3"}], "-", 
        RowBox[{"U13", " ", "U4"}], "+", 
        RowBox[{"U12", " ", "U5"}], "+", 
        RowBox[{"U11", " ", "U6"}], "-", 
        RowBox[{"U10", " ", "U7"}], "-", 
        RowBox[{"U8", " ", "U9"}]}], ")"}]}]}]}], ",", 
   RowBox[{"P20", "\[Rule]", 
    RowBox[{"U5", "+", 
     RowBox[{"\[ImaginaryI]", " ", "U8"}]}]}], ",", 
   RowBox[{"P21", "\[Rule]", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "U1"}], " ", "U10"}], "-", 
     RowBox[{"U12", " ", "U3"}], "+", 
     RowBox[{"U11", " ", "U4"}], "-", 
     RowBox[{"U14", " ", "U5"}], "+", 
     RowBox[{"U13", " ", "U6"}], "+", 
     RowBox[{"U16", " ", "U7"}], "-", 
     RowBox[{"U15", " ", "U8"}], "-", 
     RowBox[{"U2", " ", "U9"}], "+", 
     RowBox[{"\[ImaginaryI]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "U1"}], " ", "U11"}], "+", 
        RowBox[{"U12", " ", "U2"}], "-", 
        RowBox[{"U10", " ", "U4"}], "-", 
        RowBox[{"U15", " ", "U5"}], "-", 
        RowBox[{"U16", " ", "U6"}], "+", 
        RowBox[{"U13", " ", "U7"}], "+", 
        RowBox[{"U14", " ", "U8"}], "-", 
        RowBox[{"U3", " ", "U9"}]}], ")"}]}]}]}], ",", 
   RowBox[{"P22", "\[Rule]", "1"}], ",", 
   RowBox[{"P23", "\[Rule]", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "U10"}], " ", "U2"}], "-", 
     RowBox[{"U11", " ", "U3"}], "-", 
     RowBox[{"U12", " ", "U4"}], "-", 
     RowBox[{"U13", " ", "U5"}], "-", 
     RowBox[{"U14", " ", "U6"}], "-", 
     RowBox[{"U15", " ", "U7"}], "-", 
     RowBox[{"U16", " ", "U8"}], "+", 
     RowBox[{"U1", " ", "U9"}], "+", 
     RowBox[{"\[ImaginaryI]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "U1"}], " ", "U12"}], "-", 
        RowBox[{"U11", " ", "U2"}], "+", 
        RowBox[{"U10", " ", "U3"}], "-", 
        RowBox[{"U16", " ", "U5"}], "+", 
        RowBox[{"U15", " ", "U6"}], "-", 
        RowBox[{"U14", " ", "U7"}], "+", 
        RowBox[{"U13", " ", "U8"}], "-", 
        RowBox[{"U4", " ", "U9"}]}], ")"}]}]}]}], ",", 
   RowBox[{"P24", "\[Rule]", 
    RowBox[{"U10", "-", 
     RowBox[{"\[ImaginaryI]", " ", "U11"}]}]}], ",", 
   RowBox[{"P25", "\[Rule]", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "U1"}], " ", "U13"}], "+", 
     RowBox[{"U14", " ", "U2"}], "+", 
     RowBox[{"U15", " ", "U3"}], "+", 
     RowBox[{"U16", " ", "U4"}], "-", 
     RowBox[{"U10", " ", "U6"}], "-", 
     RowBox[{"U11", " ", "U7"}], "-", 
     RowBox[{"U12", " ", "U8"}], "-", 
     RowBox[{"U5", " ", "U9"}], "+", 
     RowBox[{"\[ImaginaryI]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "U1"}], " ", "U16"}], "+", 
        RowBox[{"U15", " ", "U2"}], "-", 
        RowBox[{"U14", " ", "U3"}], "-", 
        RowBox[{"U13", " ", "U4"}], "+", 
        RowBox[{"U12", " ", "U5"}], "+", 
        RowBox[{"U11", " ", "U6"}], "-", 
        RowBox[{"U10", " ", "U7"}], "-", 
        RowBox[{"U8", " ", "U9"}]}], ")"}]}]}]}], ",", 
   RowBox[{"P26", "\[Rule]", 
    RowBox[{"U13", "-", 
     RowBox[{"\[ImaginaryI]", " ", "U16"}]}]}], ",", 
   RowBox[{"P27", "\[Rule]", 
    RowBox[{"U1", "-", 
     RowBox[{"\[ImaginaryI]", " ", "U4"}]}]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.800610617046796*^9, 3.8006106561397667`*^9}, 
   3.800610938367292*^9, 3.800951912321623*^9, 3.800962669907811*^9, {
   3.800977038931308*^9, 3.800977065115663*^9}, {3.800977143484911*^9, 
   3.800977158796651*^9}, 3.8009771935718412`*^9, 3.80097723502277*^9, {
   3.800977270774355*^9, 3.800977292626433*^9}, 3.801039011078228*^9, 
   3.801414917528366*^9, 3.801599533695179*^9, 3.8016454632394857`*^9, 
   3.8016457041524887`*^9, {3.8016458361053553`*^9, 3.801645839410533*^9}, 
   3.8016596800561523`*^9, 3.8022421250366364`*^9, 3.802244355788616*^9, 
   3.802248541554133*^9, 3.802250598163725*^9, 3.80227472057866*^9, 
   3.802516289202341*^9, 3.8027093128492317`*^9, 3.8027093519397573`*^9, 
   3.8032272999935703`*^9, 3.8055359121355343`*^9, 3.806856546484981*^9},
 CellLabel->"Out[55]=",ExpressionUUID->"f3076c61-e800-4d23-992f-00f7aa936d59"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{{3.800610617046796*^9, 3.8006106561397667`*^9}, 
   3.800610938367292*^9, 3.800951912321623*^9, 3.800962669907811*^9, {
   3.800977038931308*^9, 3.800977065115663*^9}, {3.800977143484911*^9, 
   3.800977158796651*^9}, 3.8009771935718412`*^9, 3.80097723502277*^9, {
   3.800977270774355*^9, 3.800977292626433*^9}, 3.801039011078228*^9, 
   3.801414917528366*^9, 3.801599533695179*^9, 3.8016454632394857`*^9, 
   3.8016457041524887`*^9, {3.8016458361053553`*^9, 3.801645839410533*^9}, 
   3.8016596800561523`*^9, 3.8022421250366364`*^9, 3.802244355788616*^9, 
   3.802248541554133*^9, 3.802250598163725*^9, 3.80227472057866*^9, 
   3.802516289202341*^9, 3.8027093128492317`*^9, 3.8027093519397573`*^9, 
   3.8032272999935703`*^9, 3.8055359121355343`*^9, 3.80685654653509*^9},
 CellLabel->"Out[56]=",ExpressionUUID->"7971d0e9-709c-47f2-a7af-b7db9e659da5"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"P1", "\[Rule]", "V2"}], ",", 
   RowBox[{"P2", "\[Rule]", "V11"}], ",", 
   RowBox[{"P3", "\[Rule]", "V6"}], ",", 
   RowBox[{"P4", "\[Rule]", 
    RowBox[{
     RowBox[{"V10", " ", "V11"}], "+", 
     RowBox[{"V14", " ", "V15"}], "+", 
     RowBox[{"V13", " ", "V16"}], "+", 
     RowBox[{"V12", " ", "V9"}]}]}], ",", 
   RowBox[{"P5", "\[Rule]", "V4"}], ",", 
   RowBox[{"P6", "\[Rule]", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "V1"}], " ", "V15"}], "-", 
     RowBox[{"V16", " ", "V3"}], "-", 
     RowBox[{"V12", " ", "V7"}], "+", 
     RowBox[{"V11", " ", "V8"}]}]}], ",", 
   RowBox[{"P7", "\[Rule]", "V3"}], ",", 
   RowBox[{"P8", "\[Rule]", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "V1"}], " ", "V10"}], "-", 
     RowBox[{"V12", " ", "V2"}], "+", 
     RowBox[{"V16", " ", "V6"}], "-", 
     RowBox[{"V14", " ", "V8"}]}]}], ",", 
   RowBox[{"P9", "\[Rule]", "V9"}], ",", 
   RowBox[{"P10", "\[Rule]", "V15"}], ",", 
   RowBox[{"P11", "\[Rule]", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "V13"}], " ", "V2"}], "-", 
     RowBox[{"V14", " ", "V4"}], "+", 
     RowBox[{"V10", " ", "V5"}], "-", 
     RowBox[{"V6", " ", "V9"}]}]}], ",", 
   RowBox[{"P12", "\[Rule]", "V16"}], ",", 
   RowBox[{"P13", "\[Rule]", 
    RowBox[{
     RowBox[{"V2", " ", "V3"}], "+", 
     RowBox[{"V1", " ", "V4"}], "+", 
     RowBox[{"V6", " ", "V7"}], "+", 
     RowBox[{"V5", " ", "V8"}]}]}], ",", 
   RowBox[{"P14", "\[Rule]", "V12"}], ",", 
   RowBox[{"P15", "\[Rule]", "V5"}], ",", 
   RowBox[{"P16", "\[Rule]", "V14"}], ",", 
   RowBox[{"P17", "\[Rule]", "V7"}], ",", 
   RowBox[{"P18", "\[Rule]", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "V10"}], " ", "V3"}], "+", 
     RowBox[{"V12", " ", "V4"}], "-", 
     RowBox[{"V15", " ", "V6"}], "-", 
     RowBox[{"V13", " ", "V8"}]}]}], ",", 
   RowBox[{"P19", "\[Rule]", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "V1"}], " ", "V13"}], "+", 
     RowBox[{"V14", " ", "V3"}], "-", 
     RowBox[{"V12", " ", "V5"}], "-", 
     RowBox[{"V11", " ", "V6"}]}]}], ",", 
   RowBox[{"P20", "\[Rule]", "V8"}], ",", 
   RowBox[{"P21", "\[Rule]", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "V11"}], " ", "V4"}], "-", 
     RowBox[{"V15", " ", "V5"}], "+", 
     RowBox[{"V13", " ", "V7"}], "-", 
     RowBox[{"V3", " ", "V9"}]}]}], ",", 
   RowBox[{"P22", "\[Rule]", "1"}], ",", 
   RowBox[{"P23", "\[Rule]", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "V11"}], " ", "V2"}], "-", 
     RowBox[{"V16", " ", "V5"}], "-", 
     RowBox[{"V14", " ", "V7"}], "+", 
     RowBox[{"V1", " ", "V9"}]}]}], ",", 
   RowBox[{"P24", "\[Rule]", "V10"}], ",", 
   RowBox[{"P25", "\[Rule]", 
    RowBox[{
     RowBox[{"V15", " ", "V2"}], "-", 
     RowBox[{"V16", " ", "V4"}], "-", 
     RowBox[{"V10", " ", "V7"}], "-", 
     RowBox[{"V8", " ", "V9"}]}]}], ",", 
   RowBox[{"P26", "\[Rule]", "V13"}], ",", 
   RowBox[{"P27", "\[Rule]", "V1"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.800610617046796*^9, 3.8006106561397667`*^9}, 
   3.800610938367292*^9, 3.800951912321623*^9, 3.800962669907811*^9, {
   3.800977038931308*^9, 3.800977065115663*^9}, {3.800977143484911*^9, 
   3.800977158796651*^9}, 3.8009771935718412`*^9, 3.80097723502277*^9, {
   3.800977270774355*^9, 3.800977292626433*^9}, 3.801039011078228*^9, 
   3.801414917528366*^9, 3.801599533695179*^9, 3.8016454632394857`*^9, 
   3.8016457041524887`*^9, {3.8016458361053553`*^9, 3.801645839410533*^9}, 
   3.8016596800561523`*^9, 3.8022421250366364`*^9, 3.802244355788616*^9, 
   3.802248541554133*^9, 3.802250598163725*^9, 3.80227472057866*^9, 
   3.802516289202341*^9, 3.8027093128492317`*^9, 3.8027093519397573`*^9, 
   3.8032272999935703`*^9, 3.8055359121355343`*^9, 3.80685654653743*^9},
 CellLabel->"Out[59]=",ExpressionUUID->"2a7d53be-6134-43c7-ac0e-62411f69f390"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{{3.800610617046796*^9, 3.8006106561397667`*^9}, 
   3.800610938367292*^9, 3.800951912321623*^9, 3.800962669907811*^9, {
   3.800977038931308*^9, 3.800977065115663*^9}, {3.800977143484911*^9, 
   3.800977158796651*^9}, 3.8009771935718412`*^9, 3.80097723502277*^9, {
   3.800977270774355*^9, 3.800977292626433*^9}, 3.801039011078228*^9, 
   3.801414917528366*^9, 3.801599533695179*^9, 3.8016454632394857`*^9, 
   3.8016457041524887`*^9, {3.8016458361053553`*^9, 3.801645839410533*^9}, 
   3.8016596800561523`*^9, 3.8022421250366364`*^9, 3.802244355788616*^9, 
   3.802248541554133*^9, 3.802250598163725*^9, 3.80227472057866*^9, 
   3.802516289202341*^9, 3.8027093128492317`*^9, 3.8027093519397573`*^9, 
   3.8032272999935703`*^9, 3.8055359121355343`*^9, 3.806856546539871*^9},
 CellLabel->"Out[60]=",ExpressionUUID->"3121f9cc-39e8-4381-8230-5c1ab0ae923c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "this", " ", "is", " ", "one", " ", "way", " ", "of", " ", "seeing", " ", 
    "the", " ", "same", " ", "chart"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"Solve", "[", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"0", "\[Equal]", 
       RowBox[{"Eqs27", "[", 
        RowBox[{"[", "k", "]"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"k", ",", "1", ",", "27"}], "}"}]}], "]"}], ",", 
    RowBox[{"Complement", "[", 
     RowBox[{"VarsP", ",", 
      RowBox[{"{", 
       RowBox[{
       "P22", ",", "P1", ",", "P2", ",", "P3", ",", "P5", ",", "P7", ",", 
        "P9", ",", "P10", ",", "P12", ",", "P14", ",", "P15", ",", "P16", ",",
         "P17", ",", "P20", ",", "P24", ",", "P26", ",", "P27"}], "}"}]}], 
     "]"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.800980743379225*^9, 3.800980871953495*^9}, {
  3.800980988197715*^9, 3.800981089891157*^9}, {3.8009844132132998`*^9, 
  3.800984414897769*^9}},
 CellLabel->"In[61]:=",ExpressionUUID->"add98f87-b68f-4019-90d0-f73c902aa819"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"P11", "\[Rule]", 
     FractionBox[
      RowBox[{
       RowBox[{"P15", " ", "P24"}], "-", 
       RowBox[{"P1", " ", "P26"}], "-", 
       RowBox[{"P16", " ", "P5"}], "-", 
       RowBox[{"P3", " ", "P9"}]}], "P22"]}], ",", 
    RowBox[{"P13", "\[Rule]", 
     FractionBox[
      RowBox[{
       RowBox[{"P15", " ", "P20"}], "+", 
       RowBox[{"P17", " ", "P3"}], "+", 
       RowBox[{"P27", " ", "P5"}], "+", 
       RowBox[{"P1", " ", "P7"}]}], "P22"]}], ",", 
    RowBox[{"P18", "\[Rule]", 
     FractionBox[
      RowBox[{
       RowBox[{
        RowBox[{"-", "P20"}], " ", "P26"}], "-", 
       RowBox[{"P10", " ", "P3"}], "+", 
       RowBox[{"P14", " ", "P5"}], "-", 
       RowBox[{"P24", " ", "P7"}]}], "P22"]}], ",", 
    RowBox[{"P19", "\[Rule]", 
     FractionBox[
      RowBox[{
       RowBox[{
        RowBox[{"-", "P14"}], " ", "P15"}], "-", 
       RowBox[{"P26", " ", "P27"}], "-", 
       RowBox[{"P2", " ", "P3"}], "+", 
       RowBox[{"P16", " ", "P7"}]}], "P22"]}], ",", 
    RowBox[{"P21", "\[Rule]", 
     FractionBox[
      RowBox[{
       RowBox[{
        RowBox[{"-", "P10"}], " ", "P15"}], "+", 
       RowBox[{"P17", " ", "P26"}], "-", 
       RowBox[{"P2", " ", "P5"}], "-", 
       RowBox[{"P7", " ", "P9"}]}], "P22"]}], ",", 
    RowBox[{"P23", "\[Rule]", 
     FractionBox[
      RowBox[{
       RowBox[{
        RowBox[{"-", "P12"}], " ", "P15"}], "-", 
       RowBox[{"P16", " ", "P17"}], "-", 
       RowBox[{"P1", " ", "P2"}], "+", 
       RowBox[{"P27", " ", "P9"}]}], "P22"]}], ",", 
    RowBox[{"P25", "\[Rule]", 
     FractionBox[
      RowBox[{
       RowBox[{"P1", " ", "P10"}], "-", 
       RowBox[{"P17", " ", "P24"}], "-", 
       RowBox[{"P12", " ", "P5"}], "-", 
       RowBox[{"P20", " ", "P9"}]}], "P22"]}], ",", 
    RowBox[{"P4", "\[Rule]", 
     FractionBox[
      RowBox[{
       RowBox[{"P10", " ", "P16"}], "+", 
       RowBox[{"P2", " ", "P24"}], "+", 
       RowBox[{"P12", " ", "P26"}], "+", 
       RowBox[{"P14", " ", "P9"}]}], "P22"]}], ",", 
    RowBox[{"P6", "\[Rule]", 
     FractionBox[
      RowBox[{
       RowBox[{
        RowBox[{"-", "P14"}], " ", "P17"}], "+", 
       RowBox[{"P2", " ", "P20"}], "-", 
       RowBox[{"P10", " ", "P27"}], "-", 
       RowBox[{"P12", " ", "P7"}]}], "P22"]}], ",", 
    RowBox[{"P8", "\[Rule]", 
     FractionBox[
      RowBox[{
       RowBox[{
        RowBox[{"-", "P1"}], " ", "P14"}], "-", 
       RowBox[{"P16", " ", "P20"}], "-", 
       RowBox[{"P24", " ", "P27"}], "+", 
       RowBox[{"P12", " ", "P3"}]}], "P22"]}]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{3.8022747305114326`*^9, 3.80251629320686*^9, 
  3.802709316670289*^9, 3.802709355234027*^9, 3.803227305476666*^9, 
  3.805535920884145*^9, 3.806856553709436*^9},
 CellLabel->"Out[61]=",ExpressionUUID->"8e7e0a26-a0fa-4007-980d-a63ed90e777b"]
}, Open  ]],

Cell[TextData[StyleBox["We will set up a C13 equivariant cut which, for some \
strange reason, will also admit a C3 action.",
 FontSize->24,
 FontColor->RGBColor[1, 0, 0]]], "Text",
 CellChangeTimes->{{3.801686839297131*^9, 
  3.801686863926827*^9}},ExpressionUUID->"dfded870-c950-45e0-ac02-\
f9ce4110b84f"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Sort", "[", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"deggood", "[", 
       RowBox[{"[", "i", "]"}], "]"}], ",", "i"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "1", ",", "27"}], "}"}]}], "]"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"CoeffToFind", "=", 
   RowBox[{"{", 
    RowBox[{
    "d1", ",", "d2", ",", "d3", ",", "d4", ",", "d5", ",", "d6", ",", "d7", 
     ",", "d8", ",", "d9", ",", "d10", ",", "d11", ",", "d12"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Lineqs", "=", 
   RowBox[{"{", 
    RowBox[{"P9", ",", "P18", ",", "P27", ",", 
     RowBox[{"P23", "+", 
      RowBox[{"d1", " ", "P26"}]}], ",", 
     RowBox[{"P19", " ", "+", 
      RowBox[{"d2", " ", "P24"}]}], ",", " ", 
     RowBox[{"P5", "+", 
      RowBox[{"d3", " ", "P8"}]}], ",", " ", 
     RowBox[{"P13", "+", 
      RowBox[{"d4", " ", "P16"}]}], ",", " ", 
     RowBox[{"P10", "+", 
      RowBox[{"d5", " ", "P15"}]}], ",", 
     RowBox[{"P1", " ", "+", " ", 
      RowBox[{"d6", " ", "P6"}]}], ",", " ", 
     RowBox[{"P2", " ", "+", " ", 
      RowBox[{"d7", " ", "P3"}]}], ",", " ", 
     RowBox[{"P11", "+", 
      RowBox[{"d8", " ", "P12"}]}], ",", " ", 
     RowBox[{"P14", "+", " ", 
      RowBox[{"d9", " ", "P17"}]}], ",", " ", 
     RowBox[{"P4", "+", " ", 
      RowBox[{"d10", " ", "P7"}]}], ",", " ", 
     RowBox[{"P20", "+", " ", 
      RowBox[{"d11", " ", "P21"}]}], ",", " ", 
     RowBox[{"P22", "+", 
      RowBox[{"d12", " ", "P25"}]}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"FullSimplify", "[", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Eqs27", "[", 
        RowBox[{"[", "9", "]"}], "]"}], "+", 
       RowBox[{"Eqs27", "[", 
        RowBox[{"[", "18", "]"}], "]"}], "+", 
       RowBox[{"Eqs27", "[", 
        RowBox[{"[", "27", "]"}], "]"}]}], ")"}], "/.", 
     RowBox[{
      RowBox[{"Solve", "[", 
       RowBox[{
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"0", "\[Equal]", 
           RowBox[{"Lineqs", "[", 
            RowBox[{"[", "k", "]"}], "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"k", ",", "1", ",", 
            RowBox[{"Length", "[", "Lineqs", "]"}]}], "}"}]}], "]"}], ",", 
        "VarsP"}], "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], "]"}], "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"d12", "\[Rule]", 
      RowBox[{
       RowBox[{"-", "1"}], "/", "d1"}]}], ",", 
     RowBox[{"d11", "\[Rule]", 
      RowBox[{
       RowBox[{"-", "1"}], "/", "d2"}]}], ",", 
     RowBox[{"d10", "\[Rule]", 
      RowBox[{
       RowBox[{"-", "1"}], "/", "d3"}]}], ",", 
     RowBox[{"d9", "\[Rule]", 
      RowBox[{
       RowBox[{"-", "1"}], "/", "d4"}]}], ",", 
     RowBox[{"d8", "\[Rule]", 
      RowBox[{
       RowBox[{"-", "1"}], "/", "d5"}]}], ",", 
     RowBox[{"d7", "\[Rule]", 
      RowBox[{
       RowBox[{"-", "1"}], "/", "d6"}]}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Solve", "[", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"0", "\[Equal]", 
        RowBox[{"Lineqs", "[", 
         RowBox[{"[", "i", "]"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", "15"}], "}"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "P1", ",", "P10", ",", "P12", ",", "P13", ",", "P17", ",", "P18", ",", 
       "P19", ",", "P3", ",", "P21", ",", "P25", ",", "P23", ",", "P27", ",", 
       "P7", ",", "P5", ",", "P9"}], "}"}]}], "]"}], "[", 
   RowBox[{"[", "1", "]"}], "]"}], "/.", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"d12", "\[Rule]", 
     RowBox[{
      RowBox[{"-", "1"}], "/", "d1"}]}], ",", 
    RowBox[{"d11", "\[Rule]", 
     RowBox[{
      RowBox[{"-", "1"}], "/", "d2"}]}], ",", 
    RowBox[{"d10", "\[Rule]", 
     RowBox[{
      RowBox[{"-", "1"}], "/", "d3"}]}], ",", 
    RowBox[{"d9", "\[Rule]", 
     RowBox[{
      RowBox[{"-", "1"}], "/", "d4"}]}], ",", 
    RowBox[{"d8", "\[Rule]", 
     RowBox[{
      RowBox[{"-", "1"}], "/", "d5"}]}], ",", 
    RowBox[{"d7", "\[Rule]", 
     RowBox[{
      RowBox[{"-", "1"}], "/", "d6"}]}]}], "}"}]}], "\[IndentingNewLine]", 
 RowBox[{"EqsCut", "=", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"Eqs27", "/.", 
     RowBox[{
      RowBox[{"Solve", "[", 
       RowBox[{
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"0", "\[Equal]", 
           RowBox[{"Lineqs", "[", 
            RowBox[{"[", "i", "]"}], "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "1", ",", "15"}], "}"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "P1", ",", "P10", ",", "P12", ",", "P13", ",", "P17", ",", "P18", 
          ",", "P19", ",", "P3", ",", "P21", ",", "P25", ",", "P23", ",", 
          "P27", ",", "P7", ",", "P5", ",", "P9"}], "}"}]}], "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"d12", "\[Rule]", 
       RowBox[{
        RowBox[{"-", "1"}], "/", "d1"}]}], ",", 
      RowBox[{"d11", "\[Rule]", 
       RowBox[{
        RowBox[{"-", "1"}], "/", "d2"}]}], ",", 
      RowBox[{"d10", "\[Rule]", 
       RowBox[{
        RowBox[{"-", "1"}], "/", "d3"}]}], ",", 
      RowBox[{"d9", "\[Rule]", 
       RowBox[{
        RowBox[{"-", "1"}], "/", "d4"}]}], ",", 
      RowBox[{"d8", "\[Rule]", 
       RowBox[{
        RowBox[{"-", "1"}], "/", "d5"}]}], ",", 
      RowBox[{"d7", "\[Rule]", 
       RowBox[{
        RowBox[{"-", "1"}], "/", "d6"}]}]}], "}"}]}], 
   ")"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"EqsAffine", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"Lineqs", "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"d12", "\[Rule]", 
         RowBox[{
          RowBox[{"-", "1"}], "/", "d1"}]}], ",", 
        RowBox[{"d11", "\[Rule]", 
         RowBox[{
          RowBox[{"-", "1"}], "/", "d2"}]}], ",", 
        RowBox[{"d10", "\[Rule]", 
         RowBox[{
          RowBox[{"-", "1"}], "/", "d3"}]}], ",", 
        RowBox[{"d9", "\[Rule]", 
         RowBox[{
          RowBox[{"-", "1"}], "/", "d4"}]}], ",", 
        RowBox[{"d8", "\[Rule]", 
         RowBox[{
          RowBox[{"-", "1"}], "/", "d5"}]}], ",", 
        RowBox[{"d7", "\[Rule]", 
         RowBox[{
          RowBox[{"-", "1"}], "/", "d6"}]}]}], "}"}]}], ")"}], "/.", 
    "PtoV"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"PtoT", "=", 
   RowBox[{"Sort", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"P6", "\[Rule]", "t6"}], ",", 
      RowBox[{"P14", "\[Rule]", "t9"}], ",", 
      RowBox[{"P24", "\[Rule]", "t2"}], ",", 
      RowBox[{"P26", "\[Rule]", "t1"}], ",", 
      RowBox[{"P4", "\[Rule]", "t10"}], ",", 
      RowBox[{"P15", "\[Rule]", " ", "t5"}], ",", 
      RowBox[{"P20", "\[Rule]", "t11"}], ",", 
      RowBox[{"P22", "\[Rule]", "t12"}], ",", 
      RowBox[{"P8", "\[Rule]", "t3"}], ",", 
      RowBox[{"P16", "\[Rule]", "t4"}], ",", 
      RowBox[{"P2", "\[Rule]", "t7"}], ",", 
      RowBox[{"P11", "\[Rule]", "t8"}]}], "}"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"EqsT", "=", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"0", "\[Equal]", 
        RowBox[{"EqsCut", "[", 
         RowBox[{"[", "k", "]"}], "]"}]}], "/.", "PtoT"}], ",", 
      RowBox[{"{", 
       RowBox[{"k", ",", "1", ",", "26"}], "}"}]}], "]"}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"d12", "\[Rule]", 
       RowBox[{
        RowBox[{"-", "1"}], "/", "d1"}]}], ",", 
      RowBox[{"d11", "\[Rule]", 
       RowBox[{
        RowBox[{"-", "1"}], "/", "d2"}]}], ",", 
      RowBox[{"d10", "\[Rule]", 
       RowBox[{
        RowBox[{"-", "1"}], "/", "d3"}]}], ",", 
      RowBox[{"d9", "\[Rule]", 
       RowBox[{
        RowBox[{"-", "1"}], "/", "d4"}]}], ",", 
      RowBox[{"d8", "\[Rule]", 
       RowBox[{
        RowBox[{"-", "1"}], "/", "d5"}]}], ",", 
      RowBox[{"d7", "\[Rule]", 
       RowBox[{
        RowBox[{"-", "1"}], "/", "d6"}]}]}], "}"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"VarsT", "=", 
    RowBox[{"{", 
     RowBox[{
     "t1", ",", "t2", ",", "t3", ",", "t4", ",", "t5", ",", "t6", ",", "t7", 
      ",", "t8", ",", "t9", ",", "t10", ",", "t11", ",", "t12"}], "}"}]}], 
   ";"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "We", " ", "will", " ", "now", " ", "set", " ", "all", " ", "but", " ", 
     "d1"}], ",", 
    RowBox[{"d2", " ", "to", " ", "1"}], ",", " ", 
    RowBox[{
    "which", " ", "we", " ", "can", " ", "do", " ", "by", " ", "torus", " ", 
     "symmetry"}]}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{"EqsAffine", "=", 
  RowBox[{"EqsAffine", "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"d3", "\[Rule]", "1"}], ",", 
     RowBox[{"d4", "\[Rule]", "1"}], ",", 
     RowBox[{"d5", "\[Rule]", "1"}], ",", 
     RowBox[{"d6", "\[Rule]", "1"}]}], "}"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"EqsT", "=", 
  RowBox[{"EqsT", "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"d3", "\[Rule]", "1"}], ",", 
     RowBox[{"d4", "\[Rule]", "1"}], ",", 
     RowBox[{"d5", "\[Rule]", "1"}], ",", 
     RowBox[{"d6", "\[Rule]", "1"}]}], "}"}]}]}]}], "Input",
 CellChangeTimes->{{3.8016869070719624`*^9, 3.8016869232335787`*^9}, {
  3.801687041038212*^9, 3.801687042069997*^9}, {3.801687074864653*^9, 
  3.80168728999366*^9}, {3.801687330592469*^9, 3.801687503062682*^9}, {
  3.801687548174038*^9, 3.8016876248316517`*^9}, {3.801687680955668*^9, 
  3.8016877135616903`*^9}, {3.8016877488607388`*^9, 3.801687764481752*^9}, {
  3.8016877982351217`*^9, 3.801687798557144*^9}, {3.8016879004316483`*^9, 
  3.801687925065858*^9}, {3.801690653494513*^9, 3.801690765194442*^9}, {
  3.801690897639779*^9, 3.801690934924265*^9}, {3.8016910913405237`*^9, 
  3.801691115265255*^9}, {3.801734179917096*^9, 3.801734207398266*^9}, {
  3.801734250238879*^9, 3.801734250329069*^9}},
 CellLabel->"In[62]:=",ExpressionUUID->"d60d9c50-cfcf-4021-8aec-f45f3e091c9d"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", "9"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "18"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "27"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "23"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "26"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "19"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "24"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3", ",", "5"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3", ",", "8"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"4", ",", "13"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"4", ",", "16"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"5", ",", "10"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"5", ",", "15"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"6", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"6", ",", "6"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"7", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"7", ",", "3"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"8", ",", "11"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"8", ",", "12"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"9", ",", "14"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"9", ",", "17"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"10", ",", "4"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"10", ",", "7"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"11", ",", "20"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"11", ",", "21"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"12", ",", "22"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"12", ",", "25"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.801691116806264*^9, {3.801734182105921*^9, 3.8017342080623713`*^9}, 
   3.801734254694902*^9, 3.8022421346886587`*^9, 3.802244304270947*^9, 
   3.802244360462058*^9, 3.802248551610455*^9, 3.802250608912437*^9, 
   3.802274736252187*^9, 3.802516295559595*^9, 3.802709359132599*^9, 
   3.803227315185718*^9, 3.80555157790766*^9, 3.8068565625152884`*^9},
 CellLabel->"Out[62]=",ExpressionUUID->"b2837b43-3b64-4dde-a38e-554b2af4ccc1"],

Cell[BoxData[
 TemplateBox[{
  "Solve","svars",
   "\"Equations may not give solutions for all \\\"solve\\\" variables.\"",2,
   65,1,25054878182994732343,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{
  3.8016911168110456`*^9, {3.801734182111621*^9, 3.80173420806877*^9}, 
   3.8017342547002497`*^9, 3.80224213474909*^9, 3.8022443042105007`*^9, 
   3.802244360529591*^9, 3.8022485516765623`*^9, 3.802250608974615*^9, 
   3.80227473632166*^9, 3.802516295625115*^9, 3.802709359135613*^9, 
   3.803227315250223*^9, 3.8055515779115353`*^9, 3.806856562631024*^9},
 CellLabel->
  "During evaluation of \
In[62]:=",ExpressionUUID->"8994cfb6-f03c-48f0-97a4-adfadce973b9"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"P1", "\[Rule]", 
    RowBox[{
     RowBox[{"-", "d6"}], " ", "P6"}]}], ",", 
   RowBox[{"P10", "\[Rule]", 
    RowBox[{
     RowBox[{"-", "d5"}], " ", "P15"}]}], ",", 
   RowBox[{"P12", "\[Rule]", 
    RowBox[{"d5", " ", "P11"}]}], ",", 
   RowBox[{"P13", "\[Rule]", 
    RowBox[{
     RowBox[{"-", "d4"}], " ", "P16"}]}], ",", 
   RowBox[{"P17", "\[Rule]", 
    RowBox[{"d4", " ", "P14"}]}], ",", 
   RowBox[{"P18", "\[Rule]", "0"}], ",", 
   RowBox[{"P19", "\[Rule]", 
    RowBox[{
     RowBox[{"-", "d2"}], " ", "P24"}]}], ",", 
   RowBox[{"P3", "\[Rule]", 
    RowBox[{"d6", " ", "P2"}]}], ",", 
   RowBox[{"P21", "\[Rule]", 
    RowBox[{"d2", " ", "P20"}]}], ",", 
   RowBox[{"P25", "\[Rule]", 
    RowBox[{"d1", " ", "P22"}]}], ",", 
   RowBox[{"P23", "\[Rule]", 
    RowBox[{
     RowBox[{"-", "d1"}], " ", "P26"}]}], ",", 
   RowBox[{"P27", "\[Rule]", "0"}], ",", 
   RowBox[{"P7", "\[Rule]", 
    RowBox[{"d3", " ", "P4"}]}], ",", 
   RowBox[{"P5", "\[Rule]", 
    RowBox[{
     RowBox[{"-", "d3"}], " ", "P8"}]}], ",", 
   RowBox[{"P9", "\[Rule]", "0"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.801691116806264*^9, {3.801734182105921*^9, 3.8017342080623713`*^9}, 
   3.801734254694902*^9, 3.8022421346886587`*^9, 3.802244304270947*^9, 
   3.802244360462058*^9, 3.802248551610455*^9, 3.802250608912437*^9, 
   3.802274736252187*^9, 3.802516295559595*^9, 3.802709359132599*^9, 
   3.803227315185718*^9, 3.80555157790766*^9, 3.806856562830105*^9},
 CellLabel->"Out[66]=",ExpressionUUID->"7b893089-fd60-4649-ac55-c3dfe8ef7495"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"-", "d2"}], " ", "P14", " ", "P20"}], "+", 
    RowBox[{"d2", " ", "d5", " ", "P15", " ", "P24"}], "-", 
    RowBox[{"d3", " ", 
     SuperscriptBox["P4", "2"]}], "-", 
    RowBox[{"P26", " ", "P6"}]}], ",", 
   RowBox[{
    RowBox[{"P11", " ", "P20"}], "-", 
    RowBox[{"d1", " ", "d6", " ", "P2", " ", "P22"}], "+", 
    RowBox[{"d4", " ", "P16", " ", "P24"}], "+", 
    RowBox[{"d3", " ", 
     SuperscriptBox["P8", "2"]}]}], ",", 
   RowBox[{
    RowBox[{"d2", " ", "d5", " ", "P11", " ", "P20"}], "-", 
    RowBox[{"d1", " ", "P2", " ", "P22"}], "-", 
    RowBox[{"d1", " ", "d5", " ", "P15", " ", "P26"}], "-", 
    RowBox[{"d4", " ", "P14", " ", "P4"}]}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "d4"}], " ", "d6", " ", "P14", " ", "P2"}], "-", 
    RowBox[{"P15", " ", "P20"}], "-", 
    RowBox[{"d4", " ", "P16", " ", "P22"}], "+", 
    RowBox[{"d3", " ", "d6", " ", "P4", " ", "P6"}]}], ",", 
   RowBox[{
    RowBox[{"d2", " ", "d5", " ", "P11", " ", "P24"}], "-", 
    RowBox[{"d1", " ", "P14", " ", "P26"}], "-", 
    RowBox[{"P16", " ", "P6"}], "-", 
    RowBox[{"P2", " ", "P8"}]}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "P11"}], " ", "P22"}], "+", 
    RowBox[{"P15", " ", "P24"}], "+", 
    RowBox[{"d6", " ", "P26", " ", "P6"}], "+", 
    RowBox[{"d3", " ", "P16", " ", "P8"}]}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "d5"}], " ", 
     SuperscriptBox["P11", "2"]}], "+", 
    RowBox[{"d1", " ", "P16", " ", "P22"}], "+", 
    RowBox[{"d1", " ", "P24", " ", "P26"}], "+", 
    RowBox[{"d6", " ", "P4", " ", "P6"}]}], ",", 
   RowBox[{
    RowBox[{"d5", " ", 
     SuperscriptBox["P15", "2"]}], "-", 
    RowBox[{"d2", " ", "P20", " ", "P22"}], "+", 
    RowBox[{"d4", " ", "P14", " ", "P26"}], "+", 
    RowBox[{"d3", " ", "P2", " ", "P8"}]}], ",", 
   RowBox[{
    RowBox[{"d4", " ", "P14", " ", "P16"}], "+", 
    RowBox[{"d2", " ", "P20", " ", "P24"}], "-", 
    RowBox[{"d6", " ", "P2", " ", "P6"}], "-", 
    RowBox[{"d3", " ", "P4", " ", "P8"}]}], ",", 
   RowBox[{
    RowBox[{"d4", " ", 
     SuperscriptBox["P16", "2"]}], "+", 
    RowBox[{"d1", " ", "d6", " ", "P2", " ", "P26"}], "+", 
    RowBox[{"d2", " ", "d6", " ", "P24", " ", "P6"}], "-", 
    RowBox[{"P15", " ", "P8"}]}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "d4"}], " ", 
     SuperscriptBox["P14", "2"]}], "+", 
    RowBox[{"P2", " ", "P20"}], "-", 
    RowBox[{"d3", " ", "d5", " ", "P11", " ", "P4"}], "-", 
    RowBox[{"P22", " ", "P6"}]}], ",", 
   RowBox[{
    RowBox[{"d2", " ", "d6", " ", "P2", " ", "P20"}], "+", 
    RowBox[{"d4", " ", "P16", " ", "P26"}], "-", 
    RowBox[{"d3", " ", "P11", " ", "P4"}], "-", 
    RowBox[{"d2", " ", "d3", " ", "P24", " ", "P8"}]}], ",", 
   RowBox[{
    RowBox[{"d5", " ", "P15", " ", "P16"}], "-", 
    RowBox[{"P2", " ", "P24"}], "-", 
    RowBox[{"d5", " ", "P11", " ", "P26"}], "+", 
    RowBox[{"P22", " ", "P4"}]}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "d4"}], " ", "P11", " ", "P14"}], "-", 
    RowBox[{"d1", " ", "P15", " ", "P22"}], "+", 
    RowBox[{"d2", " ", "d6", " ", "P20", " ", "P6"}], "+", 
    RowBox[{"d1", " ", "d3", " ", "P26", " ", "P8"}]}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "d1"}], " ", "P14", " ", "P22"}], "-", 
    RowBox[{"P20", " ", "P4"}], "+", 
    RowBox[{"P24", " ", "P6"}], "+", 
    RowBox[{"d5", " ", "P15", " ", "P8"}]}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "d4"}], " ", "d5", " ", "P15", " ", "P16"}], "-", 
    RowBox[{"d2", " ", 
     SuperscriptBox["P20", "2"]}], "+", 
    RowBox[{"d1", " ", "d3", " ", "P22", " ", "P4"}], "+", 
    RowBox[{"d3", " ", "P6", " ", "P8"}]}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "P11"}], " ", "P14"}], "+", 
    RowBox[{"d2", " ", 
     SuperscriptBox["P24", "2"]}], "-", 
    RowBox[{"d6", " ", "P2", " ", "P4"}], "+", 
    RowBox[{"P26", " ", "P8"}]}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "d5"}], " ", "P11", " ", "P15"}], "-", 
    RowBox[{"d4", " ", "P14", " ", "P16"}], "+", 
    RowBox[{"d1", " ", "P22", " ", "P26"}], "+", 
    RowBox[{"d6", " ", "P2", " ", "P6"}]}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "d1"}], " ", 
     SuperscriptBox["P22", "2"]}], "-", 
    RowBox[{"d4", " ", "P14", " ", "P24"}], "+", 
    RowBox[{"d5", " ", "d6", " ", "P15", " ", "P6"}], "+", 
    RowBox[{"d3", " ", "d5", " ", "P11", " ", "P8"}]}], ",", 
   RowBox[{
    RowBox[{"P11", " ", "P2"}], "-", 
    RowBox[{"d2", " ", "P16", " ", "P20"}], "+", 
    RowBox[{"d1", " ", 
     SuperscriptBox["P26", "2"]}], "-", 
    RowBox[{"P15", " ", "P4"}]}], ",", 
   RowBox[{
    RowBox[{"d5", " ", "d6", " ", "P11", " ", "P2"}], "-", 
    RowBox[{"P16", " ", "P20"}], "+", 
    RowBox[{"d6", " ", "P14", " ", "P6"}], "-", 
    RowBox[{"P22", " ", "P8"}]}], ",", 
   RowBox[{
    RowBox[{"d1", " ", "d2", " ", "P22", " ", "P24"}], "-", 
    RowBox[{"d4", " ", "P16", " ", "P4"}], "-", 
    RowBox[{"P11", " ", "P6"}], "-", 
    RowBox[{"d2", " ", "P20", " ", "P8"}]}], ",", 
   RowBox[{
    RowBox[{"d5", " ", "d6", " ", "P15", " ", "P2"}], "-", 
    RowBox[{"P20", " ", "P26"}], "-", 
    RowBox[{"d3", " ", "P24", " ", "P4"}], "-", 
    RowBox[{"d3", " ", "P14", " ", "P8"}]}], ",", 
   RowBox[{
    RowBox[{"d4", " ", "P16", " ", "P2"}], "+", 
    RowBox[{"d2", " ", "d4", " ", "P14", " ", "P24"}], "+", 
    RowBox[{"d1", " ", "d3", " ", "P26", " ", "P4"}], "+", 
    RowBox[{"P15", " ", "P6"}]}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "P14"}], " ", "P15"}], "-", 
    RowBox[{"d6", " ", 
     SuperscriptBox["P2", "2"]}], "+", 
    RowBox[{"d2", " ", "P22", " ", "P24"}], "+", 
    RowBox[{"d3", " ", "P16", " ", "P4"}]}], ",", 
   RowBox[{
    RowBox[{"d4", " ", "d5", " ", "P11", " ", "P16"}], "+", 
    RowBox[{"d1", " ", "P20", " ", "P26"}], "+", 
    RowBox[{"d6", " ", 
     SuperscriptBox["P6", "2"]}], "+", 
    RowBox[{"d4", " ", "P14", " ", "P8"}]}], ",", 
   RowBox[{
    RowBox[{"d5", " ", "P11", " ", "P15"}], "-", 
    RowBox[{"d2", " ", "P20", " ", "P24"}], "-", 
    RowBox[{"d1", " ", "P22", " ", "P26"}], "+", 
    RowBox[{"d3", " ", "P4", " ", "P8"}]}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.801691116806264*^9, {3.801734182105921*^9, 3.8017342080623713`*^9}, 
   3.801734254694902*^9, 3.8022421346886587`*^9, 3.802244304270947*^9, 
   3.802244360462058*^9, 3.802248551610455*^9, 3.802250608912437*^9, 
   3.802274736252187*^9, 3.802516295559595*^9, 3.802709359132599*^9, 
   3.803227315185718*^9, 3.80555157790766*^9, 3.806856562878009*^9},
 CellLabel->"Out[67]=",ExpressionUUID->"e47e72ae-c0fb-4b59-84c2-603815f3937b"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"V9", ",", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "V10"}], " ", "V3"}], "+", 
    RowBox[{"V12", " ", "V4"}], "-", 
    RowBox[{"V15", " ", "V6"}], "-", 
    RowBox[{"V13", " ", "V8"}]}], ",", "V1", ",", 
   RowBox[{
    RowBox[{"d1", " ", "V13"}], "-", 
    RowBox[{"V11", " ", "V2"}], "-", 
    RowBox[{"V16", " ", "V5"}], "-", 
    RowBox[{"V14", " ", "V7"}], "+", 
    RowBox[{"V1", " ", "V9"}]}], ",", 
   RowBox[{
    RowBox[{"d2", " ", "V10"}], "-", 
    RowBox[{"V1", " ", "V13"}], "+", 
    RowBox[{"V14", " ", "V3"}], "-", 
    RowBox[{"V12", " ", "V5"}], "-", 
    RowBox[{"V11", " ", "V6"}]}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "V1"}], " ", "V10"}], "-", 
    RowBox[{"V12", " ", "V2"}], "+", "V4", "+", 
    RowBox[{"V16", " ", "V6"}], "-", 
    RowBox[{"V14", " ", "V8"}]}], ",", 
   RowBox[{"V14", "+", 
    RowBox[{"V2", " ", "V3"}], "+", 
    RowBox[{"V1", " ", "V4"}], "+", 
    RowBox[{"V6", " ", "V7"}], "+", 
    RowBox[{"V5", " ", "V8"}]}], ",", 
   RowBox[{"V15", "+", "V5"}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "V1"}], " ", "V15"}], "+", "V2", "-", 
    RowBox[{"V16", " ", "V3"}], "-", 
    RowBox[{"V12", " ", "V7"}], "+", 
    RowBox[{"V11", " ", "V8"}]}], ",", 
   RowBox[{"V11", "-", "V6"}], ",", 
   RowBox[{
    RowBox[{"-", "V16"}], "-", 
    RowBox[{"V13", " ", "V2"}], "-", 
    RowBox[{"V14", " ", "V4"}], "+", 
    RowBox[{"V10", " ", "V5"}], "-", 
    RowBox[{"V6", " ", "V9"}]}], ",", 
   RowBox[{"V12", "-", "V7"}], ",", 
   RowBox[{
    RowBox[{"V10", " ", "V11"}], "+", 
    RowBox[{"V14", " ", "V15"}], "+", 
    RowBox[{"V13", " ", "V16"}], "-", "V3", "+", 
    RowBox[{"V12", " ", "V9"}]}], ",", 
   RowBox[{"V8", "-", 
    FractionBox[
     RowBox[{
      RowBox[{
       RowBox[{"-", "V11"}], " ", "V4"}], "-", 
      RowBox[{"V15", " ", "V5"}], "+", 
      RowBox[{"V13", " ", "V7"}], "-", 
      RowBox[{"V3", " ", "V9"}]}], "d2"]}], ",", 
   RowBox[{"1", "-", 
    FractionBox[
     RowBox[{
      RowBox[{"V15", " ", "V2"}], "-", 
      RowBox[{"V16", " ", "V4"}], "-", 
      RowBox[{"V10", " ", "V7"}], "-", 
      RowBox[{"V8", " ", "V9"}]}], "d1"]}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.801691116806264*^9, {3.801734182105921*^9, 3.8017342080623713`*^9}, 
   3.801734254694902*^9, 3.8022421346886587`*^9, 3.802244304270947*^9, 
   3.802244360462058*^9, 3.802248551610455*^9, 3.802250608912437*^9, 
   3.802274736252187*^9, 3.802516295559595*^9, 3.802709359132599*^9, 
   3.803227315185718*^9, 3.80555157790766*^9, 3.806856562881092*^9},
 CellLabel->"Out[72]=",ExpressionUUID->"e7413904-d851-4587-93c3-d05c22dd0d92"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"0", "\[Equal]", 
    RowBox[{
     RowBox[{"-", 
      SuperscriptBox["t10", "2"]}], "+", 
     RowBox[{"d2", " ", "t2", " ", "t5"}], "-", 
     RowBox[{"t1", " ", "t6"}], "-", 
     RowBox[{"d2", " ", "t11", " ", "t9"}]}]}], ",", 
   RowBox[{"0", "\[Equal]", 
    RowBox[{
     SuperscriptBox["t3", "2"], "+", 
     RowBox[{"t2", " ", "t4"}], "-", 
     RowBox[{"d1", " ", "t12", " ", "t7"}], "+", 
     RowBox[{"t11", " ", "t8"}]}]}], ",", 
   RowBox[{"0", "\[Equal]", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "d1"}], " ", "t1", " ", "t5"}], "-", 
     RowBox[{"d1", " ", "t12", " ", "t7"}], "+", 
     RowBox[{"d2", " ", "t11", " ", "t8"}], "-", 
     RowBox[{"t10", " ", "t9"}]}]}], ",", 
   RowBox[{"0", "\[Equal]", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "t12"}], " ", "t4"}], "-", 
     RowBox[{"t11", " ", "t5"}], "+", 
     RowBox[{"t10", " ", "t6"}], "-", 
     RowBox[{"t7", " ", "t9"}]}]}], ",", 
   RowBox[{"0", "\[Equal]", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "t4"}], " ", "t6"}], "-", 
     RowBox[{"t3", " ", "t7"}], "+", 
     RowBox[{"d2", " ", "t2", " ", "t8"}], "-", 
     RowBox[{"d1", " ", "t1", " ", "t9"}]}]}], ",", 
   RowBox[{"0", "\[Equal]", 
    RowBox[{
     RowBox[{"t3", " ", "t4"}], "+", 
     RowBox[{"t2", " ", "t5"}], "+", 
     RowBox[{"t1", " ", "t6"}], "-", 
     RowBox[{"t12", " ", "t8"}]}]}], ",", 
   RowBox[{"0", "\[Equal]", 
    RowBox[{
     RowBox[{"d1", " ", "t1", " ", "t2"}], "+", 
     RowBox[{"d1", " ", "t12", " ", "t4"}], "+", 
     RowBox[{"t10", " ", "t6"}], "-", 
     SuperscriptBox["t8", "2"]}]}], ",", 
   RowBox[{"0", "\[Equal]", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "d2"}], " ", "t11", " ", "t12"}], "+", 
     SuperscriptBox["t5", "2"], "+", 
     RowBox[{"t3", " ", "t7"}], "+", 
     RowBox[{"t1", " ", "t9"}]}]}], ",", 
   RowBox[{"0", "\[Equal]", 
    RowBox[{
     RowBox[{"d2", " ", "t11", " ", "t2"}], "-", 
     RowBox[{"t10", " ", "t3"}], "-", 
     RowBox[{"t6", " ", "t7"}], "+", 
     RowBox[{"t4", " ", "t9"}]}]}], ",", 
   RowBox[{"0", "\[Equal]", 
    RowBox[{
     SuperscriptBox["t4", "2"], "-", 
     RowBox[{"t3", " ", "t5"}], "+", 
     RowBox[{"d2", " ", "t2", " ", "t6"}], "+", 
     RowBox[{"d1", " ", "t1", " ", "t7"}]}]}], ",", 
   RowBox[{"0", "\[Equal]", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "t12"}], " ", "t6"}], "+", 
     RowBox[{"t11", " ", "t7"}], "-", 
     RowBox[{"t10", " ", "t8"}], "-", 
     SuperscriptBox["t9", "2"]}]}], ",", 
   RowBox[{"0", "\[Equal]", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "d2"}], " ", "t2", " ", "t3"}], "+", 
     RowBox[{"t1", " ", "t4"}], "+", 
     RowBox[{"d2", " ", "t11", " ", "t7"}], "-", 
     RowBox[{"t10", " ", "t8"}]}]}], ",", 
   RowBox[{"0", "\[Equal]", 
    RowBox[{
     RowBox[{"t10", " ", "t12"}], "+", 
     RowBox[{"t4", " ", "t5"}], "-", 
     RowBox[{"t2", " ", "t7"}], "-", 
     RowBox[{"t1", " ", "t8"}]}]}], ",", 
   RowBox[{"0", "\[Equal]", 
    RowBox[{
     RowBox[{"d1", " ", "t1", " ", "t3"}], "-", 
     RowBox[{"d1", " ", "t12", " ", "t5"}], "+", 
     RowBox[{"d2", " ", "t11", " ", "t6"}], "-", 
     RowBox[{"t8", " ", "t9"}]}]}], ",", 
   RowBox[{"0", "\[Equal]", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "t10"}], " ", "t11"}], "+", 
     RowBox[{"t3", " ", "t5"}], "+", 
     RowBox[{"t2", " ", "t6"}], "-", 
     RowBox[{"d1", " ", "t12", " ", "t9"}]}]}], ",", 
   RowBox[{"0", "\[Equal]", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "d2"}], " ", 
      SuperscriptBox["t11", "2"]}], "+", 
     RowBox[{"d1", " ", "t10", " ", "t12"}], "-", 
     RowBox[{"t4", " ", "t5"}], "+", 
     RowBox[{"t3", " ", "t6"}]}]}], ",", 
   RowBox[{"0", "\[Equal]", 
    RowBox[{
     RowBox[{"d2", " ", 
      SuperscriptBox["t2", "2"]}], "+", 
     RowBox[{"t1", " ", "t3"}], "-", 
     RowBox[{"t10", " ", "t7"}], "-", 
     RowBox[{"t8", " ", "t9"}]}]}], ",", 
   RowBox[{"0", "\[Equal]", 
    RowBox[{
     RowBox[{"d1", " ", "t1", " ", "t12"}], "+", 
     RowBox[{"t6", " ", "t7"}], "-", 
     RowBox[{"t5", " ", "t8"}], "-", 
     RowBox[{"t4", " ", "t9"}]}]}], ",", 
   RowBox[{"0", "\[Equal]", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "d1"}], " ", 
      SuperscriptBox["t12", "2"]}], "+", 
     RowBox[{"t5", " ", "t6"}], "+", 
     RowBox[{"t3", " ", "t8"}], "-", 
     RowBox[{"t2", " ", "t9"}]}]}], ",", 
   RowBox[{"0", "\[Equal]", 
    RowBox[{
     RowBox[{"d1", " ", 
      SuperscriptBox["t1", "2"]}], "-", 
     RowBox[{"d2", " ", "t11", " ", "t4"}], "-", 
     RowBox[{"t10", " ", "t5"}], "+", 
     RowBox[{"t7", " ", "t8"}]}]}], ",", 
   RowBox[{"0", "\[Equal]", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "t12"}], " ", "t3"}], "-", 
     RowBox[{"t11", " ", "t4"}], "+", 
     RowBox[{"t7", " ", "t8"}], "+", 
     RowBox[{"t6", " ", "t9"}]}]}], ",", 
   RowBox[{"0", "\[Equal]", 
    RowBox[{
     RowBox[{"d1", " ", "d2", " ", "t12", " ", "t2"}], "-", 
     RowBox[{"d2", " ", "t11", " ", "t3"}], "-", 
     RowBox[{"t10", " ", "t4"}], "-", 
     RowBox[{"t6", " ", "t8"}]}]}], ",", 
   RowBox[{"0", "\[Equal]", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "t1"}], " ", "t11"}], "-", 
     RowBox[{"t10", " ", "t2"}], "+", 
     RowBox[{"t5", " ", "t7"}], "-", 
     RowBox[{"t3", " ", "t9"}]}]}], ",", 
   RowBox[{"0", "\[Equal]", 
    RowBox[{
     RowBox[{"d1", " ", "t1", " ", "t10"}], "+", 
     RowBox[{"t5", " ", "t6"}], "+", 
     RowBox[{"t4", " ", "t7"}], "+", 
     RowBox[{"d2", " ", "t2", " ", "t9"}]}]}], ",", 
   RowBox[{"0", "\[Equal]", 
    RowBox[{
     RowBox[{"d2", " ", "t12", " ", "t2"}], "+", 
     RowBox[{"t10", " ", "t4"}], "-", 
     SuperscriptBox["t7", "2"], "-", 
     RowBox[{"t5", " ", "t9"}]}]}], ",", 
   RowBox[{"0", "\[Equal]", 
    RowBox[{
     RowBox[{"d1", " ", "t1", " ", "t11"}], "+", 
     SuperscriptBox["t6", "2"], "+", 
     RowBox[{"t4", " ", "t8"}], "+", 
     RowBox[{"t3", " ", "t9"}]}]}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.801691116806264*^9, {3.801734182105921*^9, 3.8017342080623713`*^9}, 
   3.801734254694902*^9, 3.8022421346886587`*^9, 3.802244304270947*^9, 
   3.802244360462058*^9, 3.802248551610455*^9, 3.802250608912437*^9, 
   3.802274736252187*^9, 3.802516295559595*^9, 3.802709359132599*^9, 
   3.803227315185718*^9, 3.80555157790766*^9, 3.8068565628845263`*^9},
 CellLabel->"Out[73]=",ExpressionUUID->"643f8d64-caa9-46f5-83b4-6fad9fe4c5e7"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Length", "[", "EqsAffine", "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"EqsAffine1", "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{"EqsAffine", "/.", 
     RowBox[{"d1", "\[Rule]", "1"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"EqsSome", "=", 
  RowBox[{"Complement", "[", 
   RowBox[{
    RowBox[{"EqsAffine1", "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"V9", "\[Rule]", "0"}], ",", 
       RowBox[{"V1", "\[Rule]", "0"}]}], "}"}]}], ",", 
    RowBox[{"{", "0", "}"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Length", "[", "EqsSome", "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"sls", "=", 
   RowBox[{
    RowBox[{"Solve", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"0", "==", 
         RowBox[{"EqsSome", "[", 
          RowBox[{"[", "2", "]"}], "]"}]}], ",", 
        RowBox[{"0", "\[Equal]", " ", 
         RowBox[{"EqsSome", "[", 
          RowBox[{"[", "4", "]"}], "]"}]}], ",", 
        RowBox[{"0", "\[Equal]", 
         RowBox[{"EqsSome", "[", 
          RowBox[{"[", "6", "]"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"V15", ",", "V11", ",", "V7"}], "}"}]}], "]"}], "[", 
    RowBox[{"[", "1", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"EqsSome", "=", 
  RowBox[{"Complement", "[", 
   RowBox[{
    RowBox[{"EqsSome", "/.", "sls"}], ",", 
    RowBox[{"{", "0", "}"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"Length", "[", "EqsSome", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"NewVarsV", "=", 
   RowBox[{"Complement", "[", 
    RowBox[{"VarsV", ",", 
     RowBox[{"{", 
      RowBox[{"V1", ",", "V9", ",", "V7", ",", "V15", ",", "V11"}], "}"}]}], 
    "]"}]}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "Now", " ", "let", " ", "us", " ", "try", " ", "to", " ", "set", " ", 
     "up", " ", "singularity", " ", "condition"}], ",", " ", 
    RowBox[{
    "as", " ", "a", " ", "specific", " ", "kind", " ", "of", " ", "relation", 
     " ", "on", " ", "the", " ", "equations", " ", "at", " ", "a", " ", 
     "point"}]}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"VarsAll", "=", 
   RowBox[{"Join", "[", 
    RowBox[{"NewVarsV", ",", 
     RowBox[{"{", 
      RowBox[{
      "a1", ",", "a2", ",", "a3", ",", "a4", ",", "a5", ",", "a6", ",", "a7", 
       ",", "a8", ",", "d2"}], "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"AllEqsSing", "=", "EqsSome"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"For", "[", 
   RowBox[{
    RowBox[{"k", "=", "1"}], ",", 
    RowBox[{"k", "\[LessEqual]", "11"}], ",", 
    RowBox[{"k", "++"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"AppendTo", "[", 
      RowBox[{"AllEqsSing", ",", 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
             "1", ",", "1", ",", "a1", ",", "a2", ",", "a3", ",", "a4", ",", 
              "a5", ",", "a6", ",", "a7", ",", "a8"}], "}"}], "[", 
            RowBox[{"[", "j", "]"}], "]"}], ")"}], 
          RowBox[{"D", "[", 
           RowBox[{
            RowBox[{"EqsSome", "[", 
             RowBox[{"[", "j", "]"}], "]"}], ",", 
            RowBox[{"NewVarsV", "[", 
             RowBox[{"[", "k", "]"}], "]"}]}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"j", ",", "1", ",", "10"}], "}"}]}], "]"}]}], "]"}], 
     ";"}]}], "\[IndentingNewLine]", "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"ByteCount", "[", "AllEqsSing", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"{", 
   RowBox[{
    RowBox[{"Length", "[", "AllEqsSing", "]"}], ",", 
    RowBox[{"Length", "[", "VarsAll", "]"}]}], "}"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{
  3.8016878795033703`*^9, {3.8016909793360023`*^9, 3.801691019340889*^9}, {
   3.8016911867005863`*^9, 3.8016912175539637`*^9}, {3.80169132341658*^9, 
   3.801691328021885*^9}},
 CellLabel->"In[74]:=",ExpressionUUID->"9b26cc19-93b4-4163-ae39-1490e513dd95"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"V10", " ", "V11"}], "+", 
    RowBox[{"V14", " ", "V15"}], "+", 
    RowBox[{"V13", " ", "V16"}], "-", "V3"}], ",", 
   RowBox[{"V15", "+", "V5"}], ",", 
   RowBox[{
    RowBox[{"-", "V16"}], "-", 
    RowBox[{"V13", " ", "V2"}], "-", 
    RowBox[{"V14", " ", "V4"}], "+", 
    RowBox[{"V10", " ", "V5"}]}], ",", 
   RowBox[{"V11", "-", "V6"}], ",", 
   RowBox[{
    RowBox[{"d2", " ", "V10"}], "+", 
    RowBox[{"V14", " ", "V3"}], "-", 
    RowBox[{"V12", " ", "V5"}], "-", 
    RowBox[{"V11", " ", "V6"}]}], ",", 
   RowBox[{"V12", "-", "V7"}], ",", 
   RowBox[{"1", "-", 
    RowBox[{"V15", " ", "V2"}], "+", 
    RowBox[{"V16", " ", "V4"}], "+", 
    RowBox[{"V10", " ", "V7"}]}], ",", 
   RowBox[{"V13", "-", 
    RowBox[{"V11", " ", "V2"}], "-", 
    RowBox[{"V16", " ", "V5"}], "-", 
    RowBox[{"V14", " ", "V7"}]}], ",", 
   FractionBox[
    RowBox[{
     RowBox[{"V11", " ", "V4"}], "+", 
     RowBox[{"V15", " ", "V5"}], "-", 
     RowBox[{"V13", " ", "V7"}], "+", 
     RowBox[{"d2", " ", "V8"}]}], "d2"], ",", 
   RowBox[{"V2", "-", 
    RowBox[{"V16", " ", "V3"}], "-", 
    RowBox[{"V12", " ", "V7"}], "+", 
    RowBox[{"V11", " ", "V8"}]}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "V10"}], " ", "V3"}], "+", 
    RowBox[{"V12", " ", "V4"}], "-", 
    RowBox[{"V15", " ", "V6"}], "-", 
    RowBox[{"V13", " ", "V8"}]}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "V12"}], " ", "V2"}], "+", "V4", "+", 
    RowBox[{"V16", " ", "V6"}], "-", 
    RowBox[{"V14", " ", "V8"}]}], ",", 
   RowBox[{"V14", "+", 
    RowBox[{"V2", " ", "V3"}], "+", 
    RowBox[{"V6", " ", "V7"}], "+", 
    RowBox[{"V5", " ", "V8"}]}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.801687881313558*^9, {3.801691192875842*^9, 3.801691218856144*^9}, 
   3.801691329273056*^9, 3.802242138527422*^9, 3.802244363287571*^9, 
   3.802248557060931*^9, 3.802250613356584*^9, 3.802274742742549*^9, 
   3.802516298940866*^9, 3.8027093635494843`*^9, 3.803227321747913*^9, 
   3.8068565685527477`*^9},
 CellLabel->"Out[76]=",ExpressionUUID->"f0c586c8-ea71-4a6a-8d3e-1eec586898cb"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"-", "V16"}], "-", 
    RowBox[{"V13", " ", "V2"}], "-", 
    RowBox[{"V14", " ", "V4"}], "+", 
    RowBox[{"V10", " ", "V5"}]}], ",", 
   RowBox[{"1", "+", 
    RowBox[{"V10", " ", "V12"}], "+", 
    RowBox[{"V16", " ", "V4"}], "+", 
    RowBox[{"V2", " ", "V5"}]}], ",", 
   RowBox[{
    RowBox[{"V13", " ", "V16"}], "-", "V3", "-", 
    RowBox[{"V14", " ", "V5"}], "+", 
    RowBox[{"V10", " ", "V6"}]}], ",", 
   RowBox[{"V13", "-", 
    RowBox[{"V12", " ", "V14"}], "-", 
    RowBox[{"V16", " ", "V5"}], "-", 
    RowBox[{"V2", " ", "V6"}]}], ",", 
   RowBox[{
    RowBox[{"d2", " ", "V10"}], "+", 
    RowBox[{"V14", " ", "V3"}], "-", 
    RowBox[{"V12", " ", "V5"}], "-", 
    SuperscriptBox["V6", "2"]}], ",", 
   FractionBox[
    RowBox[{
     RowBox[{
      RowBox[{"-", "V12"}], " ", "V13"}], "-", 
     SuperscriptBox["V5", "2"], "+", 
     RowBox[{"V4", " ", "V6"}], "+", 
     RowBox[{"d2", " ", "V8"}]}], "d2"], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "V10"}], " ", "V3"}], "+", 
    RowBox[{"V12", " ", "V4"}], "+", 
    RowBox[{"V5", " ", "V6"}], "-", 
    RowBox[{"V13", " ", "V8"}]}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "V12"}], " ", "V2"}], "+", "V4", "+", 
    RowBox[{"V16", " ", "V6"}], "-", 
    RowBox[{"V14", " ", "V8"}]}], ",", 
   RowBox[{"V14", "+", 
    RowBox[{"V2", " ", "V3"}], "+", 
    RowBox[{"V12", " ", "V6"}], "+", 
    RowBox[{"V5", " ", "V8"}]}], ",", 
   RowBox[{
    RowBox[{"-", 
     SuperscriptBox["V12", "2"]}], "+", "V2", "-", 
    RowBox[{"V16", " ", "V3"}], "+", 
    RowBox[{"V6", " ", "V8"}]}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.801687881313558*^9, {3.801691192875842*^9, 3.801691218856144*^9}, 
   3.801691329273056*^9, 3.802242138527422*^9, 3.802244363287571*^9, 
   3.802248557060931*^9, 3.802250613356584*^9, 3.802274742742549*^9, 
   3.802516298940866*^9, 3.8027093635494843`*^9, 3.803227321747913*^9, 
   3.8068565685551653`*^9},
 CellLabel->"Out[79]=",ExpressionUUID->"ed9884f7-44a9-4aa0-9340-9b0332d1c491"],

Cell[BoxData["10"], "Output",
 CellChangeTimes->{
  3.801687881313558*^9, {3.801691192875842*^9, 3.801691218856144*^9}, 
   3.801691329273056*^9, 3.802242138527422*^9, 3.802244363287571*^9, 
   3.802248557060931*^9, 3.802250613356584*^9, 3.802274742742549*^9, 
   3.802516298940866*^9, 3.8027093635494843`*^9, 3.803227321747913*^9, 
   3.806856568557334*^9},
 CellLabel->"Out[80]=",ExpressionUUID->"e504bce7-e8cb-416f-988d-a7f9ceb5fe6d"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "V10", ",", "V12", ",", "V13", ",", "V14", ",", "V16", ",", "V2", ",", "V3",
    ",", "V4", ",", "V5", ",", "V6", ",", "V8"}], "}"}]], "Output",
 CellChangeTimes->{
  3.801687881313558*^9, {3.801691192875842*^9, 3.801691218856144*^9}, 
   3.801691329273056*^9, 3.802242138527422*^9, 3.802244363287571*^9, 
   3.802248557060931*^9, 3.802250613356584*^9, 3.802274742742549*^9, 
   3.802516298940866*^9, 3.8027093635494843`*^9, 3.803227321747913*^9, 
   3.8068565685592623`*^9},
 CellLabel->"Out[81]=",ExpressionUUID->"c3cb1afa-0242-4e27-a7b5-6200610cdb0b"],

Cell[BoxData["8680"], "Output",
 CellChangeTimes->{
  3.801687881313558*^9, {3.801691192875842*^9, 3.801691218856144*^9}, 
   3.801691329273056*^9, 3.802242138527422*^9, 3.802244363287571*^9, 
   3.802248557060931*^9, 3.802250613356584*^9, 3.802274742742549*^9, 
   3.802516298940866*^9, 3.8027093635494843`*^9, 3.803227321747913*^9, 
   3.806856568561122*^9},
 CellLabel->"Out[85]=",ExpressionUUID->"1db451b5-852d-43a2-9808-944dca684654"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"21", ",", "20"}], "}"}]], "Output",
 CellChangeTimes->{
  3.801687881313558*^9, {3.801691192875842*^9, 3.801691218856144*^9}, 
   3.801691329273056*^9, 3.802242138527422*^9, 3.802244363287571*^9, 
   3.802248557060931*^9, 3.802250613356584*^9, 3.802274742742549*^9, 
   3.802516298940866*^9, 3.8027093635494843`*^9, 3.803227321747913*^9, 
   3.806856568563026*^9},
 CellLabel->"Out[86]=",ExpressionUUID->"4653b5d1-9b09-4e09-a19f-0a78ad3ef2f3"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "We", " ", "will", " ", "try", " ", "to", " ", "randomly", " ", "look", 
    " ", "around", " ", "in", " ", "the", " ", "space", " ", "of", " ", 
    "solutions", " ", "using", " ", "the", " ", "FindRoot", " ", 
    RowBox[{"command", ".", " ", "\[IndentingNewLine]", "This"}], " ", "may", 
    " ", "need", " ", "to", " ", "be", " ", "rerun", " ", "if", " ", "not", 
    " ", "lucky", " ", "the", " ", "first", " ", "time", " ", 
    RowBox[{"around", "."}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"flag", "=", "0"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"NumTries", "=", "100"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"m", "=", "1"}], ",", 
      RowBox[{"m", "\[LessEqual]", "NumTries"}], ",", 
      RowBox[{"m", "++"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"fi", "=", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"VarsAll", "[", 
            RowBox[{"[", "k", "]"}], "]"}], "\[Rule]", 
           RowBox[{
            RowBox[{"RandomReal", "[", "1", "]"}], "+", 
            RowBox[{"I", " ", 
             RowBox[{"RandomReal", "[", "1", "]"}]}]}]}], ",", 
          RowBox[{"{", 
           RowBox[{"k", ",", "1", ",", "20"}], "}"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Mod", "[", 
           RowBox[{"m", ",", "20"}], "]"}], "\[Equal]", "0"}], ",", 
         RowBox[{"Print", "[", "m", "]"}]}], "]"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"RemoveIndex", "=", 
        RowBox[{
         RowBox[{"RandomInteger", "[", "20", "]"}], "+", "1"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"Eqs20", "=", 
        RowBox[{"Complement", "[", 
         RowBox[{"AllEqsSing", ",", 
          RowBox[{"{", 
           RowBox[{"AllEqsSing", "[", 
            RowBox[{"[", "RemoveIndex", "]"}], "]"}], "}"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"fi", "=", 
        RowBox[{"FindRoot", "[", 
         RowBox[{
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{"0", "\[Equal]", 
             RowBox[{"Eqs20", "[", 
              RowBox[{"[", "k", "]"}], "]"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"k", ",", "1", ",", "20"}], "}"}]}], "]"}], ",", 
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"VarsAll", "[", 
               RowBox[{"[", "n", "]"}], "]"}], ",", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"VarsAll", "[", 
                 RowBox[{"[", "n", "]"}], "]"}], "/.", "fi"}], ")"}]}], "}"}],
             ",", 
            RowBox[{"{", 
             RowBox[{"n", ",", "1", ",", "20"}], "}"}]}], "]"}], ",", 
          RowBox[{"AccuracyGoal", "\[Rule]", "500"}], ",", 
          RowBox[{"PrecisionGoal", "\[Rule]", "500"}], ",", 
          RowBox[{"MaxIterations", "\[Rule]", "200"}], ",", 
          RowBox[{"WorkingPrecision", "\[Rule]", "1000"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"JacMat", "=", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"D", "[", 
            RowBox[{
             RowBox[{"EqsSome", "[", 
              RowBox[{"[", "i", "]"}], "]"}], ",", 
             RowBox[{"NewVarsV", "[", 
              RowBox[{"[", "j", "]"}], "]"}]}], "]"}], "/.", "fi"}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "1", ",", "10"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"j", ",", "1", ",", "11"}], "}"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"MatrixRank", "[", "JacMat", "]"}], "\[Equal]", "8"}], ",", 
         
         RowBox[{
          RowBox[{"m", "=", 
           RowBox[{"NumTries", "+", "1"}]}], ";", 
          RowBox[{"flag", "=", "1"}], ";"}]}], "]"}], ";"}]}], 
     "\[IndentingNewLine]", "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{"flag", "\[Equal]", "1"}], ",", 
      RowBox[{"d2good", "=", 
       RowBox[{"RootApproximant", "[", 
        RowBox[{
         RowBox[{"d2", "/.", "fi"}], ",", "48"}], "]"}]}]}], "]"}], ";"}], 
   "\[IndentingNewLine]", "d2good", "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.8016912551169853`*^9, 3.801691307932754*^9}, {
  3.802250089298534*^9, 3.802250109861753*^9}, {3.80322733508574*^9, 
  3.8032273365401087`*^9}},
 CellLabel->"In[87]:=",ExpressionUUID->"1b178367-6838-463a-a1e6-9969e307becf"],

Cell[BoxData[
 TemplateBox[{
  "FindRoot","cvmit",
   "\"Failed to converge to the requested accuracy or precision within \\!\\(\
\\*RowBox[{\\\"200\\\"}]\\) iterations.\"",2,89,2,25054878182994732343,
   "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.8016914217260723`*^9, 3.802242218650053*^9, 
  3.8022442873572483`*^9, 3.802244378807825*^9, 3.802248607264217*^9, 
  3.802250138368289*^9, 3.80225054458388*^9, 3.8022506931411533`*^9, 
  3.802274760266045*^9, 3.8025163171673822`*^9, 3.80270956634791*^9, 
  3.8032274557655687`*^9, 3.806856646329343*^9},
 CellLabel->
  "During evaluation of \
In[87]:=",ExpressionUUID->"d5d6c41a-abbb-4201-9f96-db49156277bc"],

Cell[BoxData[
 InterpretationBox[
  TemplateBox[{"Root",RowBox[{
      TemplateBox[{"\"0.255\"", 
        DynamicBox[
         FEPrivate`FrontEndResource[
         "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"], 
      "+", 
      RowBox[{
        TemplateBox[{"\"3.24\"", 
          DynamicBox[
           FEPrivate`FrontEndResource[
           "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"], 
        " ", "\[ImaginaryI]"}]}],TagBox[
     RowBox[{"Root", "[", 
       RowBox[{
         RowBox[{
           RowBox[{
             RowBox[{"-", "27"}], "-", 
             RowBox[{"34", " ", "#1"}], "-", 
             RowBox[{"397", " ", 
               SuperscriptBox["#1", "2"]}], "-", 
             RowBox[{"172", " ", 
               SuperscriptBox["#1", "3"]}], "-", 
             RowBox[{"821", " ", 
               SuperscriptBox["#1", "4"]}], "+", 
             RowBox[{"190", " ", 
               SuperscriptBox["#1", "5"]}], "-", 
             RowBox[{"83", " ", 
               SuperscriptBox["#1", "6"]}], "+", 
             RowBox[{"16", " ", 
               SuperscriptBox["#1", "7"]}]}], "&"}], ",", "7"}], "]"}], 
     Short[#, 7]& ],Complex[0.2554598770249411, 3.2447221428639224`]},
   "NumericalApproximation"],
  Root[-27 - 34 # - 397 #^2 - 172 #^3 - 821 #^4 + 190 #^5 - 83 #^6 + 16 #^7& ,
    7, 0]]], "Output",
 CellChangeTimes->{3.802251032533346*^9, 3.802274835492262*^9, 
  3.8025166491716623`*^9, 3.802709805308668*^9, 3.803228069771254*^9, 
  3.806856674629945*^9},
 CellLabel->"Out[91]=",ExpressionUUID->"ffe72887-a179-4670-b04b-ec57354bd3a4"]
}, Open  ]],

Cell[TextData[StyleBox["It appears that there are d2 that are roots of some \
degree 7 polynomial that fit the bill. We will use the starting data to get \
to a nearby point.",
 FontSize->18,
 FontColor->RGBColor[1, 0, 0]]], "Text",
 CellChangeTimes->{{3.80169154492393*^9, 3.801691549570961*^9}, {
  3.8016918384429493`*^9, 3.8016918393784533`*^9}, {3.802242183750457*^9, 
  3.802242185451233*^9}, {3.802252849363755*^9, 3.802252891230508*^9}, {
  3.802277062945004*^9, 3.80227706350408*^9}, {3.803227363615436*^9, 
  3.80322736462646*^9}},ExpressionUUID->"e0f88094-2c21-4474-8479-\
90678f8a2f4a"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"figood", "=", "fi"}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Length", "[", "EqsAffine", "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"EqsAffine1", "=", 
   RowBox[{"Simplify", "[", "EqsAffine", "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"EqsSome", "=", 
   RowBox[{"Complement", "[", 
    RowBox[{
     RowBox[{"EqsAffine1", "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"V9", "\[Rule]", "0"}], ",", 
        RowBox[{"V1", "\[Rule]", "0"}]}], "}"}]}], ",", 
     RowBox[{"{", "0", "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Length", "[", "EqsSome", "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"sls", "=", 
   RowBox[{
    RowBox[{"Solve", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"0", "==", 
         RowBox[{"EqsSome", "[", 
          RowBox[{"[", "2", "]"}], "]"}]}], ",", 
        RowBox[{"0", "\[Equal]", " ", 
         RowBox[{"EqsSome", "[", 
          RowBox[{"[", "4", "]"}], "]"}]}], ",", 
        RowBox[{"0", "\[Equal]", 
         RowBox[{"EqsSome", "[", 
          RowBox[{"[", "6", "]"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"V15", ",", "V11", ",", "V7"}], "}"}]}], "]"}], "[", 
    RowBox[{"[", "1", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"EqsSome", "=", 
   RowBox[{"Complement", "[", 
    RowBox[{
     RowBox[{"Simplify", "[", 
      RowBox[{"EqsSome", "/.", "sls"}], "]"}], ",", 
     RowBox[{"{", "0", "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Length", "[", "EqsSome", "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"NewVarsV", "=", 
   RowBox[{"Complement", "[", 
    RowBox[{"VarsV", ",", 
     RowBox[{"{", 
      RowBox[{"V1", ",", "V9", ",", "V7", ",", "V15", ",", "V11"}], "}"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"VarsAll", "=", 
   RowBox[{"Join", "[", 
    RowBox[{"NewVarsV", ",", 
     RowBox[{"{", 
      RowBox[{
      "a1", ",", "a2", ",", "a3", ",", "a4", ",", "a5", ",", "a6", ",", "a7", 
       ",", "a8", ",", "d2"}], "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"AllEqsSing", "=", 
   RowBox[{"Simplify", "[", "EqsSome", "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"For", "[", 
   RowBox[{
    RowBox[{"k", "=", "1"}], ",", 
    RowBox[{"k", "\[LessEqual]", "11"}], ",", 
    RowBox[{"k", "++"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"AppendTo", "[", 
      RowBox[{"AllEqsSing", ",", 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
             "1", ",", "1", ",", "a1", ",", "a2", ",", "a3", ",", "a4", ",", 
              "a5", ",", "a6", ",", "a7", ",", "a8"}], "}"}], "[", 
            RowBox[{"[", "j", "]"}], "]"}], ")"}], 
          RowBox[{"D", "[", 
           RowBox[{
            RowBox[{"EqsSome", "[", 
             RowBox[{"[", "j", "]"}], "]"}], ",", 
            RowBox[{"NewVarsV", "[", 
             RowBox[{"[", "k", "]"}], "]"}]}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"j", ",", "1", ",", "10"}], "}"}]}], "]"}]}], "]"}], 
     ";"}]}], "\[IndentingNewLine]", "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"ByteCount", "[", "AllEqsSing", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"{", 
   RowBox[{
    RowBox[{"Length", "[", "AllEqsSing", "]"}], ",", 
    RowBox[{"Length", "[", "VarsAll", "]"}]}], "}"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"PtsSingCuts", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"For", "[", 
   RowBox[{
    RowBox[{"numpt", "=", "0"}], ",", 
    RowBox[{"numpt", "\[LessEqual]", "1"}], ",", 
    RowBox[{"numpt", "++"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"AllEqsSingc1", "=", 
      RowBox[{"AllEqsSing", "/.", 
       RowBox[{"d1", "\[Rule]", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"numpt", "/", 
           RowBox[{"10", "^", "20"}]}]}], ")"}]}]}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"(*", " ", 
      RowBox[{
      "we", " ", "will", " ", "use", " ", "the", " ", "same", " ", 
       "RemoveIndex", " ", "as", " ", "before"}], " ", "*)"}], 
     "\[IndentingNewLine]", 
     RowBox[{"Eqs20", "=", 
      RowBox[{"Complement", "[", 
       RowBox[{"AllEqsSingc1", ",", 
        RowBox[{"{", 
         RowBox[{"AllEqsSing", "[", 
          RowBox[{"[", "RemoveIndex", "]"}], "]"}], "}"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"fi", "=", 
      RowBox[{"FindRoot", "[", 
       RowBox[{
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"0", "\[Equal]", 
           RowBox[{"Eqs20", "[", 
            RowBox[{"[", "k", "]"}], "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"k", ",", "1", ",", "20"}], "}"}]}], "]"}], ",", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"VarsAll", "[", 
             RowBox[{"[", "n", "]"}], "]"}], ",", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"VarsAll", "[", 
               RowBox[{"[", "n", "]"}], "]"}], "/.", "figood"}], ")"}]}], 
           "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"n", ",", "1", ",", "20"}], "}"}]}], "]"}], ",", 
        RowBox[{"AccuracyGoal", "\[Rule]", "50000"}], ",", 
        RowBox[{"PrecisionGoal", "\[Rule]", "50000"}], ",", 
        RowBox[{"MaxIterations", "\[Rule]", "300"}], ",", 
        RowBox[{"WorkingPrecision", "\[Rule]", "100000"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"JacMat", "=", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"D", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"EqsSome", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "/.", 
            RowBox[{"d1", "\[Rule]", 
             RowBox[{"1", "+", 
              RowBox[{"numpt", "/", 
               RowBox[{"10", "^", "20"}]}]}]}]}], ",", 
           RowBox[{"NewVarsV", "[", 
            RowBox[{"[", "j", "]"}], "]"}]}], "]"}], "/.", "fi"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", "10"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"j", ",", "1", ",", "11"}], "}"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"MatrixRank", "[", "JacMat", "]"}], "\[Equal]", "8"}], ",", 
       RowBox[{"AppendTo", "[", 
        RowBox[{"PtsSingCuts", ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"1", "+", 
            RowBox[{"numpt", "/", 
             RowBox[{"10", "^", "20"}]}]}], ",", 
           RowBox[{"d2", "/.", "fi"}]}], "}"}]}], "]"}]}], "]"}], ";"}]}], 
   "\[IndentingNewLine]", "]"}], ";"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.8016918460552683`*^9, 3.801691870375907*^9}, {
  3.8016920490064573`*^9, 3.8016920769351177`*^9}, {3.8022485769251537`*^9, 
  3.802248583120429*^9}, {3.8022506249745493`*^9, 3.8022506316903563`*^9}, {
  3.802274764236239*^9, 3.802274779176434*^9}},
 CellLabel->"In[92]:=",ExpressionUUID->"b40d90ff-fd48-4b68-9d3e-6c7b09aec265"],

Cell[BoxData["9672"], "Output",
 CellChangeTimes->{3.8016920939656963`*^9, 3.802243570911359*^9, 
  3.802247251372596*^9, 3.802250501274602*^9, 3.8022510685751867`*^9, 
  3.8022759830618353`*^9, 3.80251700272897*^9, 3.802709805563203*^9, 
  3.8032292100022163`*^9, 3.806860103465453*^9},
 CellLabel->
  "Out[104]=",ExpressionUUID->"fa9e41a0-33a2-4769-8f3c-b95dbb917e74"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"21", ",", "20"}], "}"}]], "Output",
 CellChangeTimes->{3.8016920939656963`*^9, 3.802243570911359*^9, 
  3.802247251372596*^9, 3.802250501274602*^9, 3.8022510685751867`*^9, 
  3.8022759830618353`*^9, 3.80251700272897*^9, 3.802709805563203*^9, 
  3.8032292100022163`*^9, 3.806860103467676*^9},
 CellLabel->
  "Out[105]=",ExpressionUUID->"c0903956-4033-4b06-9806-beeed1a80472"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"finding", " ", "minimal", " ", "polynomial"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"mp", "=", 
   RowBox[{"MinimalPolynomial", "[", 
    RowBox[{
     RowBox[{"RootApproximant", "[", 
      RowBox[{
       RowBox[{"N", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"PtsSingCuts", "[", 
           RowBox[{"[", "2", "]"}], "]"}], "[", 
          RowBox[{"[", "2", "]"}], "]"}], ",", "10000"}], "]"}], ",", "10"}], 
      "]"}], ",", "t"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.8016921294290524`*^9, 3.801692134748672*^9}, {
  3.802248469277542*^9, 3.802248474232687*^9}},
 CellLabel->
  "In[108]:=",ExpressionUUID->"81d428ec-a13c-48ad-a59f-2a1f84d8e947"],

Cell[BoxData[
 RowBox[{
  RowBox[{
  "-", "1000000000000000000030000000000000000000300000000000000000001000000000\
000000000000000000000000000000000000000000000000000"}], "-", 
  RowBox[{
  "675000000000000000020750000000000000000255000000000000000001349999999999999\
999996749999999999999999917499999999999999999700000000000000000000000000000000\
00000000", " ", "t"}], "-", 
  RowBox[{
  "850000000000000000000999999999999999999734999999999999999998550000000000000\
000023000000000000000000295000000000000000001400000000000000000003000000000000\
00000000", " ", 
   SuperscriptBox["t", "2"]}], "-", 
  RowBox[{
  "992500000000000000032775000000000000000474250000000000000003837500000000000\
000016575000000000000000016249999999999999999864999999999999999999599999999999\
999999999", " ", 
   SuperscriptBox["t", "3"]}], "-", 
  RowBox[{
  "430000000000000000003399999999999999999884999999999999999998249999999999999\
999994750000000000000000034000000000000000000265000000000000000000900000000000\
000000002", " ", 
   SuperscriptBox["t", "4"]}], "-", 
  RowBox[{
  "205250000000000000007862500000000000000125100000000000000001069000000000000\
000005380000000000000000016700000000000000000031750000000000000000017499999999\
9999999999", " ", 
   SuperscriptBox["t", "5"]}], "+", 
  RowBox[{
  "475000000000000000016700000000000000000242500000000000000001865000000000000\
000008700000000000000000034500000000000000000140000000000000000000300000000000\
000000000", " ", 
   SuperscriptBox["t", "6"]}], "-", 
  RowBox[{
  "207500000000000000006525000000000000000069250000000000000000177499999999999\
999998199999999999999999985999999999999999999970000000000000000000000000000000\
000000000", " ", 
   SuperscriptBox["t", "7"]}], "+", 
  RowBox[{
  "400000000000000000016000000000000000000250000000000000000001900000000000000\
000007000000000000000000010000000000000000000000000000000000000000000000000000\
00000000", " ", 
   SuperscriptBox["t", "8"]}]}]], "Output",
 CellChangeTimes->{3.801692360537609*^9, 3.802276337871806*^9, 
  3.802517266017797*^9, 3.802710062366173*^9, 3.803229464050282*^9, 
  3.803230192218895*^9, 3.806860359525507*^9},
 CellLabel->
  "Out[108]=",ExpressionUUID->"fc55f74b-2396-40e3-baf6-22548cde47d0"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "we", " ", "want", " ", "to", " ", "see", " ", "the", " ", "above", " ", 
    "coefficients", " ", "as", " ", "polynomials", " ", "in", " ", 
    RowBox[{"10", "^", "20"}], " ", "with", " ", "small", " ", 
    "coefficients"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Poly", "=", "0"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"i", "=", "0"}], ",", 
      RowBox[{"i", "\[LessEqual]", "8"}], ",", 
      RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"cf", "=", 
        RowBox[{"SeriesCoefficient", "[", 
         RowBox[{"mp", ",", 
          RowBox[{"{", 
           RowBox[{"t", ",", "0", ",", "i"}], "}"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"nl", "=", 
        RowBox[{"NullSpace", "[", 
         RowBox[{"{", 
          RowBox[{"Join", "[", 
           RowBox[{
            RowBox[{"Table", "[", 
             RowBox[{
              RowBox[{"10", "^", 
               RowBox[{"(", 
                RowBox[{"20", " ", "k"}], ")"}]}], ",", 
              RowBox[{"{", 
               RowBox[{"k", ",", "0", ",", "24"}], "}"}]}], "]"}], ",", 
            RowBox[{"{", "cf", "}"}]}], "]"}], "}"}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"nl", "=", 
        RowBox[{
         RowBox[{"LatticeReduce", "[", "nl", "]"}], "[", 
         RowBox[{"[", "1", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"nl", "=", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", 
            RowBox[{"nl", "[", 
             RowBox[{"[", "k", "]"}], "]"}]}], "/", 
           RowBox[{"nl", "[", 
            RowBox[{"[", "26", "]"}], "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"k", ",", "1", ",", "26"}], "}"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"Poly", "+=", 
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"t", "^", "i"}], " ", 
           RowBox[{"r", "^", "k"}], " ", 
           RowBox[{"nl", "[", 
            RowBox[{"[", 
             RowBox[{"k", "+", "1"}], "]"}], "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"k", ",", "0", ",", "24"}], "}"}]}], "]"}]}], ";"}]}], 
     "\[IndentingNewLine]", "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"Poly", "/.", 
      RowBox[{"r", "\[Rule]", 
       RowBox[{"10", "^", "20"}]}]}], ")"}], " ", "-", " ", 
    "mp"}]}]}]], "Input",
 CellChangeTimes->{
  3.801692186010717*^9, {3.803230201350046*^9, 3.803230201612171*^9}},
 CellLabel->
  "In[109]:=",ExpressionUUID->"624e459a-b34d-42c8-aee3-17b813561395"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.801692361031073*^9, 3.802276346902989*^9, 3.802517417154471*^9, 
   3.802710855359359*^9, {3.803230197840748*^9, 3.803230202368813*^9}, 
   3.806860453903611*^9},
 CellLabel->
  "Out[111]=",ExpressionUUID->"67dd42ca-6278-47dd-b8a7-37a49e1f4476"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"LocusOfSingularCuts", "=", 
   RowBox[{"Numerator", "[", 
    RowBox[{"Factor", "[", 
     RowBox[{"Poly", "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"t", "\[Rule]", "d2"}], ",", 
        RowBox[{"r", "\[Rule]", 
         RowBox[{"1", "/", 
          RowBox[{"(", 
           RowBox[{"d1", "-", "1"}], ")"}]}]}]}], "}"}]}], "]"}], "]"}]}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
   "now", " ", "we", " ", "find", " ", "the", " ", "potential", " ", "A2", 
    " ", "singularities"}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"LocusA2", "=", 
   RowBox[{"Solve", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"LocusOfSingularCuts", "\[Equal]", "0"}], ",", 
      RowBox[{
       RowBox[{"D", "[", 
        RowBox[{"LocusOfSingularCuts", ",", "d1"}], "]"}], "\[Equal]", "0"}], 
      ",", 
      RowBox[{
       RowBox[{"D", "[", 
        RowBox[{"LocusOfSingularCuts", ",", "d2"}], "]"}], "\[Equal]", 
       "0"}]}], "}"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Length", "[", 
  RowBox[{"DeleteDuplicates", "[", 
   RowBox[{"RootReduce", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"d1", ",", "d2"}], "}"}], "/.", "LocusA2"}], "]"}], "]"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"LocusA2values", "=", 
  RowBox[{"Sort", "[", 
   RowBox[{"RootReduce", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"d1", ",", "d2"}], "}"}], "/.", "LocusA2"}], "]"}], 
   "]"}]}]}], "Input",
 CellChangeTimes->{{3.801692247610813*^9, 3.8016922846916*^9}, {
  3.801692620523814*^9, 3.801692676773348*^9}},
 CellLabel->
  "In[112]:=",ExpressionUUID->"ee74cb7d-e058-4b9b-acb0-a775a6b5f80c"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", "4"}], " ", 
   SuperscriptBox["d1", "3"]}], "+", 
  RowBox[{"8", " ", 
   SuperscriptBox["d1", "4"]}], "-", 
  RowBox[{"4", " ", 
   SuperscriptBox["d1", "5"]}], "-", 
  RowBox[{"12", " ", 
   SuperscriptBox["d1", "2"], " ", "d2"}], "-", 
  RowBox[{"16", " ", 
   SuperscriptBox["d1", "3"], " ", "d2"}], "+", 
  RowBox[{"28", " ", 
   SuperscriptBox["d1", "4"], " ", "d2"}], "-", 
  RowBox[{"39", " ", 
   SuperscriptBox["d1", "5"], " ", "d2"}], "+", 
  RowBox[{"12", " ", 
   SuperscriptBox["d1", "6"], " ", "d2"}], "-", 
  RowBox[{"12", " ", "d1", " ", 
   SuperscriptBox["d2", "2"]}], "-", 
  RowBox[{"28", " ", 
   SuperscriptBox["d1", "2"], " ", 
   SuperscriptBox["d2", "2"]}], "-", 
  RowBox[{"54", " ", 
   SuperscriptBox["d1", "3"], " ", 
   SuperscriptBox["d2", "2"]}], "+", 
  RowBox[{"78", " ", 
   SuperscriptBox["d1", "4"], " ", 
   SuperscriptBox["d2", "2"]}], "-", 
  RowBox[{"34", " ", 
   SuperscriptBox["d1", "5"], " ", 
   SuperscriptBox["d2", "2"]}], "+", 
  RowBox[{"28", " ", 
   SuperscriptBox["d1", "6"], " ", 
   SuperscriptBox["d2", "2"]}], "-", 
  RowBox[{"12", " ", 
   SuperscriptBox["d1", "7"], " ", 
   SuperscriptBox["d2", "2"]}], "-", 
  RowBox[{"4", " ", 
   SuperscriptBox["d2", "3"]}], "-", 
  RowBox[{"39", " ", "d1", " ", 
   SuperscriptBox["d2", "3"]}], "-", 
  RowBox[{"34", " ", 
   SuperscriptBox["d1", "2"], " ", 
   SuperscriptBox["d2", "3"]}], "-", 
  RowBox[{"277", " ", 
   SuperscriptBox["d1", "3"], " ", 
   SuperscriptBox["d2", "3"]}], "+", 
  RowBox[{"192", " ", 
   SuperscriptBox["d1", "4"], " ", 
   SuperscriptBox["d2", "3"]}], "-", 
  RowBox[{"277", " ", 
   SuperscriptBox["d1", "5"], " ", 
   SuperscriptBox["d2", "3"]}], "+", 
  RowBox[{"54", " ", 
   SuperscriptBox["d1", "6"], " ", 
   SuperscriptBox["d2", "3"]}], "-", 
  RowBox[{"16", " ", 
   SuperscriptBox["d1", "7"], " ", 
   SuperscriptBox["d2", "3"]}], "+", 
  RowBox[{"4", " ", 
   SuperscriptBox["d1", "8"], " ", 
   SuperscriptBox["d2", "3"]}], "-", 
  RowBox[{"8", " ", 
   SuperscriptBox["d2", "4"]}], "-", 
  RowBox[{"28", " ", "d1", " ", 
   SuperscriptBox["d2", "4"]}], "-", 
  RowBox[{"78", " ", 
   SuperscriptBox["d1", "2"], " ", 
   SuperscriptBox["d2", "4"]}], "-", 
  RowBox[{"192", " ", 
   SuperscriptBox["d1", "3"], " ", 
   SuperscriptBox["d2", "4"]}], "+", 
  RowBox[{"192", " ", 
   SuperscriptBox["d1", "5"], " ", 
   SuperscriptBox["d2", "4"]}], "-", 
  RowBox[{"78", " ", 
   SuperscriptBox["d1", "6"], " ", 
   SuperscriptBox["d2", "4"]}], "+", 
  RowBox[{"28", " ", 
   SuperscriptBox["d1", "7"], " ", 
   SuperscriptBox["d2", "4"]}], "-", 
  RowBox[{"8", " ", 
   SuperscriptBox["d1", "8"], " ", 
   SuperscriptBox["d2", "4"]}], "-", 
  RowBox[{"4", " ", 
   SuperscriptBox["d2", "5"]}], "-", 
  RowBox[{"16", " ", "d1", " ", 
   SuperscriptBox["d2", "5"]}], "-", 
  RowBox[{"54", " ", 
   SuperscriptBox["d1", "2"], " ", 
   SuperscriptBox["d2", "5"]}], "-", 
  RowBox[{"277", " ", 
   SuperscriptBox["d1", "3"], " ", 
   SuperscriptBox["d2", "5"]}], "-", 
  RowBox[{"192", " ", 
   SuperscriptBox["d1", "4"], " ", 
   SuperscriptBox["d2", "5"]}], "-", 
  RowBox[{"277", " ", 
   SuperscriptBox["d1", "5"], " ", 
   SuperscriptBox["d2", "5"]}], "+", 
  RowBox[{"34", " ", 
   SuperscriptBox["d1", "6"], " ", 
   SuperscriptBox["d2", "5"]}], "-", 
  RowBox[{"39", " ", 
   SuperscriptBox["d1", "7"], " ", 
   SuperscriptBox["d2", "5"]}], "+", 
  RowBox[{"4", " ", 
   SuperscriptBox["d1", "8"], " ", 
   SuperscriptBox["d2", "5"]}], "+", 
  RowBox[{"12", " ", "d1", " ", 
   SuperscriptBox["d2", "6"]}], "+", 
  RowBox[{"28", " ", 
   SuperscriptBox["d1", "2"], " ", 
   SuperscriptBox["d2", "6"]}], "+", 
  RowBox[{"34", " ", 
   SuperscriptBox["d1", "3"], " ", 
   SuperscriptBox["d2", "6"]}], "+", 
  RowBox[{"78", " ", 
   SuperscriptBox["d1", "4"], " ", 
   SuperscriptBox["d2", "6"]}], "+", 
  RowBox[{"54", " ", 
   SuperscriptBox["d1", "5"], " ", 
   SuperscriptBox["d2", "6"]}], "-", 
  RowBox[{"28", " ", 
   SuperscriptBox["d1", "6"], " ", 
   SuperscriptBox["d2", "6"]}], "+", 
  RowBox[{"12", " ", 
   SuperscriptBox["d1", "7"], " ", 
   SuperscriptBox["d2", "6"]}], "-", 
  RowBox[{"12", " ", 
   SuperscriptBox["d1", "2"], " ", 
   SuperscriptBox["d2", "7"]}], "-", 
  RowBox[{"39", " ", 
   SuperscriptBox["d1", "3"], " ", 
   SuperscriptBox["d2", "7"]}], "-", 
  RowBox[{"28", " ", 
   SuperscriptBox["d1", "4"], " ", 
   SuperscriptBox["d2", "7"]}], "-", 
  RowBox[{"16", " ", 
   SuperscriptBox["d1", "5"], " ", 
   SuperscriptBox["d2", "7"]}], "+", 
  RowBox[{"12", " ", 
   SuperscriptBox["d1", "6"], " ", 
   SuperscriptBox["d2", "7"]}], "+", 
  RowBox[{"4", " ", 
   SuperscriptBox["d1", "3"], " ", 
   SuperscriptBox["d2", "8"]}], "+", 
  RowBox[{"8", " ", 
   SuperscriptBox["d1", "4"], " ", 
   SuperscriptBox["d2", "8"]}], "+", 
  RowBox[{"4", " ", 
   SuperscriptBox["d1", "5"], " ", 
   SuperscriptBox["d2", "8"]}]}]], "Output",
 CellChangeTimes->{3.8016923612476463`*^9, 3.80169263454327*^9, 
  3.801692679979393*^9, 3.8022763496029263`*^9, 3.8025174197664413`*^9, 
  3.802710858138823*^9, 3.8032302124735527`*^9, 3.806860458434792*^9},
 CellLabel->
  "Out[112]=",ExpressionUUID->"d43285eb-7988-40a5-bf2a-7f8762ed908a"],

Cell[BoxData["19"], "Output",
 CellChangeTimes->{3.8016923612476463`*^9, 3.80169263454327*^9, 
  3.801692679979393*^9, 3.8022763496029263`*^9, 3.8025174197664413`*^9, 
  3.802710858138823*^9, 3.8032302124735527`*^9, 3.806860458729393*^9},
 CellLabel->
  "Out[114]=",ExpressionUUID->"9552d25f-f4cd-4d3f-b756-9d835ebd81fb"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "\[ImaginaryI]"}], ",", 
     RowBox[{"-", "\[ImaginaryI]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"\[ImaginaryI]", ",", "\[ImaginaryI]"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     InterpretationBox[
      TemplateBox[{"Root",RowBox[{
          TemplateBox[{"\"-0.439\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"], "-", 
          RowBox[{
            TemplateBox[{"\"0.246\"", 
              DynamicBox[
               FEPrivate`FrontEndResource[
               "FEExpressions", "NumericalApproximationElider"]]}, 
             "RowDefault"], " ", "\[ImaginaryI]"}]}],TagBox[
         RowBox[{"Root", "[", 
           RowBox[{
             RowBox[{
               RowBox[{"1", "+", 
                 RowBox[{"3", " ", "#1"}], "+", 
                 RowBox[{"31", " ", 
                   SuperscriptBox["#1", "2"]}], "+", 
                 RowBox[{"72", " ", 
                   SuperscriptBox["#1", "3"]}], "+", 
                 RowBox[{"33", " ", 
                   SuperscriptBox["#1", "4"]}], "-", 
                 RowBox[{"72", " ", 
                   SuperscriptBox["#1", "5"]}], "+", 
                 RowBox[{"31", " ", 
                   SuperscriptBox["#1", "6"]}], "-", 
                 RowBox[{"3", " ", 
                   SuperscriptBox["#1", "7"]}], "+", 
                 SuperscriptBox["#1", "8"]}], "&"}], ",", "1"}], "]"}], 
         Short[#, 7]& ],Complex[-0.4394754068646548, -0.2455718646951677]},
       "NumericalApproximation"],
      Root[
      1 + 3 # + 31 #^2 + 72 #^3 + 33 #^4 - 72 #^5 + 31 #^6 - 3 #^7 + #^8& , 1,
        0]], ",", 
     InterpretationBox[
      TemplateBox[{"Root",RowBox[{
          TemplateBox[{"\"0.213\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"], "+", 
          RowBox[{
            TemplateBox[{"\"5.36\"", 
              DynamicBox[
               FEPrivate`FrontEndResource[
               "FEExpressions", "NumericalApproximationElider"]]}, 
             "RowDefault"], " ", "\[ImaginaryI]"}]}],TagBox[
         RowBox[{"Root", "[", 
           RowBox[{
             RowBox[{
               RowBox[{"1", "+", 
                 RowBox[{"3", " ", "#1"}], "+", 
                 RowBox[{"31", " ", 
                   SuperscriptBox["#1", "2"]}], "+", 
                 RowBox[{"72", " ", 
                   SuperscriptBox["#1", "3"]}], "+", 
                 RowBox[{"33", " ", 
                   SuperscriptBox["#1", "4"]}], "-", 
                 RowBox[{"72", " ", 
                   SuperscriptBox["#1", "5"]}], "+", 
                 RowBox[{"31", " ", 
                   SuperscriptBox["#1", "6"]}], "-", 
                 RowBox[{"3", " ", 
                   SuperscriptBox["#1", "7"]}], "+", 
                 SuperscriptBox["#1", "8"]}], "&"}], ",", "6"}], "]"}], 
         Short[#, 7]& ],Complex[0.21286500708139872`, 5.358305467480891]},
       "NumericalApproximation"],
      Root[
      1 + 3 # + 31 #^2 + 72 #^3 + 33 #^4 - 72 #^5 + 31 #^6 - 3 #^7 + #^8& , 6,
        0]]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     InterpretationBox[
      TemplateBox[{"Root",RowBox[{
          TemplateBox[{"\"-0.439\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"], "+", 
          RowBox[{
            TemplateBox[{"\"0.246\"", 
              DynamicBox[
               FEPrivate`FrontEndResource[
               "FEExpressions", "NumericalApproximationElider"]]}, 
             "RowDefault"], " ", "\[ImaginaryI]"}]}],TagBox[
         RowBox[{"Root", "[", 
           RowBox[{
             RowBox[{
               RowBox[{"1", "+", 
                 RowBox[{"3", " ", "#1"}], "+", 
                 RowBox[{"31", " ", 
                   SuperscriptBox["#1", "2"]}], "+", 
                 RowBox[{"72", " ", 
                   SuperscriptBox["#1", "3"]}], "+", 
                 RowBox[{"33", " ", 
                   SuperscriptBox["#1", "4"]}], "-", 
                 RowBox[{"72", " ", 
                   SuperscriptBox["#1", "5"]}], "+", 
                 RowBox[{"31", " ", 
                   SuperscriptBox["#1", "6"]}], "-", 
                 RowBox[{"3", " ", 
                   SuperscriptBox["#1", "7"]}], "+", 
                 SuperscriptBox["#1", "8"]}], "&"}], ",", "2"}], "]"}], 
         Short[#, 7]& ],Complex[-0.4394754068646548, 0.2455718646951677]},
       "NumericalApproximation"],
      Root[
      1 + 3 # + 31 #^2 + 72 #^3 + 33 #^4 - 72 #^5 + 31 #^6 - 3 #^7 + #^8& , 2,
        0]], ",", 
     InterpretationBox[
      TemplateBox[{"Root",RowBox[{
          TemplateBox[{"\"0.213\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"], "-", 
          RowBox[{
            TemplateBox[{"\"5.36\"", 
              DynamicBox[
               FEPrivate`FrontEndResource[
               "FEExpressions", "NumericalApproximationElider"]]}, 
             "RowDefault"], " ", "\[ImaginaryI]"}]}],TagBox[
         RowBox[{"Root", "[", 
           RowBox[{
             RowBox[{
               RowBox[{"1", "+", 
                 RowBox[{"3", " ", "#1"}], "+", 
                 RowBox[{"31", " ", 
                   SuperscriptBox["#1", "2"]}], "+", 
                 RowBox[{"72", " ", 
                   SuperscriptBox["#1", "3"]}], "+", 
                 RowBox[{"33", " ", 
                   SuperscriptBox["#1", "4"]}], "-", 
                 RowBox[{"72", " ", 
                   SuperscriptBox["#1", "5"]}], "+", 
                 RowBox[{"31", " ", 
                   SuperscriptBox["#1", "6"]}], "-", 
                 RowBox[{"3", " ", 
                   SuperscriptBox["#1", "7"]}], "+", 
                 SuperscriptBox["#1", "8"]}], "&"}], ",", "5"}], "]"}], 
         Short[#, 7]& ],Complex[0.21286500708139872`, -5.358305467480891]},
       "NumericalApproximation"],
      Root[
      1 + 3 # + 31 #^2 + 72 #^3 + 33 #^4 - 72 #^5 + 31 #^6 - 3 #^7 + #^8& , 5,
        0]]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     InterpretationBox[
      TemplateBox[{"Root",RowBox[{
          TemplateBox[{"\"-7.40\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]], 
            "\"\[ThinSpace]\[Times]\[ThinSpace]\"", 
            
            TemplateBox[{"\"10\"", "\"-3\""}, "Superscript", SyntaxForm -> 
             SuperscriptBox]}, "RowDefault"], "-", 
          RowBox[{
            TemplateBox[{"\"0.186\"", 
              DynamicBox[
               FEPrivate`FrontEndResource[
               "FEExpressions", "NumericalApproximationElider"]]}, 
             "RowDefault"], " ", "\[ImaginaryI]"}]}],TagBox[
         RowBox[{"Root", "[", 
           RowBox[{
             RowBox[{
               RowBox[{"1", "+", 
                 RowBox[{"3", " ", "#1"}], "+", 
                 RowBox[{"31", " ", 
                   SuperscriptBox["#1", "2"]}], "+", 
                 RowBox[{"72", " ", 
                   SuperscriptBox["#1", "3"]}], "+", 
                 RowBox[{"33", " ", 
                   SuperscriptBox["#1", "4"]}], "-", 
                 RowBox[{"72", " ", 
                   SuperscriptBox["#1", "5"]}], "+", 
                 RowBox[{"31", " ", 
                   SuperscriptBox["#1", "6"]}], "-", 
                 RowBox[{"3", " ", 
                   SuperscriptBox["#1", "7"]}], "+", 
                 SuperscriptBox["#1", "8"]}], "&"}], ",", "3"}], "]"}], 
         Short[#, 7]& ],Complex[-0.007402262582785499, -0.1863321013298422]},
       "NumericalApproximation"],
      Root[
      1 + 3 # + 31 #^2 + 72 #^3 + 33 #^4 - 72 #^5 + 31 #^6 - 3 #^7 + #^8& , 3,
        0]], ",", 
     InterpretationBox[
      TemplateBox[{"Root",RowBox[{
          TemplateBox[{"\"-0.439\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"], "+", 
          RowBox[{
            TemplateBox[{"\"0.246\"", 
              DynamicBox[
               FEPrivate`FrontEndResource[
               "FEExpressions", "NumericalApproximationElider"]]}, 
             "RowDefault"], " ", "\[ImaginaryI]"}]}],TagBox[
         RowBox[{"Root", "[", 
           RowBox[{
             RowBox[{
               RowBox[{"1", "+", 
                 RowBox[{"3", " ", "#1"}], "+", 
                 RowBox[{"31", " ", 
                   SuperscriptBox["#1", "2"]}], "+", 
                 RowBox[{"72", " ", 
                   SuperscriptBox["#1", "3"]}], "+", 
                 RowBox[{"33", " ", 
                   SuperscriptBox["#1", "4"]}], "-", 
                 RowBox[{"72", " ", 
                   SuperscriptBox["#1", "5"]}], "+", 
                 RowBox[{"31", " ", 
                   SuperscriptBox["#1", "6"]}], "-", 
                 RowBox[{"3", " ", 
                   SuperscriptBox["#1", "7"]}], "+", 
                 SuperscriptBox["#1", "8"]}], "&"}], ",", "2"}], "]"}], 
         Short[#, 7]& ],Complex[-0.4394754068646548, 0.2455718646951677]},
       "NumericalApproximation"],
      Root[
      1 + 3 # + 31 #^2 + 72 #^3 + 33 #^4 - 72 #^5 + 31 #^6 - 3 #^7 + #^8& , 2,
        0]]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     InterpretationBox[
      TemplateBox[{"Root",RowBox[{
          TemplateBox[{"\"-7.40\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]], 
            "\"\[ThinSpace]\[Times]\[ThinSpace]\"", 
            
            TemplateBox[{"\"10\"", "\"-3\""}, "Superscript", SyntaxForm -> 
             SuperscriptBox]}, "RowDefault"], "+", 
          RowBox[{
            TemplateBox[{"\"0.186\"", 
              DynamicBox[
               FEPrivate`FrontEndResource[
               "FEExpressions", "NumericalApproximationElider"]]}, 
             "RowDefault"], " ", "\[ImaginaryI]"}]}],TagBox[
         RowBox[{"Root", "[", 
           RowBox[{
             RowBox[{
               RowBox[{"1", "+", 
                 RowBox[{"3", " ", "#1"}], "+", 
                 RowBox[{"31", " ", 
                   SuperscriptBox["#1", "2"]}], "+", 
                 RowBox[{"72", " ", 
                   SuperscriptBox["#1", "3"]}], "+", 
                 RowBox[{"33", " ", 
                   SuperscriptBox["#1", "4"]}], "-", 
                 RowBox[{"72", " ", 
                   SuperscriptBox["#1", "5"]}], "+", 
                 RowBox[{"31", " ", 
                   SuperscriptBox["#1", "6"]}], "-", 
                 RowBox[{"3", " ", 
                   SuperscriptBox["#1", "7"]}], "+", 
                 SuperscriptBox["#1", "8"]}], "&"}], ",", "4"}], "]"}], 
         Short[#, 7]& ],Complex[-0.007402262582785499, 0.1863321013298422]},
       "NumericalApproximation"],
      Root[
      1 + 3 # + 31 #^2 + 72 #^3 + 33 #^4 - 72 #^5 + 31 #^6 - 3 #^7 + #^8& , 4,
        0]], ",", 
     InterpretationBox[
      TemplateBox[{"Root",RowBox[{
          TemplateBox[{"\"-0.439\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"], "-", 
          RowBox[{
            TemplateBox[{"\"0.246\"", 
              DynamicBox[
               FEPrivate`FrontEndResource[
               "FEExpressions", "NumericalApproximationElider"]]}, 
             "RowDefault"], " ", "\[ImaginaryI]"}]}],TagBox[
         RowBox[{"Root", "[", 
           RowBox[{
             RowBox[{
               RowBox[{"1", "+", 
                 RowBox[{"3", " ", "#1"}], "+", 
                 RowBox[{"31", " ", 
                   SuperscriptBox["#1", "2"]}], "+", 
                 RowBox[{"72", " ", 
                   SuperscriptBox["#1", "3"]}], "+", 
                 RowBox[{"33", " ", 
                   SuperscriptBox["#1", "4"]}], "-", 
                 RowBox[{"72", " ", 
                   SuperscriptBox["#1", "5"]}], "+", 
                 RowBox[{"31", " ", 
                   SuperscriptBox["#1", "6"]}], "-", 
                 RowBox[{"3", " ", 
                   SuperscriptBox["#1", "7"]}], "+", 
                 SuperscriptBox["#1", "8"]}], "&"}], ",", "1"}], "]"}], 
         Short[#, 7]& ],Complex[-0.4394754068646548, -0.2455718646951677]},
       "NumericalApproximation"],
      Root[
      1 + 3 # + 31 #^2 + 72 #^3 + 33 #^4 - 72 #^5 + 31 #^6 - 3 #^7 + #^8& , 1,
        0]]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     InterpretationBox[
      TemplateBox[{"Root",RowBox[{
          TemplateBox[{"\"0.213\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"], "-", 
          RowBox[{
            TemplateBox[{"\"5.36\"", 
              DynamicBox[
               FEPrivate`FrontEndResource[
               "FEExpressions", "NumericalApproximationElider"]]}, 
             "RowDefault"], " ", "\[ImaginaryI]"}]}],TagBox[
         RowBox[{"Root", "[", 
           RowBox[{
             RowBox[{
               RowBox[{"1", "+", 
                 RowBox[{"3", " ", "#1"}], "+", 
                 RowBox[{"31", " ", 
                   SuperscriptBox["#1", "2"]}], "+", 
                 RowBox[{"72", " ", 
                   SuperscriptBox["#1", "3"]}], "+", 
                 RowBox[{"33", " ", 
                   SuperscriptBox["#1", "4"]}], "-", 
                 RowBox[{"72", " ", 
                   SuperscriptBox["#1", "5"]}], "+", 
                 RowBox[{"31", " ", 
                   SuperscriptBox["#1", "6"]}], "-", 
                 RowBox[{"3", " ", 
                   SuperscriptBox["#1", "7"]}], "+", 
                 SuperscriptBox["#1", "8"]}], "&"}], ",", "5"}], "]"}], 
         Short[#, 7]& ],Complex[0.21286500708139872`, -5.358305467480891]},
       "NumericalApproximation"],
      Root[
      1 + 3 # + 31 #^2 + 72 #^3 + 33 #^4 - 72 #^5 + 31 #^6 - 3 #^7 + #^8& , 5,
        0]], ",", 
     InterpretationBox[
      TemplateBox[{"Root",RowBox[{
          TemplateBox[{"\"1.73\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"], "+", 
          RowBox[{
            TemplateBox[{"\"0.969\"", 
              DynamicBox[
               FEPrivate`FrontEndResource[
               "FEExpressions", "NumericalApproximationElider"]]}, 
             "RowDefault"], " ", "\[ImaginaryI]"}]}],TagBox[
         RowBox[{"Root", "[", 
           RowBox[{
             RowBox[{
               RowBox[{"1", "+", 
                 RowBox[{"3", " ", "#1"}], "+", 
                 RowBox[{"31", " ", 
                   SuperscriptBox["#1", "2"]}], "+", 
                 RowBox[{"72", " ", 
                   SuperscriptBox["#1", "3"]}], "+", 
                 RowBox[{"33", " ", 
                   SuperscriptBox["#1", "4"]}], "-", 
                 RowBox[{"72", " ", 
                   SuperscriptBox["#1", "5"]}], "+", 
                 RowBox[{"31", " ", 
                   SuperscriptBox["#1", "6"]}], "-", 
                 RowBox[{"3", " ", 
                   SuperscriptBox["#1", "7"]}], "+", 
                 SuperscriptBox["#1", "8"]}], "&"}], ",", "8"}], "]"}], 
         Short[#, 7]& ],Complex[1.7340126623660417`, 0.9689386851933726]},
       "NumericalApproximation"],
      Root[
      1 + 3 # + 31 #^2 + 72 #^3 + 33 #^4 - 72 #^5 + 31 #^6 - 3 #^7 + #^8& , 8,
        0]]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     InterpretationBox[
      TemplateBox[{"Root",RowBox[{
          TemplateBox[{"\"0.213\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"], "+", 
          RowBox[{
            TemplateBox[{"\"5.36\"", 
              DynamicBox[
               FEPrivate`FrontEndResource[
               "FEExpressions", "NumericalApproximationElider"]]}, 
             "RowDefault"], " ", "\[ImaginaryI]"}]}],TagBox[
         RowBox[{"Root", "[", 
           RowBox[{
             RowBox[{
               RowBox[{"1", "+", 
                 RowBox[{"3", " ", "#1"}], "+", 
                 RowBox[{"31", " ", 
                   SuperscriptBox["#1", "2"]}], "+", 
                 RowBox[{"72", " ", 
                   SuperscriptBox["#1", "3"]}], "+", 
                 RowBox[{"33", " ", 
                   SuperscriptBox["#1", "4"]}], "-", 
                 RowBox[{"72", " ", 
                   SuperscriptBox["#1", "5"]}], "+", 
                 RowBox[{"31", " ", 
                   SuperscriptBox["#1", "6"]}], "-", 
                 RowBox[{"3", " ", 
                   SuperscriptBox["#1", "7"]}], "+", 
                 SuperscriptBox["#1", "8"]}], "&"}], ",", "6"}], "]"}], 
         Short[#, 7]& ],Complex[0.21286500708139872`, 5.358305467480891]},
       "NumericalApproximation"],
      Root[
      1 + 3 # + 31 #^2 + 72 #^3 + 33 #^4 - 72 #^5 + 31 #^6 - 3 #^7 + #^8& , 6,
        0]], ",", 
     InterpretationBox[
      TemplateBox[{"Root",RowBox[{
          TemplateBox[{"\"1.73\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"], "-", 
          RowBox[{
            TemplateBox[{"\"0.969\"", 
              DynamicBox[
               FEPrivate`FrontEndResource[
               "FEExpressions", "NumericalApproximationElider"]]}, 
             "RowDefault"], " ", "\[ImaginaryI]"}]}],TagBox[
         RowBox[{"Root", "[", 
           RowBox[{
             RowBox[{
               RowBox[{"1", "+", 
                 RowBox[{"3", " ", "#1"}], "+", 
                 RowBox[{"31", " ", 
                   SuperscriptBox["#1", "2"]}], "+", 
                 RowBox[{"72", " ", 
                   SuperscriptBox["#1", "3"]}], "+", 
                 RowBox[{"33", " ", 
                   SuperscriptBox["#1", "4"]}], "-", 
                 RowBox[{"72", " ", 
                   SuperscriptBox["#1", "5"]}], "+", 
                 RowBox[{"31", " ", 
                   SuperscriptBox["#1", "6"]}], "-", 
                 RowBox[{"3", " ", 
                   SuperscriptBox["#1", "7"]}], "+", 
                 SuperscriptBox["#1", "8"]}], "&"}], ",", "7"}], "]"}], 
         Short[#, 7]& ],Complex[1.7340126623660417`, -0.9689386851933726]},
       "NumericalApproximation"],
      Root[
      1 + 3 # + 31 #^2 + 72 #^3 + 33 #^4 - 72 #^5 + 31 #^6 - 3 #^7 + #^8& , 7,
        0]]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     InterpretationBox[
      TemplateBox[{"Root",RowBox[{
          TemplateBox[{"\"1.73\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"], "-", 
          RowBox[{
            TemplateBox[{"\"0.969\"", 
              DynamicBox[
               FEPrivate`FrontEndResource[
               "FEExpressions", "NumericalApproximationElider"]]}, 
             "RowDefault"], " ", "\[ImaginaryI]"}]}],TagBox[
         RowBox[{"Root", "[", 
           RowBox[{
             RowBox[{
               RowBox[{"1", "+", 
                 RowBox[{"3", " ", "#1"}], "+", 
                 RowBox[{"31", " ", 
                   SuperscriptBox["#1", "2"]}], "+", 
                 RowBox[{"72", " ", 
                   SuperscriptBox["#1", "3"]}], "+", 
                 RowBox[{"33", " ", 
                   SuperscriptBox["#1", "4"]}], "-", 
                 RowBox[{"72", " ", 
                   SuperscriptBox["#1", "5"]}], "+", 
                 RowBox[{"31", " ", 
                   SuperscriptBox["#1", "6"]}], "-", 
                 RowBox[{"3", " ", 
                   SuperscriptBox["#1", "7"]}], "+", 
                 SuperscriptBox["#1", "8"]}], "&"}], ",", "7"}], "]"}], 
         Short[#, 7]& ],Complex[1.7340126623660417`, -0.9689386851933726]},
       "NumericalApproximation"],
      Root[
      1 + 3 # + 31 #^2 + 72 #^3 + 33 #^4 - 72 #^5 + 31 #^6 - 3 #^7 + #^8& , 7,
        0]], ",", 
     InterpretationBox[
      TemplateBox[{"Root",RowBox[{
          TemplateBox[{"\"-7.40\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]], 
            "\"\[ThinSpace]\[Times]\[ThinSpace]\"", 
            
            TemplateBox[{"\"10\"", "\"-3\""}, "Superscript", SyntaxForm -> 
             SuperscriptBox]}, "RowDefault"], "+", 
          RowBox[{
            TemplateBox[{"\"0.186\"", 
              DynamicBox[
               FEPrivate`FrontEndResource[
               "FEExpressions", "NumericalApproximationElider"]]}, 
             "RowDefault"], " ", "\[ImaginaryI]"}]}],TagBox[
         RowBox[{"Root", "[", 
           RowBox[{
             RowBox[{
               RowBox[{"1", "+", 
                 RowBox[{"3", " ", "#1"}], "+", 
                 RowBox[{"31", " ", 
                   SuperscriptBox["#1", "2"]}], "+", 
                 RowBox[{"72", " ", 
                   SuperscriptBox["#1", "3"]}], "+", 
                 RowBox[{"33", " ", 
                   SuperscriptBox["#1", "4"]}], "-", 
                 RowBox[{"72", " ", 
                   SuperscriptBox["#1", "5"]}], "+", 
                 RowBox[{"31", " ", 
                   SuperscriptBox["#1", "6"]}], "-", 
                 RowBox[{"3", " ", 
                   SuperscriptBox["#1", "7"]}], "+", 
                 SuperscriptBox["#1", "8"]}], "&"}], ",", "4"}], "]"}], 
         Short[#, 7]& ],Complex[-0.007402262582785499, 0.1863321013298422]},
       "NumericalApproximation"],
      Root[
      1 + 3 # + 31 #^2 + 72 #^3 + 33 #^4 - 72 #^5 + 31 #^6 - 3 #^7 + #^8& , 4,
        0]]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     InterpretationBox[
      TemplateBox[{"Root",RowBox[{
          TemplateBox[{"\"1.73\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"], "+", 
          RowBox[{
            TemplateBox[{"\"0.969\"", 
              DynamicBox[
               FEPrivate`FrontEndResource[
               "FEExpressions", "NumericalApproximationElider"]]}, 
             "RowDefault"], " ", "\[ImaginaryI]"}]}],TagBox[
         RowBox[{"Root", "[", 
           RowBox[{
             RowBox[{
               RowBox[{"1", "+", 
                 RowBox[{"3", " ", "#1"}], "+", 
                 RowBox[{"31", " ", 
                   SuperscriptBox["#1", "2"]}], "+", 
                 RowBox[{"72", " ", 
                   SuperscriptBox["#1", "3"]}], "+", 
                 RowBox[{"33", " ", 
                   SuperscriptBox["#1", "4"]}], "-", 
                 RowBox[{"72", " ", 
                   SuperscriptBox["#1", "5"]}], "+", 
                 RowBox[{"31", " ", 
                   SuperscriptBox["#1", "6"]}], "-", 
                 RowBox[{"3", " ", 
                   SuperscriptBox["#1", "7"]}], "+", 
                 SuperscriptBox["#1", "8"]}], "&"}], ",", "8"}], "]"}], 
         Short[#, 7]& ],Complex[1.7340126623660417`, 0.9689386851933726]},
       "NumericalApproximation"],
      Root[
      1 + 3 # + 31 #^2 + 72 #^3 + 33 #^4 - 72 #^5 + 31 #^6 - 3 #^7 + #^8& , 8,
        0]], ",", 
     InterpretationBox[
      TemplateBox[{"Root",RowBox[{
          TemplateBox[{"\"-7.40\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]], 
            "\"\[ThinSpace]\[Times]\[ThinSpace]\"", 
            
            TemplateBox[{"\"10\"", "\"-3\""}, "Superscript", SyntaxForm -> 
             SuperscriptBox]}, "RowDefault"], "-", 
          RowBox[{
            TemplateBox[{"\"0.186\"", 
              DynamicBox[
               FEPrivate`FrontEndResource[
               "FEExpressions", "NumericalApproximationElider"]]}, 
             "RowDefault"], " ", "\[ImaginaryI]"}]}],TagBox[
         RowBox[{"Root", "[", 
           RowBox[{
             RowBox[{
               RowBox[{"1", "+", 
                 RowBox[{"3", " ", "#1"}], "+", 
                 RowBox[{"31", " ", 
                   SuperscriptBox["#1", "2"]}], "+", 
                 RowBox[{"72", " ", 
                   SuperscriptBox["#1", "3"]}], "+", 
                 RowBox[{"33", " ", 
                   SuperscriptBox["#1", "4"]}], "-", 
                 RowBox[{"72", " ", 
                   SuperscriptBox["#1", "5"]}], "+", 
                 RowBox[{"31", " ", 
                   SuperscriptBox["#1", "6"]}], "-", 
                 RowBox[{"3", " ", 
                   SuperscriptBox["#1", "7"]}], "+", 
                 SuperscriptBox["#1", "8"]}], "&"}], ",", "3"}], "]"}], 
         Short[#, 7]& ],Complex[-0.007402262582785499, -0.1863321013298422]},
       "NumericalApproximation"],
      Root[
      1 + 3 # + 31 #^2 + 72 #^3 + 33 #^4 - 72 #^5 + 31 #^6 - 3 #^7 + #^8& , 3,
        0]]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     InterpretationBox[
      TemplateBox[{"Root",RowBox[{
          TemplateBox[{"\"-0.226\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"], "-", 
          RowBox[{
            TemplateBox[{"\"0.257\"", 
              DynamicBox[
               FEPrivate`FrontEndResource[
               "FEExpressions", "NumericalApproximationElider"]]}, 
             "RowDefault"], " ", "\[ImaginaryI]"}]}],TagBox[
         RowBox[{"Root", "[", 
           RowBox[{
             RowBox[{
               RowBox[{"2187", "+", 
                 RowBox[{"7290", " ", "#1"}], "+", 
                 RowBox[{"23433", " ", 
                   SuperscriptBox["#1", "2"]}], "+", 
                 RowBox[{"21640", " ", 
                   SuperscriptBox["#1", "3"]}], "+", 
                 RowBox[{"66393", " ", 
                   SuperscriptBox["#1", "4"]}], "-", 
                 RowBox[{"21640", " ", 
                   SuperscriptBox["#1", "5"]}], "+", 
                 RowBox[{"23433", " ", 
                   SuperscriptBox["#1", "6"]}], "-", 
                 RowBox[{"7290", " ", 
                   SuperscriptBox["#1", "7"]}], "+", 
                 RowBox[{"2187", " ", 
                   SuperscriptBox["#1", "8"]}]}], "&"}], ",", "1"}], "]"}], 
         Short[#, 7]& ],Complex[-0.22554262794906993`, -0.2572572020710144]},
       "NumericalApproximation"],
      Root[
      2187 + 7290 # + 23433 #^2 + 21640 #^3 + 66393 #^4 - 21640 #^5 + 
       23433 #^6 - 7290 #^7 + 2187 #^8& , 1, 0]], ",", 
     InterpretationBox[
      TemplateBox[{"Root",RowBox[{
          TemplateBox[{"\"-0.0472\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"], "+", 
          RowBox[{
            TemplateBox[{"\"1.94\"", 
              DynamicBox[
               FEPrivate`FrontEndResource[
               "FEExpressions", "NumericalApproximationElider"]]}, 
             "RowDefault"], " ", "\[ImaginaryI]"}]}],TagBox[
         RowBox[{"Root", "[", 
           RowBox[{
             RowBox[{
               RowBox[{"2187", "+", 
                 RowBox[{"7290", " ", "#1"}], "+", 
                 RowBox[{"23433", " ", 
                   SuperscriptBox["#1", "2"]}], "+", 
                 RowBox[{"21640", " ", 
                   SuperscriptBox["#1", "3"]}], "+", 
                 RowBox[{"66393", " ", 
                   SuperscriptBox["#1", "4"]}], "-", 
                 RowBox[{"21640", " ", 
                   SuperscriptBox["#1", "5"]}], "+", 
                 RowBox[{"23433", " ", 
                   SuperscriptBox["#1", "6"]}], "-", 
                 RowBox[{"7290", " ", 
                   SuperscriptBox["#1", "7"]}], "+", 
                 RowBox[{"2187", " ", 
                   SuperscriptBox["#1", "8"]}]}], "&"}], ",", "4"}], "]"}], 
         Short[#, 7]& ],Complex[-0.047206589818789994`, 1.9398973565794106`]},
       
       "NumericalApproximation"],
      Root[
      2187 + 7290 # + 23433 #^2 + 21640 #^3 + 66393 #^4 - 21640 #^5 + 
       23433 #^6 - 7290 #^7 + 2187 #^8& , 4, 0]]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     InterpretationBox[
      TemplateBox[{"Root",RowBox[{
          TemplateBox[{"\"-0.226\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"], "+", 
          RowBox[{
            TemplateBox[{"\"0.257\"", 
              DynamicBox[
               FEPrivate`FrontEndResource[
               "FEExpressions", "NumericalApproximationElider"]]}, 
             "RowDefault"], " ", "\[ImaginaryI]"}]}],TagBox[
         RowBox[{"Root", "[", 
           RowBox[{
             RowBox[{
               RowBox[{"2187", "+", 
                 RowBox[{"7290", " ", "#1"}], "+", 
                 RowBox[{"23433", " ", 
                   SuperscriptBox["#1", "2"]}], "+", 
                 RowBox[{"21640", " ", 
                   SuperscriptBox["#1", "3"]}], "+", 
                 RowBox[{"66393", " ", 
                   SuperscriptBox["#1", "4"]}], "-", 
                 RowBox[{"21640", " ", 
                   SuperscriptBox["#1", "5"]}], "+", 
                 RowBox[{"23433", " ", 
                   SuperscriptBox["#1", "6"]}], "-", 
                 RowBox[{"7290", " ", 
                   SuperscriptBox["#1", "7"]}], "+", 
                 RowBox[{"2187", " ", 
                   SuperscriptBox["#1", "8"]}]}], "&"}], ",", "2"}], "]"}], 
         Short[#, 7]& ],Complex[-0.22554262794906993`, 0.2572572020710144]},
       "NumericalApproximation"],
      Root[
      2187 + 7290 # + 23433 #^2 + 21640 #^3 + 66393 #^4 - 21640 #^5 + 
       23433 #^6 - 7290 #^7 + 2187 #^8& , 2, 0]], ",", 
     InterpretationBox[
      TemplateBox[{"Root",RowBox[{
          TemplateBox[{"\"-0.0472\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"], "-", 
          RowBox[{
            TemplateBox[{"\"1.94\"", 
              DynamicBox[
               FEPrivate`FrontEndResource[
               "FEExpressions", "NumericalApproximationElider"]]}, 
             "RowDefault"], " ", "\[ImaginaryI]"}]}],TagBox[
         RowBox[{"Root", "[", 
           RowBox[{
             RowBox[{
               RowBox[{"2187", "+", 
                 RowBox[{"7290", " ", "#1"}], "+", 
                 RowBox[{"23433", " ", 
                   SuperscriptBox["#1", "2"]}], "+", 
                 RowBox[{"21640", " ", 
                   SuperscriptBox["#1", "3"]}], "+", 
                 RowBox[{"66393", " ", 
                   SuperscriptBox["#1", "4"]}], "-", 
                 RowBox[{"21640", " ", 
                   SuperscriptBox["#1", "5"]}], "+", 
                 RowBox[{"23433", " ", 
                   SuperscriptBox["#1", "6"]}], "-", 
                 RowBox[{"7290", " ", 
                   SuperscriptBox["#1", "7"]}], "+", 
                 RowBox[{"2187", " ", 
                   SuperscriptBox["#1", "8"]}]}], "&"}], ",", "3"}], "]"}], 
         Short[#, 7]& ],Complex[-0.047206589818789994`, -1.9398973565794106`]},
       "NumericalApproximation"],
      Root[
      2187 + 7290 # + 23433 #^2 + 21640 #^3 + 66393 #^4 - 21640 #^5 + 
       23433 #^6 - 7290 #^7 + 2187 #^8& , 3, 0]]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     InterpretationBox[
      TemplateBox[{"Root",RowBox[{
          TemplateBox[{"\"-0.0472\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"], "-", 
          RowBox[{
            TemplateBox[{"\"1.94\"", 
              DynamicBox[
               FEPrivate`FrontEndResource[
               "FEExpressions", "NumericalApproximationElider"]]}, 
             "RowDefault"], " ", "\[ImaginaryI]"}]}],TagBox[
         RowBox[{"Root", "[", 
           RowBox[{
             RowBox[{
               RowBox[{"2187", "+", 
                 RowBox[{"7290", " ", "#1"}], "+", 
                 RowBox[{"23433", " ", 
                   SuperscriptBox["#1", "2"]}], "+", 
                 RowBox[{"21640", " ", 
                   SuperscriptBox["#1", "3"]}], "+", 
                 RowBox[{"66393", " ", 
                   SuperscriptBox["#1", "4"]}], "-", 
                 RowBox[{"21640", " ", 
                   SuperscriptBox["#1", "5"]}], "+", 
                 RowBox[{"23433", " ", 
                   SuperscriptBox["#1", "6"]}], "-", 
                 RowBox[{"7290", " ", 
                   SuperscriptBox["#1", "7"]}], "+", 
                 RowBox[{"2187", " ", 
                   SuperscriptBox["#1", "8"]}]}], "&"}], ",", "3"}], "]"}], 
         Short[#, 7]& ],Complex[-0.047206589818789994`, -1.9398973565794106`]},
       "NumericalApproximation"],
      Root[
      2187 + 7290 # + 23433 #^2 + 21640 #^3 + 66393 #^4 - 21640 #^5 + 
       23433 #^6 - 7290 #^7 + 2187 #^8& , 3, 0]], ",", 
     InterpretationBox[
      TemplateBox[{"Root",RowBox[{
          TemplateBox[{"\"1.93\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"], "+", 
          RowBox[{
            TemplateBox[{"\"2.20\"", 
              DynamicBox[
               FEPrivate`FrontEndResource[
               "FEExpressions", "NumericalApproximationElider"]]}, 
             "RowDefault"], " ", "\[ImaginaryI]"}]}],TagBox[
         RowBox[{"Root", "[", 
           RowBox[{
             RowBox[{
               RowBox[{"2187", "+", 
                 RowBox[{"7290", " ", "#1"}], "+", 
                 RowBox[{"23433", " ", 
                   SuperscriptBox["#1", "2"]}], "+", 
                 RowBox[{"21640", " ", 
                   SuperscriptBox["#1", "3"]}], "+", 
                 RowBox[{"66393", " ", 
                   SuperscriptBox["#1", "4"]}], "-", 
                 RowBox[{"21640", " ", 
                   SuperscriptBox["#1", "5"]}], "+", 
                 RowBox[{"23433", " ", 
                   SuperscriptBox["#1", "6"]}], "-", 
                 RowBox[{"7290", " ", 
                   SuperscriptBox["#1", "7"]}], "+", 
                 RowBox[{"2187", " ", 
                   SuperscriptBox["#1", "8"]}]}], "&"}], ",", "8"}], "]"}], 
         Short[#, 7]& ],Complex[1.9268790461163265`, 2.1978262674366227`]},
       "NumericalApproximation"],
      Root[
      2187 + 7290 # + 23433 #^2 + 21640 #^3 + 66393 #^4 - 21640 #^5 + 
       23433 #^6 - 7290 #^7 + 2187 #^8& , 8, 0]]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     InterpretationBox[
      TemplateBox[{"Root",RowBox[{
          TemplateBox[{"\"-0.0472\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"], "+", 
          RowBox[{
            TemplateBox[{"\"1.94\"", 
              DynamicBox[
               FEPrivate`FrontEndResource[
               "FEExpressions", "NumericalApproximationElider"]]}, 
             "RowDefault"], " ", "\[ImaginaryI]"}]}],TagBox[
         RowBox[{"Root", "[", 
           RowBox[{
             RowBox[{
               RowBox[{"2187", "+", 
                 RowBox[{"7290", " ", "#1"}], "+", 
                 RowBox[{"23433", " ", 
                   SuperscriptBox["#1", "2"]}], "+", 
                 RowBox[{"21640", " ", 
                   SuperscriptBox["#1", "3"]}], "+", 
                 RowBox[{"66393", " ", 
                   SuperscriptBox["#1", "4"]}], "-", 
                 RowBox[{"21640", " ", 
                   SuperscriptBox["#1", "5"]}], "+", 
                 RowBox[{"23433", " ", 
                   SuperscriptBox["#1", "6"]}], "-", 
                 RowBox[{"7290", " ", 
                   SuperscriptBox["#1", "7"]}], "+", 
                 RowBox[{"2187", " ", 
                   SuperscriptBox["#1", "8"]}]}], "&"}], ",", "4"}], "]"}], 
         Short[#, 7]& ],Complex[-0.047206589818789994`, 1.9398973565794106`]},
       
       "NumericalApproximation"],
      Root[
      2187 + 7290 # + 23433 #^2 + 21640 #^3 + 66393 #^4 - 21640 #^5 + 
       23433 #^6 - 7290 #^7 + 2187 #^8& , 4, 0]], ",", 
     InterpretationBox[
      TemplateBox[{"Root",RowBox[{
          TemplateBox[{"\"1.93\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"], "-", 
          RowBox[{
            TemplateBox[{"\"2.20\"", 
              DynamicBox[
               FEPrivate`FrontEndResource[
               "FEExpressions", "NumericalApproximationElider"]]}, 
             "RowDefault"], " ", "\[ImaginaryI]"}]}],TagBox[
         RowBox[{"Root", "[", 
           RowBox[{
             RowBox[{
               RowBox[{"2187", "+", 
                 RowBox[{"7290", " ", "#1"}], "+", 
                 RowBox[{"23433", " ", 
                   SuperscriptBox["#1", "2"]}], "+", 
                 RowBox[{"21640", " ", 
                   SuperscriptBox["#1", "3"]}], "+", 
                 RowBox[{"66393", " ", 
                   SuperscriptBox["#1", "4"]}], "-", 
                 RowBox[{"21640", " ", 
                   SuperscriptBox["#1", "5"]}], "+", 
                 RowBox[{"23433", " ", 
                   SuperscriptBox["#1", "6"]}], "-", 
                 RowBox[{"7290", " ", 
                   SuperscriptBox["#1", "7"]}], "+", 
                 RowBox[{"2187", " ", 
                   SuperscriptBox["#1", "8"]}]}], "&"}], ",", "7"}], "]"}], 
         Short[#, 7]& ],Complex[1.9268790461163265`, -2.1978262674366227`]},
       "NumericalApproximation"],
      Root[
      2187 + 7290 # + 23433 #^2 + 21640 #^3 + 66393 #^4 - 21640 #^5 + 
       23433 #^6 - 7290 #^7 + 2187 #^8& , 7, 0]]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     InterpretationBox[
      TemplateBox[{"Root",RowBox[{
          TemplateBox[{"\"0.0125\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"], "-", 
          RowBox[{
            TemplateBox[{"\"0.515\"", 
              DynamicBox[
               FEPrivate`FrontEndResource[
               "FEExpressions", "NumericalApproximationElider"]]}, 
             "RowDefault"], " ", "\[ImaginaryI]"}]}],TagBox[
         RowBox[{"Root", "[", 
           RowBox[{
             RowBox[{
               RowBox[{"2187", "+", 
                 RowBox[{"7290", " ", "#1"}], "+", 
                 RowBox[{"23433", " ", 
                   SuperscriptBox["#1", "2"]}], "+", 
                 RowBox[{"21640", " ", 
                   SuperscriptBox["#1", "3"]}], "+", 
                 RowBox[{"66393", " ", 
                   SuperscriptBox["#1", "4"]}], "-", 
                 RowBox[{"21640", " ", 
                   SuperscriptBox["#1", "5"]}], "+", 
                 RowBox[{"23433", " ", 
                   SuperscriptBox["#1", "6"]}], "-", 
                 RowBox[{"7290", " ", 
                   SuperscriptBox["#1", "7"]}], "+", 
                 RowBox[{"2187", " ", 
                   SuperscriptBox["#1", "8"]}]}], "&"}], ",", "5"}], "]"}], 
         Short[#, 7]& ],Complex[0.01253683831819998, -0.5151861129282265]},
       "NumericalApproximation"],
      Root[
      2187 + 7290 # + 23433 #^2 + 21640 #^3 + 66393 #^4 - 21640 #^5 + 
       23433 #^6 - 7290 #^7 + 2187 #^8& , 5, 0]], ",", 
     InterpretationBox[
      TemplateBox[{"Root",RowBox[{
          TemplateBox[{"\"-0.226\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"], "+", 
          RowBox[{
            TemplateBox[{"\"0.257\"", 
              DynamicBox[
               FEPrivate`FrontEndResource[
               "FEExpressions", "NumericalApproximationElider"]]}, 
             "RowDefault"], " ", "\[ImaginaryI]"}]}],TagBox[
         RowBox[{"Root", "[", 
           RowBox[{
             RowBox[{
               RowBox[{"2187", "+", 
                 RowBox[{"7290", " ", "#1"}], "+", 
                 RowBox[{"23433", " ", 
                   SuperscriptBox["#1", "2"]}], "+", 
                 RowBox[{"21640", " ", 
                   SuperscriptBox["#1", "3"]}], "+", 
                 RowBox[{"66393", " ", 
                   SuperscriptBox["#1", "4"]}], "-", 
                 RowBox[{"21640", " ", 
                   SuperscriptBox["#1", "5"]}], "+", 
                 RowBox[{"23433", " ", 
                   SuperscriptBox["#1", "6"]}], "-", 
                 RowBox[{"7290", " ", 
                   SuperscriptBox["#1", "7"]}], "+", 
                 RowBox[{"2187", " ", 
                   SuperscriptBox["#1", "8"]}]}], "&"}], ",", "2"}], "]"}], 
         Short[#, 7]& ],Complex[-0.22554262794906993`, 0.2572572020710144]},
       "NumericalApproximation"],
      Root[
      2187 + 7290 # + 23433 #^2 + 21640 #^3 + 66393 #^4 - 21640 #^5 + 
       23433 #^6 - 7290 #^7 + 2187 #^8& , 2, 0]]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     InterpretationBox[
      TemplateBox[{"Root",RowBox[{
          TemplateBox[{"\"0.0125\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"], "+", 
          RowBox[{
            TemplateBox[{"\"0.515\"", 
              DynamicBox[
               FEPrivate`FrontEndResource[
               "FEExpressions", "NumericalApproximationElider"]]}, 
             "RowDefault"], " ", "\[ImaginaryI]"}]}],TagBox[
         RowBox[{"Root", "[", 
           RowBox[{
             RowBox[{
               RowBox[{"2187", "+", 
                 RowBox[{"7290", " ", "#1"}], "+", 
                 RowBox[{"23433", " ", 
                   SuperscriptBox["#1", "2"]}], "+", 
                 RowBox[{"21640", " ", 
                   SuperscriptBox["#1", "3"]}], "+", 
                 RowBox[{"66393", " ", 
                   SuperscriptBox["#1", "4"]}], "-", 
                 RowBox[{"21640", " ", 
                   SuperscriptBox["#1", "5"]}], "+", 
                 RowBox[{"23433", " ", 
                   SuperscriptBox["#1", "6"]}], "-", 
                 RowBox[{"7290", " ", 
                   SuperscriptBox["#1", "7"]}], "+", 
                 RowBox[{"2187", " ", 
                   SuperscriptBox["#1", "8"]}]}], "&"}], ",", "6"}], "]"}], 
         Short[#, 7]& ],Complex[0.01253683831819998, 0.5151861129282265]},
       "NumericalApproximation"],
      Root[
      2187 + 7290 # + 23433 #^2 + 21640 #^3 + 66393 #^4 - 21640 #^5 + 
       23433 #^6 - 7290 #^7 + 2187 #^8& , 6, 0]], ",", 
     InterpretationBox[
      TemplateBox[{"Root",RowBox[{
          TemplateBox[{"\"-0.226\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"], "-", 
          RowBox[{
            TemplateBox[{"\"0.257\"", 
              DynamicBox[
               FEPrivate`FrontEndResource[
               "FEExpressions", "NumericalApproximationElider"]]}, 
             "RowDefault"], " ", "\[ImaginaryI]"}]}],TagBox[
         RowBox[{"Root", "[", 
           RowBox[{
             RowBox[{
               RowBox[{"2187", "+", 
                 RowBox[{"7290", " ", "#1"}], "+", 
                 RowBox[{"23433", " ", 
                   SuperscriptBox["#1", "2"]}], "+", 
                 RowBox[{"21640", " ", 
                   SuperscriptBox["#1", "3"]}], "+", 
                 RowBox[{"66393", " ", 
                   SuperscriptBox["#1", "4"]}], "-", 
                 RowBox[{"21640", " ", 
                   SuperscriptBox["#1", "5"]}], "+", 
                 RowBox[{"23433", " ", 
                   SuperscriptBox["#1", "6"]}], "-", 
                 RowBox[{"7290", " ", 
                   SuperscriptBox["#1", "7"]}], "+", 
                 RowBox[{"2187", " ", 
                   SuperscriptBox["#1", "8"]}]}], "&"}], ",", "1"}], "]"}], 
         Short[#, 7]& ],Complex[-0.22554262794906993`, -0.2572572020710144]},
       "NumericalApproximation"],
      Root[
      2187 + 7290 # + 23433 #^2 + 21640 #^3 + 66393 #^4 - 21640 #^5 + 
       23433 #^6 - 7290 #^7 + 2187 #^8& , 1, 0]]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     InterpretationBox[
      TemplateBox[{"Root",RowBox[{
          TemplateBox[{"\"1.93\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"], "-", 
          RowBox[{
            TemplateBox[{"\"2.20\"", 
              DynamicBox[
               FEPrivate`FrontEndResource[
               "FEExpressions", "NumericalApproximationElider"]]}, 
             "RowDefault"], " ", "\[ImaginaryI]"}]}],TagBox[
         RowBox[{"Root", "[", 
           RowBox[{
             RowBox[{
               RowBox[{"2187", "+", 
                 RowBox[{"7290", " ", "#1"}], "+", 
                 RowBox[{"23433", " ", 
                   SuperscriptBox["#1", "2"]}], "+", 
                 RowBox[{"21640", " ", 
                   SuperscriptBox["#1", "3"]}], "+", 
                 RowBox[{"66393", " ", 
                   SuperscriptBox["#1", "4"]}], "-", 
                 RowBox[{"21640", " ", 
                   SuperscriptBox["#1", "5"]}], "+", 
                 RowBox[{"23433", " ", 
                   SuperscriptBox["#1", "6"]}], "-", 
                 RowBox[{"7290", " ", 
                   SuperscriptBox["#1", "7"]}], "+", 
                 RowBox[{"2187", " ", 
                   SuperscriptBox["#1", "8"]}]}], "&"}], ",", "7"}], "]"}], 
         Short[#, 7]& ],Complex[1.9268790461163265`, -2.1978262674366227`]},
       "NumericalApproximation"],
      Root[
      2187 + 7290 # + 23433 #^2 + 21640 #^3 + 66393 #^4 - 21640 #^5 + 
       23433 #^6 - 7290 #^7 + 2187 #^8& , 7, 0]], ",", 
     InterpretationBox[
      TemplateBox[{"Root",RowBox[{
          TemplateBox[{"\"0.0125\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"], "+", 
          RowBox[{
            TemplateBox[{"\"0.515\"", 
              DynamicBox[
               FEPrivate`FrontEndResource[
               "FEExpressions", "NumericalApproximationElider"]]}, 
             "RowDefault"], " ", "\[ImaginaryI]"}]}],TagBox[
         RowBox[{"Root", "[", 
           RowBox[{
             RowBox[{
               RowBox[{"2187", "+", 
                 RowBox[{"7290", " ", "#1"}], "+", 
                 RowBox[{"23433", " ", 
                   SuperscriptBox["#1", "2"]}], "+", 
                 RowBox[{"21640", " ", 
                   SuperscriptBox["#1", "3"]}], "+", 
                 RowBox[{"66393", " ", 
                   SuperscriptBox["#1", "4"]}], "-", 
                 RowBox[{"21640", " ", 
                   SuperscriptBox["#1", "5"]}], "+", 
                 RowBox[{"23433", " ", 
                   SuperscriptBox["#1", "6"]}], "-", 
                 RowBox[{"7290", " ", 
                   SuperscriptBox["#1", "7"]}], "+", 
                 RowBox[{"2187", " ", 
                   SuperscriptBox["#1", "8"]}]}], "&"}], ",", "6"}], "]"}], 
         Short[#, 7]& ],Complex[0.01253683831819998, 0.5151861129282265]},
       "NumericalApproximation"],
      Root[
      2187 + 7290 # + 23433 #^2 + 21640 #^3 + 66393 #^4 - 21640 #^5 + 
       23433 #^6 - 7290 #^7 + 2187 #^8& , 6, 0]]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     InterpretationBox[
      TemplateBox[{"Root",RowBox[{
          TemplateBox[{"\"1.93\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"], "+", 
          RowBox[{
            TemplateBox[{"\"2.20\"", 
              DynamicBox[
               FEPrivate`FrontEndResource[
               "FEExpressions", "NumericalApproximationElider"]]}, 
             "RowDefault"], " ", "\[ImaginaryI]"}]}],TagBox[
         RowBox[{"Root", "[", 
           RowBox[{
             RowBox[{
               RowBox[{"2187", "+", 
                 RowBox[{"7290", " ", "#1"}], "+", 
                 RowBox[{"23433", " ", 
                   SuperscriptBox["#1", "2"]}], "+", 
                 RowBox[{"21640", " ", 
                   SuperscriptBox["#1", "3"]}], "+", 
                 RowBox[{"66393", " ", 
                   SuperscriptBox["#1", "4"]}], "-", 
                 RowBox[{"21640", " ", 
                   SuperscriptBox["#1", "5"]}], "+", 
                 RowBox[{"23433", " ", 
                   SuperscriptBox["#1", "6"]}], "-", 
                 RowBox[{"7290", " ", 
                   SuperscriptBox["#1", "7"]}], "+", 
                 RowBox[{"2187", " ", 
                   SuperscriptBox["#1", "8"]}]}], "&"}], ",", "8"}], "]"}], 
         Short[#, 7]& ],Complex[1.9268790461163265`, 2.1978262674366227`]},
       "NumericalApproximation"],
      Root[
      2187 + 7290 # + 23433 #^2 + 21640 #^3 + 66393 #^4 - 21640 #^5 + 
       23433 #^6 - 7290 #^7 + 2187 #^8& , 8, 0]], ",", 
     InterpretationBox[
      TemplateBox[{"Root",RowBox[{
          TemplateBox[{"\"0.0125\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"], "-", 
          RowBox[{
            TemplateBox[{"\"0.515\"", 
              DynamicBox[
               FEPrivate`FrontEndResource[
               "FEExpressions", "NumericalApproximationElider"]]}, 
             "RowDefault"], " ", "\[ImaginaryI]"}]}],TagBox[
         RowBox[{"Root", "[", 
           RowBox[{
             RowBox[{
               RowBox[{"2187", "+", 
                 RowBox[{"7290", " ", "#1"}], "+", 
                 RowBox[{"23433", " ", 
                   SuperscriptBox["#1", "2"]}], "+", 
                 RowBox[{"21640", " ", 
                   SuperscriptBox["#1", "3"]}], "+", 
                 RowBox[{"66393", " ", 
                   SuperscriptBox["#1", "4"]}], "-", 
                 RowBox[{"21640", " ", 
                   SuperscriptBox["#1", "5"]}], "+", 
                 RowBox[{"23433", " ", 
                   SuperscriptBox["#1", "6"]}], "-", 
                 RowBox[{"7290", " ", 
                   SuperscriptBox["#1", "7"]}], "+", 
                 RowBox[{"2187", " ", 
                   SuperscriptBox["#1", "8"]}]}], "&"}], ",", "5"}], "]"}], 
         Short[#, 7]& ],Complex[0.01253683831819998, -0.5151861129282265]},
       "NumericalApproximation"],
      Root[
      2187 + 7290 # + 23433 #^2 + 21640 #^3 + 66393 #^4 - 21640 #^5 + 
       23433 #^6 - 7290 #^7 + 2187 #^8& , 5, 0]]}], "}"}]}], "}"}]], "Output",\

 CellChangeTimes->{3.8016923612476463`*^9, 3.80169263454327*^9, 
  3.801692679979393*^9, 3.8022763496029263`*^9, 3.8025174197664413`*^9, 
  3.802710858138823*^9, 3.8032302124735527`*^9, 3.806860458902481*^9},
 CellLabel->
  "Out[115]=",ExpressionUUID->"938c408b-cc06-47a1-84a9-c675d8d504d4"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Length", "[", 
   RowBox[{"DeleteDuplicates", "[", 
    RowBox[{"MinimalPolynomial", "[", "LocusA2values", "]"}], "]"}], "]"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "There", " ", "seem", " ", "to", " ", "be", " ", "4", " ", "different", 
     " ", 
     RowBox[{"cases", ":", " ", 
      RowBox[{"(", 
       RowBox[{"0", ",", "0"}], ")"}]}]}], ",", " ", 
    RowBox[{
     RowBox[{"\\", "pm"}], " ", 
     RowBox[{"(", 
      RowBox[{"i", ",", "i"}], ")"}], " ", "and", " ", "two", " ", "size", 
     " ", "8", " ", "orbits", " ", "of", " ", "the", " ", "Galois", " ", 
     RowBox[{"group", ".", " ", "\[IndentingNewLine]", "And"}], " ", 
     RowBox[{"(", 
      RowBox[{"0", ",", "0"}], ")"}], " ", "is", " ", "not", " ", "viable"}], 
    ",", " ", 
    RowBox[{"so", " ", "really", " ", "just", " ", "three", " ", 
     RowBox[{"cases", "."}]}]}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{"LocusA2valuesReduced", "=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"LocusA2values", "[", 
     RowBox[{"[", "3", "]"}], "]"}], ",", 
    RowBox[{"LocusA2values", "[", 
     RowBox[{"[", "4", "]"}], "]"}], ",", 
    RowBox[{"LocusA2values", "[", 
     RowBox[{"[", "19", "]"}], "]"}]}], "}"}]}]}], "Input",
 CellChangeTimes->{{3.801694526884062*^9, 3.8016946382381887`*^9}, {
  3.801695223196636*^9, 3.8016952344217587`*^9}, {3.801695563219595*^9, 
  3.801695645219212*^9}, {3.801728881601227*^9, 3.80172894647528*^9}, {
  3.801730224707272*^9, 3.801730228465247*^9}},
 CellLabel->
  "In[116]:=",ExpressionUUID->"5f94c0a0-e7a4-46ae-9d82-7775b54bb197"],

Cell[BoxData["4"], "Output",
 CellChangeTimes->{{3.80169454760966*^9, 3.801694566113851*^9}, 
   3.801695645944392*^9, 3.801728947325159*^9, {3.801730225385433*^9, 
   3.8017302287267027`*^9}, 3.802276355243019*^9, 3.802517426102231*^9, 
   3.80271086142021*^9, 3.8032302182687902`*^9, 3.806860463329468*^9},
 CellLabel->
  "Out[116]=",ExpressionUUID->"178b0d7f-78f6-417f-a9c6-7c36e8c5d4a1"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"\[ImaginaryI]", ",", "\[ImaginaryI]"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     InterpretationBox[
      TemplateBox[{"Root",RowBox[{
          TemplateBox[{"\"-0.439\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"], "-", 
          RowBox[{
            TemplateBox[{"\"0.246\"", 
              DynamicBox[
               FEPrivate`FrontEndResource[
               "FEExpressions", "NumericalApproximationElider"]]}, 
             "RowDefault"], " ", "\[ImaginaryI]"}]}],TagBox[
         RowBox[{"Root", "[", 
           RowBox[{
             RowBox[{
               RowBox[{"1", "+", 
                 RowBox[{"3", " ", "#1"}], "+", 
                 RowBox[{"31", " ", 
                   SuperscriptBox["#1", "2"]}], "+", 
                 RowBox[{"72", " ", 
                   SuperscriptBox["#1", "3"]}], "+", 
                 RowBox[{"33", " ", 
                   SuperscriptBox["#1", "4"]}], "-", 
                 RowBox[{"72", " ", 
                   SuperscriptBox["#1", "5"]}], "+", 
                 RowBox[{"31", " ", 
                   SuperscriptBox["#1", "6"]}], "-", 
                 RowBox[{"3", " ", 
                   SuperscriptBox["#1", "7"]}], "+", 
                 SuperscriptBox["#1", "8"]}], "&"}], ",", "1"}], "]"}], 
         Short[#, 7]& ],Complex[-0.4394754068646548, -0.2455718646951677]},
       "NumericalApproximation"],
      Root[
      1 + 3 # + 31 #^2 + 72 #^3 + 33 #^4 - 72 #^5 + 31 #^6 - 3 #^7 + #^8& , 1,
        0]], ",", 
     InterpretationBox[
      TemplateBox[{"Root",RowBox[{
          TemplateBox[{"\"0.213\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"], "+", 
          RowBox[{
            TemplateBox[{"\"5.36\"", 
              DynamicBox[
               FEPrivate`FrontEndResource[
               "FEExpressions", "NumericalApproximationElider"]]}, 
             "RowDefault"], " ", "\[ImaginaryI]"}]}],TagBox[
         RowBox[{"Root", "[", 
           RowBox[{
             RowBox[{
               RowBox[{"1", "+", 
                 RowBox[{"3", " ", "#1"}], "+", 
                 RowBox[{"31", " ", 
                   SuperscriptBox["#1", "2"]}], "+", 
                 RowBox[{"72", " ", 
                   SuperscriptBox["#1", "3"]}], "+", 
                 RowBox[{"33", " ", 
                   SuperscriptBox["#1", "4"]}], "-", 
                 RowBox[{"72", " ", 
                   SuperscriptBox["#1", "5"]}], "+", 
                 RowBox[{"31", " ", 
                   SuperscriptBox["#1", "6"]}], "-", 
                 RowBox[{"3", " ", 
                   SuperscriptBox["#1", "7"]}], "+", 
                 SuperscriptBox["#1", "8"]}], "&"}], ",", "6"}], "]"}], 
         Short[#, 7]& ],Complex[0.21286500708139872`, 5.358305467480891]},
       "NumericalApproximation"],
      Root[
      1 + 3 # + 31 #^2 + 72 #^3 + 33 #^4 - 72 #^5 + 31 #^6 - 3 #^7 + #^8& , 6,
        0]]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     InterpretationBox[
      TemplateBox[{"Root",RowBox[{
          TemplateBox[{"\"1.93\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"], "+", 
          RowBox[{
            TemplateBox[{"\"2.20\"", 
              DynamicBox[
               FEPrivate`FrontEndResource[
               "FEExpressions", "NumericalApproximationElider"]]}, 
             "RowDefault"], " ", "\[ImaginaryI]"}]}],TagBox[
         RowBox[{"Root", "[", 
           RowBox[{
             RowBox[{
               RowBox[{"2187", "+", 
                 RowBox[{"7290", " ", "#1"}], "+", 
                 RowBox[{"23433", " ", 
                   SuperscriptBox["#1", "2"]}], "+", 
                 RowBox[{"21640", " ", 
                   SuperscriptBox["#1", "3"]}], "+", 
                 RowBox[{"66393", " ", 
                   SuperscriptBox["#1", "4"]}], "-", 
                 RowBox[{"21640", " ", 
                   SuperscriptBox["#1", "5"]}], "+", 
                 RowBox[{"23433", " ", 
                   SuperscriptBox["#1", "6"]}], "-", 
                 RowBox[{"7290", " ", 
                   SuperscriptBox["#1", "7"]}], "+", 
                 RowBox[{"2187", " ", 
                   SuperscriptBox["#1", "8"]}]}], "&"}], ",", "8"}], "]"}], 
         Short[#, 7]& ],Complex[1.9268790461163265`, 2.1978262674366227`]},
       "NumericalApproximation"],
      Root[
      2187 + 7290 # + 23433 #^2 + 21640 #^3 + 66393 #^4 - 21640 #^5 + 
       23433 #^6 - 7290 #^7 + 2187 #^8& , 8, 0]], ",", 
     InterpretationBox[
      TemplateBox[{"Root",RowBox[{
          TemplateBox[{"\"0.0125\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"], "-", 
          RowBox[{
            TemplateBox[{"\"0.515\"", 
              DynamicBox[
               FEPrivate`FrontEndResource[
               "FEExpressions", "NumericalApproximationElider"]]}, 
             "RowDefault"], " ", "\[ImaginaryI]"}]}],TagBox[
         RowBox[{"Root", "[", 
           RowBox[{
             RowBox[{
               RowBox[{"2187", "+", 
                 RowBox[{"7290", " ", "#1"}], "+", 
                 RowBox[{"23433", " ", 
                   SuperscriptBox["#1", "2"]}], "+", 
                 RowBox[{"21640", " ", 
                   SuperscriptBox["#1", "3"]}], "+", 
                 RowBox[{"66393", " ", 
                   SuperscriptBox["#1", "4"]}], "-", 
                 RowBox[{"21640", " ", 
                   SuperscriptBox["#1", "5"]}], "+", 
                 RowBox[{"23433", " ", 
                   SuperscriptBox["#1", "6"]}], "-", 
                 RowBox[{"7290", " ", 
                   SuperscriptBox["#1", "7"]}], "+", 
                 RowBox[{"2187", " ", 
                   SuperscriptBox["#1", "8"]}]}], "&"}], ",", "5"}], "]"}], 
         Short[#, 7]& ],Complex[0.01253683831819998, -0.5151861129282265]},
       "NumericalApproximation"],
      Root[
      2187 + 7290 # + 23433 #^2 + 21640 #^3 + 66393 #^4 - 21640 #^5 + 
       23433 #^6 - 7290 #^7 + 2187 #^8& , 5, 0]]}], "}"}]}], "}"}]], "Output",\

 CellChangeTimes->{{3.80169454760966*^9, 3.801694566113851*^9}, 
   3.801695645944392*^9, 3.801728947325159*^9, {3.801730225385433*^9, 
   3.8017302287267027`*^9}, 3.802276355243019*^9, 3.802517426102231*^9, 
   3.80271086142021*^9, 3.8032302182687902`*^9, 3.806860463332868*^9},
 CellLabel->
  "Out[117]=",ExpressionUUID->"670c3ad5-135c-4bf2-8f3b-4fb216298190"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"RootReduce", "[", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{"LocusOfSingularCuts", ",", "d1"}], "]"}], ",", "d1"}], 
       "]"}], 
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{"LocusOfSingularCuts", ",", "d2"}], "]"}], ",", "d2"}], 
       "]"}]}], "-", 
     RowBox[{
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{"LocusOfSingularCuts", ",", "d1"}], "]"}], ",", "d2"}], 
       "]"}], "^", "2"}]}], ")"}], "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"d1", "\[Rule]", " ", 
      RowBox[{
       RowBox[{"LocusA2valuesReduced", "[", 
        RowBox[{"[", "2", "]"}], "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}]}], ",", 
     RowBox[{"d2", "\[Rule]", " ", 
      RowBox[{
       RowBox[{"LocusA2valuesReduced", "[", 
        RowBox[{"[", "2", "]"}], "]"}], "[", 
       RowBox[{"[", "2", "]"}], "]"}]}]}], "}"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"RootReduce", "[", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{"LocusOfSingularCuts", ",", "d1"}], "]"}], ",", "d1"}], 
       "]"}], 
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{"LocusOfSingularCuts", ",", "d2"}], "]"}], ",", "d2"}], 
       "]"}]}], "-", 
     RowBox[{
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{"LocusOfSingularCuts", ",", "d1"}], "]"}], ",", "d2"}], 
       "]"}], "^", "2"}]}], ")"}], "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"d1", "\[Rule]", " ", 
      RowBox[{
       RowBox[{"LocusA2valuesReduced", "[", 
        RowBox[{"[", "3", "]"}], "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}]}], ",", 
     RowBox[{"d2", "\[Rule]", " ", 
      RowBox[{
       RowBox[{"LocusA2valuesReduced", "[", 
        RowBox[{"[", "3", "]"}], "]"}], "[", 
       RowBox[{"[", "2", "]"}], "]"}]}]}], "}"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "These", " ", "results", " ", "show", " ", "that", " ", "the", " ", "two", 
    " ", "cases", " ", "are", " ", 
    RowBox[{"different", ":", " ", 
     RowBox[{
     "we", " ", "guess", " ", "is", " ", "that", " ", "the", " ", "2", "nd", 
      " ", "one", " ", "give", " ", "78", " ", "nodes", " ", "while", " ", 
      "the", " ", "third", " ", "one", " ", "gives", " ", "39", " ", "A_", 
      "2", "\[IndentingNewLine]", "singularities"}]}]}], " ", 
   "*)"}]}]}], "Input",
 CellChangeTimes->{{3.8023479438384666`*^9, 3.802348171846117*^9}, {
  3.802348237151929*^9, 3.8023482955270767`*^9}, {3.803230227078685*^9, 
  3.803230230268589*^9}},
 CellLabel->
  "In[118]:=",ExpressionUUID->"c7af5f6a-b876-4610-baf8-4e75cc3a3c63"],

Cell[BoxData[
 InterpretationBox[
  TemplateBox[{"Root",RowBox[{
      TemplateBox[{"\"3.37\"", 
        DynamicBox[
         FEPrivate`FrontEndResource[
         "FEExpressions", "NumericalApproximationElider"]], 
        "\"\[ThinSpace]\[Times]\[ThinSpace]\"", 
        TemplateBox[{"\"10\"", "\"10\""}, "Superscript", SyntaxForm -> 
         SuperscriptBox]}, "RowDefault"], "+", 
      RowBox[{
        TemplateBox[{"\"2.69\"", 
          DynamicBox[
           FEPrivate`FrontEndResource[
           "FEExpressions", "NumericalApproximationElider"]], 
          "\"\[ThinSpace]\[Times]\[ThinSpace]\"", 
          
          TemplateBox[{"\"10\"", "\"10\""}, "Superscript", SyntaxForm -> 
           SuperscriptBox]}, "RowDefault"], " ", "\[ImaginaryI]"}]}],TagBox[
     RowBox[{"Root", "[", 
       RowBox[{
         RowBox[{
           
           RowBox[{"2354628624957426157335618127062120002712634862865660680926\
2391296", "-", 
             
             RowBox[{"25194779061122126826979402016003016347754038786538091559\
3084928", " ", "#1"}], "+", 
             
             RowBox[{"40563307585973299911865792972934207679311323100132374782\
93504", " ", 
               SuperscriptBox["#1", "2"]}], "-", 
             
             RowBox[{"7020973232711935140881410293627698170519589795430137856"\
, " ", 
               SuperscriptBox["#1", "3"]}], "+", 
             
             RowBox[{"49072807215453723779584778132695613559501843136512", 
               " ", 
               SuperscriptBox["#1", "4"]}], "-", 
             RowBox[{"1779343134182686467330436090124413231104", " ", 
               SuperscriptBox["#1", "5"]}], "+", 
             RowBox[{"26446281678878772598191811584", " ", 
               SuperscriptBox["#1", "6"]}], "-", 
             RowBox[{"216375695878752", " ", 
               SuperscriptBox["#1", "7"]}], "+", 
             SuperscriptBox["#1", "8"]}], "&"}], ",", "6"}], "]"}], 
     Short[#, 7]& ],Complex[3.365156812034233*^10, 2.6910034542796032`*^10]},
   "NumericalApproximation"],
  Root[23546286249574261573356181270621200027126348628656606809262391296 - 
   251947790611221268269794020160030163477540387865380915593084928 # + 
   4056330758597329991186579297293420767931132310013237478293504 #^2 - 
   7020973232711935140881410293627698170519589795430137856 #^3 + 
   49072807215453723779584778132695613559501843136512 #^4 - 
   1779343134182686467330436090124413231104 #^5 + 
   26446281678878772598191811584 #^6 - 216375695878752 #^7 + #^8& , 6, 
   0]]], "Output",
 CellChangeTimes->{{3.802348036734454*^9, 3.802348098236878*^9}, {
   3.802348152954118*^9, 3.802348178786056*^9}, 3.802517438944169*^9, 
   3.802710865584695*^9, 3.806860469033031*^9},
 CellLabel->
  "Out[118]=",ExpressionUUID->"d4e3d1b2-b181-4e41-90e7-cb648670fb65"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.802348036734454*^9, 3.802348098236878*^9}, {
   3.802348152954118*^9, 3.802348178786056*^9}, 3.802517438944169*^9, 
   3.802710865584695*^9, 3.806860469285833*^9},
 CellLabel->
  "Out[119]=",ExpressionUUID->"34831ddd-4fa1-4618-b777-3c468186020d"]
}, Open  ]],

Cell[TextData[StyleBox["Just playing around with the field extensions.",
 FontSize->18,
 FontColor->RGBColor[1, 0, 0]]], "Text",
 CellChangeTimes->{{3.802517484667609*^9, 
  3.8025174987164392`*^9}},ExpressionUUID->"29ac7ef3-699f-4ac7-9acb-\
7cc505c601f9"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "Let", " ", "us", " ", "inderstand", " ", "the", " ", "last", " ", 
    "solution"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"gal", "=", 
    RowBox[{
     RowBox[{"ToNumberField", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"LocusA2valuesReduced", "[", 
         RowBox[{"[", "3", "]"}], "]"}], "[", 
        RowBox[{"[", "2", "]"}], "]"}], ",", 
       RowBox[{
        RowBox[{"LocusA2valuesReduced", "[", 
         RowBox[{"[", "3", "]"}], "]"}], "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], "]"}], "[", 
     RowBox[{"[", "2", "]"}], "]"}]}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"roots", "=", 
    RowBox[{"t", "/.", 
     RowBox[{"Solve", "[", 
      RowBox[{
       RowBox[{"MinimalPolynomial", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"LocusA2valuesReduced", "[", 
           RowBox[{"[", "3", "]"}], "]"}], "[", 
          RowBox[{"[", "1", "]"}], "]"}], ",", "t"}], "]"}], "\[Equal]", 
       "0"}], "]"}]}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"perm", "=", 
     RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"i", "=", "1"}], ",", 
      RowBox[{"i", "\[LessEqual]", "8"}], ",", 
      RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
      RowBox[{"For", "[", 
       RowBox[{
        RowBox[{"j", "=", "1"}], ",", 
        RowBox[{"j", "\[LessEqual]", "8"}], ",", 
        RowBox[{"j", "++"}], ",", "\[IndentingNewLine]", 
        RowBox[{"(*", " ", 
         RowBox[{
         "For", " ", "some", " ", "reason", " ", "it", " ", "needs", " ", 
          "to", " ", "have", " ", "powers", " ", "of", " ", "27"}], " ", 
         "*)"}], "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"RootReduce", "[", 
             RowBox[{"Sum", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"gal", "[", 
                 RowBox[{"[", "k", "]"}], "]"}], " ", 
                RowBox[{
                 RowBox[{"roots", "[", 
                  RowBox[{"[", "i", "]"}], "]"}], "^", 
                 RowBox[{"(", 
                  RowBox[{"k", "-", "1"}], ")"}]}], 
                RowBox[{
                 RowBox[{"(", "27", ")"}], "^", 
                 RowBox[{"(", 
                  RowBox[{"k", "-", "1"}], ")"}]}]}], ",", 
               RowBox[{"{", 
                RowBox[{"k", ",", "1", ",", "8"}], "}"}]}], "]"}], "]"}], 
            "\[Equal]", 
            RowBox[{"roots", "[", 
             RowBox[{"[", "j", "]"}], "]"}]}], ",", "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"AppendTo", "[", 
             RowBox[{"perm", ",", 
              RowBox[{"{", 
               RowBox[{"i", ",", "j"}], "}"}]}], "]"}], ";"}]}], 
          "\[IndentingNewLine]", "]"}], ";"}]}], "\[IndentingNewLine]", 
       "]"}]}], "]"}], ";"}], "\[IndentingNewLine]", "perm", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"perm", "=", 
     RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"i", "=", "1"}], ",", 
      RowBox[{"i", "\[LessEqual]", "8"}], ",", 
      RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
      RowBox[{"For", "[", 
       RowBox[{
        RowBox[{"j", "=", "1"}], ",", 
        RowBox[{"j", "\[LessEqual]", "8"}], ",", 
        RowBox[{"j", "++"}], ",", "\[IndentingNewLine]", 
        RowBox[{"(*", " ", 
         RowBox[{
         "For", " ", "some", " ", "reason", " ", "it", " ", "needs", " ", 
          "to", " ", "have", " ", "powers", " ", "of", " ", "27"}], " ", 
         "*)"}], "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"RootReduce", "[", 
             RowBox[{
              RowBox[{"-", "1"}], "/", 
              RowBox[{"roots", "[", 
               RowBox[{"[", "i", "]"}], "]"}]}], "]"}], "\[Equal]", 
            RowBox[{"roots", "[", 
             RowBox[{"[", "j", "]"}], "]"}]}], ",", "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"AppendTo", "[", 
             RowBox[{"perm", ",", 
              RowBox[{"{", 
               RowBox[{"i", ",", "j"}], "}"}]}], "]"}], ";"}]}], 
          "\[IndentingNewLine]", "]"}], ";"}]}], "\[IndentingNewLine]", 
       "]"}]}], "]"}], ";"}], "\[IndentingNewLine]", "perm", 
   "\[IndentingNewLine]", 
   RowBox[{"RootReduce", "[", 
    RowBox[{
     RowBox[{"roots", "[", 
      RowBox[{"[", "8", "]"}], "]"}], "+", 
     RowBox[{"roots", "[", 
      RowBox[{"[", "5", "]"}], "]"}], "+", 
     RowBox[{"roots", "[", 
      RowBox[{"[", "2", "]"}], "]"}], "+", 
     RowBox[{"roots", "[", 
      RowBox[{"[", "3", "]"}], "]"}]}], "]"}], "\[IndentingNewLine]", 
   RowBox[{"RootReduce", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"roots", "[", 
       RowBox[{"[", "8", "]"}], "]"}], "^", "2"}], "+", 
     RowBox[{
      RowBox[{"roots", "[", 
       RowBox[{"[", "5", "]"}], "]"}], "^", "2"}], "+", 
     RowBox[{
      RowBox[{"roots", "[", 
       RowBox[{"[", "2", "]"}], "]"}], "^", "2"}], "+", 
     RowBox[{
      RowBox[{"roots", "[", 
       RowBox[{"[", "3", "]"}], "]"}], "^", "2"}]}], "]"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.8023743375793324`*^9, 3.802374596017316*^9}, {
  3.80237469823588*^9, 3.802374800718364*^9}, {3.8023751272415543`*^9, 
  3.802375175537353*^9}, {3.8023752198262577`*^9, 3.8023752200430193`*^9}, {
  3.80237526470954*^9, 3.802375344626308*^9}, {3.802375401956582*^9, 
  3.802375468919861*^9}, {3.802375554390419*^9, 3.8023755791494303`*^9}, {
  3.802375635678666*^9, 3.802375662648864*^9}, {3.802377505057868*^9, 
  3.802377537511034*^9}, {3.802378195767639*^9, 3.802378283934361*^9}, {
  3.8023783333721733`*^9, 3.802378352904337*^9}, {3.80242138002737*^9, 
  3.802421408590646*^9}},
 CellLabel->
  "In[120]:=",ExpressionUUID->"2684c1bf-f552-4ba5-86af-b7316e255e14"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", 
    FractionBox["5473316", "13109499"]}], ",", 
   RowBox[{"-", 
    FractionBox["1863956045", "9556824771"]}], ",", 
   FractionBox["1855739033", "774102806451"], ",", 
   RowBox[{"-", 
    FractionBox["786876214", "774102806451"]}], ",", 
   FractionBox["8944131907", "564320945902779"], ",", 
   RowBox[{"-", 
    FractionBox["2465419511", "5078888513125011"]}], ",", 
   FractionBox["3112180", "564320945902779"], ",", 
   RowBox[{"-", 
    FractionBox["274606", "5078888513125011"]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.802374403188118*^9, 3.802374413966271*^9}, 
   3.8023744579839907`*^9, 3.802374597584475*^9, {3.802374733407773*^9, 
   3.8023747441606207`*^9}, 3.802374795133074*^9, {3.802375148641827*^9, 
   3.802375176969819*^9}, 3.802375221041831*^9, {3.802375320226112*^9, 
   3.802375345309478*^9}, {3.802375422489181*^9, 3.802375449376936*^9}, {
   3.8023755681233797`*^9, 3.802375580105194*^9}, {3.8023756472819767`*^9, 
   3.802375664462885*^9}, 3.8023775393510933`*^9, {3.802378216968946*^9, 
   3.80237823897126*^9}, {3.802378277348749*^9, 3.8023782851999483`*^9}, {
   3.802378345392816*^9, 3.8023783535585403`*^9}, {3.802421390374354*^9, 
   3.8024214095239563`*^9}, 3.8025175438509827`*^9, 3.802710870371628*^9, 
   3.803230283261994*^9, 3.806860475765328*^9},
 CellLabel->
  "Out[120]=",ExpressionUUID->"4041ad86-1783-40c8-b669-78521c4ed174"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   InterpretationBox[
    TemplateBox[{"Root",RowBox[{
        TemplateBox[{"\"-0.226\"", 
          DynamicBox[
           FEPrivate`FrontEndResource[
           "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"], 
        "-", 
        RowBox[{
          TemplateBox[{"\"0.257\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"], " ", "\[ImaginaryI]"}]}],TagBox[
       RowBox[{"Root", "[", 
         RowBox[{
           RowBox[{
             RowBox[{"2187", "+", 
               RowBox[{"7290", " ", "#1"}], "+", 
               RowBox[{"23433", " ", 
                 SuperscriptBox["#1", "2"]}], "+", 
               RowBox[{"21640", " ", 
                 SuperscriptBox["#1", "3"]}], "+", 
               RowBox[{"66393", " ", 
                 SuperscriptBox["#1", "4"]}], "-", 
               RowBox[{"21640", " ", 
                 SuperscriptBox["#1", "5"]}], "+", 
               RowBox[{"23433", " ", 
                 SuperscriptBox["#1", "6"]}], "-", 
               RowBox[{"7290", " ", 
                 SuperscriptBox["#1", "7"]}], "+", 
               RowBox[{"2187", " ", 
                 SuperscriptBox["#1", "8"]}]}], "&"}], ",", "1"}], "]"}], 
       Short[#, 7]& ],Complex[-0.22554262794906993`, -0.2572572020710144]},
     "NumericalApproximation"],
    Root[2187 + 7290 # + 23433 #^2 + 21640 #^3 + 66393 #^4 - 21640 #^5 + 
     23433 #^6 - 7290 #^7 + 2187 #^8& , 1, 0]], ",", 
   InterpretationBox[
    TemplateBox[{"Root",RowBox[{
        TemplateBox[{"\"-0.226\"", 
          DynamicBox[
           FEPrivate`FrontEndResource[
           "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"], 
        "+", 
        RowBox[{
          TemplateBox[{"\"0.257\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"], " ", "\[ImaginaryI]"}]}],TagBox[
       RowBox[{"Root", "[", 
         RowBox[{
           RowBox[{
             RowBox[{"2187", "+", 
               RowBox[{"7290", " ", "#1"}], "+", 
               RowBox[{"23433", " ", 
                 SuperscriptBox["#1", "2"]}], "+", 
               RowBox[{"21640", " ", 
                 SuperscriptBox["#1", "3"]}], "+", 
               RowBox[{"66393", " ", 
                 SuperscriptBox["#1", "4"]}], "-", 
               RowBox[{"21640", " ", 
                 SuperscriptBox["#1", "5"]}], "+", 
               RowBox[{"23433", " ", 
                 SuperscriptBox["#1", "6"]}], "-", 
               RowBox[{"7290", " ", 
                 SuperscriptBox["#1", "7"]}], "+", 
               RowBox[{"2187", " ", 
                 SuperscriptBox["#1", "8"]}]}], "&"}], ",", "2"}], "]"}], 
       Short[#, 7]& ],Complex[-0.22554262794906993`, 0.2572572020710144]},
     "NumericalApproximation"],
    Root[2187 + 7290 # + 23433 #^2 + 21640 #^3 + 66393 #^4 - 21640 #^5 + 
     23433 #^6 - 7290 #^7 + 2187 #^8& , 2, 0]], ",", 
   InterpretationBox[
    TemplateBox[{"Root",RowBox[{
        TemplateBox[{"\"-0.0472\"", 
          DynamicBox[
           FEPrivate`FrontEndResource[
           "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"], 
        "-", 
        RowBox[{
          TemplateBox[{"\"1.94\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"], " ", "\[ImaginaryI]"}]}],TagBox[
       RowBox[{"Root", "[", 
         RowBox[{
           RowBox[{
             RowBox[{"2187", "+", 
               RowBox[{"7290", " ", "#1"}], "+", 
               RowBox[{"23433", " ", 
                 SuperscriptBox["#1", "2"]}], "+", 
               RowBox[{"21640", " ", 
                 SuperscriptBox["#1", "3"]}], "+", 
               RowBox[{"66393", " ", 
                 SuperscriptBox["#1", "4"]}], "-", 
               RowBox[{"21640", " ", 
                 SuperscriptBox["#1", "5"]}], "+", 
               RowBox[{"23433", " ", 
                 SuperscriptBox["#1", "6"]}], "-", 
               RowBox[{"7290", " ", 
                 SuperscriptBox["#1", "7"]}], "+", 
               RowBox[{"2187", " ", 
                 SuperscriptBox["#1", "8"]}]}], "&"}], ",", "3"}], "]"}], 
       Short[#, 7]& ],Complex[-0.047206589818789994`, -1.9398973565794106`]},
     "NumericalApproximation"],
    Root[2187 + 7290 # + 23433 #^2 + 21640 #^3 + 66393 #^4 - 21640 #^5 + 
     23433 #^6 - 7290 #^7 + 2187 #^8& , 3, 0]], ",", 
   InterpretationBox[
    TemplateBox[{"Root",RowBox[{
        TemplateBox[{"\"-0.0472\"", 
          DynamicBox[
           FEPrivate`FrontEndResource[
           "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"], 
        "+", 
        RowBox[{
          TemplateBox[{"\"1.94\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"], " ", "\[ImaginaryI]"}]}],TagBox[
       RowBox[{"Root", "[", 
         RowBox[{
           RowBox[{
             RowBox[{"2187", "+", 
               RowBox[{"7290", " ", "#1"}], "+", 
               RowBox[{"23433", " ", 
                 SuperscriptBox["#1", "2"]}], "+", 
               RowBox[{"21640", " ", 
                 SuperscriptBox["#1", "3"]}], "+", 
               RowBox[{"66393", " ", 
                 SuperscriptBox["#1", "4"]}], "-", 
               RowBox[{"21640", " ", 
                 SuperscriptBox["#1", "5"]}], "+", 
               RowBox[{"23433", " ", 
                 SuperscriptBox["#1", "6"]}], "-", 
               RowBox[{"7290", " ", 
                 SuperscriptBox["#1", "7"]}], "+", 
               RowBox[{"2187", " ", 
                 SuperscriptBox["#1", "8"]}]}], "&"}], ",", "4"}], "]"}], 
       Short[#, 7]& ],Complex[-0.047206589818789994`, 1.9398973565794106`]},
     "NumericalApproximation"],
    Root[2187 + 7290 # + 23433 #^2 + 21640 #^3 + 66393 #^4 - 21640 #^5 + 
     23433 #^6 - 7290 #^7 + 2187 #^8& , 4, 0]], ",", 
   InterpretationBox[
    TemplateBox[{"Root",RowBox[{
        TemplateBox[{"\"0.0125\"", 
          DynamicBox[
           FEPrivate`FrontEndResource[
           "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"], 
        "-", 
        RowBox[{
          TemplateBox[{"\"0.515\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"], " ", "\[ImaginaryI]"}]}],TagBox[
       RowBox[{"Root", "[", 
         RowBox[{
           RowBox[{
             RowBox[{"2187", "+", 
               RowBox[{"7290", " ", "#1"}], "+", 
               RowBox[{"23433", " ", 
                 SuperscriptBox["#1", "2"]}], "+", 
               RowBox[{"21640", " ", 
                 SuperscriptBox["#1", "3"]}], "+", 
               RowBox[{"66393", " ", 
                 SuperscriptBox["#1", "4"]}], "-", 
               RowBox[{"21640", " ", 
                 SuperscriptBox["#1", "5"]}], "+", 
               RowBox[{"23433", " ", 
                 SuperscriptBox["#1", "6"]}], "-", 
               RowBox[{"7290", " ", 
                 SuperscriptBox["#1", "7"]}], "+", 
               RowBox[{"2187", " ", 
                 SuperscriptBox["#1", "8"]}]}], "&"}], ",", "5"}], "]"}], 
       Short[#, 7]& ],Complex[0.01253683831819998, -0.5151861129282265]},
     "NumericalApproximation"],
    Root[2187 + 7290 # + 23433 #^2 + 21640 #^3 + 66393 #^4 - 21640 #^5 + 
     23433 #^6 - 7290 #^7 + 2187 #^8& , 5, 0]], ",", 
   InterpretationBox[
    TemplateBox[{"Root",RowBox[{
        TemplateBox[{"\"0.0125\"", 
          DynamicBox[
           FEPrivate`FrontEndResource[
           "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"], 
        "+", 
        RowBox[{
          TemplateBox[{"\"0.515\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"], " ", "\[ImaginaryI]"}]}],TagBox[
       RowBox[{"Root", "[", 
         RowBox[{
           RowBox[{
             RowBox[{"2187", "+", 
               RowBox[{"7290", " ", "#1"}], "+", 
               RowBox[{"23433", " ", 
                 SuperscriptBox["#1", "2"]}], "+", 
               RowBox[{"21640", " ", 
                 SuperscriptBox["#1", "3"]}], "+", 
               RowBox[{"66393", " ", 
                 SuperscriptBox["#1", "4"]}], "-", 
               RowBox[{"21640", " ", 
                 SuperscriptBox["#1", "5"]}], "+", 
               RowBox[{"23433", " ", 
                 SuperscriptBox["#1", "6"]}], "-", 
               RowBox[{"7290", " ", 
                 SuperscriptBox["#1", "7"]}], "+", 
               RowBox[{"2187", " ", 
                 SuperscriptBox["#1", "8"]}]}], "&"}], ",", "6"}], "]"}], 
       Short[#, 7]& ],Complex[0.01253683831819998, 0.5151861129282265]},
     "NumericalApproximation"],
    Root[2187 + 7290 # + 23433 #^2 + 21640 #^3 + 66393 #^4 - 21640 #^5 + 
     23433 #^6 - 7290 #^7 + 2187 #^8& , 6, 0]], ",", 
   InterpretationBox[
    TemplateBox[{"Root",RowBox[{
        TemplateBox[{"\"1.93\"", 
          DynamicBox[
           FEPrivate`FrontEndResource[
           "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"], 
        "-", 
        RowBox[{
          TemplateBox[{"\"2.20\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"], " ", "\[ImaginaryI]"}]}],TagBox[
       RowBox[{"Root", "[", 
         RowBox[{
           RowBox[{
             RowBox[{"2187", "+", 
               RowBox[{"7290", " ", "#1"}], "+", 
               RowBox[{"23433", " ", 
                 SuperscriptBox["#1", "2"]}], "+", 
               RowBox[{"21640", " ", 
                 SuperscriptBox["#1", "3"]}], "+", 
               RowBox[{"66393", " ", 
                 SuperscriptBox["#1", "4"]}], "-", 
               RowBox[{"21640", " ", 
                 SuperscriptBox["#1", "5"]}], "+", 
               RowBox[{"23433", " ", 
                 SuperscriptBox["#1", "6"]}], "-", 
               RowBox[{"7290", " ", 
                 SuperscriptBox["#1", "7"]}], "+", 
               RowBox[{"2187", " ", 
                 SuperscriptBox["#1", "8"]}]}], "&"}], ",", "7"}], "]"}], 
       Short[#, 7]& ],Complex[1.9268790461163265`, -2.1978262674366227`]},
     "NumericalApproximation"],
    Root[2187 + 7290 # + 23433 #^2 + 21640 #^3 + 66393 #^4 - 21640 #^5 + 
     23433 #^6 - 7290 #^7 + 2187 #^8& , 7, 0]], ",", 
   InterpretationBox[
    TemplateBox[{"Root",RowBox[{
        TemplateBox[{"\"1.93\"", 
          DynamicBox[
           FEPrivate`FrontEndResource[
           "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"], 
        "+", 
        RowBox[{
          TemplateBox[{"\"2.20\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"], " ", "\[ImaginaryI]"}]}],TagBox[
       RowBox[{"Root", "[", 
         RowBox[{
           RowBox[{
             RowBox[{"2187", "+", 
               RowBox[{"7290", " ", "#1"}], "+", 
               RowBox[{"23433", " ", 
                 SuperscriptBox["#1", "2"]}], "+", 
               RowBox[{"21640", " ", 
                 SuperscriptBox["#1", "3"]}], "+", 
               RowBox[{"66393", " ", 
                 SuperscriptBox["#1", "4"]}], "-", 
               RowBox[{"21640", " ", 
                 SuperscriptBox["#1", "5"]}], "+", 
               RowBox[{"23433", " ", 
                 SuperscriptBox["#1", "6"]}], "-", 
               RowBox[{"7290", " ", 
                 SuperscriptBox["#1", "7"]}], "+", 
               RowBox[{"2187", " ", 
                 SuperscriptBox["#1", "8"]}]}], "&"}], ",", "8"}], "]"}], 
       Short[#, 7]& ],Complex[1.9268790461163265`, 2.1978262674366227`]},
     "NumericalApproximation"],
    Root[2187 + 7290 # + 23433 #^2 + 21640 #^3 + 66393 #^4 - 21640 #^5 + 
     23433 #^6 - 7290 #^7 + 2187 #^8& , 8, 0]]}], "}"}]], "Output",
 CellChangeTimes->{{3.802374403188118*^9, 3.802374413966271*^9}, 
   3.8023744579839907`*^9, 3.802374597584475*^9, {3.802374733407773*^9, 
   3.8023747441606207`*^9}, 3.802374795133074*^9, {3.802375148641827*^9, 
   3.802375176969819*^9}, 3.802375221041831*^9, {3.802375320226112*^9, 
   3.802375345309478*^9}, {3.802375422489181*^9, 3.802375449376936*^9}, {
   3.8023755681233797`*^9, 3.802375580105194*^9}, {3.8023756472819767`*^9, 
   3.802375664462885*^9}, 3.8023775393510933`*^9, {3.802378216968946*^9, 
   3.80237823897126*^9}, {3.802378277348749*^9, 3.8023782851999483`*^9}, {
   3.802378345392816*^9, 3.8023783535585403`*^9}, {3.802421390374354*^9, 
   3.8024214095239563`*^9}, 3.8025175438509827`*^9, 3.802710870371628*^9, 
   3.803230283261994*^9, 3.8068604758058357`*^9},
 CellLabel->
  "Out[121]=",ExpressionUUID->"b2b9349b-fdee-4f79-9b6e-7fe69ece37e7"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"1", ",", "4"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "3"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3", ",", "8"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"4", ",", "7"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"5", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"6", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"7", ",", "6"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"8", ",", "5"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.802374403188118*^9, 3.802374413966271*^9}, 
   3.8023744579839907`*^9, 3.802374597584475*^9, {3.802374733407773*^9, 
   3.8023747441606207`*^9}, 3.802374795133074*^9, {3.802375148641827*^9, 
   3.802375176969819*^9}, 3.802375221041831*^9, {3.802375320226112*^9, 
   3.802375345309478*^9}, {3.802375422489181*^9, 3.802375449376936*^9}, {
   3.8023755681233797`*^9, 3.802375580105194*^9}, {3.8023756472819767`*^9, 
   3.802375664462885*^9}, 3.8023775393510933`*^9, {3.802378216968946*^9, 
   3.80237823897126*^9}, {3.802378277348749*^9, 3.8023782851999483`*^9}, {
   3.802378345392816*^9, 3.8023783535585403`*^9}, {3.802421390374354*^9, 
   3.8024214095239563`*^9}, 3.8025175438509827`*^9, 3.802710870371628*^9, 
   3.803230283261994*^9, 3.8068604762145567`*^9},
 CellLabel->
  "Out[124]=",ExpressionUUID->"6c01e858-f900-4b06-8ca9-0442a6279e03"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"1", ",", "7"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "8"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3", ",", "5"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"4", ",", "6"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"5", ",", "3"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"6", ",", "4"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"7", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"8", ",", "2"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.802374403188118*^9, 3.802374413966271*^9}, 
   3.8023744579839907`*^9, 3.802374597584475*^9, {3.802374733407773*^9, 
   3.8023747441606207`*^9}, 3.802374795133074*^9, {3.802375148641827*^9, 
   3.802375176969819*^9}, 3.802375221041831*^9, {3.802375320226112*^9, 
   3.802375345309478*^9}, {3.802375422489181*^9, 3.802375449376936*^9}, {
   3.8023755681233797`*^9, 3.802375580105194*^9}, {3.8023756472819767`*^9, 
   3.802375664462885*^9}, 3.8023775393510933`*^9, {3.802378216968946*^9, 
   3.80237823897126*^9}, {3.802378277348749*^9, 3.8023782851999483`*^9}, {
   3.802378345392816*^9, 3.8023783535585403`*^9}, {3.802421390374354*^9, 
   3.8024214095239563`*^9}, 3.8025175438509827`*^9, 3.802710870371628*^9, 
   3.803230283261994*^9, 3.806860476565936*^9},
 CellLabel->
  "Out[127]=",ExpressionUUID->"c388c972-1c53-49b4-a873-a1074f893b81"],

Cell[BoxData[
 FractionBox["5", "3"]], "Output",
 CellChangeTimes->{{3.802374403188118*^9, 3.802374413966271*^9}, 
   3.8023744579839907`*^9, 3.802374597584475*^9, {3.802374733407773*^9, 
   3.8023747441606207`*^9}, 3.802374795133074*^9, {3.802375148641827*^9, 
   3.802375176969819*^9}, 3.802375221041831*^9, {3.802375320226112*^9, 
   3.802375345309478*^9}, {3.802375422489181*^9, 3.802375449376936*^9}, {
   3.8023755681233797`*^9, 3.802375580105194*^9}, {3.8023756472819767`*^9, 
   3.802375664462885*^9}, 3.8023775393510933`*^9, {3.802378216968946*^9, 
   3.80237823897126*^9}, {3.802378277348749*^9, 3.8023782851999483`*^9}, {
   3.802378345392816*^9, 3.8023783535585403`*^9}, {3.802421390374354*^9, 
   3.8024214095239563`*^9}, 3.8025175438509827`*^9, 3.802710870371628*^9, 
   3.803230283261994*^9, 3.80686047674599*^9},
 CellLabel->
  "Out[128]=",ExpressionUUID->"1d1c3f6b-e309-4503-ab90-825b8a2dd6c0"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "729"], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", "3761"}], "+", 
    RowBox[{"4394", " ", "\[ImaginaryI]", " ", 
     SqrtBox["2"]}]}], ")"}]}]], "Output",
 CellChangeTimes->{{3.802374403188118*^9, 3.802374413966271*^9}, 
   3.8023744579839907`*^9, 3.802374597584475*^9, {3.802374733407773*^9, 
   3.8023747441606207`*^9}, 3.802374795133074*^9, {3.802375148641827*^9, 
   3.802375176969819*^9}, 3.802375221041831*^9, {3.802375320226112*^9, 
   3.802375345309478*^9}, {3.802375422489181*^9, 3.802375449376936*^9}, {
   3.8023755681233797`*^9, 3.802375580105194*^9}, {3.8023756472819767`*^9, 
   3.802375664462885*^9}, 3.8023775393510933`*^9, {3.802378216968946*^9, 
   3.80237823897126*^9}, {3.802378277348749*^9, 3.8023782851999483`*^9}, {
   3.802378345392816*^9, 3.8023783535585403`*^9}, {3.802421390374354*^9, 
   3.8024214095239563`*^9}, 3.8025175438509827`*^9, 3.802710870371628*^9, 
   3.803230283261994*^9, 3.806860477092445*^9},
 CellLabel->
  "Out[129]=",ExpressionUUID->"abf090fe-d0a3-434b-90b0-35d92feb2fa6"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Can", " ", "we", " ", "have", " ", 
     RowBox[{"(", 
      RowBox[{"d1", ",", "d2"}], ")"}]}], "\[Rule]", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "1"}], "/", "d2"}], ",", "d1"}], ")"}], " ", "?", " ", 
       "This"}], " ", "would", " ", "send", " ", 
      RowBox[{"(", 
       RowBox[{"8", ",", "5"}], ")"}]}], "\[Rule]", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"3", ",", "8"}], ")"}], "\[Rule]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"2", ",", "3"}], ")"}], "\[Rule]", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"5", ",", "2"}], ")"}], "\[Rule]", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"8", ",", "5"}], ")"}], ".", " ", "We"}], " ", "will", " ",
          "use", " ", 
         RowBox[{"it", "."}]}]}]}]}]}]}], "\[IndentingNewLine]", "*)"}], 
  "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{
  3.8023744101221952`*^9, 3.802382531000885*^9, {3.802382562935218*^9, 
   3.802382665959133*^9}, {3.802419394324646*^9, 
   3.8024194121442413`*^9}},ExpressionUUID->"269f386f-5dd8-42ea-b06e-\
e59b1cb19135"],

Cell[TextData[StyleBox["Before continuing further, let us look at the C3 \
action on these surfaces. The action looks like multiplication of an index by \
3 mod 13,\nhowever, there may also be some scaling. We will experiment with \
it to make it work. We will be scaling variables to make a good match. \nWe \
were successful in it, the new relations are called NewRels.",
 FontSize->18,
 FontColor->RGBColor[1, 0, 0]]], "Text",
 CellChangeTimes->{{3.801752952068473*^9, 3.801752980561549*^9}, {
   3.801753238280263*^9, 3.801753270112853*^9}, {3.801753442591589*^9, 
   3.801753494421447*^9}, {3.801824070497747*^9, 3.801824111180807*^9}, 
   3.803230253192445*^9},ExpressionUUID->"eea8c4b6-5585-4062-be8e-\
1e912f41bbab"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Unset", "[", 
   RowBox[{"{", 
    RowBox[{
    "r1", ",", "r2", ",", "r3", ",", "r4", ",", "r5", ",", "r6", ",", "r7", 
     ",", "r8", ",", "r9", ",", "r10", ",", "r11", ",", "r12"}], "}"}], "]"}],
   ";"}], "\[IndentingNewLine]", 
 RowBox[{"RelsT", "=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"EqsCut", "[", 
         RowBox[{"[", "k", "]"}], "]"}], "/.", "PtoT"}], ",", 
       RowBox[{"{", 
        RowBox[{"k", ",", "1", ",", "26"}], "}"}]}], "]"}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"d12", "\[Rule]", 
        RowBox[{
         RowBox[{"-", "1"}], "/", "d1"}]}], ",", 
       RowBox[{"d11", "\[Rule]", 
        RowBox[{
         RowBox[{"-", "1"}], "/", "d2"}]}], ",", 
       RowBox[{"d10", "\[Rule]", 
        RowBox[{
         RowBox[{"-", "1"}], "/", "d3"}]}], ",", 
       RowBox[{"d9", "\[Rule]", 
        RowBox[{
         RowBox[{"-", "1"}], "/", "d4"}]}], ",", 
       RowBox[{"d8", "\[Rule]", 
        RowBox[{
         RowBox[{"-", "1"}], "/", "d5"}]}], ",", 
       RowBox[{"d7", "\[Rule]", 
        RowBox[{
         RowBox[{"-", "1"}], "/", "d6"}]}]}], "}"}]}], ")"}], "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"d3", "\[Rule]", "1"}], ",", 
     RowBox[{"d4", "\[Rule]", "1"}], ",", 
     RowBox[{"d5", "\[Rule]", "1"}], ",", 
     RowBox[{"d6", "\[Rule]", "1"}]}], "}"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"ActionC3", "=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"t1", "\[Rule]", "t3"}], ",", 
    RowBox[{"t3", "\[Rule]", "t9"}], ",", 
    RowBox[{"t9", "\[Rule]", "t1"}], ",", 
    RowBox[{"t2", "\[Rule]", "t6"}], ",", 
    RowBox[{"t6", "\[Rule]", "t5"}], ",", 
    RowBox[{"t5", "\[Rule]", "t2"}], " ", ",", 
    RowBox[{"t4", "\[Rule]", "t12"}], ",", 
    RowBox[{"t12", "\[Rule]", "t10"}], ",", 
    RowBox[{"t10", "\[Rule]", "t4"}], ",", 
    RowBox[{"t7", "\[Rule]", "t8"}], ",", 
    RowBox[{"t8", "\[Rule]", "t11"}], ",", 
    RowBox[{"t11", "\[Rule]", "t7"}]}], "}"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ScaleT", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"t1", "\[Rule]", 
       RowBox[{"t1", " ", "r1"}]}], ",", 
      RowBox[{"t2", "\[Rule]", 
       RowBox[{"t2", " ", "r2"}]}], ",", 
      RowBox[{"t3", "\[Rule]", 
       RowBox[{"t3", " ", "r3"}]}], ",", 
      RowBox[{"t4", "\[Rule]", 
       RowBox[{"t4", " ", "r4"}]}], ",", 
      RowBox[{"t5", "\[Rule]", 
       RowBox[{"t5", " ", "r5"}]}], ",", 
      RowBox[{"t6", "\[Rule]", 
       RowBox[{"t6", " ", "r6"}]}], ",", 
      RowBox[{"t7", "\[Rule]", 
       RowBox[{"t7", " ", "r7"}]}], ",", 
      RowBox[{"t8", "\[Rule]", 
       RowBox[{"t8", " ", "r8"}]}], ",", 
      RowBox[{"t9", "\[Rule]", 
       RowBox[{"t9", " ", "r9"}]}], ",", 
      RowBox[{"t10", "\[Rule]", 
       RowBox[{"t10", " ", "r10"}]}], ",", 
      RowBox[{"t11", "\[Rule]", 
       RowBox[{"t11", " ", "r11"}]}], ",", 
      RowBox[{"t12", "\[Rule]", 
       RowBox[{"t12", " ", "r12"}]}]}], "}"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"AllMonsT", "=", 
    RowBox[{"{", "}"}]}], ";", 
   RowBox[{"For", "[", 
    RowBox[{
     RowBox[{"i", "=", "1"}], ",", 
     RowBox[{"i", "\[LessEqual]", "12"}], ",", 
     RowBox[{"i", "++"}], ",", 
     RowBox[{"For", "[", 
      RowBox[{
       RowBox[{"j", "=", "1"}], ",", 
       RowBox[{"j", "\[LessEqual]", "i"}], ",", 
       RowBox[{"j", "++"}], ",", 
       RowBox[{"AppendTo", "[", 
        RowBox[{"AllMonsT", ",", 
         RowBox[{
          RowBox[{"VarsT", "[", 
           RowBox[{"[", "i", "]"}], "]"}], 
          RowBox[{"VarsT", "[", 
           RowBox[{"[", "j", "]"}], "]"}]}]}], "]"}]}], "]"}]}], "]"}], ";"}],
   "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"RelsT", "=", 
   RowBox[{"RelsT", "/.", "ScaleT"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"NonZeroRelsT", "=", 
   RowBox[{"Complement", "[", 
    RowBox[{"RelsT", ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"RelsT", "[", 
        RowBox[{"[", "9", "]"}], "]"}], ",", 
       RowBox[{"RelsT", "[", 
        RowBox[{"[", "18", "]"}], "]"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Length", "[", "NonZeroRelsT", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"EqsSym", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"For", "[", 
   RowBox[{
    RowBox[{"i", "=", "1"}], ",", 
    RowBox[{"i", "\[LessEqual]", "24"}], ",", 
    RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"NewRel", "=", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"NonZeroRelsT", "[", 
         RowBox[{"[", "i", "]"}], "]"}], "/.", "ActionC3"}], "}"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"grad13", "=", 
      RowBox[{"Mod", "[", 
       RowBox[{
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Exponent", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"MonomialList", "[", 
               RowBox[{"NewRel", "[", 
                RowBox[{"[", "1", "]"}], "]"}], "]"}], "[", 
              RowBox[{"[", "1", "]"}], "]"}], ",", 
             RowBox[{"VarsT", "[", 
              RowBox[{"[", "j", "]"}], "]"}]}], "]"}], " ", "j"}], " ", ",", 
          RowBox[{"{", 
           RowBox[{"j", ",", "1", ",", "12"}], "}"}]}], "]"}], ",", "13"}], 
       "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"For", "[", 
      RowBox[{
       RowBox[{"n", "=", "1"}], ",", 
       RowBox[{"n", "\[LessEqual]", "24"}], ",", 
       RowBox[{"n", "++"}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Mod", "[", 
            RowBox[{
             RowBox[{"Sum", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"Exponent", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"MonomialList", "[", 
                    RowBox[{"NonZeroRelsT", "[", 
                    RowBox[{"[", "n", "]"}], "]"}], "]"}], "[", 
                   RowBox[{"[", "1", "]"}], "]"}], ",", 
                  RowBox[{"VarsT", "[", 
                   RowBox[{"[", "j", "]"}], "]"}]}], "]"}], " ", "j"}], " ", 
               ",", 
               RowBox[{"{", 
                RowBox[{"j", ",", "1", ",", "12"}], "}"}]}], "]"}], ",", 
             "13"}], "]"}], "\[Equal]", "grad13"}], ",", 
          "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"AppendTo", "[", 
            RowBox[{"NewRel", ",", 
             RowBox[{"NonZeroRelsT", "[", 
              RowBox[{"[", "n", "]"}], "]"}]}], "]"}], ";"}]}], 
         "\[IndentingNewLine]", "]"}], ";"}]}], "\[IndentingNewLine]", "]"}], 
     ";", "\[IndentingNewLine]", 
     RowBox[{"MatMon", "=", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"Coefficient", "[", 
         RowBox[{
          RowBox[{"NewRel", "[", 
           RowBox[{"[", "k", "]"}], "]"}], ",", 
          RowBox[{"AllMonsT", "[", 
           RowBox[{"[", "l", "]"}], "]"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"k", ",", "1", ",", "3"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"l", ",", "1", ",", 
          RowBox[{"Length", "[", "AllMonsT", "]"}]}], "}"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"EqsSym", "=", 
      RowBox[{"Union", "[", 
       RowBox[{"EqsSym", ",", 
        RowBox[{"DeleteDuplicates", "[", 
         RowBox[{"Flatten", "[", 
          RowBox[{"Minors", "[", 
           RowBox[{"MatMon", ",", "3"}], "]"}], "]"}], "]"}]}], "]"}]}], 
     ";"}]}], "\[IndentingNewLine]", "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.801752984503039*^9, 3.801753233471752*^9}, {
   3.801753280379917*^9, 3.801753388607823*^9}, 3.8017534207289963`*^9, {
   3.80175349801565*^9, 3.8017535320408487`*^9}, {3.801753625265793*^9, 
   3.8017537686214743`*^9}, {3.8017538195244417`*^9, 3.801753836543992*^9}, {
   3.801753921844412*^9, 3.801753955127842*^9}, {3.801754021530099*^9, 
   3.801754025835958*^9}, {3.801754059505603*^9, 3.801754134554034*^9}, {
   3.801754167215684*^9, 3.8017541945402*^9}, {3.801754342454445*^9, 
   3.8017543461386023`*^9}, {3.801754418005374*^9, 3.8017544187351923`*^9}, {
   3.80175449571032*^9, 3.801754496392668*^9}, {3.801754538758707*^9, 
   3.801754539636156*^9}, {3.801754581681991*^9, 3.8017545824034033`*^9}, {
   3.801754619774411*^9, 3.801754905223947*^9}, {3.801756567367304*^9, 
   3.801756579611814*^9}, {3.8017625502819147`*^9, 3.801762651980733*^9}, {
   3.8017627460530453`*^9, 3.801762771696414*^9}, {3.801762891229394*^9, 
   3.801762908353847*^9}, {3.801762943270464*^9, 3.8017629454506617`*^9}, {
   3.801763054225169*^9, 3.801763083036625*^9}, {3.801763113696227*^9, 
   3.8017631225667973`*^9}, {3.8017631634997168`*^9, 3.801763165979521*^9}, {
   3.801763213742536*^9, 3.80176337519242*^9}, {3.801763454621043*^9, 
   3.801763494389818*^9}, {3.801763537229903*^9, 3.8017636108839827`*^9}, 
   3.801766144664584*^9, {3.801767855881271*^9, 3.8017679366539803`*^9}, {
   3.801769377884783*^9, 3.801769455828918*^9}, {3.8017694965273733`*^9, 
   3.801769509938353*^9}, {3.801769556883567*^9, 3.8017695800800257`*^9}, {
   3.801769655777419*^9, 3.801769727353858*^9}, {3.801769787258658*^9, 
   3.801769807082941*^9}, {3.8017699048025084`*^9, 3.801769954870397*^9}, 
   3.801769994731522*^9, {3.8017700260092697`*^9, 3.801770034921192*^9}, {
   3.8017700764219513`*^9, 3.801770093920555*^9}, {3.801770127283111*^9, 
   3.80177013035003*^9}, {3.801770175458214*^9, 3.801770175740745*^9}, {
   3.8017702889277067`*^9, 3.801770348644061*^9}, {3.8017727526551323`*^9, 
   3.80177275352953*^9}, {3.801772860215837*^9, 3.801773038340938*^9}, {
   3.801773519463723*^9, 3.801773979914208*^9}, {3.801774047847331*^9, 
   3.801774065255612*^9}, {3.801774153787022*^9, 3.801774212580202*^9}, {
   3.801774243583519*^9, 3.801774250335658*^9}, {3.8017743544499063`*^9, 
   3.80177436105151*^9}, {3.801774422255618*^9, 3.801774432468752*^9}, {
   3.8017745075742702`*^9, 3.801774626292386*^9}, {3.801774689225021*^9, 
   3.801774710472949*^9}, {3.801774757676174*^9, 3.8017747884697113`*^9}, {
   3.801774856147127*^9, 3.801774903117173*^9}, {3.801774940141431*^9, 
   3.801774963697076*^9}, {3.803230369862815*^9, 3.803230371300066*^9}},
 CellLabel->
  "In[130]:=",ExpressionUUID->"57bec347-5192-4d88-81ff-6febafb57ade"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"-", 
     SuperscriptBox["t10", "2"]}], "+", 
    RowBox[{"d2", " ", "t2", " ", "t5"}], "-", 
    RowBox[{"t1", " ", "t6"}], "-", 
    RowBox[{"d2", " ", "t11", " ", "t9"}]}], ",", 
   RowBox[{
    SuperscriptBox["t3", "2"], "+", 
    RowBox[{"t2", " ", "t4"}], "-", 
    RowBox[{"d1", " ", "t12", " ", "t7"}], "+", 
    RowBox[{"t11", " ", "t8"}]}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "d1"}], " ", "t1", " ", "t5"}], "-", 
    RowBox[{"d1", " ", "t12", " ", "t7"}], "+", 
    RowBox[{"d2", " ", "t11", " ", "t8"}], "-", 
    RowBox[{"t10", " ", "t9"}]}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "t12"}], " ", "t4"}], "-", 
    RowBox[{"t11", " ", "t5"}], "+", 
    RowBox[{"t10", " ", "t6"}], "-", 
    RowBox[{"t7", " ", "t9"}]}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "t4"}], " ", "t6"}], "-", 
    RowBox[{"t3", " ", "t7"}], "+", 
    RowBox[{"d2", " ", "t2", " ", "t8"}], "-", 
    RowBox[{"d1", " ", "t1", " ", "t9"}]}], ",", 
   RowBox[{
    RowBox[{"t3", " ", "t4"}], "+", 
    RowBox[{"t2", " ", "t5"}], "+", 
    RowBox[{"t1", " ", "t6"}], "-", 
    RowBox[{"t12", " ", "t8"}]}], ",", 
   RowBox[{
    RowBox[{"d1", " ", "t1", " ", "t2"}], "+", 
    RowBox[{"d1", " ", "t12", " ", "t4"}], "+", 
    RowBox[{"t10", " ", "t6"}], "-", 
    SuperscriptBox["t8", "2"]}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "d2"}], " ", "t11", " ", "t12"}], "+", 
    SuperscriptBox["t5", "2"], "+", 
    RowBox[{"t3", " ", "t7"}], "+", 
    RowBox[{"t1", " ", "t9"}]}], ",", 
   RowBox[{
    RowBox[{"d2", " ", "t11", " ", "t2"}], "-", 
    RowBox[{"t10", " ", "t3"}], "-", 
    RowBox[{"t6", " ", "t7"}], "+", 
    RowBox[{"t4", " ", "t9"}]}], ",", 
   RowBox[{
    SuperscriptBox["t4", "2"], "-", 
    RowBox[{"t3", " ", "t5"}], "+", 
    RowBox[{"d2", " ", "t2", " ", "t6"}], "+", 
    RowBox[{"d1", " ", "t1", " ", "t7"}]}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "t12"}], " ", "t6"}], "+", 
    RowBox[{"t11", " ", "t7"}], "-", 
    RowBox[{"t10", " ", "t8"}], "-", 
    SuperscriptBox["t9", "2"]}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "d2"}], " ", "t2", " ", "t3"}], "+", 
    RowBox[{"t1", " ", "t4"}], "+", 
    RowBox[{"d2", " ", "t11", " ", "t7"}], "-", 
    RowBox[{"t10", " ", "t8"}]}], ",", 
   RowBox[{
    RowBox[{"t10", " ", "t12"}], "+", 
    RowBox[{"t4", " ", "t5"}], "-", 
    RowBox[{"t2", " ", "t7"}], "-", 
    RowBox[{"t1", " ", "t8"}]}], ",", 
   RowBox[{
    RowBox[{"d1", " ", "t1", " ", "t3"}], "-", 
    RowBox[{"d1", " ", "t12", " ", "t5"}], "+", 
    RowBox[{"d2", " ", "t11", " ", "t6"}], "-", 
    RowBox[{"t8", " ", "t9"}]}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "t10"}], " ", "t11"}], "+", 
    RowBox[{"t3", " ", "t5"}], "+", 
    RowBox[{"t2", " ", "t6"}], "-", 
    RowBox[{"d1", " ", "t12", " ", "t9"}]}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "d2"}], " ", 
     SuperscriptBox["t11", "2"]}], "+", 
    RowBox[{"d1", " ", "t10", " ", "t12"}], "-", 
    RowBox[{"t4", " ", "t5"}], "+", 
    RowBox[{"t3", " ", "t6"}]}], ",", 
   RowBox[{
    RowBox[{"d2", " ", 
     SuperscriptBox["t2", "2"]}], "+", 
    RowBox[{"t1", " ", "t3"}], "-", 
    RowBox[{"t10", " ", "t7"}], "-", 
    RowBox[{"t8", " ", "t9"}]}], ",", 
   RowBox[{
    RowBox[{"d1", " ", "t1", " ", "t12"}], "+", 
    RowBox[{"t6", " ", "t7"}], "-", 
    RowBox[{"t5", " ", "t8"}], "-", 
    RowBox[{"t4", " ", "t9"}]}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "d1"}], " ", 
     SuperscriptBox["t12", "2"]}], "+", 
    RowBox[{"t5", " ", "t6"}], "+", 
    RowBox[{"t3", " ", "t8"}], "-", 
    RowBox[{"t2", " ", "t9"}]}], ",", 
   RowBox[{
    RowBox[{"d1", " ", 
     SuperscriptBox["t1", "2"]}], "-", 
    RowBox[{"d2", " ", "t11", " ", "t4"}], "-", 
    RowBox[{"t10", " ", "t5"}], "+", 
    RowBox[{"t7", " ", "t8"}]}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "t12"}], " ", "t3"}], "-", 
    RowBox[{"t11", " ", "t4"}], "+", 
    RowBox[{"t7", " ", "t8"}], "+", 
    RowBox[{"t6", " ", "t9"}]}], ",", 
   RowBox[{
    RowBox[{"d1", " ", "d2", " ", "t12", " ", "t2"}], "-", 
    RowBox[{"d2", " ", "t11", " ", "t3"}], "-", 
    RowBox[{"t10", " ", "t4"}], "-", 
    RowBox[{"t6", " ", "t8"}]}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "t1"}], " ", "t11"}], "-", 
    RowBox[{"t10", " ", "t2"}], "+", 
    RowBox[{"t5", " ", "t7"}], "-", 
    RowBox[{"t3", " ", "t9"}]}], ",", 
   RowBox[{
    RowBox[{"d1", " ", "t1", " ", "t10"}], "+", 
    RowBox[{"t5", " ", "t6"}], "+", 
    RowBox[{"t4", " ", "t7"}], "+", 
    RowBox[{"d2", " ", "t2", " ", "t9"}]}], ",", 
   RowBox[{
    RowBox[{"d2", " ", "t12", " ", "t2"}], "+", 
    RowBox[{"t10", " ", "t4"}], "-", 
    SuperscriptBox["t7", "2"], "-", 
    RowBox[{"t5", " ", "t9"}]}], ",", 
   RowBox[{
    RowBox[{"d1", " ", "t1", " ", "t11"}], "+", 
    SuperscriptBox["t6", "2"], "+", 
    RowBox[{"t4", " ", "t8"}], "+", 
    RowBox[{"t3", " ", "t9"}]}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.8017740674173403`*^9, {3.801774156018795*^9, 3.801774175652267*^9}, 
   3.8017742135490913`*^9, 3.801774250944522*^9, 3.8017743555358973`*^9, 
   3.801774438714209*^9, {3.801774509317404*^9, 3.801774537170652*^9}, {
   3.8017745854698353`*^9, 3.8017746269100857`*^9}, {3.8017746983886557`*^9, 
   3.801774711069429*^9}, {3.8017747609447308`*^9, 3.801774788872558*^9}, {
   3.801774861201621*^9, 3.801774869182776*^9}, 3.801774904768538*^9, {
   3.801774944780054*^9, 3.8017749643455276`*^9}, 3.801777626491435*^9, 
   3.801777717003841*^9, 3.801777775079975*^9, 3.801777809855988*^9, 
   3.801778447041856*^9, 3.802276367428529*^9, 3.802349625988039*^9, 
   3.802517566977398*^9, 3.802710880749865*^9, 3.8032302890367126`*^9, 
   3.803230374000638*^9, 3.8068604857638817`*^9},
 CellLabel->
  "Out[131]=",ExpressionUUID->"21e3365e-298b-4bc7-962f-fabdfdc96b90"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"t1", "\[Rule]", "t3"}], ",", 
   RowBox[{"t3", "\[Rule]", "t9"}], ",", 
   RowBox[{"t9", "\[Rule]", "t1"}], ",", 
   RowBox[{"t2", "\[Rule]", "t6"}], ",", 
   RowBox[{"t6", "\[Rule]", "t5"}], ",", 
   RowBox[{"t5", "\[Rule]", "t2"}], ",", 
   RowBox[{"t4", "\[Rule]", "t12"}], ",", 
   RowBox[{"t12", "\[Rule]", "t10"}], ",", 
   RowBox[{"t10", "\[Rule]", "t4"}], ",", 
   RowBox[{"t7", "\[Rule]", "t8"}], ",", 
   RowBox[{"t8", "\[Rule]", "t11"}], ",", 
   RowBox[{"t11", "\[Rule]", "t7"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.8017740674173403`*^9, {3.801774156018795*^9, 3.801774175652267*^9}, 
   3.8017742135490913`*^9, 3.801774250944522*^9, 3.8017743555358973`*^9, 
   3.801774438714209*^9, {3.801774509317404*^9, 3.801774537170652*^9}, {
   3.8017745854698353`*^9, 3.8017746269100857`*^9}, {3.8017746983886557`*^9, 
   3.801774711069429*^9}, {3.8017747609447308`*^9, 3.801774788872558*^9}, {
   3.801774861201621*^9, 3.801774869182776*^9}, 3.801774904768538*^9, {
   3.801774944780054*^9, 3.8017749643455276`*^9}, 3.801777626491435*^9, 
   3.801777717003841*^9, 3.801777775079975*^9, 3.801777809855988*^9, 
   3.801778447041856*^9, 3.802276367428529*^9, 3.802349625988039*^9, 
   3.802517566977398*^9, 3.802710880749865*^9, 3.8032302890367126`*^9, 
   3.803230374000638*^9, 3.806860485767454*^9},
 CellLabel->
  "Out[132]=",ExpressionUUID->"e90b96b8-beaf-41c4-ab92-ea4cf21d2886"],

Cell[BoxData["24"], "Output",
 CellChangeTimes->{
  3.8017740674173403`*^9, {3.801774156018795*^9, 3.801774175652267*^9}, 
   3.8017742135490913`*^9, 3.801774250944522*^9, 3.8017743555358973`*^9, 
   3.801774438714209*^9, {3.801774509317404*^9, 3.801774537170652*^9}, {
   3.8017745854698353`*^9, 3.8017746269100857`*^9}, {3.8017746983886557`*^9, 
   3.801774711069429*^9}, {3.8017747609447308`*^9, 3.801774788872558*^9}, {
   3.801774861201621*^9, 3.801774869182776*^9}, 3.801774904768538*^9, {
   3.801774944780054*^9, 3.8017749643455276`*^9}, 3.801777626491435*^9, 
   3.801777717003841*^9, 3.801777775079975*^9, 3.801777809855988*^9, 
   3.801778447041856*^9, 3.802276367428529*^9, 3.802349625988039*^9, 
   3.802517566977398*^9, 3.802710880749865*^9, 3.8032302890367126`*^9, 
   3.803230374000638*^9, 3.8068604857711697`*^9},
 CellLabel->
  "Out[137]=",ExpressionUUID->"5724ee2c-3275-41fd-aa44-5751f2888c43"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Length", "[", "EqsSym", "]"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"VarsR", "=", 
   RowBox[{"{", 
    RowBox[{
    "r1", ",", "r2", ",", "r3", ",", "r4", ",", "r5", ",", "r6", ",", "r7", 
     ",", "r8", ",", "r9", ",", "r10", ",", "r11", ",", "r12"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Solve", "[", 
   RowBox[{
    RowBox[{"Join", "[", 
     RowBox[{
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"0", "\[Equal]", 
         RowBox[{"EqsSym", "[", 
          RowBox[{"[", 
           RowBox[{"20", " ", "k"}], "]"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"k", ",", "1", ",", "17"}], "}"}]}], "]"}], ",", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"VarsR", "[", 
          RowBox[{"[", "i", "]"}], "]"}], "\[NotEqual]", "0"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", "12"}], "}"}]}], "]"}]}], "]"}], ",", 
    "VarsR"}], "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.801773995715837*^9, 3.80177400666658*^9}, {
   3.801774720674765*^9, 3.801774729214723*^9}, {3.8017749701707897`*^9, 
   3.801775104569229*^9}, {3.8017751399626493`*^9, 3.801775234849188*^9}, 
   3.802349606595924*^9, {3.803230307507216*^9, 3.803230362040854*^9}},
 CellLabel->
  "In[140]:=",ExpressionUUID->"e84c72fe-96cc-4668-ac37-0b3447e4eb2a"],

Cell[BoxData["385"], "Output",
 CellChangeTimes->{{3.801753645261499*^9, 3.8017537692707863`*^9}, {
   3.801753820008919*^9, 3.801753838192577*^9}, {3.801753924546075*^9, 
   3.801753955850698*^9}, 3.801754026638187*^9, 3.801754064732853*^9, 
   3.801754095635696*^9, {3.801754130944024*^9, 3.801754135048424*^9}, {
   3.801754170965396*^9, 3.8017541948982983`*^9}, 3.80175434704808*^9, {
   3.801754420761746*^9, 3.80175443137932*^9}, 3.8017544972120934`*^9, 
   3.801754540556015*^9, 3.801754582994467*^9, 3.801754664884004*^9, {
   3.801754716447528*^9, 3.8017547414507027`*^9}, {3.801754775631816*^9, 
   3.801754823356949*^9}, {3.8017548568614483`*^9, 3.801754906007224*^9}, {
   3.8017565690112534`*^9, 3.801756580051785*^9}, 3.801762539088773*^9, 
   3.801762655278565*^9, 3.8017627157824993`*^9, {3.801762748093738*^9, 
   3.801762772026539*^9}, {3.8017628945556498`*^9, 3.801762909057132*^9}, 
   3.801762946573612*^9, {3.8017630561057053`*^9, 3.801763084080373*^9}, 
   3.801763123606523*^9, 3.801763166857037*^9, 3.8017632380334597`*^9, {
   3.801763292326457*^9, 3.801763376453082*^9}, {3.8017634636498013`*^9, 
   3.801763495628147*^9}, 3.8017635384839354`*^9, {3.801763570075951*^9, 
   3.801763611154724*^9}, 3.801766068603441*^9, 3.801766146747532*^9, 
   3.801769350419333*^9, {3.8017694436177197`*^9, 3.8017694590644503`*^9}, {
   3.801769497987713*^9, 3.8017695109329863`*^9}, 3.801769580753557*^9, {
   3.801769667346077*^9, 3.801769728319667*^9}, {3.801769787945117*^9, 
   3.8017698077838783`*^9}, 3.801769924821083*^9, 3.8017699657814207`*^9, {
   3.801769995930372*^9, 3.801770003847808*^9}, 3.801770094854382*^9, 
   3.80177017698989*^9, 3.801770289992696*^9, 3.801770320739355*^9, 
   3.8017727548624887`*^9, 3.801772955347047*^9, {3.8017729969078693`*^9, 
   3.801773009296631*^9}, {3.8017739838555098`*^9, 3.801774007048285*^9}, 
   3.8017740790111227`*^9, 3.801774160057886*^9, 3.801774367933382*^9, {
   3.801774716170865*^9, 3.8017747299478207`*^9}, 3.801774872590209*^9, {
   3.801774948217939*^9, 3.801774973591467*^9}, {3.8017750054832077`*^9, 
   3.8017750571691923`*^9}, 3.801775105238302*^9, {3.801775144154521*^9, 
   3.8017752042817907`*^9}, 3.801775235191884*^9, 3.80227637278862*^9, 
   3.802349607974079*^9, 3.802517572464666*^9, 3.8027108879875727`*^9, 
   3.803230295811646*^9, {3.8032303420503473`*^9, 3.8032303466906643`*^9}, 
   3.8032303825339622`*^9, 3.80686055281094*^9},
 CellLabel->
  "Out[140]=",ExpressionUUID->"b1d6ea24-40f2-43a9-b2bf-245c6f67b909"],

Cell[BoxData[
 TemplateBox[{
  "Solve","svars",
   "\"Equations may not give solutions for all \\\"solve\\\" variables.\"",2,
   142,3,25054878182994732343,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.806861014827469*^9},
 CellLabel->
  "During evaluation of \
In[140]:=",ExpressionUUID->"f467b40b-658d-4d48-bab5-acf085a10564"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"DeleteDuplicates", "[", 
  RowBox[{"EqsSym", "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"r9", "\[Rule]", 
      FractionBox[
       RowBox[{
        SuperscriptBox["d2", 
         RowBox[{"1", "/", "13"}]], " ", "r3"}], 
       SuperscriptBox["d1", 
        RowBox[{"2", "/", "13"}]]]}], ",", 
     RowBox[{"r1", "\[Rule]", 
      FractionBox[
       RowBox[{
        SuperscriptBox["d2", 
         RowBox[{"4", "/", "13"}]], " ", "r3"}], 
       SuperscriptBox["d1", 
        RowBox[{"8", "/", "13"}]]]}], ",", 
     RowBox[{"r5", "\[Rule]", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["d2", 
          RowBox[{"7", "/", "13"}]], " ", "r2"}], 
        SuperscriptBox["d1", 
         RowBox[{"1", "/", "13"}]]]}]}], ",", 
     RowBox[{"r10", "\[Rule]", 
      RowBox[{
       SuperscriptBox["d1", 
        RowBox[{"5", "/", "13"}]], " ", 
       SuperscriptBox["d2", 
        RowBox[{"4", "/", "13"}]], " ", "r12"}]}], ",", 
     RowBox[{"r6", "\[Rule]", 
      RowBox[{
       SuperscriptBox["d1", 
        RowBox[{"3", "/", "13"}]], " ", 
       SuperscriptBox["d2", 
        RowBox[{"5", "/", "13"}]], " ", "r2"}]}], ",", 
     RowBox[{"r4", "\[Rule]", 
      RowBox[{
       SuperscriptBox["d1", 
        RowBox[{"7", "/", "13"}]], " ", 
       SuperscriptBox["d2", 
        RowBox[{"3", "/", "13"}]], " ", "r12"}]}], ",", 
     RowBox[{"r7", "\[Rule]", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["d2", 
          RowBox[{"2", "/", "13"}]], " ", "r8"}], 
        SuperscriptBox["d1", 
         RowBox[{"4", "/", "13"}]]]}]}], ",", 
     RowBox[{"r11", "\[Rule]", 
      RowBox[{"-", 
       FractionBox["r8", 
        RowBox[{
         SuperscriptBox["d1", 
          RowBox[{"1", "/", "13"}]], " ", 
         SuperscriptBox["d2", 
          RowBox[{"6", "/", "13"}]]}]]}]}]}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.8017784321734343`*^9, 3.801778468530311*^9}, {
   3.8017804631085873`*^9, 3.801780469714785*^9}, 3.803230487782219*^9},
 CellLabel->
  "In[143]:=",ExpressionUUID->"5dbebdc1-f5d3-49f6-8f65-d8349fe89533"],

Cell[BoxData[
 RowBox[{"{", "0", "}"}]], "Output",
 CellChangeTimes->{3.801781661317348*^9, 3.802276855827022*^9, 
  3.8023496359090977`*^9, 3.8025180600693407`*^9, 3.802711339695158*^9, 
  3.803230503059408*^9, 3.806861015168219*^9},
 CellLabel->
  "Out[143]=",ExpressionUUID->"44cdea48-2652-4e5b-9277-01fba0c91bf5"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{"Numerator", "[", 
   RowBox[{"Factor", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"RelsT", "/.", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"r9", "\[Rule]", 
            FractionBox[
             RowBox[{
              SuperscriptBox["d2", 
               RowBox[{"1", "/", "13"}]], " ", "r3"}], 
             SuperscriptBox["d1", 
              RowBox[{"2", "/", "13"}]]]}], ",", 
           RowBox[{"r1", "\[Rule]", 
            FractionBox[
             RowBox[{
              SuperscriptBox["d2", 
               RowBox[{"4", "/", "13"}]], " ", "r3"}], 
             SuperscriptBox["d1", 
              RowBox[{"8", "/", "13"}]]]}], ",", 
           RowBox[{"r5", "\[Rule]", 
            RowBox[{"-", 
             FractionBox[
              RowBox[{
               SuperscriptBox["d2", 
                RowBox[{"7", "/", "13"}]], " ", "r2"}], 
              SuperscriptBox["d1", 
               RowBox[{"1", "/", "13"}]]]}]}], ",", 
           RowBox[{"r10", "\[Rule]", 
            RowBox[{
             SuperscriptBox["d1", 
              RowBox[{"5", "/", "13"}]], " ", 
             SuperscriptBox["d2", 
              RowBox[{"4", "/", "13"}]], " ", "r12"}]}], ",", 
           RowBox[{"r6", "\[Rule]", 
            RowBox[{
             SuperscriptBox["d1", 
              RowBox[{"3", "/", "13"}]], " ", 
             SuperscriptBox["d2", 
              RowBox[{"5", "/", "13"}]], " ", "r2"}]}], ",", 
           RowBox[{"r4", "\[Rule]", 
            RowBox[{
             SuperscriptBox["d1", 
              RowBox[{"7", "/", "13"}]], " ", 
             SuperscriptBox["d2", 
              RowBox[{"3", "/", "13"}]], " ", "r12"}]}], ",", 
           RowBox[{"r7", "\[Rule]", 
            RowBox[{"-", 
             FractionBox[
              RowBox[{
               SuperscriptBox["d2", 
                RowBox[{"2", "/", "13"}]], " ", "r8"}], 
              SuperscriptBox["d1", 
               RowBox[{"4", "/", "13"}]]]}]}], ",", 
           RowBox[{"r11", "\[Rule]", 
            RowBox[{"-", 
             FractionBox["r8", 
              RowBox[{
               SuperscriptBox["d1", 
                RowBox[{"1", "/", "13"}]], " ", 
               SuperscriptBox["d2", 
                RowBox[{"6", "/", "13"}]]}]]}]}]}], "}"}]}], "/.", 
        RowBox[{"r2", "\[Rule]", " ", 
         RowBox[{"r8", " ", 
          RowBox[{"d1", "^", 
           RowBox[{"(", 
            RowBox[{"2", "/", "13"}], ")"}]}], 
          RowBox[{"d2", "^", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "/", "13"}], ")"}]}]}]}]}], "/.", 
       RowBox[{"r3", "\[Rule]", " ", 
        RowBox[{"r8", "  ", 
         SuperscriptBox["d1", 
          RowBox[{"6", "/", "13"}]], " ", 
         SuperscriptBox["d2", 
          RowBox[{"10", "/", "13"}]]}]}]}], "/.", 
      RowBox[{"r12", "\[Rule]", 
       RowBox[{"r8", " ", 
        SuperscriptBox["d1", 
         RowBox[{
          RowBox[{"-", "10"}], "/", "13"}]], " ", 
        SuperscriptBox["d2", 
         RowBox[{
          RowBox[{"-", "8"}], "/", "13"}]]}]}]}], " ", "/.", 
     RowBox[{"r8", "\[Rule]", "1"}]}], " ", "]"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.801782183537119*^9, 3.8017822566823606`*^9}, {
  3.801782317960943*^9, 3.801782381294835*^9}},
 CellLabel->
  "In[144]:=",ExpressionUUID->"fe956247-4665-47ac-8ece-83f820d3afaf"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"-", 
     SuperscriptBox["t10", "2"]}], "-", 
    RowBox[{"d1", " ", 
     SuperscriptBox["d2", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"t2", " ", "t5"}], "+", 
       RowBox[{"t1", " ", "t6"}], "-", 
       RowBox[{"t11", " ", "t9"}]}], ")"}]}]}], ",", 
   RowBox[{
    RowBox[{"d1", " ", 
     SuperscriptBox["d2", "2"], " ", 
     SuperscriptBox["t3", "2"]}], "+", 
    RowBox[{"t2", " ", "t4"}], "+", 
    RowBox[{"t12", " ", "t7"}], "-", 
    RowBox[{"t11", " ", "t8"}]}], ",", 
   RowBox[{
    RowBox[{"d1", " ", 
     SuperscriptBox["d2", "2"], " ", "t1", " ", "t5"}], "+", 
    RowBox[{"t12", " ", "t7"}], "-", 
    RowBox[{"d2", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"t11", " ", "t8"}], "+", 
       RowBox[{"t10", " ", "t9"}]}], ")"}]}]}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "t12"}], " ", "t4"}], "+", 
    RowBox[{"d1", " ", "d2", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "t11"}], " ", "t5"}], "+", 
       RowBox[{"t10", " ", "t6"}], "+", 
       RowBox[{"d2", " ", "t7", " ", "t9"}]}], ")"}]}]}], ",", 
   RowBox[{
    RowBox[{"-", 
     SuperscriptBox["d1", 
      RowBox[{"2", "/", "13"}]]}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"t4", " ", "t6"}], "+", 
      RowBox[{"d2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "t3"}], " ", "t7"}], "-", 
         RowBox[{"t2", " ", "t8"}], "+", 
         RowBox[{"d1", " ", "d2", " ", "t1", " ", "t9"}]}], ")"}]}]}], 
     ")"}]}], ",", 
   RowBox[{
    RowBox[{"d1", " ", "d2", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"t3", " ", "t4"}], "-", 
       RowBox[{"t2", " ", "t5"}], "+", 
       RowBox[{"d2", " ", "t1", " ", "t6"}]}], ")"}]}], "-", 
    RowBox[{"t12", " ", "t8"}]}], ",", 
   RowBox[{
    RowBox[{"d1", " ", 
     SuperscriptBox["d2", "2"], " ", "t1", " ", "t2"}], "+", 
    RowBox[{"t12", " ", "t4"}], "+", 
    RowBox[{"d2", " ", "t10", " ", "t6"}], "-", 
    RowBox[{"d2", " ", 
     SuperscriptBox["t8", "2"]}]}], ",", 
   RowBox[{
    RowBox[{"t11", " ", "t12"}], "+", 
    RowBox[{"d1", " ", "d2", " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["t5", "2"], "-", 
       RowBox[{"t3", " ", "t7"}], "+", 
       RowBox[{"d2", " ", "t1", " ", "t9"}]}], ")"}]}]}], ",", 
   RowBox[{
    SuperscriptBox["d1", 
     RowBox[{"1", "/", "13"}]], " ", 
    SuperscriptBox["d2", 
     RowBox[{"6", "/", "13"}]], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "t11"}], " ", "t2"}], "-", 
      RowBox[{"t10", " ", "t3"}], "+", 
      RowBox[{"t6", " ", "t7"}], "+", 
      RowBox[{"t4", " ", "t9"}]}], ")"}]}], ",", 
   RowBox[{
    SuperscriptBox["t4", "2"], "+", 
    RowBox[{"d1", " ", 
     SuperscriptBox["d2", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"t3", " ", "t5"}], "+", 
       RowBox[{"t2", " ", "t6"}], "-", 
       RowBox[{"t1", " ", "t7"}]}], ")"}]}]}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "t12"}], " ", "t6"}], "+", 
    RowBox[{"t11", " ", "t7"}], "-", 
    RowBox[{"t10", " ", "t8"}], "-", 
    RowBox[{"d1", " ", 
     SuperscriptBox["d2", "2"], " ", 
     SuperscriptBox["t9", "2"]}]}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "d1"}], " ", 
     SuperscriptBox["d2", "2"], " ", "t2", " ", "t3"}], "+", 
    RowBox[{"d2", " ", "t1", " ", "t4"}], "+", 
    RowBox[{"d2", " ", "t11", " ", "t7"}], "-", 
    RowBox[{"t10", " ", "t8"}]}], ",", 
   RowBox[{
    RowBox[{"t10", " ", "t12"}], "-", 
    RowBox[{"d1", " ", "d2", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"t4", " ", "t5"}], "-", 
       RowBox[{"t2", " ", "t7"}], "+", 
       RowBox[{"d2", " ", "t1", " ", "t8"}]}], ")"}]}]}], ",", 
   RowBox[{
    SuperscriptBox["d1", 
     RowBox[{"4", "/", "13"}]], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"d1", " ", 
       SuperscriptBox["d2", "2"], " ", "t1", " ", "t3"}], "+", 
      RowBox[{"t12", " ", "t5"}], "-", 
      RowBox[{"d2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"t11", " ", "t6"}], "+", 
         RowBox[{"t8", " ", "t9"}]}], ")"}]}]}], ")"}]}], ",", 
   RowBox[{
    RowBox[{"t10", " ", "t11"}], "-", 
    RowBox[{"d1", " ", "d2", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"d2", " ", "t3", " ", "t5"}], "-", 
       RowBox[{"t2", " ", "t6"}], "+", 
       RowBox[{"t12", " ", "t9"}]}], ")"}]}]}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "d2"}], " ", 
     SuperscriptBox["t11", "2"]}], "+", 
    RowBox[{"t10", " ", "t12"}], "+", 
    RowBox[{"d2", " ", "t4", " ", "t5"}], "+", 
    RowBox[{"d1", " ", 
     SuperscriptBox["d2", "2"], " ", "t3", " ", "t6"}]}], ",", 
   RowBox[{
    RowBox[{"t10", " ", "t7"}], "+", 
    RowBox[{"d1", " ", "d2", " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["t2", "2"], "+", 
       RowBox[{"d2", " ", "t1", " ", "t3"}], "-", 
       RowBox[{"t8", " ", "t9"}]}], ")"}]}]}], ",", 
   RowBox[{
    SuperscriptBox["d1", 
     RowBox[{"1", "/", "13"}]], " ", 
    SuperscriptBox["d2", 
     RowBox[{"6", "/", "13"}]], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"t1", " ", "t12"}], "-", 
      RowBox[{"t6", " ", "t7"}], "+", 
      RowBox[{"t5", " ", "t8"}], "-", 
      RowBox[{"t4", " ", "t9"}]}], ")"}]}], ",", 
   RowBox[{
    RowBox[{"-", 
     SuperscriptBox["t12", "2"]}], "-", 
    RowBox[{"d1", " ", 
     SuperscriptBox["d2", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"t5", " ", "t6"}], "-", 
       RowBox[{"t3", " ", "t8"}], "+", 
       RowBox[{"t2", " ", "t9"}]}], ")"}]}]}], ",", 
   RowBox[{
    SuperscriptBox["d2", 
     RowBox[{"2", "/", "13"}]], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"d1", " ", 
       SuperscriptBox["d2", "2"], " ", 
       SuperscriptBox["t1", "2"]}], "+", 
      RowBox[{"t11", " ", "t4"}], "+", 
      RowBox[{"t10", " ", "t5"}], "-", 
      RowBox[{"t7", " ", "t8"}]}], ")"}]}], ",", 
   RowBox[{
    RowBox[{"t11", " ", "t4"}], "-", 
    RowBox[{"d2", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"t12", " ", "t3"}], "+", 
       RowBox[{"t7", " ", "t8"}]}], ")"}]}], "+", 
    RowBox[{"d1", " ", 
     SuperscriptBox["d2", "2"], " ", "t6", " ", "t9"}]}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "t10"}], " ", "t4"}], "+", 
    RowBox[{"d1", " ", "d2", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"t12", " ", "t2"}], "+", 
       RowBox[{"d2", " ", "t11", " ", "t3"}], "-", 
       RowBox[{"t6", " ", "t8"}]}], ")"}]}]}], ",", 
   RowBox[{
    RowBox[{"d2", " ", "t1", " ", "t11"}], "-", 
    RowBox[{"t10", " ", "t2"}], "+", 
    RowBox[{"d2", " ", "t5", " ", "t7"}], "-", 
    RowBox[{"d1", " ", 
     SuperscriptBox["d2", "2"], " ", "t3", " ", "t9"}]}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "t4"}], " ", "t7"}], "+", 
    RowBox[{"d1", " ", "d2", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"t1", " ", "t10"}], "-", 
       RowBox[{"t5", " ", "t6"}], "+", 
       RowBox[{"d2", " ", "t2", " ", "t9"}]}], ")"}]}]}], ",", 
   RowBox[{
    RowBox[{"d2", " ", "t12", " ", "t2"}], "+", 
    RowBox[{"t10", " ", "t4"}], "-", 
    RowBox[{"d2", " ", 
     SuperscriptBox["t7", "2"]}], "+", 
    RowBox[{"d1", " ", 
     SuperscriptBox["d2", "2"], " ", "t5", " ", "t9"}]}], ",", 
   RowBox[{
    RowBox[{"t4", " ", "t8"}], "+", 
    RowBox[{"d1", " ", "d2", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "t1"}], " ", "t11"}], "+", 
       SuperscriptBox["t6", "2"], "+", 
       RowBox[{"d2", " ", "t3", " ", "t9"}]}], ")"}]}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.801782347945899*^9, 3.8017823818849983`*^9, 
  3.802276857080716*^9, 3.802349641032504*^9, 3.802518061109524*^9, 
  3.802711340260223*^9, 3.8032305130718527`*^9, 3.806861015389023*^9},
 CellLabel->
  "Out[144]=",ExpressionUUID->"d9d0a6f5-0952-45c1-83ff-34b16308d0ee"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"NewRels", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox["t10", "2"]}], "-", 
       RowBox[{"d1", " ", 
        SuperscriptBox["d2", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"t2", " ", "t5"}], "+", 
          RowBox[{"t1", " ", "t6"}], "-", 
          RowBox[{"t11", " ", "t9"}]}], ")"}]}]}], ",", 
      RowBox[{
       RowBox[{"d1", " ", 
        SuperscriptBox["d2", "2"], " ", 
        SuperscriptBox["t3", "2"]}], "+", 
       RowBox[{"t2", " ", "t4"}], "+", 
       RowBox[{"t12", " ", "t7"}], "-", 
       RowBox[{"t11", " ", "t8"}]}], ",", 
      RowBox[{
       RowBox[{"d1", " ", 
        SuperscriptBox["d2", "2"], " ", "t1", " ", "t5"}], "+", 
       RowBox[{"t12", " ", "t7"}], "-", 
       RowBox[{"d2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"t11", " ", "t8"}], "+", 
          RowBox[{"t10", " ", "t9"}]}], ")"}]}]}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "t12"}], " ", "t4"}], "+", 
       RowBox[{"d1", " ", "d2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "t11"}], " ", "t5"}], "+", 
          RowBox[{"t10", " ", "t6"}], "+", 
          RowBox[{"d2", " ", "t7", " ", "t9"}]}], ")"}]}]}], ",", 
      RowBox[{
       RowBox[{"t4", " ", "t6"}], "+", 
       RowBox[{"d2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "t3"}], " ", "t7"}], "-", 
          RowBox[{"t2", " ", "t8"}], "+", 
          RowBox[{"d1", " ", "d2", " ", "t1", " ", "t9"}]}], ")"}]}]}], ",", 
      RowBox[{
       RowBox[{"d1", " ", "d2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"t3", " ", "t4"}], "-", 
          RowBox[{"t2", " ", "t5"}], "+", 
          RowBox[{"d2", " ", "t1", " ", "t6"}]}], ")"}]}], "-", 
       RowBox[{"t12", " ", "t8"}]}], ",", 
      RowBox[{
       RowBox[{"d1", " ", 
        SuperscriptBox["d2", "2"], " ", "t1", " ", "t2"}], "+", 
       RowBox[{"t12", " ", "t4"}], "+", 
       RowBox[{"d2", " ", "t10", " ", "t6"}], "-", 
       RowBox[{"d2", " ", 
        SuperscriptBox["t8", "2"]}]}], ",", 
      RowBox[{
       RowBox[{"t11", " ", "t12"}], "+", 
       RowBox[{"d1", " ", "d2", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["t5", "2"], "-", 
          RowBox[{"t3", " ", "t7"}], "+", 
          RowBox[{"d2", " ", "t1", " ", "t9"}]}], ")"}]}]}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "t11"}], " ", "t2"}], "-", 
       RowBox[{"t10", " ", "t3"}], "+", 
       RowBox[{"t6", " ", "t7"}], "+", 
       RowBox[{"t4", " ", "t9"}]}], ",", 
      RowBox[{
       SuperscriptBox["t4", "2"], "+", 
       RowBox[{"d1", " ", 
        SuperscriptBox["d2", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"t3", " ", "t5"}], "+", 
          RowBox[{"t2", " ", "t6"}], "-", 
          RowBox[{"t1", " ", "t7"}]}], ")"}]}]}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "t12"}], " ", "t6"}], "+", 
       RowBox[{"t11", " ", "t7"}], "-", 
       RowBox[{"t10", " ", "t8"}], "-", 
       RowBox[{"d1", " ", 
        SuperscriptBox["d2", "2"], " ", 
        SuperscriptBox["t9", "2"]}]}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "d1"}], " ", 
        SuperscriptBox["d2", "2"], " ", "t2", " ", "t3"}], "+", 
       RowBox[{"d2", " ", "t1", " ", "t4"}], "+", 
       RowBox[{"d2", " ", "t11", " ", "t7"}], "-", 
       RowBox[{"t10", " ", "t8"}]}], ",", 
      RowBox[{
       RowBox[{"t10", " ", "t12"}], "-", 
       RowBox[{"d1", " ", "d2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"t4", " ", "t5"}], "-", 
          RowBox[{"t2", " ", "t7"}], "+", 
          RowBox[{"d2", " ", "t1", " ", "t8"}]}], ")"}]}]}], ",", 
      RowBox[{
       RowBox[{"d1", " ", 
        SuperscriptBox["d2", "2"], " ", "t1", " ", "t3"}], "+", 
       RowBox[{"t12", " ", "t5"}], "-", 
       RowBox[{"d2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"t11", " ", "t6"}], "+", 
          RowBox[{"t8", " ", "t9"}]}], ")"}]}]}], ",", 
      RowBox[{
       RowBox[{"t10", " ", "t11"}], "-", 
       RowBox[{"d1", " ", "d2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"d2", " ", "t3", " ", "t5"}], "-", 
          RowBox[{"t2", " ", "t6"}], "+", 
          RowBox[{"t12", " ", "t9"}]}], ")"}]}]}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "d2"}], " ", 
        SuperscriptBox["t11", "2"]}], "+", 
       RowBox[{"t10", " ", "t12"}], "+", 
       RowBox[{"d2", " ", "t4", " ", "t5"}], "+", 
       RowBox[{"d1", " ", 
        SuperscriptBox["d2", "2"], " ", "t3", " ", "t6"}]}], ",", 
      RowBox[{
       RowBox[{"t10", " ", "t7"}], "+", 
       RowBox[{"d1", " ", "d2", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["t2", "2"], "+", 
          RowBox[{"d2", " ", "t1", " ", "t3"}], "-", 
          RowBox[{"t8", " ", "t9"}]}], ")"}]}]}], ",", 
      RowBox[{
       RowBox[{"t1", " ", "t12"}], "-", 
       RowBox[{"t6", " ", "t7"}], "+", 
       RowBox[{"t5", " ", "t8"}], "-", 
       RowBox[{"t4", " ", "t9"}]}], ",", 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox["t12", "2"]}], "-", 
       RowBox[{"d1", " ", 
        SuperscriptBox["d2", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"t5", " ", "t6"}], "-", 
          RowBox[{"t3", " ", "t8"}], "+", 
          RowBox[{"t2", " ", "t9"}]}], ")"}]}]}], ",", 
      RowBox[{
       RowBox[{"d1", " ", 
        SuperscriptBox["d2", "2"], " ", 
        SuperscriptBox["t1", "2"]}], "+", 
       RowBox[{"t11", " ", "t4"}], "+", 
       RowBox[{"t10", " ", "t5"}], "-", 
       RowBox[{"t7", " ", "t8"}]}], ",", 
      RowBox[{
       RowBox[{"t11", " ", "t4"}], "-", 
       RowBox[{"d2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"t12", " ", "t3"}], "+", 
          RowBox[{"t7", " ", "t8"}]}], ")"}]}], "+", 
       RowBox[{"d1", " ", 
        SuperscriptBox["d2", "2"], " ", "t6", " ", "t9"}]}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "t10"}], " ", "t4"}], "+", 
       RowBox[{"d1", " ", "d2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"t12", " ", "t2"}], "+", 
          RowBox[{"d2", " ", "t11", " ", "t3"}], "-", 
          RowBox[{"t6", " ", "t8"}]}], ")"}]}]}], ",", 
      RowBox[{
       RowBox[{"d2", " ", "t1", " ", "t11"}], "-", 
       RowBox[{"t10", " ", "t2"}], "+", 
       RowBox[{"d2", " ", "t5", " ", "t7"}], "-", 
       RowBox[{"d1", " ", 
        SuperscriptBox["d2", "2"], " ", "t3", " ", "t9"}]}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "t4"}], " ", "t7"}], "+", 
       RowBox[{"d1", " ", "d2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"t1", " ", "t10"}], "-", 
          RowBox[{"t5", " ", "t6"}], "+", 
          RowBox[{"d2", " ", "t2", " ", "t9"}]}], ")"}]}]}], ",", 
      RowBox[{
       RowBox[{"d2", " ", "t12", " ", "t2"}], "+", 
       RowBox[{"t10", " ", "t4"}], "-", 
       RowBox[{"d2", " ", 
        SuperscriptBox["t7", "2"]}], "+", 
       RowBox[{"d1", " ", 
        SuperscriptBox["d2", "2"], " ", "t5", " ", "t9"}]}], ",", 
      RowBox[{
       RowBox[{"t4", " ", "t8"}], "+", 
       RowBox[{"d1", " ", "d2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "t1"}], " ", "t11"}], "+", 
          SuperscriptBox["t6", "2"], "+", 
          RowBox[{"d2", " ", "t3", " ", "t9"}]}], ")"}]}]}]}], "}"}]}], ";"}],
   "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
   "checking", " ", "that", " ", "the", " ", "action", " ", "is", " ", "OK", 
    " ", "for", " ", "the", " ", "C13", " ", "invariant", " ", "equations"}], 
   " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"NewRels", "[", 
       RowBox[{"[", "9", "]"}], "]"}], "/.", "ActionC3"}], ")"}], "-", 
    RowBox[{"NewRels", "[", 
     RowBox[{"[", "18", "]"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"NewRels", "[", 
       RowBox[{"[", "18", "]"}], "]"}], "/.", "ActionC3"}], ")"}], " ", "+", 
    " ", 
    RowBox[{"NewRels", "[", 
     RowBox[{"[", "9", "]"}], "]"}], "+", 
    RowBox[{"NewRels", "[", 
     RowBox[{"[", "18", "]"}], "]"}]}]}], "}"}]}], "Input",
 CellChangeTimes->{{3.801782407266778*^9, 3.8017826218974333`*^9}, {
  3.80182415749741*^9, 3.8018242236796703`*^9}},
 CellLabel->
  "In[145]:=",ExpressionUUID->"4171ad4c-ec1d-4a6f-b5d1-84d431d8abb1"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{{3.8017825467043743`*^9, 3.801782622388118*^9}, 
   3.8018241587722797`*^9, {3.8018242087337523`*^9, 3.801824224132574*^9}, 
   3.802276857527223*^9, 3.8023496440876427`*^9, 3.802518061594994*^9, 
   3.8027113403680964`*^9, 3.803230516079465*^9, 3.8068610155162697`*^9},
 CellLabel->
  "Out[146]=",ExpressionUUID->"55f0f8c1-1589-43f4-ab01-1a76deaa7efe"]
}, Open  ]],

Cell[TextData[StyleBox["Now we want to understand the symmetry of i -> 13-i \
for the indices. There may be a substitution that sends d1->-1/d2, d2->-1/d1 \
or something like that.\nSome trial and error gives the following, which \
works.",
 FontSize->18,
 FontColor->RGBColor[1, 0, 0]]], "Text",
 CellChangeTimes->{{3.802076413456573*^9, 3.8020765107866497`*^9}, {
  3.802102411052092*^9, 3.802102420061597*^9}, {3.802102699276362*^9, 
  3.80210270254902*^9}},ExpressionUUID->"69926c48-dce1-4535-b519-\
06abddbd724d"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"NewRelsTwist", "=", 
   RowBox[{"Numerator", "[", 
    RowBox[{"Factor", "[", 
     RowBox[{
      RowBox[{"NewRels", "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"t1", "\[Rule]", "t12"}], ",", 
         RowBox[{"t2", "\[Rule]", 
          RowBox[{"-", "t11"}]}], ",", 
         RowBox[{"t3", "\[Rule]", "t10"}], ",", 
         RowBox[{"t4", "\[Rule]", 
          RowBox[{"-", "t9"}]}], ",", 
         RowBox[{"t5", "\[Rule]", 
          RowBox[{"-", "t8"}]}], ",", 
         RowBox[{"t6", "\[Rule]", 
          RowBox[{"-", "t7"}]}], ",", 
         RowBox[{"t7", "\[Rule]", "t6"}], ",", 
         RowBox[{"t8", "\[Rule]", "t5"}], ",", 
         RowBox[{"t9", "\[Rule]", "t4"}], ",", 
         RowBox[{"t10", "\[Rule]", 
          RowBox[{"-", "t3"}]}], ",", 
         RowBox[{"t11", "\[Rule]", "t2"}], ",", 
         RowBox[{"t12", "\[Rule]", 
          RowBox[{"-", "t1"}]}]}], "}"}]}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"d1", "\[Rule]", 
         RowBox[{
          RowBox[{"-", "1"}], "/", "d1"}]}], ",", 
        RowBox[{"d2", "\[Rule]", 
         RowBox[{
          RowBox[{"-", "1"}], "/", "d2"}]}]}], "}"}]}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"count", "=", "0"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"For", "[", 
   RowBox[{
    RowBox[{"i", "=", "1"}], ",", 
    RowBox[{"i", "\[LessEqual]", "26"}], ",", 
    RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"j", "=", "1"}], ",", 
      RowBox[{"j", "\[LessEqual]", "26"}], ",", 
      RowBox[{"j", "++"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Simplify", "[", 
           RowBox[{
            RowBox[{"NewRels", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "+", 
            RowBox[{"NewRelsTwist", "[", 
             RowBox[{"[", "j", "]"}], "]"}]}], "]"}], "\[Equal]", "0"}], ",", 
         
         RowBox[{"count", "++"}]}], "]"}], ";", "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Simplify", "[", 
           RowBox[{
            RowBox[{"NewRels", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "-", 
            RowBox[{"NewRelsTwist", "[", 
             RowBox[{"[", "j", "]"}], "]"}]}], "]"}], "\[Equal]", "0"}], ",", 
         
         RowBox[{"count", "++"}]}], "]"}], ";"}]}], "\[IndentingNewLine]", 
     "]"}]}], "]"}], ";"}], "\[IndentingNewLine]", "count"}], "Input",
 CellChangeTimes->{{3.802102782469925*^9, 3.802102900305029*^9}},
 CellLabel->
  "In[147]:=",ExpressionUUID->"8540298a-3693-4a14-a278-3eb95a727173"],

Cell[BoxData["26"], "Output",
 CellChangeTimes->{3.802102914385058*^9, 3.8022769559924517`*^9, 
  3.8025180740432577`*^9, 3.802711352728993*^9, 3.803230535581028*^9, 
  3.806861295436062*^9},
 CellLabel->
  "Out[150]=",ExpressionUUID->"ec11c6b2-af57-4ab1-a114-68c1dc59a6e6"]
}, Open  ]],

Cell[TextData[StyleBox["Let us now try to understand i -> Mod[5 i ,13].",
 FontSize->18,
 FontColor->RGBColor[1, 0, 0]]], "Text",
 CellChangeTimes->{{3.80241946957067*^9, 
  3.80241955041396*^9}},ExpressionUUID->"5cd67418-0828-40b2-be44-\
8cf2186bb0e8"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "The", " ", "idea", " ", "is", " ", "to", " ", "match", " ", "one", " ", 
    "equation", " ", "and", " ", "have", " ", "the", " ", "square", " ", "of",
     " ", "the", " ", "transformation", " ", "match", " ", "the", " ", 
    "previous", " ", 
    RowBox[{"one", "."}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"VarsT", "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"t1", "\[Rule]", 
        RowBox[{"-", "t12"}]}], ",", 
       RowBox[{"t2", "\[Rule]", "t11"}], ",", 
       RowBox[{"t3", "\[Rule]", "t10"}], ",", 
       RowBox[{"t4", "\[Rule]", 
        RowBox[{"-", "t9"}]}], ",", 
       RowBox[{"t5", "\[Rule]", 
        RowBox[{"-", "t8"}]}], ",", 
       RowBox[{"t6", "\[Rule]", 
        RowBox[{"-", "t7"}]}], ",", 
       RowBox[{"t7", "\[Rule]", "t6"}], ",", 
       RowBox[{"t8", "\[Rule]", "t5"}], ",", 
       RowBox[{"t9", "\[Rule]", "t4"}], ",", 
       RowBox[{"t10", "\[Rule]", 
        RowBox[{"-", "t3"}]}], ",", 
       RowBox[{"t11", "\[Rule]", "t2"}], ",", 
       RowBox[{"t12", "\[Rule]", 
        RowBox[{"-", "t1"}]}]}], "}"}]}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"d1", "\[Rule]", 
       RowBox[{
        RowBox[{"-", "1"}], "/", "d1"}]}], ",", 
      RowBox[{"d2", "\[Rule]", 
       RowBox[{
        RowBox[{"-", "1"}], "/", "d2"}]}]}], "}"}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ChangeVars", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"t1", "\[Rule]", 
        RowBox[{"t5", "  ", 
         RowBox[{"d1", "^", "a1"}], " ", 
         RowBox[{"d2", "^", "b1"}]}]}], ",", 
       RowBox[{"t2", "\[Rule]", 
        RowBox[{"t10", " ", 
         RowBox[{"d1", "^", "a2"}], " ", 
         RowBox[{"d2", "^", "b2"}]}]}], ",", 
       RowBox[{"t3", "\[Rule]", " ", 
        RowBox[{"t2", " ", 
         RowBox[{"d1", "^", "a3"}], " ", 
         RowBox[{"d2", "^", "b3"}]}]}], "  ", ",", 
       RowBox[{"t4", "\[Rule]", 
        RowBox[{"t7", "  ", 
         RowBox[{"d1", "^", "a4"}], " ", 
         RowBox[{"d2", "^", "b4"}]}]}], " ", ",", 
       RowBox[{"t5", "\[Rule]", 
        RowBox[{"t12", "  ", 
         RowBox[{"d1", "^", "a5"}], " ", 
         RowBox[{"d2", "^", "b5"}]}]}], " ", ",", 
       RowBox[{"t6", "\[Rule]", 
        RowBox[{"t4", "  ", 
         RowBox[{"d1", "^", "a6"}], " ", 
         RowBox[{"d2", "^", "b6"}]}]}], " ", ",", 
       RowBox[{"t7", "\[Rule]", 
        RowBox[{"t9", "  ", 
         RowBox[{"d1", "^", "a7"}], " ", 
         RowBox[{"d2", "^", "b7"}]}]}], ",", 
       RowBox[{"t8", "\[Rule]", 
        RowBox[{"t1", "  ", 
         RowBox[{"d1", "^", "a8"}], " ", 
         RowBox[{"d2", "^", "b8"}]}]}], ",", 
       RowBox[{"t9", "\[Rule]", 
        RowBox[{"t6", " ", 
         RowBox[{"d1", "^", "a9"}], " ", 
         RowBox[{"d2", "^", "b9"}]}]}], " ", ",", 
       RowBox[{"t10", "\[Rule]", " ", 
        RowBox[{"t11", "  ", 
         RowBox[{"d1", "^", "a10"}], " ", 
         RowBox[{"d2", "^", "b10"}]}]}], " ", ",", 
       RowBox[{"t11", "\[Rule]", 
        RowBox[{"t3", " ", 
         RowBox[{"d1", "^", "a11"}], " ", 
         RowBox[{"d2", "^", "b11"}]}]}], ",", 
       RowBox[{"t12", "\[Rule]", 
        RowBox[{"t8", "  ", 
         RowBox[{"d1", "^", "a12"}], " ", 
         RowBox[{"d2", "^", "b12"}]}]}], ",", 
       RowBox[{"d2", "\[Rule]", "d1"}], ",", 
       RowBox[{"d1", "\[Rule]", 
        RowBox[{
         RowBox[{"-", "1"}], "/", "d2"}]}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Tchch", "=", 
    RowBox[{"Expand", "[", 
     RowBox[{
      RowBox[{"VarsT", "/.", "ChangeVars"}], "/.", "ChangeVars"}], "]"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{"EqsToSolve", "=", 
    RowBox[{"Join", "[", 
     RowBox[{
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Exponent", "[", 
          RowBox[{
           RowBox[{"Tchch", "[", 
            RowBox[{"[", "k", "]"}], "]"}], ",", "d1"}], "]"}], "\[Equal]", 
         RowBox[{"Exponent", "[", 
          RowBox[{
           RowBox[{"Tchch", "[", 
            RowBox[{"[", "1", "]"}], "]"}], ",", "d1"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"k", ",", "1", ",", "12"}], "}"}]}], "]"}], ",", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Exponent", "[", 
          RowBox[{
           RowBox[{"Tchch", "[", 
            RowBox[{"[", "k", "]"}], "]"}], ",", "d2"}], "]"}], "\[Equal]", 
         RowBox[{"Exponent", "[", 
          RowBox[{
           RowBox[{"Tchch", "[", 
            RowBox[{"[", "1", "]"}], "]"}], ",", "d2"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"k", ",", "1", ",", "12"}], "}"}]}], "]"}]}], "]"}]}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"neweq", "=", 
     RowBox[{"Numerator", "[", 
      RowBox[{"Factor", "[", 
       RowBox[{
        RowBox[{"NewRels", "[", 
         RowBox[{"[", "17", "]"}], "]"}], "/.", "ChangeVars"}], "]"}], 
      "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"cmp1", "=", 
    RowBox[{"Expand", "[", 
     RowBox[{
      RowBox[{"-", "neweq"}], "/", 
      RowBox[{"Coefficient", "[", 
       RowBox[{"neweq", ",", 
        RowBox[{"t10", "^", "2"}]}], "]"}]}], "]"}]}], "\[IndentingNewLine]", 
   
   RowBox[{"cmp2", "=", 
    RowBox[{"Expand", "[", 
     RowBox[{"NewRels", "[", 
      RowBox[{"[", "1", "]"}], "]"}], "]"}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ListMons", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"t2", " ", "t5"}], ",", 
       RowBox[{"t1", " ", "t6"}], ",", " ", 
       RowBox[{"t11", " ", "t9"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"i", "=", "1"}], ",", 
      RowBox[{"i", "\[LessEqual]", "3"}], ",", 
      RowBox[{"i", "++"}], ",", 
      RowBox[{"AppendTo", "[", 
       RowBox[{"EqsToSolve", ",", 
        RowBox[{
         RowBox[{"Exponent", "[", 
          RowBox[{
           RowBox[{"Coefficient", "[", 
            RowBox[{"cmp1", ",", 
             RowBox[{"ListMons", "[", 
              RowBox[{"[", "i", "]"}], "]"}]}], "]"}], ",", "d1"}], "]"}], "==", 
         RowBox[{"Exponent", "[", 
          RowBox[{
           RowBox[{"Coefficient", "[", 
            RowBox[{"cmp2", ",", 
             RowBox[{"ListMons", "[", 
              RowBox[{"[", "i", "]"}], "]"}]}], "]"}], ",", "d1"}], "]"}]}]}],
        "]"}]}], "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"i", "=", "1"}], ",", 
      RowBox[{"i", "\[LessEqual]", "3"}], ",", 
      RowBox[{"i", "++"}], ",", 
      RowBox[{"AppendTo", "[", 
       RowBox[{"EqsToSolve", ",", 
        RowBox[{
         RowBox[{"Exponent", "[", 
          RowBox[{
           RowBox[{"Coefficient", "[", 
            RowBox[{"cmp1", ",", 
             RowBox[{"ListMons", "[", 
              RowBox[{"[", "i", "]"}], "]"}]}], "]"}], ",", "d2"}], "]"}], "==", 
         RowBox[{"Exponent", "[", 
          RowBox[{
           RowBox[{"Coefficient", "[", 
            RowBox[{"cmp2", ",", 
             RowBox[{"ListMons", "[", 
              RowBox[{"[", "i", "]"}], "]"}]}], "]"}], ",", "d2"}], "]"}]}]}],
        "]"}]}], "]"}], ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"neweq", "=", 
     RowBox[{"Numerator", "[", 
      RowBox[{"Factor", "[", 
       RowBox[{
        RowBox[{"NewRels", "[", 
         RowBox[{"[", "16", "]"}], "]"}], "/.", "ChangeVars"}], "]"}], 
      "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"cmp1", "=", 
    RowBox[{"Expand", "[", 
     RowBox[{"d1", " ", 
      SuperscriptBox["d2", "2"], 
      RowBox[{"neweq", "/", 
       RowBox[{"Coefficient", "[", 
        RowBox[{"neweq", ",", 
         RowBox[{"t3", "^", "2"}]}], "]"}]}]}], "]"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{"cmp2", "=", 
    RowBox[{"Expand", "[", 
     RowBox[{"NewRels", "[", 
      RowBox[{"[", "2", "]"}], "]"}], "]"}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ListMons", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"t2", " ", "t4"}], ",", 
       RowBox[{"t12", " ", "t7"}], ",", " ", 
       RowBox[{"t11", " ", "t8"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"i", "=", "1"}], ",", 
      RowBox[{"i", "\[LessEqual]", "3"}], ",", 
      RowBox[{"i", "++"}], ",", 
      RowBox[{"AppendTo", "[", 
       RowBox[{"EqsToSolve", ",", 
        RowBox[{
         RowBox[{"Exponent", "[", 
          RowBox[{
           RowBox[{"Coefficient", "[", 
            RowBox[{"cmp1", ",", 
             RowBox[{"ListMons", "[", 
              RowBox[{"[", "i", "]"}], "]"}]}], "]"}], ",", "d1"}], "]"}], "==", 
         RowBox[{"Exponent", "[", 
          RowBox[{
           RowBox[{"Coefficient", "[", 
            RowBox[{"cmp2", ",", 
             RowBox[{"ListMons", "[", 
              RowBox[{"[", "i", "]"}], "]"}]}], "]"}], ",", "d1"}], "]"}]}]}],
        "]"}]}], "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"i", "=", "1"}], ",", 
      RowBox[{"i", "\[LessEqual]", "3"}], ",", 
      RowBox[{"i", "++"}], ",", 
      RowBox[{"AppendTo", "[", 
       RowBox[{"EqsToSolve", ",", 
        RowBox[{
         RowBox[{"Exponent", "[", 
          RowBox[{
           RowBox[{"Coefficient", "[", 
            RowBox[{"cmp1", ",", 
             RowBox[{"ListMons", "[", 
              RowBox[{"[", "i", "]"}], "]"}]}], "]"}], ",", "d2"}], "]"}], "==", 
         RowBox[{"Exponent", "[", 
          RowBox[{
           RowBox[{"Coefficient", "[", 
            RowBox[{"cmp2", ",", 
             RowBox[{"ListMons", "[", 
              RowBox[{"[", "i", "]"}], "]"}]}], "]"}], ",", "d2"}], "]"}]}]}],
        "]"}]}], "]"}], ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"neweq", "=", 
     RowBox[{"Numerator", "[", 
      RowBox[{"Factor", "[", 
       RowBox[{
        RowBox[{"NewRels", "[", 
         RowBox[{"[", "19", "]"}], "]"}], "/.", "ChangeVars"}], "]"}], 
      "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"cmp1", "=", 
    RowBox[{"Expand", "[", 
     RowBox[{
      RowBox[{"-", "d2"}], " ", 
      RowBox[{"neweq", "/", 
       RowBox[{"Coefficient", "[", 
        RowBox[{"neweq", ",", 
         RowBox[{"t8", "^", "2"}]}], "]"}]}]}], "]"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{"cmp2", "=", 
    RowBox[{"Expand", "[", 
     RowBox[{"NewRels", "[", 
      RowBox[{"[", "7", "]"}], "]"}], "]"}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ListMons", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"t1", " ", "t2"}], ",", 
       RowBox[{"t12", " ", "t4"}], ",", " ", 
       RowBox[{"t10", " ", "t6"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"i", "=", "1"}], ",", 
      RowBox[{"i", "\[LessEqual]", "3"}], ",", 
      RowBox[{"i", "++"}], ",", 
      RowBox[{"AppendTo", "[", 
       RowBox[{"EqsToSolve", ",", 
        RowBox[{
         RowBox[{"Exponent", "[", 
          RowBox[{
           RowBox[{"Coefficient", "[", 
            RowBox[{"cmp1", ",", 
             RowBox[{"ListMons", "[", 
              RowBox[{"[", "i", "]"}], "]"}]}], "]"}], ",", "d1"}], "]"}], "==", 
         RowBox[{"Exponent", "[", 
          RowBox[{
           RowBox[{"Coefficient", "[", 
            RowBox[{"cmp2", ",", 
             RowBox[{"ListMons", "[", 
              RowBox[{"[", "i", "]"}], "]"}]}], "]"}], ",", "d1"}], "]"}]}]}],
        "]"}]}], "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"i", "=", "1"}], ",", 
      RowBox[{"i", "\[LessEqual]", "3"}], ",", 
      RowBox[{"i", "++"}], ",", 
      RowBox[{"AppendTo", "[", 
       RowBox[{"EqsToSolve", ",", 
        RowBox[{
         RowBox[{"Exponent", "[", 
          RowBox[{
           RowBox[{"Coefficient", "[", 
            RowBox[{"cmp1", ",", 
             RowBox[{"ListMons", "[", 
              RowBox[{"[", "i", "]"}], "]"}]}], "]"}], ",", "d2"}], "]"}], "==", 
         RowBox[{"Exponent", "[", 
          RowBox[{
           RowBox[{"Coefficient", "[", 
            RowBox[{"cmp2", ",", 
             RowBox[{"ListMons", "[", 
              RowBox[{"[", "i", "]"}], "]"}]}], "]"}], ",", "d2"}], "]"}]}]}],
        "]"}]}], "]"}], ";"}], "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.802420005768035*^9, 3.802420016447101*^9}, {
   3.8024208629429817`*^9, 3.8024211081873198`*^9}, {3.802421732333955*^9, 
   3.802421732956061*^9}, {3.802421790902753*^9, 3.802421886669525*^9}, {
   3.8024222849419394`*^9, 3.802422317112075*^9}, {3.802422439721163*^9, 
   3.8024224982412653`*^9}, {3.802422550218067*^9, 3.802422650290616*^9}, {
   3.802422697584035*^9, 3.802422716747012*^9}, {3.802422918971711*^9, 
   3.802422949340272*^9}, {3.8024232567318907`*^9, 3.802423343498961*^9}, {
   3.8024233751733437`*^9, 3.8024233756823378`*^9}, {3.802423407032584*^9, 
   3.802423417478938*^9}, {3.802423450170065*^9, 3.802423451006295*^9}, {
   3.802423484056065*^9, 3.802423523255213*^9}, {3.802423572600092*^9, 
   3.802423573291164*^9}, {3.802424365786083*^9, 3.802424407447152*^9}, {
   3.8024263955116053`*^9, 3.8024264724081573`*^9}, {3.802426508581897*^9, 
   3.8024265531060343`*^9}, {3.802426589312233*^9, 3.8024266929738197`*^9}, 
   3.802426749823235*^9, 3.802426795715328*^9, {3.802426830654051*^9, 
   3.802426922776497*^9}, {3.802426957181952*^9, 3.8024269800852413`*^9}, {
   3.802427020468087*^9, 3.802427022948251*^9}, {3.8024286432022552`*^9, 
   3.8024287267164392`*^9}, {3.802428765645645*^9, 3.8024288306562843`*^9}, 
   3.802428878510541*^9, {3.80242891947719*^9, 3.802429174839431*^9}, {
   3.802429219655974*^9, 3.802429223313209*^9}, {3.8024298560137568`*^9, 
   3.802429884841601*^9}, {3.802429922485676*^9, 3.802429954646294*^9}, {
   3.802429991517712*^9, 3.802430003719974*^9}, {3.802430883340273*^9, 
   3.802430985631859*^9}, {3.8024321641903*^9, 3.8024322536596622`*^9}, {
   3.802432286899774*^9, 3.802432519119081*^9}, {3.802432562233883*^9, 
   3.802432573468977*^9}, {3.8024326067309113`*^9, 3.802432896184341*^9}, {
   3.802432993284713*^9, 3.802432998835198*^9}},
 CellLabel->
  "In[151]:=",ExpressionUUID->"f47c95a7-7490-4339-9d8b-c519862113cc"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", "t12"}], ",", "t11", ",", "t10", ",", 
   RowBox[{"-", "t9"}], ",", 
   RowBox[{"-", "t8"}], ",", 
   RowBox[{"-", "t7"}], ",", "t6", ",", "t5", ",", "t4", ",", 
   RowBox[{"-", "t3"}], ",", "t2", ",", 
   RowBox[{"-", "t1"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.802420925351705*^9, 3.8024210529658747`*^9}, {
   3.802421092467455*^9, 3.8024211086104937`*^9}, 3.802421735340746*^9, 
   3.802421800791066*^9, {3.8024218379881496`*^9, 3.8024218872463417`*^9}, 
   3.802422319141468*^9, 3.8024223705101843`*^9, {3.802422451230068*^9, 
   3.802422498639497*^9}, 3.802422552710413*^9, {3.802422590349866*^9, 
   3.8024226079724207`*^9}, 3.8024226508396597`*^9, {3.802422710137249*^9, 
   3.802422717306411*^9}, 3.8024229504498243`*^9, 3.802423345750779*^9, 
   3.8024233763817787`*^9, {3.802423409133418*^9, 3.802423417967436*^9}, 
   3.802423451640439*^9, {3.802423487241724*^9, 3.8024235747383432`*^9}, {
   3.80242436800216*^9, 3.802424408394812*^9}, 3.802426341660986*^9, {
   3.802426399262661*^9, 3.80242644176126*^9}, 3.8024264732474947`*^9, {
   3.802426574539311*^9, 3.8024266940244703`*^9}, 3.8024267512975473`*^9, 
   3.802426797043425*^9, 3.802426841483617*^9, {3.802426875798967*^9, 
   3.802426923022819*^9}, {3.8024269595219297`*^9, 3.802426981502043*^9}, 
   3.802427023818734*^9, {3.802428645357738*^9, 3.8024287270407133`*^9}, {
   3.802428811457193*^9, 3.8024288313409433`*^9}, 3.802428880681493*^9, {
   3.8024289211277313`*^9, 3.802428995405116*^9}, {3.8024290300023737`*^9, 
   3.802429104776528*^9}, {3.802429136425682*^9, 3.8024291754655113`*^9}, 
   3.802429223710062*^9, {3.802429859827117*^9, 3.8024298856474113`*^9}, {
   3.8024299239745092`*^9, 3.802429955177771*^9}, {3.802430000967248*^9, 
   3.802430004541561*^9}, 3.8024310082430487`*^9, {3.802432166005664*^9, 
   3.802432196939427*^9}, 3.802432279425067*^9, {3.802432390930366*^9, 
   3.802432420814371*^9}, {3.802432496924099*^9, 3.802432521129919*^9}, 
   3.802432574137785*^9, 3.802432627570424*^9, {3.8024327438299847`*^9, 
   3.802432768255176*^9}, 3.802432899244602*^9, 3.802432999549746*^9, 
   3.802518074145845*^9, 3.80271135278976*^9, 3.803230538873509*^9, 
   3.806861296695505*^9},
 CellLabel->
  "Out[151]=",ExpressionUUID->"b222c13e-3620-4512-9104-6f15a3647f6d"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    SuperscriptBox["d1", 
     RowBox[{"a5", "+", "b1"}]], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"-", 
       FractionBox["1", "d2"]}], ")"}], "a1"], " ", 
    SuperscriptBox["d2", "b5"], " ", "t12"}], ",", 
   RowBox[{
    SuperscriptBox["d1", 
     RowBox[{"a10", "+", "b2"}]], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"-", 
       FractionBox["1", "d2"]}], ")"}], "a2"], " ", 
    SuperscriptBox["d2", "b10"], " ", "t11"}], ",", 
   RowBox[{
    SuperscriptBox["d1", 
     RowBox[{"a2", "+", "b3"}]], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"-", 
       FractionBox["1", "d2"]}], ")"}], "a3"], " ", 
    SuperscriptBox["d2", "b2"], " ", "t10"}], ",", 
   RowBox[{
    SuperscriptBox["d1", 
     RowBox[{"a7", "+", "b4"}]], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"-", 
       FractionBox["1", "d2"]}], ")"}], "a4"], " ", 
    SuperscriptBox["d2", "b7"], " ", "t9"}], ",", 
   RowBox[{
    SuperscriptBox["d1", 
     RowBox[{"a12", "+", "b5"}]], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"-", 
       FractionBox["1", "d2"]}], ")"}], "a5"], " ", 
    SuperscriptBox["d2", "b12"], " ", "t8"}], ",", 
   RowBox[{
    SuperscriptBox["d1", 
     RowBox[{"a4", "+", "b6"}]], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"-", 
       FractionBox["1", "d2"]}], ")"}], "a6"], " ", 
    SuperscriptBox["d2", "b4"], " ", "t7"}], ",", 
   RowBox[{
    SuperscriptBox["d1", 
     RowBox[{"a9", "+", "b7"}]], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"-", 
       FractionBox["1", "d2"]}], ")"}], "a7"], " ", 
    SuperscriptBox["d2", "b9"], " ", "t6"}], ",", 
   RowBox[{
    SuperscriptBox["d1", 
     RowBox[{"a1", "+", "b8"}]], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"-", 
       FractionBox["1", "d2"]}], ")"}], "a8"], " ", 
    SuperscriptBox["d2", "b1"], " ", "t5"}], ",", 
   RowBox[{
    SuperscriptBox["d1", 
     RowBox[{"a6", "+", "b9"}]], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"-", 
       FractionBox["1", "d2"]}], ")"}], "a9"], " ", 
    SuperscriptBox["d2", "b6"], " ", "t4"}], ",", 
   RowBox[{
    SuperscriptBox["d1", 
     RowBox[{"a11", "+", "b10"}]], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"-", 
       FractionBox["1", "d2"]}], ")"}], "a10"], " ", 
    SuperscriptBox["d2", "b11"], " ", "t3"}], ",", 
   RowBox[{
    SuperscriptBox["d1", 
     RowBox[{"a3", "+", "b11"}]], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"-", 
       FractionBox["1", "d2"]}], ")"}], "a11"], " ", 
    SuperscriptBox["d2", "b3"], " ", "t2"}], ",", 
   RowBox[{
    SuperscriptBox["d1", 
     RowBox[{"a8", "+", "b12"}]], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"-", 
       FractionBox["1", "d2"]}], ")"}], "a12"], " ", 
    SuperscriptBox["d2", "b8"], " ", "t1"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.802420925351705*^9, 3.8024210529658747`*^9}, {
   3.802421092467455*^9, 3.8024211086104937`*^9}, 3.802421735340746*^9, 
   3.802421800791066*^9, {3.8024218379881496`*^9, 3.8024218872463417`*^9}, 
   3.802422319141468*^9, 3.8024223705101843`*^9, {3.802422451230068*^9, 
   3.802422498639497*^9}, 3.802422552710413*^9, {3.802422590349866*^9, 
   3.8024226079724207`*^9}, 3.8024226508396597`*^9, {3.802422710137249*^9, 
   3.802422717306411*^9}, 3.8024229504498243`*^9, 3.802423345750779*^9, 
   3.8024233763817787`*^9, {3.802423409133418*^9, 3.802423417967436*^9}, 
   3.802423451640439*^9, {3.802423487241724*^9, 3.8024235747383432`*^9}, {
   3.80242436800216*^9, 3.802424408394812*^9}, 3.802426341660986*^9, {
   3.802426399262661*^9, 3.80242644176126*^9}, 3.8024264732474947`*^9, {
   3.802426574539311*^9, 3.8024266940244703`*^9}, 3.8024267512975473`*^9, 
   3.802426797043425*^9, 3.802426841483617*^9, {3.802426875798967*^9, 
   3.802426923022819*^9}, {3.8024269595219297`*^9, 3.802426981502043*^9}, 
   3.802427023818734*^9, {3.802428645357738*^9, 3.8024287270407133`*^9}, {
   3.802428811457193*^9, 3.8024288313409433`*^9}, 3.802428880681493*^9, {
   3.8024289211277313`*^9, 3.802428995405116*^9}, {3.8024290300023737`*^9, 
   3.802429104776528*^9}, {3.802429136425682*^9, 3.8024291754655113`*^9}, 
   3.802429223710062*^9, {3.802429859827117*^9, 3.8024298856474113`*^9}, {
   3.8024299239745092`*^9, 3.802429955177771*^9}, {3.802430000967248*^9, 
   3.802430004541561*^9}, 3.8024310082430487`*^9, {3.802432166005664*^9, 
   3.802432196939427*^9}, 3.802432279425067*^9, {3.802432390930366*^9, 
   3.802432420814371*^9}, {3.802432496924099*^9, 3.802432521129919*^9}, 
   3.802432574137785*^9, 3.802432627570424*^9, {3.8024327438299847`*^9, 
   3.802432768255176*^9}, 3.802432899244602*^9, 3.802432999549746*^9, 
   3.802518074145845*^9, 3.80271135278976*^9, 3.803230538873509*^9, 
   3.806861296698915*^9},
 CellLabel->
  "Out[153]=",ExpressionUUID->"ea8381ca-3fd7-45f0-b470-f4a3ba025f3a"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"True", ",", 
   RowBox[{
    RowBox[{"a10", "+", "b2"}], "\[Equal]", 
    RowBox[{"a5", "+", "b1"}]}], ",", 
   RowBox[{
    RowBox[{"a2", "+", "b3"}], "\[Equal]", 
    RowBox[{"a5", "+", "b1"}]}], ",", 
   RowBox[{
    RowBox[{"a7", "+", "b4"}], "\[Equal]", 
    RowBox[{"a5", "+", "b1"}]}], ",", 
   RowBox[{
    RowBox[{"a12", "+", "b5"}], "\[Equal]", 
    RowBox[{"a5", "+", "b1"}]}], ",", 
   RowBox[{
    RowBox[{"a4", "+", "b6"}], "\[Equal]", 
    RowBox[{"a5", "+", "b1"}]}], ",", 
   RowBox[{
    RowBox[{"a9", "+", "b7"}], "\[Equal]", 
    RowBox[{"a5", "+", "b1"}]}], ",", 
   RowBox[{
    RowBox[{"a1", "+", "b8"}], "\[Equal]", 
    RowBox[{"a5", "+", "b1"}]}], ",", 
   RowBox[{
    RowBox[{"a6", "+", "b9"}], "\[Equal]", 
    RowBox[{"a5", "+", "b1"}]}], ",", 
   RowBox[{
    RowBox[{"a11", "+", "b10"}], "\[Equal]", 
    RowBox[{"a5", "+", "b1"}]}], ",", 
   RowBox[{
    RowBox[{"a3", "+", "b11"}], "\[Equal]", 
    RowBox[{"a5", "+", "b1"}]}], ",", 
   RowBox[{
    RowBox[{"a8", "+", "b12"}], "\[Equal]", 
    RowBox[{"a5", "+", "b1"}]}], ",", "True", ",", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "a2"}], "+", "b10"}], "\[Equal]", 
    RowBox[{
     RowBox[{"-", "a1"}], "+", "b5"}]}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "a3"}], "+", "b2"}], "\[Equal]", 
    RowBox[{
     RowBox[{"-", "a1"}], "+", "b5"}]}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "a4"}], "+", "b7"}], "\[Equal]", 
    RowBox[{
     RowBox[{"-", "a1"}], "+", "b5"}]}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "a5"}], "+", "b12"}], "\[Equal]", 
    RowBox[{
     RowBox[{"-", "a1"}], "+", "b5"}]}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "a6"}], "+", "b4"}], "\[Equal]", 
    RowBox[{
     RowBox[{"-", "a1"}], "+", "b5"}]}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "a7"}], "+", "b9"}], "\[Equal]", 
    RowBox[{
     RowBox[{"-", "a1"}], "+", "b5"}]}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "a8"}], "+", "b1"}], "\[Equal]", 
    RowBox[{
     RowBox[{"-", "a1"}], "+", "b5"}]}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "a9"}], "+", "b6"}], "\[Equal]", 
    RowBox[{
     RowBox[{"-", "a1"}], "+", "b5"}]}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "a10"}], "+", "b11"}], "\[Equal]", 
    RowBox[{
     RowBox[{"-", "a1"}], "+", "b5"}]}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "a11"}], "+", "b3"}], "\[Equal]", 
    RowBox[{
     RowBox[{"-", "a1"}], "+", "b5"}]}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "a12"}], "+", "b8"}], "\[Equal]", 
    RowBox[{
     RowBox[{"-", "a1"}], "+", "b5"}]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.802420925351705*^9, 3.8024210529658747`*^9}, {
   3.802421092467455*^9, 3.8024211086104937`*^9}, 3.802421735340746*^9, 
   3.802421800791066*^9, {3.8024218379881496`*^9, 3.8024218872463417`*^9}, 
   3.802422319141468*^9, 3.8024223705101843`*^9, {3.802422451230068*^9, 
   3.802422498639497*^9}, 3.802422552710413*^9, {3.802422590349866*^9, 
   3.8024226079724207`*^9}, 3.8024226508396597`*^9, {3.802422710137249*^9, 
   3.802422717306411*^9}, 3.8024229504498243`*^9, 3.802423345750779*^9, 
   3.8024233763817787`*^9, {3.802423409133418*^9, 3.802423417967436*^9}, 
   3.802423451640439*^9, {3.802423487241724*^9, 3.8024235747383432`*^9}, {
   3.80242436800216*^9, 3.802424408394812*^9}, 3.802426341660986*^9, {
   3.802426399262661*^9, 3.80242644176126*^9}, 3.8024264732474947`*^9, {
   3.802426574539311*^9, 3.8024266940244703`*^9}, 3.8024267512975473`*^9, 
   3.802426797043425*^9, 3.802426841483617*^9, {3.802426875798967*^9, 
   3.802426923022819*^9}, {3.8024269595219297`*^9, 3.802426981502043*^9}, 
   3.802427023818734*^9, {3.802428645357738*^9, 3.8024287270407133`*^9}, {
   3.802428811457193*^9, 3.8024288313409433`*^9}, 3.802428880681493*^9, {
   3.8024289211277313`*^9, 3.802428995405116*^9}, {3.8024290300023737`*^9, 
   3.802429104776528*^9}, {3.802429136425682*^9, 3.8024291754655113`*^9}, 
   3.802429223710062*^9, {3.802429859827117*^9, 3.8024298856474113`*^9}, {
   3.8024299239745092`*^9, 3.802429955177771*^9}, {3.802430000967248*^9, 
   3.802430004541561*^9}, 3.8024310082430487`*^9, {3.802432166005664*^9, 
   3.802432196939427*^9}, 3.802432279425067*^9, {3.802432390930366*^9, 
   3.802432420814371*^9}, {3.802432496924099*^9, 3.802432521129919*^9}, 
   3.802432574137785*^9, 3.802432627570424*^9, {3.8024327438299847`*^9, 
   3.802432768255176*^9}, 3.802432899244602*^9, 3.802432999549746*^9, 
   3.802518074145845*^9, 3.80271135278976*^9, 3.803230538873509*^9, 
   3.8068612967031*^9},
 CellLabel->
  "Out[154]=",ExpressionUUID->"5460a756-ad8e-4a38-ab86-5d1ae56828ce"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   SuperscriptBox["t10", "2"]}], "-", 
  RowBox[{
   SuperscriptBox["d1", 
    RowBox[{"1", "+", "a1", "-", 
     RowBox[{"2", " ", "a2"}], "+", "a3"}]], " ", 
   SuperscriptBox["d2", 
    RowBox[{"b1", "-", 
     RowBox[{"2", " ", "b2"}], "+", "b3"}]], " ", "t2", " ", "t5"}], "+", 
  RowBox[{
   SuperscriptBox["d1", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "2"}], " ", "a2"}], "+", "a8", "+", "a9"}]], " ", 
   SuperscriptBox["d2", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "2"}], " ", "b2"}], "+", "b8", "+", "b9"}]], " ", "t1", 
   " ", "t6"}], "+", 
  RowBox[{
   SuperscriptBox["d1", 
    RowBox[{
     RowBox[{"-", "1"}], "+", "a10", "-", 
     RowBox[{"2", " ", "a2"}], "+", "a7"}]], " ", 
   SuperscriptBox["d2", 
    RowBox[{"1", "+", "b10", "-", 
     RowBox[{"2", " ", "b2"}], "+", "b7"}]], " ", "t11", " ", 
   "t9"}]}]], "Output",
 CellChangeTimes->{{3.802420925351705*^9, 3.8024210529658747`*^9}, {
   3.802421092467455*^9, 3.8024211086104937`*^9}, 3.802421735340746*^9, 
   3.802421800791066*^9, {3.8024218379881496`*^9, 3.8024218872463417`*^9}, 
   3.802422319141468*^9, 3.8024223705101843`*^9, {3.802422451230068*^9, 
   3.802422498639497*^9}, 3.802422552710413*^9, {3.802422590349866*^9, 
   3.8024226079724207`*^9}, 3.8024226508396597`*^9, {3.802422710137249*^9, 
   3.802422717306411*^9}, 3.8024229504498243`*^9, 3.802423345750779*^9, 
   3.8024233763817787`*^9, {3.802423409133418*^9, 3.802423417967436*^9}, 
   3.802423451640439*^9, {3.802423487241724*^9, 3.8024235747383432`*^9}, {
   3.80242436800216*^9, 3.802424408394812*^9}, 3.802426341660986*^9, {
   3.802426399262661*^9, 3.80242644176126*^9}, 3.8024264732474947`*^9, {
   3.802426574539311*^9, 3.8024266940244703`*^9}, 3.8024267512975473`*^9, 
   3.802426797043425*^9, 3.802426841483617*^9, {3.802426875798967*^9, 
   3.802426923022819*^9}, {3.8024269595219297`*^9, 3.802426981502043*^9}, 
   3.802427023818734*^9, {3.802428645357738*^9, 3.8024287270407133`*^9}, {
   3.802428811457193*^9, 3.8024288313409433`*^9}, 3.802428880681493*^9, {
   3.8024289211277313`*^9, 3.802428995405116*^9}, {3.8024290300023737`*^9, 
   3.802429104776528*^9}, {3.802429136425682*^9, 3.8024291754655113`*^9}, 
   3.802429223710062*^9, {3.802429859827117*^9, 3.8024298856474113`*^9}, {
   3.8024299239745092`*^9, 3.802429955177771*^9}, {3.802430000967248*^9, 
   3.802430004541561*^9}, 3.8024310082430487`*^9, {3.802432166005664*^9, 
   3.802432196939427*^9}, 3.802432279425067*^9, {3.802432390930366*^9, 
   3.802432420814371*^9}, {3.802432496924099*^9, 3.802432521129919*^9}, 
   3.802432574137785*^9, 3.802432627570424*^9, {3.8024327438299847`*^9, 
   3.802432768255176*^9}, 3.802432899244602*^9, 3.802432999549746*^9, 
   3.802518074145845*^9, 3.80271135278976*^9, 3.803230538873509*^9, 
   3.806861296756114*^9},
 CellLabel->
  "Out[156]=",ExpressionUUID->"dce40aab-aa2a-4c18-9cc9-e41f9d88a5f4"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   SuperscriptBox["t10", "2"]}], "-", 
  RowBox[{"d1", " ", 
   SuperscriptBox["d2", "2"], " ", "t2", " ", "t5"}], "-", 
  RowBox[{"d1", " ", 
   SuperscriptBox["d2", "2"], " ", "t1", " ", "t6"}], "+", 
  RowBox[{"d1", " ", 
   SuperscriptBox["d2", "2"], " ", "t11", " ", "t9"}]}]], "Output",
 CellChangeTimes->{{3.802420925351705*^9, 3.8024210529658747`*^9}, {
   3.802421092467455*^9, 3.8024211086104937`*^9}, 3.802421735340746*^9, 
   3.802421800791066*^9, {3.8024218379881496`*^9, 3.8024218872463417`*^9}, 
   3.802422319141468*^9, 3.8024223705101843`*^9, {3.802422451230068*^9, 
   3.802422498639497*^9}, 3.802422552710413*^9, {3.802422590349866*^9, 
   3.8024226079724207`*^9}, 3.8024226508396597`*^9, {3.802422710137249*^9, 
   3.802422717306411*^9}, 3.8024229504498243`*^9, 3.802423345750779*^9, 
   3.8024233763817787`*^9, {3.802423409133418*^9, 3.802423417967436*^9}, 
   3.802423451640439*^9, {3.802423487241724*^9, 3.8024235747383432`*^9}, {
   3.80242436800216*^9, 3.802424408394812*^9}, 3.802426341660986*^9, {
   3.802426399262661*^9, 3.80242644176126*^9}, 3.8024264732474947`*^9, {
   3.802426574539311*^9, 3.8024266940244703`*^9}, 3.8024267512975473`*^9, 
   3.802426797043425*^9, 3.802426841483617*^9, {3.802426875798967*^9, 
   3.802426923022819*^9}, {3.8024269595219297`*^9, 3.802426981502043*^9}, 
   3.802427023818734*^9, {3.802428645357738*^9, 3.8024287270407133`*^9}, {
   3.802428811457193*^9, 3.8024288313409433`*^9}, 3.802428880681493*^9, {
   3.8024289211277313`*^9, 3.802428995405116*^9}, {3.8024290300023737`*^9, 
   3.802429104776528*^9}, {3.802429136425682*^9, 3.8024291754655113`*^9}, 
   3.802429223710062*^9, {3.802429859827117*^9, 3.8024298856474113`*^9}, {
   3.8024299239745092`*^9, 3.802429955177771*^9}, {3.802430000967248*^9, 
   3.802430004541561*^9}, 3.8024310082430487`*^9, {3.802432166005664*^9, 
   3.802432196939427*^9}, 3.802432279425067*^9, {3.802432390930366*^9, 
   3.802432420814371*^9}, {3.802432496924099*^9, 3.802432521129919*^9}, 
   3.802432574137785*^9, 3.802432627570424*^9, {3.8024327438299847`*^9, 
   3.802432768255176*^9}, 3.802432899244602*^9, 3.802432999549746*^9, 
   3.802518074145845*^9, 3.80271135278976*^9, 3.803230538873509*^9, 
   3.806861296775906*^9},
 CellLabel->
  "Out[157]=",ExpressionUUID->"b0a7e651-b29c-41cc-955c-6bfcc18dd226"],

Cell[BoxData[
 RowBox[{
  RowBox[{"d1", " ", 
   SuperscriptBox["d2", "2"], " ", 
   SuperscriptBox["t3", "2"]}], "+", 
  RowBox[{
   SuperscriptBox["d1", 
    RowBox[{"2", "-", 
     RowBox[{"2", " ", "a11"}], "+", "a3", "+", "a6"}]], " ", 
   SuperscriptBox["d2", 
    RowBox[{"1", "-", 
     RowBox[{"2", " ", "b11"}], "+", "b3", "+", "b6"}]], " ", "t2", " ", 
   "t4"}], "-", 
  RowBox[{
   SuperscriptBox["d1", 
    RowBox[{"1", "-", 
     RowBox[{"2", " ", "a11"}], "+", "a4", "+", "a5"}]], " ", 
   SuperscriptBox["d2", 
    RowBox[{"2", "-", 
     RowBox[{"2", " ", "b11"}], "+", "b4", "+", "b5"}]], " ", "t12", " ", 
   "t7"}], "-", 
  RowBox[{
   SuperscriptBox["d1", 
    RowBox[{"a10", "-", 
     RowBox[{"2", " ", "a11"}], "+", "a12"}]], " ", 
   SuperscriptBox["d2", 
    RowBox[{"2", "+", "b10", "-", 
     RowBox[{"2", " ", "b11"}], "+", "b12"}]], " ", "t11", " ", 
   "t8"}]}]], "Output",
 CellChangeTimes->{{3.802420925351705*^9, 3.8024210529658747`*^9}, {
   3.802421092467455*^9, 3.8024211086104937`*^9}, 3.802421735340746*^9, 
   3.802421800791066*^9, {3.8024218379881496`*^9, 3.8024218872463417`*^9}, 
   3.802422319141468*^9, 3.8024223705101843`*^9, {3.802422451230068*^9, 
   3.802422498639497*^9}, 3.802422552710413*^9, {3.802422590349866*^9, 
   3.8024226079724207`*^9}, 3.8024226508396597`*^9, {3.802422710137249*^9, 
   3.802422717306411*^9}, 3.8024229504498243`*^9, 3.802423345750779*^9, 
   3.8024233763817787`*^9, {3.802423409133418*^9, 3.802423417967436*^9}, 
   3.802423451640439*^9, {3.802423487241724*^9, 3.8024235747383432`*^9}, {
   3.80242436800216*^9, 3.802424408394812*^9}, 3.802426341660986*^9, {
   3.802426399262661*^9, 3.80242644176126*^9}, 3.8024264732474947`*^9, {
   3.802426574539311*^9, 3.8024266940244703`*^9}, 3.8024267512975473`*^9, 
   3.802426797043425*^9, 3.802426841483617*^9, {3.802426875798967*^9, 
   3.802426923022819*^9}, {3.8024269595219297`*^9, 3.802426981502043*^9}, 
   3.802427023818734*^9, {3.802428645357738*^9, 3.8024287270407133`*^9}, {
   3.802428811457193*^9, 3.8024288313409433`*^9}, 3.802428880681493*^9, {
   3.8024289211277313`*^9, 3.802428995405116*^9}, {3.8024290300023737`*^9, 
   3.802429104776528*^9}, {3.802429136425682*^9, 3.8024291754655113`*^9}, 
   3.802429223710062*^9, {3.802429859827117*^9, 3.8024298856474113`*^9}, {
   3.8024299239745092`*^9, 3.802429955177771*^9}, {3.802430000967248*^9, 
   3.802430004541561*^9}, 3.8024310082430487`*^9, {3.802432166005664*^9, 
   3.802432196939427*^9}, 3.802432279425067*^9, {3.802432390930366*^9, 
   3.802432420814371*^9}, {3.802432496924099*^9, 3.802432521129919*^9}, 
   3.802432574137785*^9, 3.802432627570424*^9, {3.8024327438299847`*^9, 
   3.802432768255176*^9}, 3.802432899244602*^9, 3.802432999549746*^9, 
   3.802518074145845*^9, 3.80271135278976*^9, 3.803230538873509*^9, 
   3.806861296778977*^9},
 CellLabel->
  "Out[162]=",ExpressionUUID->"3227c0fa-ba5c-49f9-b6e1-bbad7d551cb4"],

Cell[BoxData[
 RowBox[{
  RowBox[{"d1", " ", 
   SuperscriptBox["d2", "2"], " ", 
   SuperscriptBox["t3", "2"]}], "+", 
  RowBox[{"t2", " ", "t4"}], "+", 
  RowBox[{"t12", " ", "t7"}], "-", 
  RowBox[{"t11", " ", "t8"}]}]], "Output",
 CellChangeTimes->{{3.802420925351705*^9, 3.8024210529658747`*^9}, {
   3.802421092467455*^9, 3.8024211086104937`*^9}, 3.802421735340746*^9, 
   3.802421800791066*^9, {3.8024218379881496`*^9, 3.8024218872463417`*^9}, 
   3.802422319141468*^9, 3.8024223705101843`*^9, {3.802422451230068*^9, 
   3.802422498639497*^9}, 3.802422552710413*^9, {3.802422590349866*^9, 
   3.8024226079724207`*^9}, 3.8024226508396597`*^9, {3.802422710137249*^9, 
   3.802422717306411*^9}, 3.8024229504498243`*^9, 3.802423345750779*^9, 
   3.8024233763817787`*^9, {3.802423409133418*^9, 3.802423417967436*^9}, 
   3.802423451640439*^9, {3.802423487241724*^9, 3.8024235747383432`*^9}, {
   3.80242436800216*^9, 3.802424408394812*^9}, 3.802426341660986*^9, {
   3.802426399262661*^9, 3.80242644176126*^9}, 3.8024264732474947`*^9, {
   3.802426574539311*^9, 3.8024266940244703`*^9}, 3.8024267512975473`*^9, 
   3.802426797043425*^9, 3.802426841483617*^9, {3.802426875798967*^9, 
   3.802426923022819*^9}, {3.8024269595219297`*^9, 3.802426981502043*^9}, 
   3.802427023818734*^9, {3.802428645357738*^9, 3.8024287270407133`*^9}, {
   3.802428811457193*^9, 3.8024288313409433`*^9}, 3.802428880681493*^9, {
   3.8024289211277313`*^9, 3.802428995405116*^9}, {3.8024290300023737`*^9, 
   3.802429104776528*^9}, {3.802429136425682*^9, 3.8024291754655113`*^9}, 
   3.802429223710062*^9, {3.802429859827117*^9, 3.8024298856474113`*^9}, {
   3.8024299239745092`*^9, 3.802429955177771*^9}, {3.802430000967248*^9, 
   3.802430004541561*^9}, 3.8024310082430487`*^9, {3.802432166005664*^9, 
   3.802432196939427*^9}, 3.802432279425067*^9, {3.802432390930366*^9, 
   3.802432420814371*^9}, {3.802432496924099*^9, 3.802432521129919*^9}, 
   3.802432574137785*^9, 3.802432627570424*^9, {3.8024327438299847`*^9, 
   3.802432768255176*^9}, 3.802432899244602*^9, 3.802432999549746*^9, 
   3.802518074145845*^9, 3.80271135278976*^9, 3.803230538873509*^9, 
   3.8068612967816687`*^9},
 CellLabel->
  "Out[163]=",ExpressionUUID->"6139d86a-4bed-4ad9-ae66-c81c4070a020"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", 
    SuperscriptBox["d1", 
     RowBox[{"2", "-", 
      RowBox[{"2", " ", "a12"}], "+", "a3", "+", "a8"}]]}], " ", 
   SuperscriptBox["d2", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "2"}], " ", "b12"}], "+", "b3", "+", "b8"}]], " ", "t1", 
   " ", "t2"}], "+", 
  RowBox[{
   SuperscriptBox["d1", 
    RowBox[{"2", "-", 
     RowBox[{"2", " ", "a12"}], "+", "a5", "+", "a6"}]], " ", 
   SuperscriptBox["d2", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "2"}], " ", "b12"}], "+", "b5", "+", "b6"}]], " ", "t12", 
   " ", "t4"}], "+", 
  RowBox[{
   SuperscriptBox["d1", 
    RowBox[{"2", "-", 
     RowBox[{"2", " ", "a12"}], "+", "a2", "+", "a9"}]], " ", 
   SuperscriptBox["d2", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "2"}], " ", "b12"}], "+", "b2", "+", "b9"}]], " ", "t10", 
   " ", "t6"}], "-", 
  RowBox[{"d2", " ", 
   SuperscriptBox["t8", "2"]}]}]], "Output",
 CellChangeTimes->{{3.802420925351705*^9, 3.8024210529658747`*^9}, {
   3.802421092467455*^9, 3.8024211086104937`*^9}, 3.802421735340746*^9, 
   3.802421800791066*^9, {3.8024218379881496`*^9, 3.8024218872463417`*^9}, 
   3.802422319141468*^9, 3.8024223705101843`*^9, {3.802422451230068*^9, 
   3.802422498639497*^9}, 3.802422552710413*^9, {3.802422590349866*^9, 
   3.8024226079724207`*^9}, 3.8024226508396597`*^9, {3.802422710137249*^9, 
   3.802422717306411*^9}, 3.8024229504498243`*^9, 3.802423345750779*^9, 
   3.8024233763817787`*^9, {3.802423409133418*^9, 3.802423417967436*^9}, 
   3.802423451640439*^9, {3.802423487241724*^9, 3.8024235747383432`*^9}, {
   3.80242436800216*^9, 3.802424408394812*^9}, 3.802426341660986*^9, {
   3.802426399262661*^9, 3.80242644176126*^9}, 3.8024264732474947`*^9, {
   3.802426574539311*^9, 3.8024266940244703`*^9}, 3.8024267512975473`*^9, 
   3.802426797043425*^9, 3.802426841483617*^9, {3.802426875798967*^9, 
   3.802426923022819*^9}, {3.8024269595219297`*^9, 3.802426981502043*^9}, 
   3.802427023818734*^9, {3.802428645357738*^9, 3.8024287270407133`*^9}, {
   3.802428811457193*^9, 3.8024288313409433`*^9}, 3.802428880681493*^9, {
   3.8024289211277313`*^9, 3.802428995405116*^9}, {3.8024290300023737`*^9, 
   3.802429104776528*^9}, {3.802429136425682*^9, 3.8024291754655113`*^9}, 
   3.802429223710062*^9, {3.802429859827117*^9, 3.8024298856474113`*^9}, {
   3.8024299239745092`*^9, 3.802429955177771*^9}, {3.802430000967248*^9, 
   3.802430004541561*^9}, 3.8024310082430487`*^9, {3.802432166005664*^9, 
   3.802432196939427*^9}, 3.802432279425067*^9, {3.802432390930366*^9, 
   3.802432420814371*^9}, {3.802432496924099*^9, 3.802432521129919*^9}, 
   3.802432574137785*^9, 3.802432627570424*^9, {3.8024327438299847`*^9, 
   3.802432768255176*^9}, 3.802432899244602*^9, 3.802432999549746*^9, 
   3.802518074145845*^9, 3.80271135278976*^9, 3.803230538873509*^9, 
   3.806861296784305*^9},
 CellLabel->
  "Out[168]=",ExpressionUUID->"7b0ef2dc-5754-4a52-8e9c-61ff7c9280ce"],

Cell[BoxData[
 RowBox[{
  RowBox[{"d1", " ", 
   SuperscriptBox["d2", "2"], " ", "t1", " ", "t2"}], "+", 
  RowBox[{"t12", " ", "t4"}], "+", 
  RowBox[{"d2", " ", "t10", " ", "t6"}], "-", 
  RowBox[{"d2", " ", 
   SuperscriptBox["t8", "2"]}]}]], "Output",
 CellChangeTimes->{{3.802420925351705*^9, 3.8024210529658747`*^9}, {
   3.802421092467455*^9, 3.8024211086104937`*^9}, 3.802421735340746*^9, 
   3.802421800791066*^9, {3.8024218379881496`*^9, 3.8024218872463417`*^9}, 
   3.802422319141468*^9, 3.8024223705101843`*^9, {3.802422451230068*^9, 
   3.802422498639497*^9}, 3.802422552710413*^9, {3.802422590349866*^9, 
   3.8024226079724207`*^9}, 3.8024226508396597`*^9, {3.802422710137249*^9, 
   3.802422717306411*^9}, 3.8024229504498243`*^9, 3.802423345750779*^9, 
   3.8024233763817787`*^9, {3.802423409133418*^9, 3.802423417967436*^9}, 
   3.802423451640439*^9, {3.802423487241724*^9, 3.8024235747383432`*^9}, {
   3.80242436800216*^9, 3.802424408394812*^9}, 3.802426341660986*^9, {
   3.802426399262661*^9, 3.80242644176126*^9}, 3.8024264732474947`*^9, {
   3.802426574539311*^9, 3.8024266940244703`*^9}, 3.8024267512975473`*^9, 
   3.802426797043425*^9, 3.802426841483617*^9, {3.802426875798967*^9, 
   3.802426923022819*^9}, {3.8024269595219297`*^9, 3.802426981502043*^9}, 
   3.802427023818734*^9, {3.802428645357738*^9, 3.8024287270407133`*^9}, {
   3.802428811457193*^9, 3.8024288313409433`*^9}, 3.802428880681493*^9, {
   3.8024289211277313`*^9, 3.802428995405116*^9}, {3.8024290300023737`*^9, 
   3.802429104776528*^9}, {3.802429136425682*^9, 3.8024291754655113`*^9}, 
   3.802429223710062*^9, {3.802429859827117*^9, 3.8024298856474113`*^9}, {
   3.8024299239745092`*^9, 3.802429955177771*^9}, {3.802430000967248*^9, 
   3.802430004541561*^9}, 3.8024310082430487`*^9, {3.802432166005664*^9, 
   3.802432196939427*^9}, 3.802432279425067*^9, {3.802432390930366*^9, 
   3.802432420814371*^9}, {3.802432496924099*^9, 3.802432521129919*^9}, 
   3.802432574137785*^9, 3.802432627570424*^9, {3.8024327438299847`*^9, 
   3.802432768255176*^9}, 3.802432899244602*^9, 3.802432999549746*^9, 
   3.802518074145845*^9, 3.80271135278976*^9, 3.803230538873509*^9, 
   3.8068612967870197`*^9},
 CellLabel->
  "Out[169]=",ExpressionUUID->"210c33de-259b-47f8-bb05-db3920eb09df"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"sls", "=", 
  RowBox[{
   RowBox[{"Solve", "[", "EqsToSolve", "]"}], "[", 
   RowBox[{"[", "1", "]"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"Simplify", "[", 
  RowBox[{
   RowBox[{"Tchch", "/.", "sls"}], "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"a1", "\[Rule]", "0"}], ",", 
     RowBox[{"b1", "\[Rule]", "0"}]}], "}"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.802432908431643*^9, 3.802432917750164*^9}, {
  3.802432953287243*^9, 3.80243297777183*^9}, {3.8024330589779873`*^9, 
  3.802433120020463*^9}},
 CellLabel->
  "In[173]:=",ExpressionUUID->"94282eb7-3144-4f25-9a62-f510a0edc2cc"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"a10", "\[Rule]", 
    RowBox[{"1", "+", "a1"}]}], ",", 
   RowBox[{"a11", "\[Rule]", 
    RowBox[{"1", "+", "a1"}]}], ",", 
   RowBox[{"a12", "\[Rule]", 
    RowBox[{"1", "+", "a1"}]}], ",", 
   RowBox[{"a2", "\[Rule]", "a1"}], ",", 
   RowBox[{"a3", "\[Rule]", "a1"}], ",", 
   RowBox[{"a4", "\[Rule]", 
    RowBox[{"1", "+", "a1"}]}], ",", 
   RowBox[{"a5", "\[Rule]", "a1"}], ",", 
   RowBox[{"a6", "\[Rule]", "a1"}], ",", 
   RowBox[{"a7", "\[Rule]", 
    RowBox[{"1", "+", "a1"}]}], ",", 
   RowBox[{"a8", "\[Rule]", 
    RowBox[{"1", "+", "a1"}]}], ",", 
   RowBox[{"a9", "\[Rule]", "a1"}], ",", 
   RowBox[{"b10", "\[Rule]", 
    RowBox[{
     RowBox[{"-", "1"}], "+", "b1"}]}], ",", 
   RowBox[{"b11", "\[Rule]", "b1"}], ",", 
   RowBox[{"b12", "\[Rule]", 
    RowBox[{
     RowBox[{"-", "1"}], "+", "b1"}]}], ",", 
   RowBox[{"b2", "\[Rule]", 
    RowBox[{
     RowBox[{"-", "1"}], "+", "b1"}]}], ",", 
   RowBox[{"b3", "\[Rule]", "b1"}], ",", 
   RowBox[{"b4", "\[Rule]", 
    RowBox[{
     RowBox[{"-", "1"}], "+", "b1"}]}], ",", 
   RowBox[{"b5", "\[Rule]", 
    RowBox[{
     RowBox[{"-", "1"}], "+", "b1"}]}], ",", 
   RowBox[{"b6", "\[Rule]", 
    RowBox[{
     RowBox[{"-", "1"}], "+", "b1"}]}], ",", 
   RowBox[{"b7", "\[Rule]", "b1"}], ",", 
   RowBox[{"b8", "\[Rule]", "b1"}], ",", 
   RowBox[{"b9", "\[Rule]", "b1"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.802432918324299*^9, {3.8024329570518723`*^9, 3.8024330030485773`*^9}, {
   3.802433062028501*^9, 3.8024331204454613`*^9}, 3.8025180743819237`*^9, 
   3.802711352914733*^9, 3.803230542534276*^9, 3.806861301167111*^9},
 CellLabel->
  "Out[173]=",ExpressionUUID->"91ca6791-302b-46de-a95f-2d1b30f1c3fa"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   FractionBox["t12", "d2"], ",", 
   FractionBox["t11", "d2"], ",", 
   FractionBox["t10", "d2"], ",", 
   RowBox[{"-", 
    FractionBox["t9", "d2"]}], ",", 
   FractionBox["t8", "d2"], ",", 
   FractionBox["t7", "d2"], ",", 
   RowBox[{"-", 
    FractionBox["t6", "d2"]}], ",", 
   RowBox[{"-", 
    FractionBox["t5", "d2"]}], ",", 
   FractionBox["t4", "d2"], ",", 
   RowBox[{"-", 
    FractionBox["t3", "d2"]}], ",", 
   RowBox[{"-", 
    FractionBox["t2", "d2"]}], ",", 
   RowBox[{"-", 
    FractionBox["t1", "d2"]}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.802432918324299*^9, {3.8024329570518723`*^9, 3.8024330030485773`*^9}, {
   3.802433062028501*^9, 3.8024331204454613`*^9}, 3.8025180743819237`*^9, 
   3.802711352914733*^9, 3.803230542534276*^9, 3.80686130117001*^9},
 CellLabel->
  "Out[174]=",ExpressionUUID->"496b700a-b813-476a-a4d1-697123f092f8"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Now", " ", 
    RowBox[{"let", "'"}], "s", " ", "match", " ", "signs"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"ChangeVars", "=", 
    RowBox[{
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"t1", "\[Rule]", 
         RowBox[{"t5", "  ", 
          RowBox[{"d1", "^", "a1"}], " ", 
          RowBox[{"d2", "^", "b1"}]}]}], ",", 
        RowBox[{"t2", "\[Rule]", 
         RowBox[{"t10", " ", 
          RowBox[{"d1", "^", "a2"}], " ", 
          RowBox[{"d2", "^", "b2"}]}]}], ",", 
        RowBox[{"t3", "\[Rule]", " ", 
         RowBox[{"t2", " ", 
          RowBox[{"d1", "^", "a3"}], " ", 
          RowBox[{"d2", "^", "b3"}]}]}], "  ", ",", 
        RowBox[{"t4", "\[Rule]", 
         RowBox[{"t7", "  ", 
          RowBox[{"d1", "^", "a4"}], " ", 
          RowBox[{"d2", "^", "b4"}]}]}], " ", ",", 
        RowBox[{"t5", "\[Rule]", 
         RowBox[{"t12", "  ", 
          RowBox[{"d1", "^", "a5"}], " ", 
          RowBox[{"d2", "^", "b5"}]}]}], " ", ",", 
        RowBox[{"t6", "\[Rule]", 
         RowBox[{"t4", "  ", 
          RowBox[{"d1", "^", "a6"}], " ", 
          RowBox[{"d2", "^", "b6"}]}]}], " ", ",", 
        RowBox[{"t7", "\[Rule]", 
         RowBox[{"t9", "  ", 
          RowBox[{"d1", "^", "a7"}], " ", 
          RowBox[{"d2", "^", "b7"}]}]}], ",", 
        RowBox[{"t8", "\[Rule]", 
         RowBox[{"t1", "  ", 
          RowBox[{"d1", "^", "a8"}], " ", 
          RowBox[{"d2", "^", "b8"}]}]}], ",", 
        RowBox[{"t9", "\[Rule]", 
         RowBox[{"t6", " ", 
          RowBox[{"d1", "^", "a9"}], " ", 
          RowBox[{"d2", "^", "b9"}]}]}], " ", ",", 
        RowBox[{"t10", "\[Rule]", " ", 
         RowBox[{"t11", "  ", 
          RowBox[{"d1", "^", "a10"}], " ", 
          RowBox[{"d2", "^", "b10"}]}]}], " ", ",", 
        RowBox[{"t11", "\[Rule]", 
         RowBox[{"t3", " ", 
          RowBox[{"d1", "^", "a11"}], " ", 
          RowBox[{"d2", "^", "b11"}]}]}], ",", 
        RowBox[{"t12", "\[Rule]", 
         RowBox[{"t8", "  ", 
          RowBox[{"d1", "^", "a12"}], " ", 
          RowBox[{"d2", "^", "b12"}]}]}], ",", 
        RowBox[{"d2", "\[Rule]", "d1"}], ",", 
        RowBox[{"d1", "\[Rule]", 
         RowBox[{
          RowBox[{"-", "1"}], "/", "d2"}]}]}], "}"}], "/.", "sls"}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"a1", "\[Rule]", "0"}], ",", 
       RowBox[{"b1", "\[Rule]", "1"}]}], "}"}]}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"VarsT", "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"t1", "\[Rule]", "t12"}], ",", 
       RowBox[{"t2", "\[Rule]", 
        RowBox[{"-", "t11"}]}], ",", 
       RowBox[{"t3", "\[Rule]", "t10"}], ",", 
       RowBox[{"t4", "\[Rule]", 
        RowBox[{"-", "t9"}]}], ",", 
       RowBox[{"t5", "\[Rule]", 
        RowBox[{"-", "t8"}]}], ",", 
       RowBox[{"t6", "\[Rule]", 
        RowBox[{"-", "t7"}]}], ",", 
       RowBox[{"t7", "\[Rule]", "t6"}], ",", 
       RowBox[{"t8", "\[Rule]", "t5"}], ",", 
       RowBox[{"t9", "\[Rule]", "t4"}], ",", 
       RowBox[{"t10", "\[Rule]", 
        RowBox[{"-", "t3"}]}], ",", 
       RowBox[{"t11", "\[Rule]", "t2"}], ",", 
       RowBox[{"t12", "\[Rule]", 
        RowBox[{"-", "t1"}]}]}], "}"}]}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"d1", "\[Rule]", 
       RowBox[{
        RowBox[{"-", "1"}], "/", "d1"}]}], ",", 
      RowBox[{"d2", "\[Rule]", 
       RowBox[{
        RowBox[{"-", "1"}], "/", "d2"}]}]}], "}"}]}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ChangeVars", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"t1", "\[Rule]", " ", "t5"}], ",", 
       RowBox[{"t2", "\[Rule]", 
        FractionBox["t10", "d2"]}], ",", 
       RowBox[{"t3", "\[Rule]", 
        RowBox[{"-", "t2"}]}], ",", 
       RowBox[{"t4", "\[Rule]", 
        FractionBox[
         RowBox[{"d1", " ", "t7"}], "d2"]}], ",", 
       RowBox[{"t5", "\[Rule]", 
        RowBox[{"-", 
         FractionBox["t12", "d2"]}]}], ",", 
       RowBox[{"t6", "\[Rule]", 
        FractionBox["t4", "d2"]}], ",", 
       RowBox[{"t7", "\[Rule]", 
        RowBox[{"d1", " ", "t9"}]}], ",", 
       RowBox[{"t8", "\[Rule]", "  ", 
        RowBox[{"d1", " ", "t1"}]}], ",", 
       RowBox[{"t9", "\[Rule]", "t6"}], ",", 
       RowBox[{"t10", "\[Rule]", 
        FractionBox[
         RowBox[{"d1", " ", "t11"}], "d2"]}], ",", 
       RowBox[{"t11", "\[Rule]", 
        RowBox[{"d1", " ", "t3"}]}], ",", 
       RowBox[{"t12", "\[Rule]", 
        FractionBox[
         RowBox[{"d1", " ", "t8"}], "d2"]}], ",", 
       RowBox[{"d2", "\[Rule]", "d1"}], ",", 
       RowBox[{"d1", "\[Rule]", 
        RowBox[{"-", 
         FractionBox["1", "d2"]}]}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
   
   RowBox[{"ChangeVars", "=", 
    RowBox[{
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"t1", "\[Rule]", 
         RowBox[{"d2", " ", "t5", " ", "c1"}]}], ",", 
        RowBox[{"t2", "\[Rule]", 
         RowBox[{"t10", " ", "c2"}]}], ",", 
        RowBox[{"t3", "\[Rule]", 
         RowBox[{"d2", " ", "t2", " ", "c3"}]}], ",", 
        RowBox[{"t4", "\[Rule]", 
         RowBox[{"d1", " ", "t7", " ", "c4"}]}], ",", 
        RowBox[{"t5", "\[Rule]", 
         RowBox[{"t12", " ", "c5"}]}], " ", ",", 
        RowBox[{"t6", "\[Rule]", 
         RowBox[{"t4", " ", "c6"}]}], ",", 
        RowBox[{"t7", "\[Rule]", " ", 
         RowBox[{"d1", " ", "d2", " ", "t9", " ", "c7"}]}], ",", 
        RowBox[{"t8", "\[Rule]", 
         RowBox[{"d1", " ", "d2", " ", "t1", " ", "c8"}]}], ",", 
        RowBox[{"t9", "\[Rule]", 
         RowBox[{"d2", " ", "t6", " ", "c9"}]}], ",", 
        RowBox[{"t10", "\[Rule]", 
         RowBox[{"d1", " ", "t11", " ", "c10"}]}], ",", 
        RowBox[{"t11", "\[Rule]", 
         RowBox[{"d1", " ", "d2", " ", "t3", " ", "c11"}]}], ",", 
        RowBox[{"t12", "\[Rule]", 
         RowBox[{"d1", " ", "t8", " ", "c12"}]}], ",", 
        RowBox[{"d2", "\[Rule]", "d1"}], ",", 
        RowBox[{"d1", "\[Rule]", 
         RowBox[{"-", 
          FractionBox["1", "d2"]}]}]}], "}"}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"c1", "\[Rule]", "c2"}], ",", 
        RowBox[{"c10", "\[Rule]", 
         RowBox[{"-", "c2"}]}], ",", 
        RowBox[{"c11", "\[Rule]", 
         RowBox[{"-", "c2"}]}], ",", 
        RowBox[{"c12", "\[Rule]", 
         RowBox[{"-", "c2"}]}], ",", 
        RowBox[{"c3", "\[Rule]", "c2"}], ",", 
        RowBox[{"c4", "\[Rule]", 
         RowBox[{"-", "c2"}]}], ",", 
        RowBox[{"c5", "\[Rule]", "c2"}], ",", 
        RowBox[{"c6", "\[Rule]", "c2"}], ",", 
        RowBox[{"c7", "\[Rule]", 
         RowBox[{"-", "c2"}]}], ",", 
        RowBox[{"c8", "\[Rule]", 
         RowBox[{"-", "c2"}]}], ",", 
        RowBox[{"c9", "\[Rule]", "c2"}]}], "}"}]}], "/.", 
     RowBox[{"c2", "\[Rule]", "1"}]}]}], "\[IndentingNewLine]", 
   RowBox[{"Tchch", "=", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"VarsT", "/.", "ChangeVars"}], "/.", "ChangeVars"}], ")"}]}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"EqsToSolve", "=", 
    RowBox[{"{", "}"}]}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"neweq", "=", 
     RowBox[{"Numerator", "[", 
      RowBox[{"Factor", "[", 
       RowBox[{
        RowBox[{"NewRels", "[", 
         RowBox[{"[", "17", "]"}], "]"}], "/.", "ChangeVars"}], "]"}], 
      "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"cmp1", "=", 
    RowBox[{"Expand", "[", 
     RowBox[{
      RowBox[{"-", "neweq"}], "/", 
      RowBox[{"Coefficient", "[", 
       RowBox[{"neweq", ",", 
        RowBox[{"t10", "^", "2"}]}], "]"}]}], "]"}]}], "\[IndentingNewLine]", 
   
   RowBox[{"cmp2", "=", 
    RowBox[{"Expand", "[", 
     RowBox[{"NewRels", "[", 
      RowBox[{"[", "1", "]"}], "]"}], "]"}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ListMons", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"t2", " ", "t5"}], ",", 
       RowBox[{"t1", " ", "t6"}], ",", " ", 
       RowBox[{"t11", " ", "t9"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"i", "=", "1"}], ",", 
      RowBox[{"i", "\[LessEqual]", "3"}], ",", 
      RowBox[{"i", "++"}], ",", 
      RowBox[{"AppendTo", "[", 
       RowBox[{"EqsToSolve", ",", 
        RowBox[{
         RowBox[{"Coefficient", "[", 
          RowBox[{"cmp1", ",", 
           RowBox[{"ListMons", "[", 
            RowBox[{"[", "i", "]"}], "]"}]}], "]"}], "==", 
         RowBox[{"Coefficient", "[", 
          RowBox[{"cmp2", ",", 
           RowBox[{"ListMons", "[", 
            RowBox[{"[", "i", "]"}], "]"}]}], "]"}]}]}], "]"}]}], "]"}], 
    ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"neweq", "=", 
     RowBox[{"Numerator", "[", 
      RowBox[{"Factor", "[", 
       RowBox[{
        RowBox[{"NewRels", "[", 
         RowBox[{"[", "16", "]"}], "]"}], "/.", "ChangeVars"}], "]"}], 
      "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"cmp1", "=", 
    RowBox[{"Expand", "[", 
     RowBox[{"d1", " ", 
      SuperscriptBox["d2", "2"], 
      RowBox[{"neweq", "/", 
       RowBox[{"Coefficient", "[", 
        RowBox[{"neweq", ",", 
         RowBox[{"t3", "^", "2"}]}], "]"}]}]}], "]"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{"cmp2", "=", 
    RowBox[{"Expand", "[", 
     RowBox[{"NewRels", "[", 
      RowBox[{"[", "2", "]"}], "]"}], "]"}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ListMons", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"t2", " ", "t4"}], ",", 
       RowBox[{"t12", " ", "t7"}], ",", " ", 
       RowBox[{"t11", " ", "t8"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"i", "=", "1"}], ",", 
      RowBox[{"i", "\[LessEqual]", "3"}], ",", 
      RowBox[{"i", "++"}], ",", 
      RowBox[{"AppendTo", "[", 
       RowBox[{"EqsToSolve", ",", 
        RowBox[{
         RowBox[{"Coefficient", "[", 
          RowBox[{"cmp1", ",", 
           RowBox[{"ListMons", "[", 
            RowBox[{"[", "i", "]"}], "]"}]}], "]"}], "==", 
         RowBox[{"Coefficient", "[", 
          RowBox[{"cmp2", ",", 
           RowBox[{"ListMons", "[", 
            RowBox[{"[", "i", "]"}], "]"}]}], "]"}]}]}], "]"}]}], "]"}], 
    ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"neweq", "=", 
     RowBox[{"Numerator", "[", 
      RowBox[{"Factor", "[", 
       RowBox[{
        RowBox[{"NewRels", "[", 
         RowBox[{"[", "19", "]"}], "]"}], "/.", "ChangeVars"}], "]"}], 
      "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"cmp1", "=", 
    RowBox[{"Expand", "[", 
     RowBox[{
      RowBox[{"-", "d2"}], " ", 
      RowBox[{"neweq", "/", 
       RowBox[{"Coefficient", "[", 
        RowBox[{"neweq", ",", 
         RowBox[{"t8", "^", "2"}]}], "]"}]}]}], "]"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{"cmp2", "=", 
    RowBox[{"Expand", "[", 
     RowBox[{"NewRels", "[", 
      RowBox[{"[", "7", "]"}], "]"}], "]"}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ListMons", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"t1", " ", "t2"}], ",", 
       RowBox[{"t12", " ", "t4"}], ",", " ", 
       RowBox[{"t10", " ", "t6"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"i", "=", "1"}], ",", 
      RowBox[{"i", "\[LessEqual]", "3"}], ",", 
      RowBox[{"i", "++"}], ",", 
      RowBox[{"AppendTo", "[", 
       RowBox[{"EqsToSolve", ",", 
        RowBox[{
         RowBox[{"Coefficient", "[", 
          RowBox[{"cmp1", ",", 
           RowBox[{"ListMons", "[", 
            RowBox[{"[", "i", "]"}], "]"}]}], "]"}], "==", 
         RowBox[{"Coefficient", "[", 
          RowBox[{"cmp2", ",", 
           RowBox[{"ListMons", "[", 
            RowBox[{"[", "i", "]"}], "]"}]}], "]"}]}]}], "]"}]}], "]"}], 
    ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"neweq", "=", 
     RowBox[{"Numerator", "[", 
      RowBox[{"Factor", "[", 
       RowBox[{
        RowBox[{"NewRels", "[", 
         RowBox[{"[", "20", "]"}], "]"}], "/.", "ChangeVars"}], "]"}], 
      "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"cmp1", "=", 
    RowBox[{"Expand", "[", 
     RowBox[{"d1", " ", "d2", " ", 
      RowBox[{"neweq", "/", 
       RowBox[{"Coefficient", "[", 
        RowBox[{"neweq", ",", 
         RowBox[{"t5", "^", "2"}]}], "]"}]}]}], "]"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{"cmp2", "=", 
    RowBox[{"Expand", "[", 
     RowBox[{"NewRels", "[", 
      RowBox[{"[", "8", "]"}], "]"}], "]"}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ListMons", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"t11", " ", "t12"}], ",", 
       RowBox[{"t3", " ", "t7"}], ",", " ", 
       RowBox[{"t1", " ", "t9"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"i", "=", "1"}], ",", 
      RowBox[{"i", "\[LessEqual]", "3"}], ",", 
      RowBox[{"i", "++"}], ",", 
      RowBox[{"AppendTo", "[", 
       RowBox[{"EqsToSolve", ",", 
        RowBox[{
         RowBox[{"Coefficient", "[", 
          RowBox[{"cmp1", ",", 
           RowBox[{"ListMons", "[", 
            RowBox[{"[", "i", "]"}], "]"}]}], "]"}], "==", 
         RowBox[{"Coefficient", "[", 
          RowBox[{"cmp2", ",", 
           RowBox[{"ListMons", "[", 
            RowBox[{"[", "i", "]"}], "]"}]}], "]"}]}]}], "]"}]}], "]"}], 
    ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"EqsToSolve", "=", 
    RowBox[{"EqsToSolve", "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"d1", "\[Rule]", "1"}], ",", 
       RowBox[{"d2", "\[Rule]", "1"}]}], "}"}]}]}], "\[IndentingNewLine]", 
   RowBox[{"Solve", "[", "EqsToSolve", "]"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"neweq", "=", 
     RowBox[{"Numerator", "[", 
      RowBox[{"Factor", "[", 
       RowBox[{
        RowBox[{"NewRels", "[", 
         RowBox[{"[", "17", "]"}], "]"}], "/.", "ChangeVars"}], "]"}], 
      "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"cmp1", "=", 
     RowBox[{"Expand", "[", 
      RowBox[{
       RowBox[{"-", "neweq"}], "/", 
       RowBox[{"Coefficient", "[", 
        RowBox[{"neweq", ",", 
         RowBox[{"t10", "^", "2"}]}], "]"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"cmp2", "=", 
     RowBox[{"Expand", "[", 
      RowBox[{"NewRels", "[", 
       RowBox[{"[", "1", "]"}], "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   
   RowBox[{"cmp1", "-", "cmp2"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"neweq", "=", 
     RowBox[{"Numerator", "[", 
      RowBox[{"Factor", "[", 
       RowBox[{
        RowBox[{"NewRels", "[", 
         RowBox[{"[", "16", "]"}], "]"}], "/.", "ChangeVars"}], "]"}], 
      "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"cmp1", "=", 
     RowBox[{"Expand", "[", 
      RowBox[{"d1", " ", 
       SuperscriptBox["d2", "2"], 
       RowBox[{"neweq", "/", 
        RowBox[{"Coefficient", "[", 
         RowBox[{"neweq", ",", 
          RowBox[{"t3", "^", "2"}]}], "]"}]}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"cmp2", "=", 
     RowBox[{"Expand", "[", 
      RowBox[{"NewRels", "[", 
       RowBox[{"[", "2", "]"}], "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   
   RowBox[{"cmp1", "-", "cmp2"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"neweq", "=", 
     RowBox[{"Numerator", "[", 
      RowBox[{"Factor", "[", 
       RowBox[{
        RowBox[{"NewRels", "[", 
         RowBox[{"[", "19", "]"}], "]"}], "/.", "ChangeVars"}], "]"}], 
      "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"cmp1", "=", 
     RowBox[{"Expand", "[", 
      RowBox[{
       RowBox[{"-", "d2"}], " ", 
       RowBox[{"neweq", "/", 
        RowBox[{"Coefficient", "[", 
         RowBox[{"neweq", ",", 
          RowBox[{"t8", "^", "2"}]}], "]"}]}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"cmp2", "=", 
     RowBox[{"Expand", "[", 
      RowBox[{"NewRels", "[", 
       RowBox[{"[", "7", "]"}], "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   
   RowBox[{"cmp1", "-", "cmp2"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"neweq", "=", 
     RowBox[{"Numerator", "[", 
      RowBox[{"Factor", "[", 
       RowBox[{
        RowBox[{"NewRels", "[", 
         RowBox[{"[", "20", "]"}], "]"}], "/.", "ChangeVars"}], "]"}], 
      "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"cmp1", "=", 
     RowBox[{"Expand", "[", 
      RowBox[{"d1", " ", "d2", " ", 
       RowBox[{"neweq", "/", 
        RowBox[{"Coefficient", "[", 
         RowBox[{"neweq", ",", 
          RowBox[{"t5", "^", "2"}]}], "]"}]}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"cmp2", "=", 
     RowBox[{"Expand", "[", 
      RowBox[{"NewRels", "[", 
       RowBox[{"[", "8", "]"}], "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   
   RowBox[{"cmp1", "-", "cmp2"}]}]}]], "Input",
 CellChangeTimes->{{3.802433189863158*^9, 3.802433366841106*^9}, {
   3.802433482954331*^9, 3.8024335512423697`*^9}, {3.802434067125484*^9, 
   3.802434073492031*^9}, {3.802434106161889*^9, 3.802434208729451*^9}, {
   3.802434239974403*^9, 3.8024342417929087`*^9}, {3.802434372637788*^9, 
   3.802434441884623*^9}, {3.802434489486682*^9, 3.802434564243887*^9}, 
   3.802434605208338*^9, {3.802434670581738*^9, 3.802434696935339*^9}, {
   3.802434777843906*^9, 3.8024348644870358`*^9}, {3.802434899816853*^9, 
   3.8024350907687693`*^9}, {3.802435167056191*^9, 3.802435288287114*^9}, {
   3.8024353319347878`*^9, 3.802435546755945*^9}, {3.8024355815236063`*^9, 
   3.802435616786998*^9}, {3.802435649909973*^9, 3.802435672003112*^9}, {
   3.802435708652541*^9, 3.8024357093980007`*^9}, {3.802435774765376*^9, 
   3.802435862273535*^9}, {3.802436011480994*^9, 3.802436026264029*^9}, {
   3.8024361391446123`*^9, 3.80243619365703*^9}, {3.802436224134831*^9, 
   3.8024362901355543`*^9}, {3.802436379569206*^9, 3.802436400529956*^9}, {
   3.802436866849422*^9, 3.8024368917763147`*^9}, {3.8024369377443953`*^9, 
   3.802437048101115*^9}, 3.80243755641888*^9, 3.802437676824483*^9},
 CellLabel->
  "In[175]:=",ExpressionUUID->"ceada915-a347-47a8-884c-1403eed67fab"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"t1", "\[Rule]", 
    RowBox[{"d2", " ", "t5"}]}], ",", 
   RowBox[{"t2", "\[Rule]", "t10"}], ",", 
   RowBox[{"t3", "\[Rule]", 
    RowBox[{"d2", " ", "t2"}]}], ",", 
   RowBox[{"t4", "\[Rule]", 
    RowBox[{"d1", " ", "t7"}]}], ",", 
   RowBox[{"t5", "\[Rule]", "t12"}], ",", 
   RowBox[{"t6", "\[Rule]", "t4"}], ",", 
   RowBox[{"t7", "\[Rule]", 
    RowBox[{"d1", " ", "d2", " ", "t9"}]}], ",", 
   RowBox[{"t8", "\[Rule]", 
    RowBox[{"d1", " ", "d2", " ", "t1"}]}], ",", 
   RowBox[{"t9", "\[Rule]", 
    RowBox[{"d2", " ", "t6"}]}], ",", 
   RowBox[{"t10", "\[Rule]", 
    RowBox[{"d1", " ", "t11"}]}], ",", 
   RowBox[{"t11", "\[Rule]", 
    RowBox[{"d1", " ", "d2", " ", "t3"}]}], ",", 
   RowBox[{"t12", "\[Rule]", 
    RowBox[{"d1", " ", "t8"}]}], ",", 
   RowBox[{"d2", "\[Rule]", "d1"}], ",", 
   RowBox[{"d1", "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", "d2"]}]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.802433231881312*^9, 3.802433261754114*^9}, 
   3.802433298722374*^9, {3.8024333324088087`*^9, 3.802433352893672*^9}, {
   3.802433452999649*^9, 3.802433552092339*^9}, 3.802434013304801*^9, 
   3.802434074365615*^9, {3.802434109329031*^9, 3.8024342096700373`*^9}, 
   3.802434242367939*^9, {3.802434375352025*^9, 3.802434442336644*^9}, {
   3.802434491503811*^9, 3.8024345648107*^9}, 3.802434605957326*^9, 
   3.8024346976114683`*^9, 3.8024347837952747`*^9, {3.802434818040646*^9, 
   3.802434864864081*^9}, {3.802434902300256*^9, 3.802434956997244*^9}, 
   3.802434989324306*^9, {3.802435020858676*^9, 3.802435030281126*^9}, 
   3.802435093751444*^9, {3.8024351784242067`*^9, 3.802435288653171*^9}, {
   3.802435332743202*^9, 3.802435549342483*^9}, 3.802435600024938*^9, {
   3.8024356535182047`*^9, 3.8024356725272913`*^9}, 3.802435710257555*^9, 
   3.8024360273056192`*^9, 3.8024361969868593`*^9, {3.802436242148232*^9, 
   3.802436290720133*^9}, {3.8024363805239887`*^9, 3.8024364008889933`*^9}, 
   3.802436892702591*^9, 3.8024370003241568`*^9, {3.802437033732459*^9, 
   3.802437049000019*^9}, 3.802437556866004*^9, 3.8025180744741573`*^9, 
   3.802711353011155*^9, 3.8032305447837877`*^9, 3.806861305295388*^9},
 CellLabel->
  "Out[175]=",ExpressionUUID->"498399cf-5863-4e54-9f61-21ea83fb95e3"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"t12", ",", 
   RowBox[{"-", "t11"}], ",", "t10", ",", 
   RowBox[{"-", "t9"}], ",", 
   RowBox[{"-", "t8"}], ",", 
   RowBox[{"-", "t7"}], ",", "t6", ",", "t5", ",", "t4", ",", 
   RowBox[{"-", "t3"}], ",", "t2", ",", 
   RowBox[{"-", "t1"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.802433231881312*^9, 3.802433261754114*^9}, 
   3.802433298722374*^9, {3.8024333324088087`*^9, 3.802433352893672*^9}, {
   3.802433452999649*^9, 3.802433552092339*^9}, 3.802434013304801*^9, 
   3.802434074365615*^9, {3.802434109329031*^9, 3.8024342096700373`*^9}, 
   3.802434242367939*^9, {3.802434375352025*^9, 3.802434442336644*^9}, {
   3.802434491503811*^9, 3.8024345648107*^9}, 3.802434605957326*^9, 
   3.8024346976114683`*^9, 3.8024347837952747`*^9, {3.802434818040646*^9, 
   3.802434864864081*^9}, {3.802434902300256*^9, 3.802434956997244*^9}, 
   3.802434989324306*^9, {3.802435020858676*^9, 3.802435030281126*^9}, 
   3.802435093751444*^9, {3.8024351784242067`*^9, 3.802435288653171*^9}, {
   3.802435332743202*^9, 3.802435549342483*^9}, 3.802435600024938*^9, {
   3.8024356535182047`*^9, 3.8024356725272913`*^9}, 3.802435710257555*^9, 
   3.8024360273056192`*^9, 3.8024361969868593`*^9, {3.802436242148232*^9, 
   3.802436290720133*^9}, {3.8024363805239887`*^9, 3.8024364008889933`*^9}, 
   3.802436892702591*^9, 3.8024370003241568`*^9, {3.802437033732459*^9, 
   3.802437049000019*^9}, 3.802437556866004*^9, 3.8025180744741573`*^9, 
   3.802711353011155*^9, 3.8032305447837877`*^9, 3.80686130529805*^9},
 CellLabel->
  "Out[176]=",ExpressionUUID->"e25b6a7c-8994-4543-9632-f5cb95ed0839"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"t1", "\[Rule]", 
    RowBox[{"d2", " ", "t5"}]}], ",", 
   RowBox[{"t2", "\[Rule]", "t10"}], ",", 
   RowBox[{"t3", "\[Rule]", 
    RowBox[{"d2", " ", "t2"}]}], ",", 
   RowBox[{"t4", "\[Rule]", 
    RowBox[{
     RowBox[{"-", "d1"}], " ", "t7"}]}], ",", 
   RowBox[{"t5", "\[Rule]", "t12"}], ",", 
   RowBox[{"t6", "\[Rule]", "t4"}], ",", 
   RowBox[{"t7", "\[Rule]", 
    RowBox[{
     RowBox[{"-", "d1"}], " ", "d2", " ", "t9"}]}], ",", 
   RowBox[{"t8", "\[Rule]", 
    RowBox[{
     RowBox[{"-", "d1"}], " ", "d2", " ", "t1"}]}], ",", 
   RowBox[{"t9", "\[Rule]", 
    RowBox[{"d2", " ", "t6"}]}], ",", 
   RowBox[{"t10", "\[Rule]", 
    RowBox[{
     RowBox[{"-", "d1"}], " ", "t11"}]}], ",", 
   RowBox[{"t11", "\[Rule]", 
    RowBox[{
     RowBox[{"-", "d1"}], " ", "d2", " ", "t3"}]}], ",", 
   RowBox[{"t12", "\[Rule]", 
    RowBox[{
     RowBox[{"-", "d1"}], " ", "t8"}]}], ",", 
   RowBox[{"d2", "\[Rule]", "d1"}], ",", 
   RowBox[{"d1", "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", "d2"]}]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.802433231881312*^9, 3.802433261754114*^9}, 
   3.802433298722374*^9, {3.8024333324088087`*^9, 3.802433352893672*^9}, {
   3.802433452999649*^9, 3.802433552092339*^9}, 3.802434013304801*^9, 
   3.802434074365615*^9, {3.802434109329031*^9, 3.8024342096700373`*^9}, 
   3.802434242367939*^9, {3.802434375352025*^9, 3.802434442336644*^9}, {
   3.802434491503811*^9, 3.8024345648107*^9}, 3.802434605957326*^9, 
   3.8024346976114683`*^9, 3.8024347837952747`*^9, {3.802434818040646*^9, 
   3.802434864864081*^9}, {3.802434902300256*^9, 3.802434956997244*^9}, 
   3.802434989324306*^9, {3.802435020858676*^9, 3.802435030281126*^9}, 
   3.802435093751444*^9, {3.8024351784242067`*^9, 3.802435288653171*^9}, {
   3.802435332743202*^9, 3.802435549342483*^9}, 3.802435600024938*^9, {
   3.8024356535182047`*^9, 3.8024356725272913`*^9}, 3.802435710257555*^9, 
   3.8024360273056192`*^9, 3.8024361969868593`*^9, {3.802436242148232*^9, 
   3.802436290720133*^9}, {3.8024363805239887`*^9, 3.8024364008889933`*^9}, 
   3.802436892702591*^9, 3.8024370003241568`*^9, {3.802437033732459*^9, 
   3.802437049000019*^9}, 3.802437556866004*^9, 3.8025180744741573`*^9, 
   3.802711353011155*^9, 3.8032305447837877`*^9, 3.8068613053004837`*^9},
 CellLabel->
  "Out[178]=",ExpressionUUID->"fd81b4f9-1e3a-4589-8e05-3cdd1fe7e1c9"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"d1", " ", "t12"}], ",", 
   RowBox[{
    RowBox[{"-", "d1"}], " ", "t11"}], ",", 
   RowBox[{"d1", " ", "t10"}], ",", 
   RowBox[{
    RowBox[{"-", "d1"}], " ", "t9"}], ",", 
   RowBox[{
    RowBox[{"-", "d1"}], " ", "t8"}], ",", 
   RowBox[{
    RowBox[{"-", "d1"}], " ", "t7"}], ",", 
   RowBox[{"d1", " ", "t6"}], ",", 
   RowBox[{"d1", " ", "t5"}], ",", 
   RowBox[{"d1", " ", "t4"}], ",", 
   RowBox[{
    RowBox[{"-", "d1"}], " ", "t3"}], ",", 
   RowBox[{"d1", " ", "t2"}], ",", 
   RowBox[{
    RowBox[{"-", "d1"}], " ", "t1"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.802433231881312*^9, 3.802433261754114*^9}, 
   3.802433298722374*^9, {3.8024333324088087`*^9, 3.802433352893672*^9}, {
   3.802433452999649*^9, 3.802433552092339*^9}, 3.802434013304801*^9, 
   3.802434074365615*^9, {3.802434109329031*^9, 3.8024342096700373`*^9}, 
   3.802434242367939*^9, {3.802434375352025*^9, 3.802434442336644*^9}, {
   3.802434491503811*^9, 3.8024345648107*^9}, 3.802434605957326*^9, 
   3.8024346976114683`*^9, 3.8024347837952747`*^9, {3.802434818040646*^9, 
   3.802434864864081*^9}, {3.802434902300256*^9, 3.802434956997244*^9}, 
   3.802434989324306*^9, {3.802435020858676*^9, 3.802435030281126*^9}, 
   3.802435093751444*^9, {3.8024351784242067`*^9, 3.802435288653171*^9}, {
   3.802435332743202*^9, 3.802435549342483*^9}, 3.802435600024938*^9, {
   3.8024356535182047`*^9, 3.8024356725272913`*^9}, 3.802435710257555*^9, 
   3.8024360273056192`*^9, 3.8024361969868593`*^9, {3.802436242148232*^9, 
   3.802436290720133*^9}, {3.8024363805239887`*^9, 3.8024364008889933`*^9}, 
   3.802436892702591*^9, 3.8024370003241568`*^9, {3.802437033732459*^9, 
   3.802437049000019*^9}, 3.802437556866004*^9, 3.8025180744741573`*^9, 
   3.802711353011155*^9, 3.8032305447837877`*^9, 3.806861305302884*^9},
 CellLabel->
  "Out[179]=",ExpressionUUID->"03913802-b692-4352-b6f7-f5acb4a08e3b"],

Cell[BoxData[
 RowBox[{"{", "}"}]], "Output",
 CellChangeTimes->{{3.802433231881312*^9, 3.802433261754114*^9}, 
   3.802433298722374*^9, {3.8024333324088087`*^9, 3.802433352893672*^9}, {
   3.802433452999649*^9, 3.802433552092339*^9}, 3.802434013304801*^9, 
   3.802434074365615*^9, {3.802434109329031*^9, 3.8024342096700373`*^9}, 
   3.802434242367939*^9, {3.802434375352025*^9, 3.802434442336644*^9}, {
   3.802434491503811*^9, 3.8024345648107*^9}, 3.802434605957326*^9, 
   3.8024346976114683`*^9, 3.8024347837952747`*^9, {3.802434818040646*^9, 
   3.802434864864081*^9}, {3.802434902300256*^9, 3.802434956997244*^9}, 
   3.802434989324306*^9, {3.802435020858676*^9, 3.802435030281126*^9}, 
   3.802435093751444*^9, {3.8024351784242067`*^9, 3.802435288653171*^9}, {
   3.802435332743202*^9, 3.802435549342483*^9}, 3.802435600024938*^9, {
   3.8024356535182047`*^9, 3.8024356725272913`*^9}, 3.802435710257555*^9, 
   3.8024360273056192`*^9, 3.8024361969868593`*^9, {3.802436242148232*^9, 
   3.802436290720133*^9}, {3.8024363805239887`*^9, 3.8024364008889933`*^9}, 
   3.802436892702591*^9, 3.8024370003241568`*^9, {3.802437033732459*^9, 
   3.802437049000019*^9}, 3.802437556866004*^9, 3.8025180744741573`*^9, 
   3.802711353011155*^9, 3.8032305447837877`*^9, 3.8068613053051434`*^9},
 CellLabel->
  "Out[180]=",ExpressionUUID->"10482122-efb3-4224-bddc-8ef6c24377a6"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   SuperscriptBox["t10", "2"]}], "-", 
  RowBox[{"d1", " ", 
   SuperscriptBox["d2", "2"], " ", "t2", " ", "t5"}], "-", 
  RowBox[{"d1", " ", 
   SuperscriptBox["d2", "2"], " ", "t1", " ", "t6"}], "+", 
  RowBox[{"d1", " ", 
   SuperscriptBox["d2", "2"], " ", "t11", " ", "t9"}]}]], "Output",
 CellChangeTimes->{{3.802433231881312*^9, 3.802433261754114*^9}, 
   3.802433298722374*^9, {3.8024333324088087`*^9, 3.802433352893672*^9}, {
   3.802433452999649*^9, 3.802433552092339*^9}, 3.802434013304801*^9, 
   3.802434074365615*^9, {3.802434109329031*^9, 3.8024342096700373`*^9}, 
   3.802434242367939*^9, {3.802434375352025*^9, 3.802434442336644*^9}, {
   3.802434491503811*^9, 3.8024345648107*^9}, 3.802434605957326*^9, 
   3.8024346976114683`*^9, 3.8024347837952747`*^9, {3.802434818040646*^9, 
   3.802434864864081*^9}, {3.802434902300256*^9, 3.802434956997244*^9}, 
   3.802434989324306*^9, {3.802435020858676*^9, 3.802435030281126*^9}, 
   3.802435093751444*^9, {3.8024351784242067`*^9, 3.802435288653171*^9}, {
   3.802435332743202*^9, 3.802435549342483*^9}, 3.802435600024938*^9, {
   3.8024356535182047`*^9, 3.8024356725272913`*^9}, 3.802435710257555*^9, 
   3.8024360273056192`*^9, 3.8024361969868593`*^9, {3.802436242148232*^9, 
   3.802436290720133*^9}, {3.8024363805239887`*^9, 3.8024364008889933`*^9}, 
   3.802436892702591*^9, 3.8024370003241568`*^9, {3.802437033732459*^9, 
   3.802437049000019*^9}, 3.802437556866004*^9, 3.8025180744741573`*^9, 
   3.802711353011155*^9, 3.8032305447837877`*^9, 3.806861305307254*^9},
 CellLabel->
  "Out[182]=",ExpressionUUID->"929c8ac2-21dc-4ae4-853f-4aa5bae078eb"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   SuperscriptBox["t10", "2"]}], "-", 
  RowBox[{"d1", " ", 
   SuperscriptBox["d2", "2"], " ", "t2", " ", "t5"}], "-", 
  RowBox[{"d1", " ", 
   SuperscriptBox["d2", "2"], " ", "t1", " ", "t6"}], "+", 
  RowBox[{"d1", " ", 
   SuperscriptBox["d2", "2"], " ", "t11", " ", "t9"}]}]], "Output",
 CellChangeTimes->{{3.802433231881312*^9, 3.802433261754114*^9}, 
   3.802433298722374*^9, {3.8024333324088087`*^9, 3.802433352893672*^9}, {
   3.802433452999649*^9, 3.802433552092339*^9}, 3.802434013304801*^9, 
   3.802434074365615*^9, {3.802434109329031*^9, 3.8024342096700373`*^9}, 
   3.802434242367939*^9, {3.802434375352025*^9, 3.802434442336644*^9}, {
   3.802434491503811*^9, 3.8024345648107*^9}, 3.802434605957326*^9, 
   3.8024346976114683`*^9, 3.8024347837952747`*^9, {3.802434818040646*^9, 
   3.802434864864081*^9}, {3.802434902300256*^9, 3.802434956997244*^9}, 
   3.802434989324306*^9, {3.802435020858676*^9, 3.802435030281126*^9}, 
   3.802435093751444*^9, {3.8024351784242067`*^9, 3.802435288653171*^9}, {
   3.802435332743202*^9, 3.802435549342483*^9}, 3.802435600024938*^9, {
   3.8024356535182047`*^9, 3.8024356725272913`*^9}, 3.802435710257555*^9, 
   3.8024360273056192`*^9, 3.8024361969868593`*^9, {3.802436242148232*^9, 
   3.802436290720133*^9}, {3.8024363805239887`*^9, 3.8024364008889933`*^9}, 
   3.802436892702591*^9, 3.8024370003241568`*^9, {3.802437033732459*^9, 
   3.802437049000019*^9}, 3.802437556866004*^9, 3.8025180744741573`*^9, 
   3.802711353011155*^9, 3.8032305447837877`*^9, 3.806861305309451*^9},
 CellLabel->
  "Out[183]=",ExpressionUUID->"e6db3b94-bb31-40b2-bef3-7956cd641c91"],

Cell[BoxData[
 RowBox[{
  RowBox[{"d1", " ", 
   SuperscriptBox["d2", "2"], " ", 
   SuperscriptBox["t3", "2"]}], "+", 
  RowBox[{"t2", " ", "t4"}], "+", 
  RowBox[{"t12", " ", "t7"}], "-", 
  RowBox[{"t11", " ", "t8"}]}]], "Output",
 CellChangeTimes->{{3.802433231881312*^9, 3.802433261754114*^9}, 
   3.802433298722374*^9, {3.8024333324088087`*^9, 3.802433352893672*^9}, {
   3.802433452999649*^9, 3.802433552092339*^9}, 3.802434013304801*^9, 
   3.802434074365615*^9, {3.802434109329031*^9, 3.8024342096700373`*^9}, 
   3.802434242367939*^9, {3.802434375352025*^9, 3.802434442336644*^9}, {
   3.802434491503811*^9, 3.8024345648107*^9}, 3.802434605957326*^9, 
   3.8024346976114683`*^9, 3.8024347837952747`*^9, {3.802434818040646*^9, 
   3.802434864864081*^9}, {3.802434902300256*^9, 3.802434956997244*^9}, 
   3.802434989324306*^9, {3.802435020858676*^9, 3.802435030281126*^9}, 
   3.802435093751444*^9, {3.8024351784242067`*^9, 3.802435288653171*^9}, {
   3.802435332743202*^9, 3.802435549342483*^9}, 3.802435600024938*^9, {
   3.8024356535182047`*^9, 3.8024356725272913`*^9}, 3.802435710257555*^9, 
   3.8024360273056192`*^9, 3.8024361969868593`*^9, {3.802436242148232*^9, 
   3.802436290720133*^9}, {3.8024363805239887`*^9, 3.8024364008889933`*^9}, 
   3.802436892702591*^9, 3.8024370003241568`*^9, {3.802437033732459*^9, 
   3.802437049000019*^9}, 3.802437556866004*^9, 3.8025180744741573`*^9, 
   3.802711353011155*^9, 3.8032305447837877`*^9, 3.806861305313368*^9},
 CellLabel->
  "Out[187]=",ExpressionUUID->"24b64db7-73a2-47f3-bc43-fec0418ab41f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"d1", " ", 
   SuperscriptBox["d2", "2"], " ", 
   SuperscriptBox["t3", "2"]}], "+", 
  RowBox[{"t2", " ", "t4"}], "+", 
  RowBox[{"t12", " ", "t7"}], "-", 
  RowBox[{"t11", " ", "t8"}]}]], "Output",
 CellChangeTimes->{{3.802433231881312*^9, 3.802433261754114*^9}, 
   3.802433298722374*^9, {3.8024333324088087`*^9, 3.802433352893672*^9}, {
   3.802433452999649*^9, 3.802433552092339*^9}, 3.802434013304801*^9, 
   3.802434074365615*^9, {3.802434109329031*^9, 3.8024342096700373`*^9}, 
   3.802434242367939*^9, {3.802434375352025*^9, 3.802434442336644*^9}, {
   3.802434491503811*^9, 3.8024345648107*^9}, 3.802434605957326*^9, 
   3.8024346976114683`*^9, 3.8024347837952747`*^9, {3.802434818040646*^9, 
   3.802434864864081*^9}, {3.802434902300256*^9, 3.802434956997244*^9}, 
   3.802434989324306*^9, {3.802435020858676*^9, 3.802435030281126*^9}, 
   3.802435093751444*^9, {3.8024351784242067`*^9, 3.802435288653171*^9}, {
   3.802435332743202*^9, 3.802435549342483*^9}, 3.802435600024938*^9, {
   3.8024356535182047`*^9, 3.8024356725272913`*^9}, 3.802435710257555*^9, 
   3.8024360273056192`*^9, 3.8024361969868593`*^9, {3.802436242148232*^9, 
   3.802436290720133*^9}, {3.8024363805239887`*^9, 3.8024364008889933`*^9}, 
   3.802436892702591*^9, 3.8024370003241568`*^9, {3.802437033732459*^9, 
   3.802437049000019*^9}, 3.802437556866004*^9, 3.8025180744741573`*^9, 
   3.802711353011155*^9, 3.8032305447837877`*^9, 3.806861305318595*^9},
 CellLabel->
  "Out[188]=",ExpressionUUID->"3f70c7cd-581a-48fc-8d0e-2323cb11e3ba"],

Cell[BoxData[
 RowBox[{
  RowBox[{"d1", " ", 
   SuperscriptBox["d2", "2"], " ", "t1", " ", "t2"}], "+", 
  RowBox[{"t12", " ", "t4"}], "+", 
  RowBox[{"d2", " ", "t10", " ", "t6"}], "-", 
  RowBox[{"d2", " ", 
   SuperscriptBox["t8", "2"]}]}]], "Output",
 CellChangeTimes->{{3.802433231881312*^9, 3.802433261754114*^9}, 
   3.802433298722374*^9, {3.8024333324088087`*^9, 3.802433352893672*^9}, {
   3.802433452999649*^9, 3.802433552092339*^9}, 3.802434013304801*^9, 
   3.802434074365615*^9, {3.802434109329031*^9, 3.8024342096700373`*^9}, 
   3.802434242367939*^9, {3.802434375352025*^9, 3.802434442336644*^9}, {
   3.802434491503811*^9, 3.8024345648107*^9}, 3.802434605957326*^9, 
   3.8024346976114683`*^9, 3.8024347837952747`*^9, {3.802434818040646*^9, 
   3.802434864864081*^9}, {3.802434902300256*^9, 3.802434956997244*^9}, 
   3.802434989324306*^9, {3.802435020858676*^9, 3.802435030281126*^9}, 
   3.802435093751444*^9, {3.8024351784242067`*^9, 3.802435288653171*^9}, {
   3.802435332743202*^9, 3.802435549342483*^9}, 3.802435600024938*^9, {
   3.8024356535182047`*^9, 3.8024356725272913`*^9}, 3.802435710257555*^9, 
   3.8024360273056192`*^9, 3.8024361969868593`*^9, {3.802436242148232*^9, 
   3.802436290720133*^9}, {3.8024363805239887`*^9, 3.8024364008889933`*^9}, 
   3.802436892702591*^9, 3.8024370003241568`*^9, {3.802437033732459*^9, 
   3.802437049000019*^9}, 3.802437556866004*^9, 3.8025180744741573`*^9, 
   3.802711353011155*^9, 3.8032305447837877`*^9, 3.8068613053210373`*^9},
 CellLabel->
  "Out[192]=",ExpressionUUID->"6ad876f7-97e4-4114-b786-3d63733db186"],

Cell[BoxData[
 RowBox[{
  RowBox[{"d1", " ", 
   SuperscriptBox["d2", "2"], " ", "t1", " ", "t2"}], "+", 
  RowBox[{"t12", " ", "t4"}], "+", 
  RowBox[{"d2", " ", "t10", " ", "t6"}], "-", 
  RowBox[{"d2", " ", 
   SuperscriptBox["t8", "2"]}]}]], "Output",
 CellChangeTimes->{{3.802433231881312*^9, 3.802433261754114*^9}, 
   3.802433298722374*^9, {3.8024333324088087`*^9, 3.802433352893672*^9}, {
   3.802433452999649*^9, 3.802433552092339*^9}, 3.802434013304801*^9, 
   3.802434074365615*^9, {3.802434109329031*^9, 3.8024342096700373`*^9}, 
   3.802434242367939*^9, {3.802434375352025*^9, 3.802434442336644*^9}, {
   3.802434491503811*^9, 3.8024345648107*^9}, 3.802434605957326*^9, 
   3.8024346976114683`*^9, 3.8024347837952747`*^9, {3.802434818040646*^9, 
   3.802434864864081*^9}, {3.802434902300256*^9, 3.802434956997244*^9}, 
   3.802434989324306*^9, {3.802435020858676*^9, 3.802435030281126*^9}, 
   3.802435093751444*^9, {3.8024351784242067`*^9, 3.802435288653171*^9}, {
   3.802435332743202*^9, 3.802435549342483*^9}, 3.802435600024938*^9, {
   3.8024356535182047`*^9, 3.8024356725272913`*^9}, 3.802435710257555*^9, 
   3.8024360273056192`*^9, 3.8024361969868593`*^9, {3.802436242148232*^9, 
   3.802436290720133*^9}, {3.8024363805239887`*^9, 3.8024364008889933`*^9}, 
   3.802436892702591*^9, 3.8024370003241568`*^9, {3.802437033732459*^9, 
   3.802437049000019*^9}, 3.802437556866004*^9, 3.8025180744741573`*^9, 
   3.802711353011155*^9, 3.8032305447837877`*^9, 3.806861305323318*^9},
 CellLabel->
  "Out[193]=",ExpressionUUID->"6a593233-7ecc-4e66-a697-bfbb7b9f6d1f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"t11", " ", "t12"}], "+", 
  RowBox[{"d1", " ", "d2", " ", 
   SuperscriptBox["t5", "2"]}], "-", 
  RowBox[{"d1", " ", "d2", " ", "t3", " ", "t7"}], "+", 
  RowBox[{"d1", " ", 
   SuperscriptBox["d2", "2"], " ", "t1", " ", "t9"}]}]], "Output",
 CellChangeTimes->{{3.802433231881312*^9, 3.802433261754114*^9}, 
   3.802433298722374*^9, {3.8024333324088087`*^9, 3.802433352893672*^9}, {
   3.802433452999649*^9, 3.802433552092339*^9}, 3.802434013304801*^9, 
   3.802434074365615*^9, {3.802434109329031*^9, 3.8024342096700373`*^9}, 
   3.802434242367939*^9, {3.802434375352025*^9, 3.802434442336644*^9}, {
   3.802434491503811*^9, 3.8024345648107*^9}, 3.802434605957326*^9, 
   3.8024346976114683`*^9, 3.8024347837952747`*^9, {3.802434818040646*^9, 
   3.802434864864081*^9}, {3.802434902300256*^9, 3.802434956997244*^9}, 
   3.802434989324306*^9, {3.802435020858676*^9, 3.802435030281126*^9}, 
   3.802435093751444*^9, {3.8024351784242067`*^9, 3.802435288653171*^9}, {
   3.802435332743202*^9, 3.802435549342483*^9}, 3.802435600024938*^9, {
   3.8024356535182047`*^9, 3.8024356725272913`*^9}, 3.802435710257555*^9, 
   3.8024360273056192`*^9, 3.8024361969868593`*^9, {3.802436242148232*^9, 
   3.802436290720133*^9}, {3.8024363805239887`*^9, 3.8024364008889933`*^9}, 
   3.802436892702591*^9, 3.8024370003241568`*^9, {3.802437033732459*^9, 
   3.802437049000019*^9}, 3.802437556866004*^9, 3.8025180744741573`*^9, 
   3.802711353011155*^9, 3.8032305447837877`*^9, 3.806861305325592*^9},
 CellLabel->
  "Out[197]=",ExpressionUUID->"5b0d77b4-d50c-4e7c-a815-5cbb314840f8"],

Cell[BoxData[
 RowBox[{
  RowBox[{"t11", " ", "t12"}], "+", 
  RowBox[{"d1", " ", "d2", " ", 
   SuperscriptBox["t5", "2"]}], "-", 
  RowBox[{"d1", " ", "d2", " ", "t3", " ", "t7"}], "+", 
  RowBox[{"d1", " ", 
   SuperscriptBox["d2", "2"], " ", "t1", " ", "t9"}]}]], "Output",
 CellChangeTimes->{{3.802433231881312*^9, 3.802433261754114*^9}, 
   3.802433298722374*^9, {3.8024333324088087`*^9, 3.802433352893672*^9}, {
   3.802433452999649*^9, 3.802433552092339*^9}, 3.802434013304801*^9, 
   3.802434074365615*^9, {3.802434109329031*^9, 3.8024342096700373`*^9}, 
   3.802434242367939*^9, {3.802434375352025*^9, 3.802434442336644*^9}, {
   3.802434491503811*^9, 3.8024345648107*^9}, 3.802434605957326*^9, 
   3.8024346976114683`*^9, 3.8024347837952747`*^9, {3.802434818040646*^9, 
   3.802434864864081*^9}, {3.802434902300256*^9, 3.802434956997244*^9}, 
   3.802434989324306*^9, {3.802435020858676*^9, 3.802435030281126*^9}, 
   3.802435093751444*^9, {3.8024351784242067`*^9, 3.802435288653171*^9}, {
   3.802435332743202*^9, 3.802435549342483*^9}, 3.802435600024938*^9, {
   3.8024356535182047`*^9, 3.8024356725272913`*^9}, 3.802435710257555*^9, 
   3.8024360273056192`*^9, 3.8024361969868593`*^9, {3.802436242148232*^9, 
   3.802436290720133*^9}, {3.8024363805239887`*^9, 3.8024364008889933`*^9}, 
   3.802436892702591*^9, 3.8024370003241568`*^9, {3.802437033732459*^9, 
   3.802437049000019*^9}, 3.802437556866004*^9, 3.8025180744741573`*^9, 
   3.802711353011155*^9, 3.8032305447837877`*^9, 3.806861305327848*^9},
 CellLabel->
  "Out[198]=",ExpressionUUID->"8ed43489-5cd9-4823-ab37-a6f3acb5f540"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
   ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
   "True"}], "}"}]], "Output",
 CellChangeTimes->{{3.802433231881312*^9, 3.802433261754114*^9}, 
   3.802433298722374*^9, {3.8024333324088087`*^9, 3.802433352893672*^9}, {
   3.802433452999649*^9, 3.802433552092339*^9}, 3.802434013304801*^9, 
   3.802434074365615*^9, {3.802434109329031*^9, 3.8024342096700373`*^9}, 
   3.802434242367939*^9, {3.802434375352025*^9, 3.802434442336644*^9}, {
   3.802434491503811*^9, 3.8024345648107*^9}, 3.802434605957326*^9, 
   3.8024346976114683`*^9, 3.8024347837952747`*^9, {3.802434818040646*^9, 
   3.802434864864081*^9}, {3.802434902300256*^9, 3.802434956997244*^9}, 
   3.802434989324306*^9, {3.802435020858676*^9, 3.802435030281126*^9}, 
   3.802435093751444*^9, {3.8024351784242067`*^9, 3.802435288653171*^9}, {
   3.802435332743202*^9, 3.802435549342483*^9}, 3.802435600024938*^9, {
   3.8024356535182047`*^9, 3.8024356725272913`*^9}, 3.802435710257555*^9, 
   3.8024360273056192`*^9, 3.8024361969868593`*^9, {3.802436242148232*^9, 
   3.802436290720133*^9}, {3.8024363805239887`*^9, 3.8024364008889933`*^9}, 
   3.802436892702591*^9, 3.8024370003241568`*^9, {3.802437033732459*^9, 
   3.802437049000019*^9}, 3.802437556866004*^9, 3.8025180744741573`*^9, 
   3.802711353011155*^9, 3.8032305447837877`*^9, 3.806861305330209*^9},
 CellLabel->
  "Out[201]=",ExpressionUUID->"bc230c53-eea8-4fc4-80a1-47d18e7c13aa"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", "}"}], "}"}]], "Output",
 CellChangeTimes->{{3.802433231881312*^9, 3.802433261754114*^9}, 
   3.802433298722374*^9, {3.8024333324088087`*^9, 3.802433352893672*^9}, {
   3.802433452999649*^9, 3.802433552092339*^9}, 3.802434013304801*^9, 
   3.802434074365615*^9, {3.802434109329031*^9, 3.8024342096700373`*^9}, 
   3.802434242367939*^9, {3.802434375352025*^9, 3.802434442336644*^9}, {
   3.802434491503811*^9, 3.8024345648107*^9}, 3.802434605957326*^9, 
   3.8024346976114683`*^9, 3.8024347837952747`*^9, {3.802434818040646*^9, 
   3.802434864864081*^9}, {3.802434902300256*^9, 3.802434956997244*^9}, 
   3.802434989324306*^9, {3.802435020858676*^9, 3.802435030281126*^9}, 
   3.802435093751444*^9, {3.8024351784242067`*^9, 3.802435288653171*^9}, {
   3.802435332743202*^9, 3.802435549342483*^9}, 3.802435600024938*^9, {
   3.8024356535182047`*^9, 3.8024356725272913`*^9}, 3.802435710257555*^9, 
   3.8024360273056192`*^9, 3.8024361969868593`*^9, {3.802436242148232*^9, 
   3.802436290720133*^9}, {3.8024363805239887`*^9, 3.8024364008889933`*^9}, 
   3.802436892702591*^9, 3.8024370003241568`*^9, {3.802437033732459*^9, 
   3.802437049000019*^9}, 3.802437556866004*^9, 3.8025180744741573`*^9, 
   3.802711353011155*^9, 3.8032305447837877`*^9, 3.806861305332282*^9},
 CellLabel->
  "Out[202]=",ExpressionUUID->"b1330a4e-7e5d-42c5-83fc-66e0a5f6fbb5"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.802433231881312*^9, 3.802433261754114*^9}, 
   3.802433298722374*^9, {3.8024333324088087`*^9, 3.802433352893672*^9}, {
   3.802433452999649*^9, 3.802433552092339*^9}, 3.802434013304801*^9, 
   3.802434074365615*^9, {3.802434109329031*^9, 3.8024342096700373`*^9}, 
   3.802434242367939*^9, {3.802434375352025*^9, 3.802434442336644*^9}, {
   3.802434491503811*^9, 3.8024345648107*^9}, 3.802434605957326*^9, 
   3.8024346976114683`*^9, 3.8024347837952747`*^9, {3.802434818040646*^9, 
   3.802434864864081*^9}, {3.802434902300256*^9, 3.802434956997244*^9}, 
   3.802434989324306*^9, {3.802435020858676*^9, 3.802435030281126*^9}, 
   3.802435093751444*^9, {3.8024351784242067`*^9, 3.802435288653171*^9}, {
   3.802435332743202*^9, 3.802435549342483*^9}, 3.802435600024938*^9, {
   3.8024356535182047`*^9, 3.8024356725272913`*^9}, 3.802435710257555*^9, 
   3.8024360273056192`*^9, 3.8024361969868593`*^9, {3.802436242148232*^9, 
   3.802436290720133*^9}, {3.8024363805239887`*^9, 3.8024364008889933`*^9}, 
   3.802436892702591*^9, 3.8024370003241568`*^9, {3.802437033732459*^9, 
   3.802437049000019*^9}, 3.802437556866004*^9, 3.8025180744741573`*^9, 
   3.802711353011155*^9, 3.8032305447837877`*^9, 3.806861305334291*^9},
 CellLabel->
  "Out[206]=",ExpressionUUID->"58cd9f02-2c52-46de-b5bc-201bea7c21fc"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.802433231881312*^9, 3.802433261754114*^9}, 
   3.802433298722374*^9, {3.8024333324088087`*^9, 3.802433352893672*^9}, {
   3.802433452999649*^9, 3.802433552092339*^9}, 3.802434013304801*^9, 
   3.802434074365615*^9, {3.802434109329031*^9, 3.8024342096700373`*^9}, 
   3.802434242367939*^9, {3.802434375352025*^9, 3.802434442336644*^9}, {
   3.802434491503811*^9, 3.8024345648107*^9}, 3.802434605957326*^9, 
   3.8024346976114683`*^9, 3.8024347837952747`*^9, {3.802434818040646*^9, 
   3.802434864864081*^9}, {3.802434902300256*^9, 3.802434956997244*^9}, 
   3.802434989324306*^9, {3.802435020858676*^9, 3.802435030281126*^9}, 
   3.802435093751444*^9, {3.8024351784242067`*^9, 3.802435288653171*^9}, {
   3.802435332743202*^9, 3.802435549342483*^9}, 3.802435600024938*^9, {
   3.8024356535182047`*^9, 3.8024356725272913`*^9}, 3.802435710257555*^9, 
   3.8024360273056192`*^9, 3.8024361969868593`*^9, {3.802436242148232*^9, 
   3.802436290720133*^9}, {3.8024363805239887`*^9, 3.8024364008889933`*^9}, 
   3.802436892702591*^9, 3.8024370003241568`*^9, {3.802437033732459*^9, 
   3.802437049000019*^9}, 3.802437556866004*^9, 3.8025180744741573`*^9, 
   3.802711353011155*^9, 3.8032305447837877`*^9, 3.806861305336269*^9},
 CellLabel->
  "Out[210]=",ExpressionUUID->"0782fbda-6e7d-479c-ae36-44ab47996fac"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.802433231881312*^9, 3.802433261754114*^9}, 
   3.802433298722374*^9, {3.8024333324088087`*^9, 3.802433352893672*^9}, {
   3.802433452999649*^9, 3.802433552092339*^9}, 3.802434013304801*^9, 
   3.802434074365615*^9, {3.802434109329031*^9, 3.8024342096700373`*^9}, 
   3.802434242367939*^9, {3.802434375352025*^9, 3.802434442336644*^9}, {
   3.802434491503811*^9, 3.8024345648107*^9}, 3.802434605957326*^9, 
   3.8024346976114683`*^9, 3.8024347837952747`*^9, {3.802434818040646*^9, 
   3.802434864864081*^9}, {3.802434902300256*^9, 3.802434956997244*^9}, 
   3.802434989324306*^9, {3.802435020858676*^9, 3.802435030281126*^9}, 
   3.802435093751444*^9, {3.8024351784242067`*^9, 3.802435288653171*^9}, {
   3.802435332743202*^9, 3.802435549342483*^9}, 3.802435600024938*^9, {
   3.8024356535182047`*^9, 3.8024356725272913`*^9}, 3.802435710257555*^9, 
   3.8024360273056192`*^9, 3.8024361969868593`*^9, {3.802436242148232*^9, 
   3.802436290720133*^9}, {3.8024363805239887`*^9, 3.8024364008889933`*^9}, 
   3.802436892702591*^9, 3.8024370003241568`*^9, {3.802437033732459*^9, 
   3.802437049000019*^9}, 3.802437556866004*^9, 3.8025180744741573`*^9, 
   3.802711353011155*^9, 3.8032305447837877`*^9, 3.806861305338311*^9},
 CellLabel->
  "Out[214]=",ExpressionUUID->"af1ecf7c-5aea-4eb1-bdee-042250fcf696"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.802433231881312*^9, 3.802433261754114*^9}, 
   3.802433298722374*^9, {3.8024333324088087`*^9, 3.802433352893672*^9}, {
   3.802433452999649*^9, 3.802433552092339*^9}, 3.802434013304801*^9, 
   3.802434074365615*^9, {3.802434109329031*^9, 3.8024342096700373`*^9}, 
   3.802434242367939*^9, {3.802434375352025*^9, 3.802434442336644*^9}, {
   3.802434491503811*^9, 3.8024345648107*^9}, 3.802434605957326*^9, 
   3.8024346976114683`*^9, 3.8024347837952747`*^9, {3.802434818040646*^9, 
   3.802434864864081*^9}, {3.802434902300256*^9, 3.802434956997244*^9}, 
   3.802434989324306*^9, {3.802435020858676*^9, 3.802435030281126*^9}, 
   3.802435093751444*^9, {3.8024351784242067`*^9, 3.802435288653171*^9}, {
   3.802435332743202*^9, 3.802435549342483*^9}, 3.802435600024938*^9, {
   3.8024356535182047`*^9, 3.8024356725272913`*^9}, 3.802435710257555*^9, 
   3.8024360273056192`*^9, 3.8024361969868593`*^9, {3.802436242148232*^9, 
   3.802436290720133*^9}, {3.8024363805239887`*^9, 3.8024364008889933`*^9}, 
   3.802436892702591*^9, 3.8024370003241568`*^9, {3.802437033732459*^9, 
   3.802437049000019*^9}, 3.802437556866004*^9, 3.8025180744741573`*^9, 
   3.802711353011155*^9, 3.8032305447837877`*^9, 3.8068613053403*^9},
 CellLabel->
  "Out[218]=",ExpressionUUID->"0af67848-ded0-4be5-a787-2d6e155d7ab3"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Now", " ", "making", " ", "sure", " ", "it", " ", "works"}], " ", 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"ChangeVars", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"t1", "\[Rule]", 
        RowBox[{"d2", " ", "t5"}]}], ",", 
       RowBox[{"t2", "\[Rule]", "t10"}], ",", 
       RowBox[{"t3", "\[Rule]", 
        RowBox[{"d2", " ", "t2"}]}], ",", 
       RowBox[{"t4", "\[Rule]", 
        RowBox[{
         RowBox[{"-", "d1"}], " ", "t7"}]}], ",", 
       RowBox[{"t5", "\[Rule]", "t12"}], ",", 
       RowBox[{"t6", "\[Rule]", "t4"}], ",", 
       RowBox[{"t7", "\[Rule]", 
        RowBox[{
         RowBox[{"-", "d1"}], " ", "d2", " ", "t9"}]}], ",", 
       RowBox[{"t8", "\[Rule]", 
        RowBox[{
         RowBox[{"-", "d1"}], " ", "d2", " ", "t1"}]}], ",", 
       RowBox[{"t9", "\[Rule]", 
        RowBox[{"d2", " ", "t6"}]}], ",", 
       RowBox[{"t10", "\[Rule]", 
        RowBox[{
         RowBox[{"-", "d1"}], " ", "t11"}]}], ",", 
       RowBox[{"t11", "\[Rule]", 
        RowBox[{
         RowBox[{"-", "d1"}], " ", "d2", " ", "t3"}]}], ",", 
       RowBox[{"t12", "\[Rule]", 
        RowBox[{
         RowBox[{"-", "d1"}], " ", "t8"}]}], ",", 
       RowBox[{"d2", "\[Rule]", "d1"}], ",", 
       RowBox[{"d1", "\[Rule]", 
        RowBox[{"-", 
         FractionBox["1", "d2"]}]}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
   
   RowBox[{"Tchch", "=", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"VarsT", "/.", "ChangeVars"}], "/.", "ChangeVars"}], ")"}], 
     "/", "d1"}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"count", "=", "0"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"i", "=", "1"}], ",", 
      RowBox[{"i", "\[LessEqual]", "26"}], ",", 
      RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
      RowBox[{"For", "[", 
       RowBox[{
        RowBox[{"j", "=", "1"}], ",", 
        RowBox[{"j", "\[LessEqual]", "26"}], ",", 
        RowBox[{"j", "++"}], ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"cmp1", "=", 
          RowBox[{"Numerator", "[", 
           RowBox[{"Factor", "[", 
            RowBox[{
             RowBox[{"NewRels", "[", 
              RowBox[{"[", "j", "]"}], "]"}], "/.", "ChangeVars"}], "]"}], 
           "]"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"cmp2", "=", 
          RowBox[{"NewRels", "[", 
           RowBox[{"[", "i", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"ByteCount", "[", 
             RowBox[{"Simplify", "[", 
              RowBox[{"cmp1", "/", "cmp2"}], "]"}], "]"}], "<", "200"}], ",", 
           
           RowBox[{
            RowBox[{"Print", "[", 
             RowBox[{"{", 
              RowBox[{"i", ",", "j", ",", " ", 
               RowBox[{"Simplify", "[", 
                RowBox[{"cmp1", "/", "cmp2"}], "]"}]}], "}"}], "]"}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{"count", "++"}]}]}], "]"}], ";"}]}], 
       "\[IndentingNewLine]", "]"}]}], "]"}], ";"}], "\[IndentingNewLine]", 
   "count", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"it", " ", "works"}], " ", "*)"}]}]}]], "Input",
 CellChangeTimes->{{3.802437576948296*^9, 3.802437634243391*^9}, {
  3.80243768733103*^9, 3.802437896098917*^9}},
 CellLabel->
  "In[219]:=",ExpressionUUID->"11573a0f-dda2-485b-9a29-d6ab7830d857"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"t12", ",", 
   RowBox[{"-", "t11"}], ",", "t10", ",", 
   RowBox[{"-", "t9"}], ",", 
   RowBox[{"-", "t8"}], ",", 
   RowBox[{"-", "t7"}], ",", "t6", ",", "t5", ",", "t4", ",", 
   RowBox[{"-", "t3"}], ",", "t2", ",", 
   RowBox[{"-", "t1"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.802437585492601*^9, {3.802437629892411*^9, 3.802437635282239*^9}, {
   3.80243782353515*^9, 3.8024378700976133`*^9}, 3.802438494822075*^9, 
   3.80251807461443*^9, 3.802711353159102*^9, 3.8032305491185102`*^9, 
   3.806861313946124*^9},
 CellLabel->
  "Out[220]=",ExpressionUUID->"e8259c6e-b30d-4eba-ac6e-cc78381a2124"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", "17", ",", "d1"}], "}"}]], "Print",
 CellChangeTimes->{{3.802437823739024*^9, 3.802437870187011*^9}, 
   3.80243849491306*^9, 3.802518074792568*^9, 3.8027113533119392`*^9, 
   3.8032305493133497`*^9, 3.806861314126195*^9},
 CellLabel->
  "During evaluation of \
In[219]:=",ExpressionUUID->"ef9d2808-a522-407c-8701-84f9465b0a7f"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"2", ",", "16", ",", 
   RowBox[{"-", 
    SuperscriptBox["d1", "2"]}]}], "}"}]], "Print",
 CellChangeTimes->{{3.802437823739024*^9, 3.802437870187011*^9}, 
   3.80243849491306*^9, 3.802518074792568*^9, 3.8027113533119392`*^9, 
   3.8032305493133497`*^9, 3.8068613143211527`*^9},
 CellLabel->
  "During evaluation of \
In[219]:=",ExpressionUUID->"23bc65c8-6530-4aa2-953d-28438ec64362"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"3", ",", "13", ",", 
   RowBox[{"-", 
    SuperscriptBox["d1", "2"]}]}], "}"}]], "Print",
 CellChangeTimes->{{3.802437823739024*^9, 3.802437870187011*^9}, 
   3.80243849491306*^9, 3.802518074792568*^9, 3.8027113533119392`*^9, 
   3.8032305493133497`*^9, 3.806861314471024*^9},
 CellLabel->
  "During evaluation of \
In[219]:=",ExpressionUUID->"e8aede20-7b11-478f-b51c-d26a7917fbbf"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"4", ",", "24", ",", 
   RowBox[{"-", "d1"}]}], "}"}]], "Print",
 CellChangeTimes->{{3.802437823739024*^9, 3.802437870187011*^9}, 
   3.80243849491306*^9, 3.802518074792568*^9, 3.8027113533119392`*^9, 
   3.8032305493133497`*^9, 3.806861314702484*^9},
 CellLabel->
  "During evaluation of \
In[219]:=",ExpressionUUID->"7cc48e7e-8f6c-4c59-96b5-c9d239974851"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"5", ",", "21", ",", 
   RowBox[{"-", 
    SuperscriptBox["d1", "2"]}]}], "}"}]], "Print",
 CellChangeTimes->{{3.802437823739024*^9, 3.802437870187011*^9}, 
   3.80243849491306*^9, 3.802518074792568*^9, 3.8027113533119392`*^9, 
   3.8032305493133497`*^9, 3.806861314828458*^9},
 CellLabel->
  "During evaluation of \
In[219]:=",ExpressionUUID->"89b81270-9639-488b-bebd-5095975245a6"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"6", ",", "14", ",", "d1"}], "}"}]], "Print",
 CellChangeTimes->{{3.802437823739024*^9, 3.802437870187011*^9}, 
   3.80243849491306*^9, 3.802518074792568*^9, 3.8027113533119392`*^9, 
   3.8032305493133497`*^9, 3.80686131492969*^9},
 CellLabel->
  "During evaluation of \
In[219]:=",ExpressionUUID->"50337d78-371f-407a-89e2-0f445931cfa6"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"7", ",", "19", ",", 
   SuperscriptBox["d1", "2"]}], "}"}]], "Print",
 CellChangeTimes->{{3.802437823739024*^9, 3.802437870187011*^9}, 
   3.80243849491306*^9, 3.802518074792568*^9, 3.8027113533119392`*^9, 
   3.8032305493133497`*^9, 3.8068613151400127`*^9},
 CellLabel->
  "During evaluation of \
In[219]:=",ExpressionUUID->"4b1c8e35-538d-4985-81f0-c5fe180840a0"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"8", ",", "20", ",", 
   RowBox[{"-", "d1"}]}], "}"}]], "Print",
 CellChangeTimes->{{3.802437823739024*^9, 3.802437870187011*^9}, 
   3.80243849491306*^9, 3.802518074792568*^9, 3.8027113533119392`*^9, 
   3.8032305493133497`*^9, 3.806861315291078*^9},
 CellLabel->
  "During evaluation of \
In[219]:=",ExpressionUUID->"581fc359-d9d4-432a-ac2b-c080e5decfdb"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"9", ",", "9", ",", 
   RowBox[{
    RowBox[{"-", "d1"}], " ", "d2"}]}], "}"}]], "Print",
 CellChangeTimes->{{3.802437823739024*^9, 3.802437870187011*^9}, 
   3.80243849491306*^9, 3.802518074792568*^9, 3.8027113533119392`*^9, 
   3.8032305493133497`*^9, 3.806861315356971*^9},
 CellLabel->
  "During evaluation of \
In[219]:=",ExpressionUUID->"6eefaae8-5241-48d2-af72-164d9a9b942d"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"10", ",", "26", ",", 
   RowBox[{"-", "d1"}]}], "}"}]], "Print",
 CellChangeTimes->{{3.802437823739024*^9, 3.802437870187011*^9}, 
   3.80243849491306*^9, 3.802518074792568*^9, 3.8027113533119392`*^9, 
   3.8032305493133497`*^9, 3.806861315564039*^9},
 CellLabel->
  "During evaluation of \
In[219]:=",ExpressionUUID->"bb47b672-003f-4c70-a7ab-f7b24fa1ebbb"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"11", ",", "25", ",", 
   SuperscriptBox["d1", "2"]}], "}"}]], "Print",
 CellChangeTimes->{{3.802437823739024*^9, 3.802437870187011*^9}, 
   3.80243849491306*^9, 3.802518074792568*^9, 3.8027113533119392`*^9, 
   3.8032305493133497`*^9, 3.806861315728477*^9},
 CellLabel->
  "During evaluation of \
In[219]:=",ExpressionUUID->"43a0d16b-c9c0-47c9-9cf6-c244c3ba3c38"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"12", ",", "22", ",", 
   RowBox[{"-", 
    SuperscriptBox["d1", "2"]}]}], "}"}]], "Print",
 CellChangeTimes->{{3.802437823739024*^9, 3.802437870187011*^9}, 
   3.80243849491306*^9, 3.802518074792568*^9, 3.8027113533119392`*^9, 
   3.8032305493133497`*^9, 3.806861315838512*^9},
 CellLabel->
  "During evaluation of \
In[219]:=",ExpressionUUID->"3124f54e-6553-488d-8507-d7f796267f74"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"13", ",", "6", ",", "d1"}], "}"}]], "Print",
 CellChangeTimes->{{3.802437823739024*^9, 3.802437870187011*^9}, 
   3.80243849491306*^9, 3.802518074792568*^9, 3.8027113533119392`*^9, 
   3.8032305493133497`*^9, 3.806861315901042*^9},
 CellLabel->
  "During evaluation of \
In[219]:=",ExpressionUUID->"cf5181e8-2063-4371-a04e-4f9ea7b8d8db"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"14", ",", "3", ",", 
   RowBox[{"-", 
    SuperscriptBox["d1", "2"]}]}], "}"}]], "Print",
 CellChangeTimes->{{3.802437823739024*^9, 3.802437870187011*^9}, 
   3.80243849491306*^9, 3.802518074792568*^9, 3.8027113533119392`*^9, 
   3.8032305493133497`*^9, 3.8068613160164633`*^9},
 CellLabel->
  "During evaluation of \
In[219]:=",ExpressionUUID->"14bc1bed-7731-4cfa-848a-96a476cecbbe"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"15", ",", "23", ",", "d1"}], "}"}]], "Print",
 CellChangeTimes->{{3.802437823739024*^9, 3.802437870187011*^9}, 
   3.80243849491306*^9, 3.802518074792568*^9, 3.8027113533119392`*^9, 
   3.8032305493133497`*^9, 3.806861316265664*^9},
 CellLabel->
  "During evaluation of \
In[219]:=",ExpressionUUID->"7bb353c2-a944-4124-8497-fd33e62d5e2f"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"16", ",", "1", ",", 
   SuperscriptBox["d1", "2"]}], "}"}]], "Print",
 CellChangeTimes->{{3.802437823739024*^9, 3.802437870187011*^9}, 
   3.80243849491306*^9, 3.802518074792568*^9, 3.8027113533119392`*^9, 
   3.8032305493133497`*^9, 3.8068613162962418`*^9},
 CellLabel->
  "During evaluation of \
In[219]:=",ExpressionUUID->"2a93e733-4f93-44d6-b08f-c3ec406754b5"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"17", ",", "2", ",", 
   RowBox[{"-", "d1"}]}], "}"}]], "Print",
 CellChangeTimes->{{3.802437823739024*^9, 3.802437870187011*^9}, 
   3.80243849491306*^9, 3.802518074792568*^9, 3.8027113533119392`*^9, 
   3.8032305493133497`*^9, 3.806861316435279*^9},
 CellLabel->
  "During evaluation of \
In[219]:=",ExpressionUUID->"7c3b2db8-615e-4a90-b0f9-104f8fc9da3e"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"18", ",", "18", ",", 
   RowBox[{
    RowBox[{"-", "d1"}], " ", "d2"}]}], "}"}]], "Print",
 CellChangeTimes->{{3.802437823739024*^9, 3.802437870187011*^9}, 
   3.80243849491306*^9, 3.802518074792568*^9, 3.8027113533119392`*^9, 
   3.8032305493133497`*^9, 3.806861316613524*^9},
 CellLabel->
  "During evaluation of \
In[219]:=",ExpressionUUID->"c072a3ca-d591-4c13-9f92-c03a9d8cb6ba"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"19", ",", "8", ",", "d1"}], "}"}]], "Print",
 CellChangeTimes->{{3.802437823739024*^9, 3.802437870187011*^9}, 
   3.80243849491306*^9, 3.802518074792568*^9, 3.8027113533119392`*^9, 
   3.8032305493133497`*^9, 3.8068613166870527`*^9},
 CellLabel->
  "During evaluation of \
In[219]:=",ExpressionUUID->"45709668-55e7-46ac-a178-fa53f3cd2619"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"20", ",", "7", ",", 
   RowBox[{"-", 
    SuperscriptBox["d1", "2"]}]}], "}"}]], "Print",
 CellChangeTimes->{{3.802437823739024*^9, 3.802437870187011*^9}, 
   3.80243849491306*^9, 3.802518074792568*^9, 3.8027113533119392`*^9, 
   3.8032305493133497`*^9, 3.8068613168264627`*^9},
 CellLabel->
  "During evaluation of \
In[219]:=",ExpressionUUID->"f18409dd-a3ed-4d52-8cf8-c9f93f5fa74e"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"21", ",", "4", ",", 
   SuperscriptBox["d1", "2"]}], "}"}]], "Print",
 CellChangeTimes->{{3.802437823739024*^9, 3.802437870187011*^9}, 
   3.80243849491306*^9, 3.802518074792568*^9, 3.8027113533119392`*^9, 
   3.8032305493133497`*^9, 3.806861316945128*^9},
 CellLabel->
  "During evaluation of \
In[219]:=",ExpressionUUID->"6908203a-b467-4d96-bec3-ede6951959e8"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"22", ",", "15", ",", "d1"}], "}"}]], "Print",
 CellChangeTimes->{{3.802437823739024*^9, 3.802437870187011*^9}, 
   3.80243849491306*^9, 3.802518074792568*^9, 3.8027113533119392`*^9, 
   3.8032305493133497`*^9, 3.8068613171746492`*^9},
 CellLabel->
  "During evaluation of \
In[219]:=",ExpressionUUID->"731fbfb7-3912-40c1-b8c9-5f5a09f3ffc0"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"23", ",", "12", ",", 
   RowBox[{"-", 
    SuperscriptBox["d1", "2"]}]}], "}"}]], "Print",
 CellChangeTimes->{{3.802437823739024*^9, 3.802437870187011*^9}, 
   3.80243849491306*^9, 3.802518074792568*^9, 3.8027113533119392`*^9, 
   3.8032305493133497`*^9, 3.80686131729806*^9},
 CellLabel->
  "During evaluation of \
In[219]:=",ExpressionUUID->"19327a1c-49f6-4e65-af8a-06d21fa85aa4"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"24", ",", "5", ",", "d1"}], "}"}]], "Print",
 CellChangeTimes->{{3.802437823739024*^9, 3.802437870187011*^9}, 
   3.80243849491306*^9, 3.802518074792568*^9, 3.8027113533119392`*^9, 
   3.8032305493133497`*^9, 3.806861317421386*^9},
 CellLabel->
  "During evaluation of \
In[219]:=",ExpressionUUID->"5a915e78-6732-4d71-a578-708b5a559716"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"25", ",", "10", ",", 
   RowBox[{"-", 
    SuperscriptBox["d1", "2"]}]}], "}"}]], "Print",
 CellChangeTimes->{{3.802437823739024*^9, 3.802437870187011*^9}, 
   3.80243849491306*^9, 3.802518074792568*^9, 3.8027113533119392`*^9, 
   3.8032305493133497`*^9, 3.8068613175922613`*^9},
 CellLabel->
  "During evaluation of \
In[219]:=",ExpressionUUID->"cfc02ee5-9816-411f-b680-4f2b18367c4f"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"26", ",", "11", ",", "d1"}], "}"}]], "Print",
 CellChangeTimes->{{3.802437823739024*^9, 3.802437870187011*^9}, 
   3.80243849491306*^9, 3.802518074792568*^9, 3.8027113533119392`*^9, 
   3.8032305493133497`*^9, 3.806861317753244*^9},
 CellLabel->
  "During evaluation of \
In[219]:=",ExpressionUUID->"bea39cff-13cc-41f9-9daf-578eb286d85c"]
}, Open  ]],

Cell[BoxData["26"], "Output",
 CellChangeTimes->{
  3.802437585492601*^9, {3.802437629892411*^9, 3.802437635282239*^9}, {
   3.80243782353515*^9, 3.8024378700976133`*^9}, 3.802438494822075*^9, 
   3.80251807461443*^9, 3.802711353159102*^9, 3.8032305491185102`*^9, 
   3.806861317851756*^9},
 CellLabel->
  "Out[223]=",ExpressionUUID->"b9069782-43ed-4283-845e-1fccec796146"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"ChangeVars", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"t1", "\[Rule]", 
      RowBox[{"d2", " ", "t5"}]}], ",", 
     RowBox[{"t2", "\[Rule]", "t10"}], ",", 
     RowBox[{"t3", "\[Rule]", 
      RowBox[{"d2", " ", "t2"}]}], ",", 
     RowBox[{"t4", "\[Rule]", 
      RowBox[{
       RowBox[{"-", "d1"}], " ", "t7"}]}], ",", 
     RowBox[{"t5", "\[Rule]", "t12"}], ",", 
     RowBox[{"t6", "\[Rule]", "t4"}], ",", 
     RowBox[{"t7", "\[Rule]", 
      RowBox[{
       RowBox[{"-", "d1"}], " ", "d2", " ", "t9"}]}], ",", 
     RowBox[{"t8", "\[Rule]", 
      RowBox[{
       RowBox[{"-", "d1"}], " ", "d2", " ", "t1"}]}], ",", 
     RowBox[{"t9", "\[Rule]", 
      RowBox[{"d2", " ", "t6"}]}], ",", 
     RowBox[{"t10", "\[Rule]", 
      RowBox[{
       RowBox[{"-", "d1"}], " ", "t11"}]}], ",", 
     RowBox[{"t11", "\[Rule]", 
      RowBox[{
       RowBox[{"-", "d1"}], " ", "d2", " ", "t3"}]}], ",", 
     RowBox[{"t12", "\[Rule]", 
      RowBox[{
       RowBox[{"-", "d1"}], " ", "t8"}]}], ",", 
     RowBox[{"d2", "\[Rule]", "d1"}], ",", 
     RowBox[{"d1", "\[Rule]", 
      RowBox[{"-", 
       FractionBox["1", "d2"]}]}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"VarsT", "/.", "ChangeVars"}], "/.", 
  "ChangeVars"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"VarsT", "/.", "ChangeVars"}], "/.", "ChangeVars"}], "/.", 
  "ChangeVars"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Join", "[", 
      RowBox[{"VarsT", ",", 
       RowBox[{"{", 
        RowBox[{"d1", ",", "d2"}], "}"}]}], "]"}], "/.", "ChangeVars"}], "/.",
     "ChangeVars"}], "/.", "ChangeVars"}], "/.", "ChangeVars"}]}], "Input",
 CellChangeTimes->{{3.802464255668582*^9, 3.802464308602078*^9}, {
  3.80246434571548*^9, 3.802464356170854*^9}},
 CellLabel->
  "In[224]:=",ExpressionUUID->"5313f559-bec4-4cd0-ab75-c50964871307"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"d1", " ", "t12"}], ",", 
   RowBox[{
    RowBox[{"-", "d1"}], " ", "t11"}], ",", 
   RowBox[{"d1", " ", "t10"}], ",", 
   RowBox[{
    RowBox[{"-", "d1"}], " ", "t9"}], ",", 
   RowBox[{
    RowBox[{"-", "d1"}], " ", "t8"}], ",", 
   RowBox[{
    RowBox[{"-", "d1"}], " ", "t7"}], ",", 
   RowBox[{"d1", " ", "t6"}], ",", 
   RowBox[{"d1", " ", "t5"}], ",", 
   RowBox[{"d1", " ", "t4"}], ",", 
   RowBox[{
    RowBox[{"-", "d1"}], " ", "t3"}], ",", 
   RowBox[{"d1", " ", "t2"}], ",", 
   RowBox[{
    RowBox[{"-", "d1"}], " ", "t1"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.8024642834776373`*^9, 3.802464309841865*^9}, {
   3.80246435294995*^9, 3.802464356436544*^9}, 3.8025189231155663`*^9, 
   3.802711357254253*^9, 3.803230555639847*^9, 3.806861321906275*^9},
 CellLabel->
  "Out[225]=",ExpressionUUID->"8fb34fd4-b1eb-416d-a7ff-4036571d21d7"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   FractionBox[
    RowBox[{"d1", " ", "t8"}], "d2"], ",", 
   RowBox[{
    RowBox[{"-", "d1"}], " ", "t3"}], ",", 
   FractionBox[
    RowBox[{"d1", " ", "t11"}], "d2"], ",", "t6", ",", 
   RowBox[{
    RowBox[{"-", "d1"}], " ", "t1"}], ",", 
   RowBox[{
    RowBox[{"-", "d1"}], " ", "t9"}], ",", 
   RowBox[{"-", 
    FractionBox["t4", "d2"]}], ",", 
   RowBox[{"-", 
    FractionBox["t12", "d2"]}], ",", 
   FractionBox[
    RowBox[{"d1", " ", "t7"}], "d2"], ",", "t2", ",", 
   RowBox[{"-", 
    FractionBox["t10", "d2"]}], ",", "t5"}], "}"}]], "Output",
 CellChangeTimes->{{3.8024642834776373`*^9, 3.802464309841865*^9}, {
   3.80246435294995*^9, 3.802464356436544*^9}, 3.8025189231155663`*^9, 
   3.802711357254253*^9, 3.803230555639847*^9, 3.806861321909214*^9},
 CellLabel->
  "Out[226]=",ExpressionUUID->"f7413adf-3e7a-41e2-84cc-4c37d841e6e7"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "t1", ",", "t2", ",", "t3", ",", "t4", ",", "t5", ",", "t6", ",", "t7", ",",
    "t8", ",", "t9", ",", "t10", ",", "t11", ",", "t12", ",", "d1", ",", 
   "d2"}], "}"}]], "Output",
 CellChangeTimes->{{3.8024642834776373`*^9, 3.802464309841865*^9}, {
   3.80246435294995*^9, 3.802464356436544*^9}, 3.8025189231155663`*^9, 
   3.802711357254253*^9, 3.803230555639847*^9, 3.806861321911913*^9},
 CellLabel->
  "Out[227]=",ExpressionUUID->"e52f3d67-5189-4996-9ffb-35e362ec662c"]
}, Open  ]],

Cell[TextData[StyleBox["We will now construct quotients by C13. The (i,i) was \
found to have a curve of singular points (by a separate Magma calculation), \
so we can ignore it. We will focus on the third point. We will look at degree \
2 and degree 3 invariants.\nIt is important to apply the symmetry to get the \
smaller field of definition.",
 FontSize->24,
 FontColor->RGBColor[1, 0, 0]]], "Text",
 CellChangeTimes->{{3.801733119958452*^9, 3.8017331449175453`*^9}, {
  3.801743227210959*^9, 3.801743245133511*^9}, {3.8017660567155037`*^9, 
  3.8017660614068747`*^9}, {3.8018250279743423`*^9, 3.801825057540011*^9}, {
  3.8024655755395937`*^9, 3.802465582088887*^9}, {3.802598061343893*^9, 
  3.802598097888689*^9}},ExpressionUUID->"db8bd5d0-8ba0-40b0-8b6d-\
7f4b23cbfa97"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"VarsT", "=", 
   RowBox[{"{", 
    RowBox[{
    "t1", ",", "t2", ",", "t3", ",", "t4", ",", "t5", ",", "t6", ",", "t7", 
     ",", "t8", ",", "t9", ",", "t10", ",", "t11", ",", "t12"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"NumCut", "=", "3"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"EqsCover", "=", "NewRels"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"GB", "=", 
   RowBox[{"GroebnerBasis", "[", 
    RowBox[{"EqsCover", ",", "VarsT", ",", 
     RowBox[{"MonomialOrder", "\[Rule]", "DegreeReverseLexicographic"}], ",", 
     
     RowBox[{"CoefficientDomain", "\[Rule]", "RationalFunctions"}]}], "]"}]}],
   ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"VarsS", "=", 
   RowBox[{"{", 
    RowBox[{
    "S1", ",", "S2", ",", "S3", ",", "S4", ",", "S5", ",", "S6", ",", "S7", 
     ",", "S8", ",", "S9", ",", "S10", ",", "S11", ",", "S12", ",", "S13", 
     ",", "S14"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"degS", "=", 
    RowBox[{"{", 
     RowBox[{
     "2", ",", "2", ",", "2", ",", "2", ",", "3", ",", "3", ",", "3", ",", 
      "3", ",", "3", ",", "3", ",", "3", ",", "3", ",", "3", ",", "3"}], 
     "}"}]}], ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"StoT", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"S1", "\[Rule]", 
       RowBox[{
        RowBox[{"t1", " ", "t12"}], " ", "+", " ", 
        RowBox[{"t3", " ", "t10"}], " ", "+", " ", 
        RowBox[{"t9", "  ", "t4"}]}]}], ",", " ", 
      RowBox[{"S2", "\[Rule]", " ", 
       RowBox[{"t2", " ", "t11"}]}], ",", " ", 
      RowBox[{"S3", "\[Rule]", 
       RowBox[{"t6", " ", "t7"}]}], ",", " ", 
      RowBox[{"S4", "\[Rule]", " ", 
       RowBox[{"t5", " ", "t8"}]}], ",", "\[IndentingNewLine]", 
      RowBox[{"S5", "\[Rule]", 
       RowBox[{"t1", " ", "t2", " ", "t10"}]}], ",", " ", 
      RowBox[{"S6", " ", "\[Rule]", " ", 
       RowBox[{"t3", " ", "t6", " ", "t4"}]}], ",", " ", 
      RowBox[{"S7", "\[Rule]", 
       RowBox[{"t9", " ", "t5", " ", "t12"}]}], ",", " ", 
      RowBox[{"S8", "\[Rule]", 
       RowBox[{"t1", " ", "t4", " ", "t8"}]}], ",", 
      RowBox[{"S9", "\[Rule]", 
       RowBox[{"t3", " ", "t12", " ", "t11"}]}], ",", " ", 
      RowBox[{"S10", "\[Rule]", 
       RowBox[{"t9", " ", "t10", " ", "t7"}]}], ",", 
      RowBox[{"S11", "\[Rule]", 
       RowBox[{"t1", " ", "t5", " ", "t7"}]}], ",", 
      RowBox[{"S12", "\[Rule]", 
       RowBox[{"t3", " ", "t2", " ", "t8"}]}], ",", " ", 
      RowBox[{"S13", "\[Rule]", 
       RowBox[{"t9", " ", "t6", " ", "t11"}]}], ",", "\[IndentingNewLine]", 
      RowBox[{"S14", "\[Rule]", 
       RowBox[{"t1", " ", "t3", " ", "t9"}]}]}], "}"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ChangeVars", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"t1", "\[Rule]", 
       RowBox[{"d2", " ", "t5"}]}], ",", 
      RowBox[{"t2", "\[Rule]", "t10"}], ",", 
      RowBox[{"t3", "\[Rule]", 
       RowBox[{"d2", " ", "t2"}]}], ",", 
      RowBox[{"t4", "\[Rule]", 
       RowBox[{
        RowBox[{"-", "d1"}], " ", "t7"}]}], ",", 
      RowBox[{"t5", "\[Rule]", "t12"}], ",", 
      RowBox[{"t6", "\[Rule]", "t4"}], ",", 
      RowBox[{"t7", "\[Rule]", 
       RowBox[{
        RowBox[{"-", "d1"}], " ", "d2", " ", "t9"}]}], ",", 
      RowBox[{"t8", "\[Rule]", 
       RowBox[{
        RowBox[{"-", "d1"}], " ", "d2", " ", "t1"}]}], ",", 
      RowBox[{"t9", "\[Rule]", 
       RowBox[{"d2", " ", "t6"}]}], ",", 
      RowBox[{"t10", "\[Rule]", 
       RowBox[{
        RowBox[{"-", "d1"}], " ", "t11"}]}], ",", 
      RowBox[{"t11", "\[Rule]", 
       RowBox[{
        RowBox[{"-", "d1"}], " ", "d2", " ", "t3"}]}], ",", 
      RowBox[{"t12", "\[Rule]", 
       RowBox[{
        RowBox[{"-", "d1"}], " ", "t8"}]}], ",", 
      RowBox[{"d2", "\[Rule]", "d1"}], ",", 
      RowBox[{"d1", "\[Rule]", 
       RowBox[{"-", 
        FractionBox["1", "d2"]}]}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", "symmetrize", " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"StoT", "=", 
    RowBox[{"Simplify", "[", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"VarsS", "[", 
         RowBox[{"[", "k", "]"}], "]"}], "\[Rule]", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"VarsS", "[", 
            RowBox[{"[", "k", "]"}], "]"}], "/.", "StoT"}], ")"}], "+", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"VarsS", "[", 
             RowBox[{"[", "k", "]"}], "]"}], "/.", "StoT"}], "/.", 
           "ChangeVars"}], ")"}], "+", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"VarsS", "[", 
              RowBox[{"[", "k", "]"}], "]"}], "/.", "StoT"}], "/.", 
            "ChangeVars"}], "/.", "ChangeVars"}], ")"}], "+", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"VarsS", "[", 
               RowBox[{"[", "k", "]"}], "]"}], "/.", "StoT"}], "/.", 
             "ChangeVars"}], "/.", "ChangeVars"}], "/.", "ChangeVars"}], 
          ")"}]}]}], ",", 
       RowBox[{"{", 
        RowBox[{"k", ",", "1", ",", 
         RowBox[{"Length", "[", "VarsS", "]"}]}], "}"}]}], "]"}], "]"}]}], 
   ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"EqsFPPC3withrr", "=", 
    RowBox[{"{", "}"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"VarsR", "=", 
    RowBox[{"{", 
     RowBox[{
     "R1", ",", "R2", ",", "R3", ",", "R4", ",", "R5", ",", "R6", ",", "R7", 
      ",", "R8", ",", "R9", ",", "R10", ",", "R11", ",", "R12", ",", "R13", 
      ",", "R14"}], "}"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"For", "[", 
   RowBox[{
    RowBox[{"deg", "=", "5"}], ",", 
    RowBox[{"deg", "\[LessEqual]", "6"}], ",", 
    RowBox[{"deg", "++"}], ",", "\[IndentingNewLine]", "\[IndentingNewLine]", 
    
    RowBox[{
     RowBox[{"solvemons", "=", 
      RowBox[{"Solve", "[", 
       RowBox[{
        RowBox[{"Append", "[", 
         RowBox[{
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"VarsR", "[", 
              RowBox[{"[", "i", "]"}], "]"}], "\[GreaterEqual]", " ", "0"}], 
            ",", 
            RowBox[{"{", 
             RowBox[{"i", ",", "1", ",", "14"}], "}"}]}], "]"}], ",", 
          RowBox[{
           RowBox[{"Sum", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"VarsR", "[", 
               RowBox[{"[", "i", "]"}], "]"}], " ", 
              RowBox[{"degS", "[", 
               RowBox[{"[", "i", "]"}], "]"}]}], ",", 
             RowBox[{"{", 
              RowBox[{"i", ",", "1", ",", "14"}], "}"}]}], "]"}], "\[Equal]", 
           "deg"}]}], "]"}], ",", "VarsR", ",", "Integers"}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"AllMons", "=", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"Product", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"VarsS", "[", 
            RowBox[{"[", "i", "]"}], "]"}], "^", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"VarsR", "[", 
              RowBox[{"[", "i", "]"}], "]"}], "/.", 
             RowBox[{"solvemons", "[", 
              RowBox[{"[", "k", "]"}], "]"}]}], ")"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "1", ",", "14"}], "}"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"k", ",", "1", ",", 
          RowBox[{"Length", "[", "solvemons", "]"}]}], "}"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"AllMonsT", "=", 
      RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"AllRem", "=", 
      RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"For", "[", 
      RowBox[{
       RowBox[{"i", "=", "1"}], ",", 
       RowBox[{"i", "\[LessEqual]", 
        RowBox[{"Length", "[", "AllMons", "]"}]}], ",", 
       RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Mod", "[", 
            RowBox[{"i", ",", "20"}], "]"}], "\[Equal]", "0"}], ",", 
          RowBox[{
           RowBox[{"Print", "[", "i", "]"}], ";"}]}], "]"}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"AppendTo", "[", 
         RowBox[{"AllRem", ",", 
          RowBox[{
           RowBox[{"PolynomialReduce", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"AllMons", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "/.", "StoT"}], ",", "GB", ",",
              "VarsT", ",", 
             RowBox[{
             "MonomialOrder", "\[Rule]", "DegreeReverseLexicographic"}]}], 
            "]"}], "[", 
           RowBox[{"[", "2", "]"}], "]"}]}], " ", "]"}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"newrem", "=", 
         RowBox[{"AllRem", "[", 
          RowBox[{"[", "i", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"monlist", "=", 
         RowBox[{"MonomialList", "[", 
          RowBox[{"newrem", "/.", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"d1", "\[Rule]", 
              RowBox[{
               RowBox[{"LocusA2valuesReduced", "[", 
                RowBox[{"[", "NumCut", "]"}], "]"}], "[", 
               RowBox[{"[", "1", "]"}], "]"}]}], ",", 
             RowBox[{"d2", "\[Rule]", 
              RowBox[{
               RowBox[{"LocusA2valuesReduced", "[", 
                RowBox[{"[", "NumCut", "]"}], "]"}], "[", 
               RowBox[{"[", "2", "]"}], "]"}]}]}], "}"}]}], "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"For", "[", 
         RowBox[{
          RowBox[{"k", "=", "1"}], ",", 
          RowBox[{"k", "\[LessEqual]", 
           RowBox[{"Length", "[", "monlist", "]"}]}], ",", 
          RowBox[{"k", "++"}], ",", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{
            RowBox[{"monlist", "[", 
             RowBox[{"[", "k", "]"}], "]"}], "=", 
            RowBox[{"Product", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"VarsT", "[", 
                RowBox[{"[", "j", "]"}], "]"}], "^", 
               RowBox[{"Exponent", "[", 
                RowBox[{
                 RowBox[{"monlist", "[", 
                  RowBox[{"[", "k", "]"}], "]"}], ",", 
                 RowBox[{"VarsT", "[", 
                  RowBox[{"[", "j", "]"}], "]"}]}], "]"}]}], ",", 
              RowBox[{"{", 
               RowBox[{"j", ",", "1", ",", "12"}], "}"}]}], "]"}]}], ";"}]}], 
         "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
        RowBox[{"AllMonsT", "=", 
         RowBox[{"Union", "[", 
          RowBox[{"AllMonsT", ",", "monlist"}], "]"}]}], ";"}]}], 
      "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
     RowBox[{"RemMatrix", "=", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"Coefficient", "[", 
         RowBox[{
          RowBox[{"AllRem", "[", 
           RowBox[{"[", "i", "]"}], "]"}], ",", 
          RowBox[{"AllMonsT", "[", 
           RowBox[{"[", "j", "]"}], "]"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"j", ",", "1", ",", 
          RowBox[{"Length", "[", "AllMonsT", "]"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", 
          RowBox[{"Length", "[", "AllMons", "]"}]}], "}"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"RtRm", "=", 
      RowBox[{"RootReduce", "[", 
       RowBox[{"RemMatrix", "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"d1", "\[Rule]", " ", 
           RowBox[{
            RowBox[{"LocusA2valuesReduced", "[", 
             RowBox[{"[", "3", "]"}], "]"}], "[", 
            RowBox[{"[", "1", "]"}], "]"}]}], ",", 
          RowBox[{"d2", "\[Rule]", " ", 
           RowBox[{
            RowBox[{"LocusA2valuesReduced", "[", 
             RowBox[{"[", "3", "]"}], "]"}], "[", 
            RowBox[{"[", "2", "]"}], "]"}]}]}], "}"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"blah", "=", 
      RowBox[{"RowReduce", "[", 
       RowBox[{"NullSpace", "[", 
        RowBox[{"N", "[", 
         RowBox[{"RtRm", ",", "10000"}], "]"}], "]"}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"Print", "[", 
      RowBox[{"Accuracy", "[", "blah", "]"}], "]"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"goodnull", "=", 
      RowBox[{"RootApproximant", "[", 
       RowBox[{
        RowBox[{"Chop", "[", "blah", "]"}], ",", "3"}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"For", "[", 
      RowBox[{
       RowBox[{"i", "=", "1"}], ",", 
       RowBox[{"i", "\[LessEqual]", 
        RowBox[{"Length", "[", "goodnull", "]"}]}], ",", 
       RowBox[{"i", "++"}], ",", 
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"j", "=", "1"}], ",", 
         RowBox[{"j", "\[LessEqual]", 
          RowBox[{"Length", "[", 
           RowBox[{"goodnull", "[", 
            RowBox[{"[", "i", "]"}], "]"}], "]"}]}], ",", 
         RowBox[{"j", "++"}], ",", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Exponent", "[", 
              RowBox[{
               RowBox[{"MinimalPolynomial", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{"goodnull", "[", 
                   RowBox[{"[", "i", "]"}], "]"}], "[", 
                  RowBox[{"[", "j", "]"}], "]"}], ",", "t"}], "]"}], ",", 
               "t"}], "]"}], "\[Equal]", "3"}], ",", 
            RowBox[{
            "Print", "[", "\"\<Warning: not enough accuracy\>\"", "]"}]}], 
           "]"}], ";"}]}], "\[IndentingNewLine]", "]"}]}], "]"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"goodnullwithrr", "=", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Rationalize", "[", 
          RowBox[{"Re", "[", 
           RowBox[{
            RowBox[{"goodnull", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "[", 
            RowBox[{"[", "j", "]"}], "]"}], "]"}], "]"}], "+", 
         RowBox[{
          RowBox[{"Rationalize", "[", 
           RowBox[{
            RowBox[{"Im", "[", 
             RowBox[{
              RowBox[{"goodnull", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "[", 
              RowBox[{"[", "j", "]"}], "]"}], "]"}], "/", 
            RowBox[{"(", 
             RowBox[{"2", "^", 
              RowBox[{"(", 
               RowBox[{"1", "/", "2"}], ")"}]}], ")"}]}], "]"}], "  ", 
          "rr"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", 
          RowBox[{"Length", "[", "goodnull", "]"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"j", ",", "1", ",", 
          RowBox[{"Length", "[", 
           RowBox[{"goodnull", "[", 
            RowBox[{"[", "1", "]"}], "]"}], "]"}]}], "}"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"Print", "[", 
      RowBox[{"DeleteDuplicates", "[", 
       RowBox[{"Simplify", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"goodnullwithrr", "/.", 
           RowBox[{"rr", "->", " ", 
            RowBox[{"\[ImaginaryI]", " ", 
             SqrtBox["2"]}]}]}], ")"}], "-", "goodnull"}], "]"}], "]"}], 
      "]"}], ";", 
     RowBox[{"(*", " ", 
      RowBox[{"should", " ", "be", " ", "zeros"}], " ", "*)"}], 
     "\[IndentingNewLine]", 
     RowBox[{"EqsFPPC3withrr", "=", 
      RowBox[{"Join", "[", 
       RowBox[{"EqsFPPC3withrr", ",", 
        RowBox[{"goodnullwithrr", ".", "AllMons"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"EqsFPPC3withrr", "=", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"Numerator", "[", 
         RowBox[{"Factor", "[", 
          RowBox[{"EqsFPPC3withrr", "[", 
           RowBox[{"[", "i", "]"}], "]"}], "]"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", 
          RowBox[{"Length", "[", "EqsFPPC3withrr", "]"}]}], "}"}]}], "]"}]}], 
     ";", "\[IndentingNewLine]", 
     RowBox[{"Print", "[", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"ByteCount", "[", 
         RowBox[{"EqsFPPC3withrr", "[", 
          RowBox[{"[", "i", "]"}], "]"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", 
          RowBox[{"Length", "[", "EqsFPPC3withrr", "]"}]}], "}"}]}], "]"}], 
      "]"}], ";"}]}], "\[IndentingNewLine]", "\[IndentingNewLine]", "]"}], 
  ";"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.802551318741579*^9, 3.8025513269396257`*^9}, {
   3.802551368680788*^9, 3.802551384887678*^9}, 3.802551457871622*^9, {
   3.802551518247025*^9, 3.802551559000491*^9}, {3.802551633636569*^9, 
   3.8025516813094893`*^9}, {3.802551720015167*^9, 3.8025517364670973`*^9}, {
   3.8025548700412693`*^9, 3.80255490447647*^9}, {3.8025554969333267`*^9, 
   3.802555514044446*^9}, {3.8025555616127043`*^9, 3.802555604017477*^9}, {
   3.802555636138878*^9, 3.802555648509077*^9}, {3.802555680447894*^9, 
   3.8025558453153133`*^9}, {3.802560352654405*^9, 3.802560354439341*^9}, {
   3.802598109484647*^9, 3.802598124392671*^9}, {3.802856578988311*^9, 
   3.802856595611442*^9}},
 CellLabel->
  "In[228]:=",ExpressionUUID->"bc91a9ee-9360-4b4d-92a9-2470342eb4d0"],

Cell[CellGroupData[{

Cell[BoxData["20"], "Print",
 CellChangeTimes->{3.802551390182159*^9, 3.802551577873995*^9, 
  3.8025517550280733`*^9, 3.8025558523235483`*^9, 3.802560373743534*^9, 
  3.802711367841791*^9, 3.8032305629672413`*^9, 3.8068613367529907`*^9},
 CellLabel->
  "During evaluation of \
In[228]:=",ExpressionUUID->"cd0cbcf2-509b-4d79-ad44-6e605fde3810"],

Cell[BoxData["40"], "Print",
 CellChangeTimes->{3.802551390182159*^9, 3.802551577873995*^9, 
  3.8025517550280733`*^9, 3.8025558523235483`*^9, 3.802560373743534*^9, 
  3.802711367841791*^9, 3.8032305629672413`*^9, 3.806861339872527*^9},
 CellLabel->
  "During evaluation of \
In[228]:=",ExpressionUUID->"df8eee75-7bfc-4e3d-b46a-8b4d91790139"],

Cell[BoxData["9997.366983932085`"], "Print",
 CellChangeTimes->{3.802551390182159*^9, 3.802551577873995*^9, 
  3.8025517550280733`*^9, 3.8025558523235483`*^9, 3.802560373743534*^9, 
  3.802711367841791*^9, 3.8032305629672413`*^9, 3.806861699270439*^9},
 CellLabel->
  "During evaluation of \
In[228]:=",ExpressionUUID->"f3161006-c94c-494b-a13d-ee28240856d0"]
}, Open  ]],

Cell[BoxData[
 TemplateBox[{
  "N","meprec",
   "\"Internal precision limit $MaxExtraPrecision = \\!\\(\\*RowBox[{\\\"50.`\
\\\"}]\\) reached while evaluating \
\\!\\(\\*FractionBox[RowBox[{\\\"\
1745112117623942218726363224770079545789463319246135818208251302\\\", \\\"-\\\
\", RowBox[{\\\"\
649747383609055258538213862811045645972340152450234227708934480\\\", \\\" \
\\\", \\\"\[ImaginaryI]\\\", \\\" \\\", SqrtBox[\\\"2\\\"]}]}], \
\\\"393191027700942320455890352432987020468711999897998417768226657\\\"]\\).\"\
",2,239,4,25054878182994732343,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.802551746108897*^9, 3.802552106924749*^9, 
  3.8025561851241693`*^9, 3.80257765818864*^9, 3.802711700892956*^9, 
  3.803230919772107*^9, 3.806861699585387*^9},
 CellLabel->
  "During evaluation of \
In[228]:=",ExpressionUUID->"766525a0-f193-43d5-b697-25bf6bd22d58"],

Cell[BoxData[
 TemplateBox[{
  "N","meprec",
   "\"Internal precision limit $MaxExtraPrecision = \\!\\(\\*RowBox[{\\\"50.`\
\\\"}]\\) reached while evaluating \
\\!\\(\\*FractionBox[RowBox[{\\\"\
1745112117623942218726363224770079545789463319246135818208251302\\\", \\\"+\\\
\", RowBox[{\\\"\
649747383609055258538213862811045645972340152450234227708934480\\\", \\\" \
\\\", \\\"\[ImaginaryI]\\\", \\\" \\\", SqrtBox[\\\"2\\\"]}]}], \
\\\"393191027700942320455890352432987020468711999897998417768226657\\\"]\\).\"\
",2,239,5,25054878182994732343,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.802551746108897*^9, 3.802552106924749*^9, 
  3.8025561851241693`*^9, 3.80257765818864*^9, 3.802711700892956*^9, 
  3.803230919772107*^9, 3.8068616995962677`*^9},
 CellLabel->
  "During evaluation of \
In[228]:=",ExpressionUUID->"5c744dab-ec47-4631-8174-02dbde1a3820"],

Cell[BoxData[
 TemplateBox[{
  "N","meprec",
   "\"Internal precision limit $MaxExtraPrecision = \\!\\(\\*RowBox[{\\\"50.`\
\\\"}]\\) reached while evaluating \\!\\(\\*FractionBox[RowBox[{RowBox[{\\\"-\
\\\", \\\"\
550107013630993822791940332858658100953088576150632821417080182857654252470\\\
\"}], \\\"-\\\", \
RowBox[{\\\"\
225044065740359959104824681203542577551013093548508095519554207736667209565\\\
\", \\\" \\\", \\\"\[ImaginaryI]\\\", \\\" \\\", SqrtBox[\\\"2\\\"]}]}], \
\\\"37757134001267150024450176390522074670528001174700263579072449692454674726\
\\\"]\\).\"",2,239,6,25054878182994732343,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.802551746108897*^9, 3.802552106924749*^9, 
  3.8025561851241693`*^9, 3.80257765818864*^9, 3.802711700892956*^9, 
  3.803230919772107*^9, 3.806861699729916*^9},
 CellLabel->
  "During evaluation of \
In[228]:=",ExpressionUUID->"c53187fd-51b1-4979-a741-a3a4da6f1c8c"],

Cell[BoxData[
 TemplateBox[{
  "General","stop",
   "\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"N\\\", \\\"::\\\", \
\\\"meprec\\\"}], \\\"MessageName\\\"]\\) will be suppressed during this \
calculation.\"",2,239,7,25054878182994732343,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.802551746108897*^9, 3.802552106924749*^9, 
  3.8025561851241693`*^9, 3.80257765818864*^9, 3.802711700892956*^9, 
  3.803230919772107*^9, 3.8068616997405148`*^9},
 CellLabel->
  "During evaluation of \
In[228]:=",ExpressionUUID->"4eb8c1d3-1a13-4280-b786-a60cf3352194"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
    ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",",
     "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
    ",", "0", ",", "0", ",", "0"}], "}"}], "}"}]], "Print",
 CellChangeTimes->{3.802551390182159*^9, 3.802551577873995*^9, 
  3.8025517550280733`*^9, 3.8025558523235483`*^9, 3.802560373743534*^9, 
  3.802711367841791*^9, 3.8032305629672413`*^9, 3.806861742426881*^9},
 CellLabel->
  "During evaluation of \
In[228]:=",ExpressionUUID->"5fa0a581-23d7-406d-b0e3-7e3434013429"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "8912", ",", "9392", ",", "9392", ",", "8888", ",", "8888", ",", "8888", 
   ",", "9344", ",", "9344", ",", "9376"}], "}"}]], "Print",
 CellChangeTimes->{3.802551390182159*^9, 3.802551577873995*^9, 
  3.8025517550280733`*^9, 3.8025558523235483`*^9, 3.802560373743534*^9, 
  3.802711367841791*^9, 3.8032305629672413`*^9, 3.8068617425409403`*^9},
 CellLabel->
  "During evaluation of \
In[228]:=",ExpressionUUID->"38d97316-10d8-4e11-8f4c-5dea43e75f15"],

Cell[BoxData["20"], "Print",
 CellChangeTimes->{3.802551390182159*^9, 3.802551577873995*^9, 
  3.8025517550280733`*^9, 3.8025558523235483`*^9, 3.802560373743534*^9, 
  3.802711367841791*^9, 3.8032305629672413`*^9, 3.8068617516201477`*^9},
 CellLabel->
  "During evaluation of \
In[228]:=",ExpressionUUID->"96452d44-1258-4154-b4b8-6c123937940b"],

Cell[BoxData["40"], "Print",
 CellChangeTimes->{3.802551390182159*^9, 3.802551577873995*^9, 
  3.8025517550280733`*^9, 3.8025558523235483`*^9, 3.802560373743534*^9, 
  3.802711367841791*^9, 3.8032305629672413`*^9, 3.806861760338538*^9},
 CellLabel->
  "During evaluation of \
In[228]:=",ExpressionUUID->"e920a11d-6d89-489f-a911-550cd9a96bb6"],

Cell[BoxData["60"], "Print",
 CellChangeTimes->{3.802551390182159*^9, 3.802551577873995*^9, 
  3.8025517550280733`*^9, 3.8025558523235483`*^9, 3.802560373743534*^9, 
  3.802711367841791*^9, 3.8032305629672413`*^9, 3.806861769454461*^9},
 CellLabel->
  "During evaluation of \
In[228]:=",ExpressionUUID->"df50a54d-a39a-4007-87d7-5a68ba98df1c"],

Cell[BoxData["9995.991450233876`"], "Print",
 CellChangeTimes->{3.802551390182159*^9, 3.802551577873995*^9, 
  3.8025517550280733`*^9, 3.8025558523235483`*^9, 3.802560373743534*^9, 
  3.802711367841791*^9, 3.8032305629672413`*^9, 3.8068628590390472`*^9},
 CellLabel->
  "During evaluation of \
In[228]:=",ExpressionUUID->"f5eb7866-58b1-44fa-b76f-a8a3162fa070"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
    ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",",
     "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
    ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",",
     "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
    ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",",
     "0", ",", "0"}], "}"}], "}"}]], "Print",
 CellChangeTimes->{3.802551390182159*^9, 3.802551577873995*^9, 
  3.8025517550280733`*^9, 3.8025558523235483`*^9, 3.802560373743534*^9, 
  3.802711367841791*^9, 3.8032305629672413`*^9, 3.806863103337788*^9},
 CellLabel->
  "During evaluation of \
In[228]:=",ExpressionUUID->"43fa7cb2-55ee-4c19-a070-e931222fe4e1"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "8912", ",", "9392", ",", "9392", ",", "8888", ",", "8888", ",", "8888", 
   ",", "9344", ",", "9344", ",", "9376", ",", "15976", ",", "20256", ",", 
   "20320", ",", "20256", ",", "20256", ",", "20320", ",", "20256", ",", 
   "20256", ",", "20256", ",", "21056", ",", "20256", ",", "20256", ",", 
   "20256", ",", "20256", ",", "20320", ",", "20256", ",", "20256", ",", 
   "20256", ",", "20256", ",", "20256", ",", "20320", ",", "20256", ",", 
   "20256", ",", "20256", ",", "20256", ",", "20256", ",", "20256", ",", 
   "20320", ",", "16184"}], "}"}]], "Print",
 CellChangeTimes->{3.802551390182159*^9, 3.802551577873995*^9, 
  3.8025517550280733`*^9, 3.8025558523235483`*^9, 3.802560373743534*^9, 
  3.802711367841791*^9, 3.8032305629672413`*^9, 3.806863104693365*^9},
 CellLabel->
  "During evaluation of \
In[228]:=",ExpressionUUID->"dee57d96-753a-4011-be9f-ac59eb08cfa7"]
}, Open  ]]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   StyleBox[
    RowBox[{
    "The", " ", "name", " ", "of", " ", "the", " ", "file", " ", "needs", " ",
      "to", " ", "be", " ", "adjusted", " ", "according", " ", "to", " ", 
     "your", " ", 
     RowBox[{"situation", "."}]}],
    FontSize->18,
    FontColor->RGBColor[0.5, 0, 0.5]], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"fname", "=", "\"\<Desktop/FPP2020/EqsFPPC3withrr\>\""}], ";"}], 
   "\[IndentingNewLine]", 
   StyleBox[
    RowBox[{
     RowBox[{"OpenWrite", "[", "fname", "]"}], ";"}],
    FontSize->16], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Write", 
     StyleBox["[",
      FontSize->18], 
     RowBox[{"fname", ",", 
      RowBox[{"{", 
       RowBox[{"VarsS", ",", "EqsFPPC3withrr"}], "}"}]}], 
     StyleBox["]",
      FontSize->18]}], 
    StyleBox[";",
     FontSize->18]}], "\[IndentingNewLine]", 
   StyleBox[
    RowBox[{
     RowBox[{"Close", "[", "fname", "]"}], ";"}],
    FontSize->16]}]}]], "Input",
 CellChangeTimes->{{3.8025933835369368`*^9, 3.802593398682599*^9}, {
  3.806861381051174*^9, 3.806861405278193*^9}},
 CellLabel->
  "In[240]:=",ExpressionUUID->"22a8c88a-59b0-4eb1-8c7a-20bc1de13001"],

Cell[TextData[StyleBox["The process of finding the A2 singular points was \
rather difficult. Specifically, we computed a degree 12 polynomial equation \
in S1,...,S4, then found singular points on hyperplane cuts, then excluded \
them to find isolated singular points. If one doesn\[CloseCurlyQuote]t want \
to repeat these calculation, it is a good idea to scroll all the way down.",
 FontSize->24,
 FontColor->RGBColor[1, 0, 0]]], "Text",
 CellChangeTimes->{{3.803233029973798*^9, 3.803233174773218*^9}, {
  3.803283795556147*^9, 
  3.803283827227447*^9}},ExpressionUUID->"bda3b1c2-3c86-4c4c-bc3f-\
f7703eeed903"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "Let", " ", "us", " ", "find", " ", "points", " ", "on", " ", "this", " ", 
    "surface"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"pts", "=", 
     RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"Binomial", "[", 
    RowBox[{
     RowBox[{"3", "+", "12"}], ",", "3"}], "]"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"i", "=", "1"}], ",", 
      RowBox[{"i", "\[LessEqual]", "300"}], ",", 
      RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Mod", "[", 
           RowBox[{"i", ",", "20"}], "]"}], "\[Equal]", "5"}], ",", 
         RowBox[{
          RowBox[{"Print", "[", "i", "]"}], ";"}]}], "]"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"sls", "=", 
        RowBox[{"NSolve", "[", 
         RowBox[{
          RowBox[{"Join", "[", 
           RowBox[{
            RowBox[{"Table", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"0", "==", 
                RowBox[{"EqsFPPC3withrr", "[", 
                 RowBox[{"[", "k", "]"}], "]"}]}], "/.", 
               RowBox[{"rr", "\[Rule]", 
                RowBox[{"\[ImaginaryI]", " ", 
                 SqrtBox["2"]}]}]}], ",", 
              RowBox[{"{", 
               RowBox[{"k", ",", "1", ",", "38"}], "}"}]}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"1", "\[Equal]", "S1"}], ",", 
              RowBox[{"S2", "\[Equal]", "i"}], " ", ",", " ", 
              RowBox[{"S4", "\[Equal]", 
               RowBox[{
                RowBox[{"RandomInteger", "[", "1000", "]"}], "/", 
                "1000"}]}]}], "}"}]}], "]"}], ",", "500"}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"AppendTo", "[", 
        RowBox[{"pts", ",", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"S1", ",", "S2", ",", "S3", ",", "S4"}], "}"}], "/.", 
          RowBox[{"sls", "[", 
           RowBox[{"[", "1", "]"}], "]"}]}]}], "]"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"AppendTo", "[", 
        RowBox[{"pts", ",", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"S1", ",", "S2", ",", "S3", ",", "S4"}], "}"}], "/.", 
          RowBox[{"sls", "[", 
           RowBox[{"[", "7", "]"}], "]"}]}]}], "]"}], ";"}]}], 
     "\[IndentingNewLine]", "]"}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.8026053504700317`*^9, 3.802605482575645*^9}, {
  3.80260555057589*^9, 3.8026055588112917`*^9}, {3.8026055905896072`*^9, 
  3.802605597123712*^9}, {3.8026057529108467`*^9, 3.80260581817489*^9}, {
  3.8026058587577133`*^9, 3.8026058617914267`*^9}, {3.802608009339168*^9, 
  3.802608057824069*^9}, {3.8026082304309797`*^9, 3.802608270454527*^9}, {
  3.8026152594402313`*^9, 3.802615293338578*^9}, {3.8032338404307337`*^9, 
  3.8032338539088182`*^9}},
 CellLabel->
  "In[244]:=",ExpressionUUID->"35b7c8af-eff4-40a5-8eda-43fd3072553a"],

Cell[BoxData["455"], "Output",
 CellChangeTimes->{3.802608232132778*^9, 3.802608270891756*^9, 
  3.802615295427355*^9, 3.802872089948634*^9, 3.803233867888908*^9, 
  3.806865765388486*^9},
 CellLabel->
  "Out[245]=",ExpressionUUID->"2993e344-8796-4d18-9552-7eb94d3a2ac1"],

Cell[CellGroupData[{

Cell[BoxData["5"], "Print",
 CellChangeTimes->{3.8026083073504477`*^9, 3.802615334162644*^9, 
  3.802872126943899*^9, 3.8032339049747972`*^9, 3.806865803974828*^9},
 CellLabel->
  "During evaluation of \
In[244]:=",ExpressionUUID->"dd97ec33-028b-464a-8d3b-1ad9f5caffca"],

Cell[BoxData["25"], "Print",
 CellChangeTimes->{3.8026083073504477`*^9, 3.802615334162644*^9, 
  3.802872126943899*^9, 3.8032339049747972`*^9, 3.806866000443059*^9},
 CellLabel->
  "During evaluation of \
In[244]:=",ExpressionUUID->"742cdf43-b489-4d75-9a47-0d1ccc08948a"],

Cell[BoxData["45"], "Print",
 CellChangeTimes->{3.8026083073504477`*^9, 3.802615334162644*^9, 
  3.802872126943899*^9, 3.8032339049747972`*^9, 3.80686619013675*^9},
 CellLabel->
  "During evaluation of \
In[244]:=",ExpressionUUID->"8f70096f-1333-4fb7-a872-ed9f343069cf"],

Cell[BoxData["65"], "Print",
 CellChangeTimes->{3.8026083073504477`*^9, 3.802615334162644*^9, 
  3.802872126943899*^9, 3.8032339049747972`*^9, 3.806866368973442*^9},
 CellLabel->
  "During evaluation of \
In[244]:=",ExpressionUUID->"7c367a88-7ad3-437b-bc4a-c881a49ca3fc"],

Cell[BoxData["85"], "Print",
 CellChangeTimes->{3.8026083073504477`*^9, 3.802615334162644*^9, 
  3.802872126943899*^9, 3.8032339049747972`*^9, 3.8068665454498987`*^9},
 CellLabel->
  "During evaluation of \
In[244]:=",ExpressionUUID->"2da7b9fe-b6a7-4d95-bca7-df1dd08b8dad"],

Cell[BoxData["105"], "Print",
 CellChangeTimes->{3.8026083073504477`*^9, 3.802615334162644*^9, 
  3.802872126943899*^9, 3.8032339049747972`*^9, 3.80686672136028*^9},
 CellLabel->
  "During evaluation of \
In[244]:=",ExpressionUUID->"4a16b0e5-3cf3-493d-a5a5-a704aa8bffd4"],

Cell[BoxData["125"], "Print",
 CellChangeTimes->{3.8026083073504477`*^9, 3.802615334162644*^9, 
  3.802872126943899*^9, 3.8032339049747972`*^9, 3.806866898571616*^9},
 CellLabel->
  "During evaluation of \
In[244]:=",ExpressionUUID->"c5b04277-636b-4fe1-a915-197959eb6fa6"],

Cell[BoxData["145"], "Print",
 CellChangeTimes->{3.8026083073504477`*^9, 3.802615334162644*^9, 
  3.802872126943899*^9, 3.8032339049747972`*^9, 3.806867076821913*^9},
 CellLabel->
  "During evaluation of \
In[244]:=",ExpressionUUID->"8dd369f8-13ee-4958-bdb4-2aa4a16c0e98"],

Cell[BoxData["165"], "Print",
 CellChangeTimes->{3.8026083073504477`*^9, 3.802615334162644*^9, 
  3.802872126943899*^9, 3.8032339049747972`*^9, 3.80686725442638*^9},
 CellLabel->
  "During evaluation of \
In[244]:=",ExpressionUUID->"3bcaabc8-3270-4380-846a-5070da05585f"],

Cell[BoxData["185"], "Print",
 CellChangeTimes->{3.8026083073504477`*^9, 3.802615334162644*^9, 
  3.802872126943899*^9, 3.8032339049747972`*^9, 3.806867438439156*^9},
 CellLabel->
  "During evaluation of \
In[244]:=",ExpressionUUID->"007b1546-e2b2-4a90-8b9d-27dbb5c86f6d"],

Cell[BoxData["205"], "Print",
 CellChangeTimes->{3.8026083073504477`*^9, 3.802615334162644*^9, 
  3.802872126943899*^9, 3.8032339049747972`*^9, 3.806867625193205*^9},
 CellLabel->
  "During evaluation of \
In[244]:=",ExpressionUUID->"074f66ec-bff1-406e-a35c-4b47b9226f7e"],

Cell[BoxData["225"], "Print",
 CellChangeTimes->{3.8026083073504477`*^9, 3.802615334162644*^9, 
  3.802872126943899*^9, 3.8032339049747972`*^9, 3.806867812133493*^9},
 CellLabel->
  "During evaluation of \
In[244]:=",ExpressionUUID->"5ce4052a-2359-480c-bc7c-493cc6ce6c95"],

Cell[BoxData["245"], "Print",
 CellChangeTimes->{3.8026083073504477`*^9, 3.802615334162644*^9, 
  3.802872126943899*^9, 3.8032339049747972`*^9, 3.806868005483362*^9},
 CellLabel->
  "During evaluation of \
In[244]:=",ExpressionUUID->"8e162c58-a236-4c0a-b051-7622044f2409"],

Cell[BoxData["265"], "Print",
 CellChangeTimes->{3.8026083073504477`*^9, 3.802615334162644*^9, 
  3.802872126943899*^9, 3.8032339049747972`*^9, 3.806868215986494*^9},
 CellLabel->
  "During evaluation of \
In[244]:=",ExpressionUUID->"4eaad057-b1e4-44c7-950c-2848bda3c585"],

Cell[BoxData["285"], "Print",
 CellChangeTimes->{3.8026083073504477`*^9, 3.802615334162644*^9, 
  3.802872126943899*^9, 3.8032339049747972`*^9, 3.8068684163230457`*^9},
 CellLabel->
  "During evaluation of \
In[244]:=",ExpressionUUID->"02c06700-a222-4460-8edc-10d08acb95b4"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"AllMons12", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"For", "[", 
   RowBox[{
    RowBox[{"i1", "=", "0"}], ",", 
    RowBox[{"i1", "\[LessEqual]", "12"}], ",", 
    RowBox[{"i1", "++"}], ",", 
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"i2", "=", "0"}], ",", 
      RowBox[{"i2", "\[LessEqual]", 
       RowBox[{"12", "-", "i1"}]}], ",", 
      RowBox[{"i2", "++"}], ",", 
      RowBox[{"For", "[", 
       RowBox[{
        RowBox[{"i3", "=", "0"}], ",", 
        RowBox[{"i3", "\[LessEqual]", 
         RowBox[{"12", "-", "i2", "-", "i1"}]}], ",", 
        RowBox[{"i3", "++"}], ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"i4", "=", 
          RowBox[{"12", "-", "i1", "-", "i2", "-", "i3"}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"AppendTo", "[", 
          RowBox[{"AllMons12", ",", 
           RowBox[{
            RowBox[{"S1", "^", "i1"}], " ", 
            RowBox[{"S2", "^", "i2"}], " ", 
            RowBox[{"S3", "^", "i3"}], " ", 
            RowBox[{"S4", "^", "i4"}]}]}], "]"}], ";"}]}], 
       "\[IndentingNewLine]", "]"}]}], "]"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Length", "[", "AllMons12", "]"}]}], "Input",
 CellChangeTimes->{{3.802614338509234*^9, 3.8026143991059113`*^9}, {
   3.802614435891822*^9, 3.802614531782309*^9}, 3.802614574201527*^9},
 CellLabel->
  "In[247]:=",ExpressionUUID->"c96094d2-a067-4132-8bff-ebf2f4cb9413"],

Cell[BoxData["455"], "Output",
 CellChangeTimes->{3.8026143996613817`*^9, 3.802614532907991*^9, 
  3.8026145752801437`*^9, 3.802620320180135*^9, 3.8028749362499313`*^9, 
  3.803236821774411*^9, 3.8068685653697777`*^9},
 CellLabel->
  "Out[249]=",ExpressionUUID->"073a17a7-39e0-47d0-8b52-aa175c6ef795"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"ns12", "=", 
   RowBox[{"NullSpace", "[", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"AllMons12", "[", 
        RowBox[{"[", "i", "]"}], "]"}], "/.", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"VarsS", "[", 
           RowBox[{"[", "k", "]"}], "]"}], "\[Rule]", 
          RowBox[{
           RowBox[{"pts", "[", 
            RowBox[{"[", "j", "]"}], "]"}], "[", 
           RowBox[{"[", "k", "]"}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"k", ",", "1", ",", "4"}], "}"}]}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"j", ",", "1", ",", 
        RowBox[{"Length", "[", "pts", "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", "455"}], "}"}]}], "]"}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.802614758026216*^9, 3.802614831469159*^9}, {
  3.80262253773763*^9, 3.802622542645731*^9}},
 CellLabel->
  "In[250]:=",ExpressionUUID->"19b951c1-7edf-4156-b6fa-5ff47400fe0f"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Accuracy", "[", "ns12", "]"}], "\[IndentingNewLine]", 
 RowBox[{"Length", "[", "ns12", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ns12", "=", 
   RowBox[{"RowReduce", "[", "ns12", "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.802615181617111*^9, 3.802615216097259*^9}, {
  3.802620333575574*^9, 3.802620336489972*^9}, {3.80262256495337*^9, 
  3.8026225655023108`*^9}, {3.8026227840170317`*^9, 3.8026227879799213`*^9}, {
  3.8026249254978848`*^9, 3.8026249546009483`*^9}},
 CellLabel->
  "In[251]:=",ExpressionUUID->"d1e15a28-3244-4459-81d4-daffaa6fc066"],

Cell[BoxData["433.0021318384656`"], "Output",
 CellChangeTimes->{{3.802615185730949*^9, 3.802615219136321*^9}, 
   3.80262223980682*^9, 3.802622516008542*^9, 3.802624289047922*^9, 
   3.802624955489728*^9, 3.802877158129362*^9, 3.803236823747529*^9, 
   3.803238162148529*^9, 3.8068703057742043`*^9},
 CellLabel->
  "Out[251]=",ExpressionUUID->"3259b8de-0256-4626-841c-347a754a118b"],

Cell[BoxData["1"], "Output",
 CellChangeTimes->{{3.802615185730949*^9, 3.802615219136321*^9}, 
   3.80262223980682*^9, 3.802622516008542*^9, 3.802624289047922*^9, 
   3.802624955489728*^9, 3.802877158129362*^9, 3.803236823747529*^9, 
   3.803238162148529*^9, 3.8068703057818213`*^9},
 CellLabel->
  "Out[252]=",ExpressionUUID->"a3f8cc78-2787-45fa-a4ac-293f9c878347"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Eq12", "=", 
    RowBox[{"Numerator", "[", 
     RowBox[{"Factor", "[", 
      RowBox[{"Block", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"$MaxExtraPrecision", "=", "400"}], "}"}], ",", 
        RowBox[{
         RowBox[{
          RowBox[{"RootApproximant", "[", 
           RowBox[{
            RowBox[{"Chop", "[", "ns12", "]"}], ",", "2"}], "]"}], "[", 
          RowBox[{"[", "1", "]"}], "]"}], ".", "AllMons12"}]}], "]"}], "]"}], 
     "]"}]}], ";"}], "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.802624965462305*^9, 3.80262498178191*^9}, {
  3.802625047035392*^9, 3.8026250614616747`*^9}, {3.803239775687398*^9, 
  3.803239844947207*^9}},
 CellLabel->
  "In[254]:=",ExpressionUUID->"1e44c1fb-03fd-4f45-8421-0372602013be"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   StyleBox[
    RowBox[{
    "The", " ", "name", " ", "of", " ", "the", " ", "file", " ", "needs", " ",
      "to", " ", "be", " ", "adjusted", " ", "according", " ", "to", " ", 
     "your", " ", 
     RowBox[{"situation", "."}]}],
    FontSize->18,
    FontColor->RGBColor[0.5, 0, 0.5]], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"fname", "=", "\"\<Desktop/FPP2020/Eq12\>\""}], ";"}], 
   "\[IndentingNewLine]", 
   StyleBox[
    RowBox[{
     RowBox[{"OpenWrite", "[", "fname", "]"}], ";"}],
    FontSize->16], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Write", 
     StyleBox["[",
      FontSize->18], 
     RowBox[{"fname", ",", 
      RowBox[{"Numerator", "[", 
       RowBox[{"Factor", "[", "Eq12", "]"}], "]"}]}], 
     StyleBox["]",
      FontSize->18]}], 
    StyleBox[";",
     FontSize->18]}], "\[IndentingNewLine]", 
   StyleBox[
    RowBox[{
     RowBox[{"Close", "[", "fname", "]"}], ";"}],
    FontSize->16], "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{
  3.8028829121972237`*^9, 3.8028838702717857`*^9, 3.802885682060462*^9, 
   3.802886032507545*^9, 3.8029399003075*^9, {3.806865825942091*^9, 
   3.8068658271881857`*^9}},
 CellLabel->
  "In[255]:=",ExpressionUUID->"788f68f8-e1b2-4760-827a-4e93dbcde351"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"finding", " ", "singularities", " ", "on", " ", "curves"}], " ", 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"ptssing", "=", 
     RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Eq12", "=", 
     RowBox[{"Numerator", "[", 
      RowBox[{"Factor", "[", "Eq12", "]"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"mm", "=", "1"}], ",", 
      RowBox[{"mm", "\[LessEqual]", "60"}], ",", 
      RowBox[{"mm", "++"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Mod", "[", 
           RowBox[{"mm", ",", "20"}], "]"}], "\[Equal]", "0"}], ",", 
         RowBox[{"Print", "[", "mm", "]"}]}], "]"}], ";", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"sls", "=", 
        RowBox[{"NSolve", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{
             RowBox[{"D", "[", 
              RowBox[{"Eq12", ",", "S1"}], "]"}], "\[Equal]", "0"}], ",", 
            RowBox[{
             RowBox[{"D", "[", 
              RowBox[{"Eq12", ",", "S2"}], "]"}], "\[Equal]", "0"}], ",", 
            RowBox[{
             RowBox[{"D", "[", 
              RowBox[{"Eq12", ",", "S3"}], "]"}], "\[Equal]", "0"}], ",", 
            RowBox[{
             RowBox[{"D", "[", 
              RowBox[{"Eq12", ",", "S4"}], "]"}], "\[Equal]", "0"}], ",", 
            RowBox[{"S1", "\[Equal]", "1"}], ",", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"RandomInteger", "[", "100", "]"}], " ", "S2"}], "+", 
              RowBox[{
               RowBox[{"RandomInteger", "[", "100", "]"}], "S3"}]}], 
             "\[Equal]", "1"}]}], "}"}], ",", "600"}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"AppendTo", "[", 
        RowBox[{"ptssing", ",", 
         RowBox[{"sls", "[", 
          RowBox[{"[", "1", "]"}], "]"}]}], "]"}], ";", "\[IndentingNewLine]", 
       RowBox[{"AppendTo", "[", 
        RowBox[{"ptssing", ",", 
         RowBox[{"sls", "[", 
          RowBox[{"[", "2", "]"}], "]"}]}], "]"}], ";", "\[IndentingNewLine]", 
       RowBox[{"AppendTo", "[", 
        RowBox[{"ptssing", ",", 
         RowBox[{"sls", "[", 
          RowBox[{"[", "3", "]"}], "]"}]}], "]"}], ";", "\[IndentingNewLine]", 
       RowBox[{"AppendTo", "[", 
        RowBox[{"ptssing", ",", 
         RowBox[{"sls", "[", 
          RowBox[{"[", "4", "]"}], "]"}]}], "]"}], ";", "\[IndentingNewLine]", 
       RowBox[{"AppendTo", "[", 
        RowBox[{"ptssing", ",", 
         RowBox[{"sls", "[", 
          RowBox[{"[", "5", "]"}], "]"}]}], "]"}], ";", "\[IndentingNewLine]", 
       RowBox[{"AppendTo", "[", 
        RowBox[{"ptssing", ",", 
         RowBox[{"sls", "[", 
          RowBox[{"[", "6", "]"}], "]"}]}], "]"}], ";"}]}], 
     "\[IndentingNewLine]", "]"}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.80287808699039*^9, 3.802878155324402*^9}, {
   3.8028782026437063`*^9, 3.802878279332452*^9}, {3.802881367995215*^9, 
   3.802881382868801*^9}, {3.8028829072034073`*^9, 3.802882913664178*^9}, {
   3.802883847493093*^9, 3.802883881267315*^9}, 3.802885679927012*^9, {
   3.802886034320079*^9, 3.8028860936302977`*^9}, {3.8029399479868717`*^9, 
   3.8029399579557467`*^9}},
 CellLabel->
  "In[259]:=",ExpressionUUID->"c7c4eebf-25e4-4bb1-88c3-f88247c089c2"],

Cell[CellGroupData[{

Cell[BoxData["20"], "Print",
 CellChangeTimes->{3.802886397839755*^9, 3.8032401551669693`*^9, 
  3.806870607589718*^9},
 CellLabel->
  "During evaluation of \
In[259]:=",ExpressionUUID->"6e00a62c-858e-4c68-8652-4600271d69d8"],

Cell[BoxData["40"], "Print",
 CellChangeTimes->{3.802886397839755*^9, 3.8032401551669693`*^9, 
  3.80687093860386*^9},
 CellLabel->
  "During evaluation of \
In[259]:=",ExpressionUUID->"fea50648-d5d0-4126-8041-164f19ac93e0"],

Cell[BoxData["60"], "Print",
 CellChangeTimes->{3.802886397839755*^9, 3.8032401551669693`*^9, 
  3.806871252989806*^9},
 CellLabel->
  "During evaluation of \
In[259]:=",ExpressionUUID->"54772b70-e48d-418a-9829-79ad63059e87"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"deg", "=", "9"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Mons", "=", 
   RowBox[{"Flatten", "[", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"S1", "^", "i1"}], " ", 
       RowBox[{"S2", "^", "i2"}], " ", 
       RowBox[{"S3", "^", "i3"}], " ", 
       RowBox[{"S4", "^", 
        RowBox[{"(", 
         RowBox[{"deg", "-", "i1", "-", "i2", "-", "i3"}], ")"}]}]}], ",", 
      RowBox[{"{", 
       RowBox[{"i1", ",", "0", ",", "deg"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"i2", ",", "0", ",", 
        RowBox[{"deg", "-", "i1"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"i3", ",", "0", ",", 
        RowBox[{"deg", "-", "i1", "-", "i2"}]}], "}"}]}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"{", 
  RowBox[{
   RowBox[{"Length", "[", "Mons", "]"}], ",", 
   RowBox[{"Length", "[", "ptssing", "]"}]}], "}"}], "\[IndentingNewLine]", 
 RowBox[{"MatrixRank", "[", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Mons", "[", 
      RowBox[{"[", "k", "]"}], "]"}], "/.", 
     RowBox[{"ptssing", "[", 
      RowBox[{"[", "l", "]"}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"k", ",", "1", ",", 
      RowBox[{"Length", "[", "Mons", "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"l", ",", "1", ",", 
      RowBox[{"Length", "[", "ptssing", "]"}]}], "}"}]}], "]"}], 
  "]"}]}], "Input",
 CellChangeTimes->{{3.802878854352454*^9, 3.8028789883862143`*^9}, {
  3.802881314179614*^9, 3.8028813353310003`*^9}, {3.8028828660165663`*^9, 
  3.8028828930366364`*^9}, {3.8028832589963913`*^9, 3.802883275130782*^9}, {
  3.802884844944755*^9, 3.802884865868063*^9}, {3.802884969670371*^9, 
  3.8028849701096563`*^9}},
 CellLabel->
  "In[262]:=",ExpressionUUID->"b997143a-67d8-46dc-bcc1-3527eceb23c3"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"220", ",", "360"}], "}"}]], "Output",
 CellChangeTimes->{{3.802884820755933*^9, 3.802884866833028*^9}, 
   3.802884970993492*^9, 3.802887029294486*^9, 3.8032418664642887`*^9, 
   3.806871268823398*^9},
 CellLabel->
  "Out[264]=",ExpressionUUID->"9ce61e12-8a8a-459a-9530-232e39e904e4"],

Cell[BoxData["210"], "Output",
 CellChangeTimes->{{3.802884820755933*^9, 3.802884866833028*^9}, 
   3.802884970993492*^9, 3.802887029294486*^9, 3.8032418664642887`*^9, 
   3.806871388716926*^9},
 CellLabel->
  "Out[265]=",ExpressionUUID->"a41745b2-5e91-4ef5-9eb6-4b83fb36830e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "finding", " ", "an", " ", "equation", " ", "through", " ", "the", " ", 
    "these", " ", "curves"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"ns", "=", 
     RowBox[{"RowReduce", "[", 
      RowBox[{"NullSpace", "[", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Mons", "[", 
           RowBox[{"[", "k", "]"}], "]"}], "/.", 
          RowBox[{"ptssing", "[", 
           RowBox[{"[", "l", "]"}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"l", ",", "1", ",", 
           RowBox[{"Length", "[", "ptssing", "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"k", ",", "1", ",", 
           RowBox[{"Length", "[", "Mons", "]"}]}], "}"}]}], "]"}], "]"}], 
      "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"Accuracy", "[", "ns", "]"}]}]}]], "Input",
 CellChangeTimes->{{3.802883299683152*^9, 3.802883351007732*^9}, {
  3.802883663599218*^9, 3.8028836678342953`*^9}, {3.802939966213635*^9, 
  3.802939979172782*^9}},
 CellLabel->
  "In[266]:=",ExpressionUUID->"6788ffd5-8aa4-4c9c-a76a-6e3dfcc88038"],

Cell[BoxData["465.39711414431486`"], "Output",
 CellChangeTimes->{{3.802878970761059*^9, 3.802878979831736*^9}, {
   3.8028813263868113`*^9, 3.8028813365563793`*^9}, 3.8028817068817244`*^9, {
   3.802882862636804*^9, 3.802882893308915*^9}, 3.8028832387044992`*^9, 
   3.802883276026309*^9, 3.8028833657595997`*^9, 3.802883679272435*^9, 
   3.8028875927627497`*^9, 3.8032422112018003`*^9, 3.806871629442842*^9},
 CellLabel->
  "Out[267]=",ExpressionUUID->"2d88cace-bbb9-44a3-aa3c-6c309467286e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"EqExtra", "=", 
   RowBox[{
    RowBox[{"RootApproximant", "[", 
     RowBox[{
      RowBox[{"Chop", "[", 
       RowBox[{
        RowBox[{"ns", "[", 
         RowBox[{"[", "1", "]"}], "]"}], ",", 
        RowBox[{"10", "^", 
         RowBox[{"(", 
          RowBox[{"-", "400"}], ")"}]}]}], "]"}], ",", "2"}], "]"}], ".", 
    "Mons"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.802883569384301*^9, 3.8028836153152847`*^9}, {
   3.8028836486937838`*^9, 3.802883657478181*^9}, {3.802883799128552*^9, 
   3.802883799967746*^9}, {3.802887757801725*^9, 3.8028878152156467`*^9}, {
   3.8028962713972816`*^9, 3.80289632957165*^9}, {3.8028983059891043`*^9, 
   3.802898306623069*^9}, 3.8029396231054296`*^9, {3.8032788120879993`*^9, 
   3.803278834615449*^9}},
 CellLabel->
  "In[268]:=",ExpressionUUID->"86c1f384-a605-4387-84ca-82ed9cbb6ae9"],

Cell[BoxData[
 TemplateBox[{
  "N","meprec",
   "\"Internal precision limit $MaxExtraPrecision = \\!\\(\\*RowBox[{\\\"50.`\
\\\"}]\\) reached while evaluating \
\\!\\(\\*FractionBox[RowBox[{\\\"\
155082612571389869143479709020665808884953191288167662077807582086752870877813\
917409125398916529163927357217259299803783717602354708415797981579752210402928\
892879008118173874068155610201351068662486169308395305326750606326549438053355\
25498944083279783615784505935\\\", \\\"-\\\", \
RowBox[{\\\"\[LeftSkeleton]\\\", \\\"1\\\", \\\"\[RightSkeleton]\\\"}]}], \
\\\"18515118157838089548164460604897519502143693510309425476379550047191872912\
233337590653052497656980529677998914753382426119327110847507832443154355520200\
685174516194573397630099467294416579049903091786911638801430228940247854250336\
18012619759753157291237208203125\\\"]\\).\"",2,268,8,25054878182994732343,
   "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{
  3.8032422112812634`*^9, {3.803278813936187*^9, 3.803278836771028*^9}, 
   3.8068716298884907`*^9},
 CellLabel->
  "During evaluation of \
In[268]:=",ExpressionUUID->"60c2d5e2-4819-4b71-9e91-78de0f13e64a"],

Cell[BoxData[
 TemplateBox[{
  "N","meprec",
   "\"Internal precision limit $MaxExtraPrecision = \\!\\(\\*RowBox[{\\\"50.`\
\\\"}]\\) reached while evaluating \
\\!\\(\\*FractionBox[RowBox[{\\\"\
155082612571389869143479709020665808884953191288167662077807582086752870877813\
917409125398916529163927357217259299803783717602354708415797981579752210402928\
892879008118173874068155610201351068662486169308395305326750606326549438053355\
25498944083279783615784505935\\\", \\\"+\\\", \
RowBox[{\\\"\[LeftSkeleton]\\\", \\\"1\\\", \\\"\[RightSkeleton]\\\"}]}], \
\\\"18515118157838089548164460604897519502143693510309425476379550047191872912\
233337590653052497656980529677998914753382426119327110847507832443154355520200\
685174516194573397630099467294416579049903091786911638801430228940247854250336\
18012619759753157291237208203125\\\"]\\).\"",2,268,9,25054878182994732343,
   "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{
  3.8032422112812634`*^9, {3.803278813936187*^9, 3.803278836771028*^9}, 
   3.8068716299324417`*^9},
 CellLabel->
  "During evaluation of \
In[268]:=",ExpressionUUID->"01b0b79b-fe7f-4c18-a917-6c4b317ad149"],

Cell[BoxData[
 TemplateBox[{
  "N","meprec",
   "\"Internal precision limit $MaxExtraPrecision = \\!\\(\\*RowBox[{\\\"50.`\
\\\"}]\\) reached while evaluating \
\\!\\(\\*FractionBox[RowBox[{\\\"\
392695203595740005688073233060365323261443796079307626042693590590503399888794\
708194099987112345878947690658501810621309928406322581951391290737333274822802\
410384577426985673576022629170016693894008455358982955095720621684443632146160\
86787108200979884745927756940\\\", \\\"-\\\", \
RowBox[{\\\"\[LeftSkeleton]\\\", \\\"1\\\", \\\"\[RightSkeleton]\\\"}]}], \
\\\"18515118157838089548164460604897519502143693510309425476379550047191872912\
233337590653052497656980529677998914753382426119327110847507832443154355520200\
685174516194573397630099467294416579049903091786911638801430228940247854250336\
18012619759753157291237208203125\\\"]\\).\"",2,268,10,25054878182994732343,
   "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{
  3.8032422112812634`*^9, {3.803278813936187*^9, 3.803278836771028*^9}, 
   3.8068716299405823`*^9},
 CellLabel->
  "During evaluation of \
In[268]:=",ExpressionUUID->"21a6f21f-7a8a-47d8-b242-d3b25db684cc"],

Cell[BoxData[
 TemplateBox[{
  "General","stop",
   "\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"N\\\", \\\"::\\\", \
\\\"meprec\\\"}], \\\"MessageName\\\"]\\) will be suppressed during this \
calculation.\"",2,268,11,25054878182994732343,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{
  3.8032422112812634`*^9, {3.803278813936187*^9, 3.803278836771028*^9}, 
   3.806871629949136*^9},
 CellLabel->
  "During evaluation of \
In[268]:=",ExpressionUUID->"28ca6fec-a6fb-4d5c-b6b3-59c9fecec820"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"For", "[", 
   RowBox[{
    RowBox[{"numtry", "=", "1"}], ",", 
    RowBox[{"numtry", "\[LessEqual]", "1000"}], ",", 
    RowBox[{"numtry", "++"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Mod", "[", 
         RowBox[{"numtry", ",", "50"}], "]"}], "\[Equal]", "25"}], ",", 
       RowBox[{"Print", "[", "numtry", "]"}]}], "]"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"fi", "=", 
      RowBox[{"FindRoot", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"D", "[", 
           RowBox[{"Eq12", ",", "S1"}], "]"}], ",", 
          RowBox[{"D", "[", 
           RowBox[{"Eq12", ",", "S2"}], "]"}], ",", 
          RowBox[{"D", "[", 
           RowBox[{"Eq12", ",", "S3"}], "]"}], ",", 
          RowBox[{"EqExtra", "-", "1"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"S1", ",", 
            RowBox[{
             RowBox[{"RandomReal", "[", "10", "]"}], "+", 
             RowBox[{"I", " ", 
              RowBox[{"RandomReal", "[", "10", "]"}]}]}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"S2", ",", 
            RowBox[{
             RowBox[{"RandomReal", "[", "10", "]"}], "+", 
             RowBox[{"I", " ", 
              RowBox[{"RandomReal", "[", "10", "]"}]}]}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"S3", ",", 
            RowBox[{
             RowBox[{"RandomReal", "[", "10", "]"}], "+", 
             RowBox[{"I", " ", 
              RowBox[{"RandomReal", "[", "10", "]"}]}]}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"S4", ",", 
            RowBox[{
             RowBox[{"RandomReal", "[", "10", "]"}], "+", 
             RowBox[{"I", " ", 
              RowBox[{"RandomReal", "[", "10", "]"}]}]}]}], "}"}]}], "}"}], 
        ",", 
        RowBox[{"WorkingPrecision", "\[Rule]", "800"}], ",", 
        RowBox[{"AccuracyGoal", "\[Rule]", "300"}], ",", 
        RowBox[{"MaxIterations", "\[Rule]", "200"}], ",", 
        RowBox[{"PrecisionGoal", "\[Rule]", "300"}], ",", 
        RowBox[{"DampingFactor", "\[Rule]", "2"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Abs", "[", 
         RowBox[{"N", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"D", "[", 
             RowBox[{"Eq12", ",", "S4"}], "]"}], "/.", "fi"}], ",", "200"}], 
          "]"}], "]"}], "<", 
        RowBox[{"10", "^", 
         RowBox[{"(", 
          RowBox[{"-", "100"}], ")"}]}]}], ",", 
       RowBox[{
        RowBox[{"numtry", "=", "5000"}], ";"}]}], "\[IndentingNewLine]", 
      "]"}]}]}], "\[IndentingNewLine]", "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.80289958529101*^9, 3.802899769930098*^9}, {
  3.802900630718749*^9, 3.8029006431922283`*^9}, {3.8029006982706003`*^9, 
  3.8029008262178297`*^9}, {3.803239883391938*^9, 3.803239896523345*^9}, {
  3.803278878390785*^9, 3.803278892846163*^9}, {3.8032791490227547`*^9, 
  3.8032791490555887`*^9}},
 CellLabel->
  "In[269]:=",ExpressionUUID->"1fa5077a-a494-4a55-a199-be8b9a85af16"],

Cell[BoxData[
 TemplateBox[{
  "FindRoot","lstol",
   "\"The line search decreased the step size to within tolerance specified \
by AccuracyGoal and PrecisionGoal but was unable to find a sufficient \
decrease in the merit function. You may need more than \
\\!\\(\\*RowBox[{\\\"800.`\\\"}]\\) digits of working precision to meet these \
tolerances.\"",2,269,12,25054878182994732343,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.802900812467836*^9, 3.802900847424658*^9, 
  3.803242214069284*^9, 3.8068719640953417`*^9},
 CellLabel->
  "During evaluation of \
In[269]:=",ExpressionUUID->"04aa9504-263e-408f-a264-8d3a1cde44a9"],

Cell[BoxData[
 TemplateBox[{
  "FindRoot","lstol",
   "\"The line search decreased the step size to within tolerance specified \
by AccuracyGoal and PrecisionGoal but was unable to find a sufficient \
decrease in the merit function. You may need more than \
\\!\\(\\*RowBox[{\\\"800.`\\\"}]\\) digits of working precision to meet these \
tolerances.\"",2,269,13,25054878182994732343,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.802900812467836*^9, 3.802900847424658*^9, 
  3.803242214069284*^9, 3.80687289460116*^9},
 CellLabel->
  "During evaluation of \
In[269]:=",ExpressionUUID->"285c1ded-f0d5-4001-b1a5-2f9623bc75eb"],

Cell[BoxData[
 TemplateBox[{
  "FindRoot","jsing",
   "\"Encountered a singular Jacobian at the point \
\\!\\(\\*RowBox[{\\\"{\\\", RowBox[{\\\"S1\\\", \\\",\\\", \\\"S2\\\", \
\\\",\\\", \\\"S3\\\", \\\",\\\", \\\"S4\\\"}], \\\"}\\\"}]\\) = \
\\!\\(\\*RowBox[{\\\"{\\\", RowBox[{RowBox[{RowBox[{\\\"-\\\", \
\\\"1.1706013561110973608751456341783543898084096795523`50.018814374729\\\"}],\
 \\\"-\\\", \
RowBox[{\\\"7.9394458569051048365857953600983049481750579643703`50.\
018814374729\\\", \\\" \\\", \\\"\[ImaginaryI]\\\"}]}], \\\",\\\", \
RowBox[{RowBox[{\\\"-\\\", \
\\\"0.2182824662174057258085705481487061263469405531145`50.018814374729\\\"}],\
 \\\"+\\\", \
RowBox[{\\\"2.7799135272287311014207029798282520357774321746333`50.\
018814374729\\\", \\\" \\\", \\\"\[ImaginaryI]\\\"}]}], \\\",\\\", RowBox[{\\\
\"0.44064471436051208297874086432044086086533273209772`50.018814374729\\\", \
\\\"+\\\", RowBox[{RowBox[{\\\"\[LeftSkeleton]\\\", \\\"67\\\", \\\"\
\[RightSkeleton]\\\"}], \\\" \\\", \\\"\[ImaginaryI]\\\"}]}], \\\",\\\", \
RowBox[{\\\"4.364390157019538918348189326934516429901123046875`50.\
018814374729\\\", \\\"+\\\", \
RowBox[{\\\"7.65196484025489809255304862745106220245361328125`50.018814374729\
\\\", \\\" \\\", \\\"\[ImaginaryI]\\\"}]}]}], \\\"}\\\"}]\\). Try perturbing \
the initial point(s).\"",2,269,14,25054878182994732343,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.802900812467836*^9, 3.802900847424658*^9, 
  3.803242214069284*^9, 3.806872895182225*^9},
 CellLabel->
  "During evaluation of \
In[269]:=",ExpressionUUID->"efdd2664-f925-41f3-bf56-0186c363fe04"],

Cell[BoxData[
 TemplateBox[{
  "FindRoot","jsing",
   "\"Encountered a singular Jacobian at the point \
\\!\\(\\*RowBox[{\\\"{\\\", RowBox[{\\\"S1\\\", \\\",\\\", \\\"S2\\\", \
\\\",\\\", \\\"S3\\\", \\\",\\\", \\\"S4\\\"}], \\\"}\\\"}]\\) = \
\\!\\(\\*RowBox[{\\\"{\\\", RowBox[{RowBox[{RowBox[{\\\"-\\\", \
\\\"5.1990703364265393396520442694312491744412670543271`50.018814374729\\\"}],\
 \\\"+\\\", \
RowBox[{\\\"6.0426939452068321735166637698290302092799404288079`50.\
018814374729\\\", \\\" \\\", \\\"\[ImaginaryI]\\\"}]}], \\\",\\\", RowBox[{\\\
\"2.1913997989323695342722665970897792617229446451757`50.018814374729\\\", \\\
\"-\\\", RowBox[{\\\"4.0369774723583114443322459210769854287344167570719`50.\
018814374729\\\", \\\" \\\", \\\"\[ImaginaryI]\\\"}]}], \\\",\\\", \
RowBox[{RowBox[{\\\"-\\\", \
\\\"0.84485810526972188041660318706127047699177661781177`50.018814374729\\\"}]\
, \\\"-\\\", RowBox[{RowBox[{\\\"\[LeftSkeleton]\\\", \\\"68\\\", \\\"\
\[RightSkeleton]\\\"}], \\\" \\\", \\\"\[ImaginaryI]\\\"}]}], \\\",\\\", \
RowBox[{\\\"7.88201704594654728452951530925929546356201171875`50.018814374729\
\\\", \\\"+\\\", \
RowBox[{\\\"1.8018553140469411033564028912223875522613525390625`50.\
018814374729\\\", \\\" \\\", \\\"\[ImaginaryI]\\\"}]}]}], \\\"}\\\"}]\\). Try \
perturbing the initial point(s).\"",2,269,15,25054878182994732343,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.802900812467836*^9, 3.802900847424658*^9, 
  3.803242214069284*^9, 3.8068728955894327`*^9},
 CellLabel->
  "During evaluation of \
In[269]:=",ExpressionUUID->"6450e93b-cbd6-4f3e-b900-54571028733c"],

Cell[BoxData[
 TemplateBox[{
  "FindRoot","cvmit",
   "\"Failed to converge to the requested accuracy or precision within \\!\\(\
\\*RowBox[{\\\"200\\\"}]\\) iterations.\"",2,269,16,25054878182994732343,
   "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.802900812467836*^9, 3.802900847424658*^9, 
  3.803242214069284*^9, 3.806872941908489*^9},
 CellLabel->
  "During evaluation of \
In[269]:=",ExpressionUUID->"c6c0f1ea-9aff-408c-a3ad-25aa4bf996ee"],

Cell[BoxData[
 TemplateBox[{
  "FindRoot","lstol",
   "\"The line search decreased the step size to within tolerance specified \
by AccuracyGoal and PrecisionGoal but was unable to find a sufficient \
decrease in the merit function. You may need more than \
\\!\\(\\*RowBox[{\\\"800.`\\\"}]\\) digits of working precision to meet these \
tolerances.\"",2,269,17,25054878182994732343,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.802900812467836*^9, 3.802900847424658*^9, 
  3.803242214069284*^9, 3.806873416135915*^9},
 CellLabel->
  "During evaluation of \
In[269]:=",ExpressionUUID->"78651193-9717-47eb-b0dc-e1feca2c3a8c"],

Cell[BoxData[
 TemplateBox[{
  "General","stop",
   "\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"FindRoot\\\", \
\\\"::\\\", \\\"lstol\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"",2,269,18,25054878182994732343,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.802900812467836*^9, 3.802900847424658*^9, 
  3.803242214069284*^9, 3.8068734161511593`*^9},
 CellLabel->
  "During evaluation of \
In[269]:=",ExpressionUUID->"ff531b0c-0e5c-4b24-bf9d-c24fc11335b9"],

Cell[BoxData[
 TemplateBox[{
  "FindRoot","jsing",
   "\"Encountered a singular Jacobian at the point \
\\!\\(\\*RowBox[{\\\"{\\\", RowBox[{\\\"S1\\\", \\\",\\\", \\\"S2\\\", \
\\\",\\\", \\\"S3\\\", \\\",\\\", \\\"S4\\\"}], \\\"}\\\"}]\\) = \
\\!\\(\\*RowBox[{\\\"{\\\", RowBox[{RowBox[{RowBox[{\\\"-\\\", \
\\\"4.6396733051303123889353097447822875628357420868213`50.018814374729\\\"}],\
 \\\"-\\\", \
RowBox[{\\\"6.4264807322290270010531203027060396430094446856372`50.\
018814374729\\\", \\\" \\\", \\\"\[ImaginaryI]\\\"}]}], \\\",\\\", RowBox[{\\\
\"1.0739263455208910894798634446674544807568561031288`50.018814374729\\\", \\\
\"+\\\", RowBox[{\\\"2.5360661248673378346458403449328162399472154720208`50.\
018814374729\\\", \\\" \\\", \\\"\[ImaginaryI]\\\"}]}], \\\",\\\", RowBox[{\\\
\"0.96273892653637208650888448952320656929941016383845`50.018814374729\\\", \
\\\"+\\\", RowBox[{RowBox[{\\\"\[LeftSkeleton]\\\", \\\"68\\\", \\\"\
\[RightSkeleton]\\\"}], \\\" \\\", \\\"\[ImaginaryI]\\\"}]}], \\\",\\\", \
RowBox[{\\\"7.308324138968412597705537336878478527069091796875`50.\
018814374729\\\", \\\"+\\\", \
RowBox[{\\\"4.7208577183346989158962969668209552764892578125`50.018814374729\\\
\", \\\" \\\", \\\"\[ImaginaryI]\\\"}]}]}], \\\"}\\\"}]\\). Try perturbing \
the initial point(s).\"",2,269,19,25054878182994732343,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.802900812467836*^9, 3.802900847424658*^9, 
  3.803242214069284*^9, 3.8068734216645527`*^9},
 CellLabel->
  "During evaluation of \
In[269]:=",ExpressionUUID->"366ef7e3-45ee-4b38-8ca9-6023b3cfce96"],

Cell[BoxData[
 TemplateBox[{
  "General","stop",
   "\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"FindRoot\\\", \
\\\"::\\\", \\\"jsing\\\"}], \\\"MessageName\\\"]\\) will be suppressed \
during this calculation.\"",2,269,20,25054878182994732343,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.802900812467836*^9, 3.802900847424658*^9, 
  3.803242214069284*^9, 3.8068734216831417`*^9},
 CellLabel->
  "During evaluation of \
In[269]:=",ExpressionUUID->"3508e047-ba53-4b5a-8d14-0381a3fa479b"],

Cell[BoxData[
 TemplateBox[{
  "FindRoot","cvmit",
   "\"Failed to converge to the requested accuracy or precision within \\!\\(\
\\*RowBox[{\\\"200\\\"}]\\) iterations.\"",2,269,21,25054878182994732343,
   "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.802900812467836*^9, 3.802900847424658*^9, 
  3.803242214069284*^9, 3.806873482739009*^9},
 CellLabel->
  "During evaluation of \
In[269]:=",ExpressionUUID->"6cc0cbf1-57c3-4461-84a1-93a88150ecca"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"we", " ", "may", " ", "have", " ", "gotten", " ", "lucky", " ", 
    RowBox[{"here", "."}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
   "we", " ", "can", " ", "find", " ", "the", " ", "symmetric", " ", 
    "functions", " ", "nicely"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"RootApproximant", "[", 
    RowBox[{
     RowBox[{"N", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"S2", "+", "S3", "+", "S4"}], ")"}], "/", "S1"}], ")"}], "/.",
         "fi"}], ",", "100"}], "]"}], ",", "2"}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"RootApproximant", "[", 
    RowBox[{
     RowBox[{"N", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"S2", "^", "2"}], "+", 
            RowBox[{"S3", "^", "2"}], "+", 
            RowBox[{"S4", "^", "2"}]}], ")"}], "/", 
          RowBox[{"S1", "^", "2"}]}], ")"}], "/.", "fi"}], ",", "100"}], 
      "]"}], ",", "2"}], "]"}], "\[IndentingNewLine]", 
   RowBox[{"RootApproximant", "[", 
    RowBox[{
     RowBox[{"N", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"S2", " ", "S3", " ", "S4"}], ")"}], "/", 
          RowBox[{"S1", "^", "3"}]}], ")"}], "/.", "fi"}], ",", "100"}], 
      "]"}], ",", "2"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.802900660530778*^9, 3.8029006908264217`*^9}, {
  3.8029020350781507`*^9, 3.802902037515513*^9}, {3.802903512518557*^9, 
  3.802903591760808*^9}, {3.8029036297508698`*^9, 3.8029036350513563`*^9}, {
  3.802904439236662*^9, 3.8029044499191217`*^9}, {3.8032790678656588`*^9, 
  3.803279107810766*^9}},
 CellLabel->
  "In[270]:=",ExpressionUUID->"6eee8474-e46a-408c-8dbf-c128753982e9"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   RowBox[{"-", "6634"}], "-", 
   RowBox[{"1690", " ", "\[ImaginaryI]", " ", 
    SqrtBox["2"]}]}], "4689"]], "Output",
 CellChangeTimes->{
  3.802900691708281*^9, 3.8029034994038*^9, {3.802903542301003*^9, 
   3.802903552804574*^9}, {3.8029035853410873`*^9, 3.802903592738389*^9}, {
   3.8029036302876387`*^9, 3.802903639652986*^9}, 3.8029044506196938`*^9, 
   3.803249942774678*^9, {3.803279075522277*^9, 3.803279109798149*^9}, 
   3.8068735491102047`*^9},
 CellLabel->
  "Out[270]=",ExpressionUUID->"25069cf2-f176-4e2f-b42d-b8ebe254d38f"],

Cell[BoxData[
 FractionBox[
  RowBox[{"19047874", "+", 
   RowBox[{"9436960", " ", "\[ImaginaryI]", " ", 
    SqrtBox["2"]}]}], "21986721"]], "Output",
 CellChangeTimes->{
  3.802900691708281*^9, 3.8029034994038*^9, {3.802903542301003*^9, 
   3.802903552804574*^9}, {3.8029035853410873`*^9, 3.802903592738389*^9}, {
   3.8029036302876387`*^9, 3.802903639652986*^9}, 3.8029044506196938`*^9, 
   3.803249942774678*^9, {3.803279075522277*^9, 3.803279109798149*^9}, 
   3.8068735491426153`*^9},
 CellLabel->
  "Out[271]=",ExpressionUUID->"5c01c2e7-9574-4fea-9fd4-45023b6b5e33"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   RowBox[{"-", "31580371658"}], "-", 
   RowBox[{"55821877592", " ", "\[ImaginaryI]", " ", 
    SqrtBox["2"]}]}], "927861612921"]], "Output",
 CellChangeTimes->{
  3.802900691708281*^9, 3.8029034994038*^9, {3.802903542301003*^9, 
   3.802903552804574*^9}, {3.8029035853410873`*^9, 3.802903592738389*^9}, {
   3.8029036302876387`*^9, 3.802903639652986*^9}, 3.8029044506196938`*^9, 
   3.803249942774678*^9, {3.803279075522277*^9, 3.803279109798149*^9}, 
   3.806873549148282*^9},
 CellLabel->
  "Out[272]=",ExpressionUUID->"71274f24-0ccd-4cd5-9521-9ab0d47a083a"]
}, Open  ]],

Cell[TextData[StyleBox["The code below will find these singularities, which \
are presumably A2.",
 FontSize->18,
 FontColor->RGBColor[1, 0, 0]]], "Text",
 CellChangeTimes->{{3.802904467078517*^9, 3.802904483033299*^9}, {
  3.802941592465405*^9, 
  3.802941594541161*^9}},ExpressionUUID->"55e0c323-66a9-410b-bedb-\
363ad382e375"],

Cell[BoxData[
 RowBox[{
  RowBox[{"slsA2", "=", 
   RowBox[{"NSolve", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{"Eq12", ",", "S1"}], "]"}], "\[Equal]", "0"}], ",", 
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{"Eq12", ",", "S2"}], "]"}], "\[Equal]", "0"}], ",", 
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{"Eq12", ",", "S3"}], "]"}], "\[Equal]", "0"}], ",", 
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{"Eq12", ",", "S4"}], "]"}], "\[Equal]", "0"}], ",", 
       RowBox[{
        RowBox[{"S2", "+", "S3", "+", "S4"}], " ", "\[Equal]", 
        RowBox[{
         RowBox[{"(", 
          FractionBox[
           RowBox[{
            RowBox[{"-", "6634"}], "-", 
            RowBox[{"1690", " ", "\[ImaginaryI]", " ", 
             SqrtBox["2"]}]}], "4689"], ")"}], "S1"}]}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"S2", "^", "2"}], "+", 
         RowBox[{"S3", "^", "2"}], "+", 
         RowBox[{"S4", "^", "2"}]}], "\[Equal]", 
        RowBox[{
         RowBox[{"(", 
          FractionBox[
           RowBox[{"19047874", "+", 
            RowBox[{"9436960", " ", "\[ImaginaryI]", " ", 
             SqrtBox["2"]}]}], "21986721"], ")"}], 
         RowBox[{"S1", "^", "2"}]}]}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"S2", " ", "S3", " ", "S4"}], ")"}], "/", 
         RowBox[{"S1", "^", "3"}]}], "==", 
        FractionBox[
         RowBox[{
          RowBox[{"-", "31580371658"}], "-", 
          RowBox[{"55821877592", " ", "\[ImaginaryI]", " ", 
           SqrtBox["2"]}]}], "927861612921"]}], ",", 
       RowBox[{"S1", "\[Equal]", "1"}]}], "}"}], ",", "10000"}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.802904491463994*^9, 3.802904582284444*^9}, {
   3.802904818648054*^9, 3.802904849423774*^9}, 3.8029048958173323`*^9, {
   3.803279176174809*^9, 3.803279198025971*^9}},
 CellLabel->
  "In[273]:=",ExpressionUUID->"0fef3451-9d6d-4eb9-9694-6728c30485ca"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Length", "[", "slsA2", "]"}], "\[IndentingNewLine]", 
 RowBox[{"RootApproximant", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"{", 
     RowBox[{"S1", ",", "S2", ",", "S3", ",", "S4"}], "}"}], "/.", 
    RowBox[{"slsA2", "[", 
     RowBox[{"[", "1", "]"}], "]"}]}], ",", "6"}], "]"}]}], "Input",
 CellChangeTimes->{{3.802904853174222*^9, 3.8029048906027117`*^9}, {
  3.802904923123773*^9, 3.8029049236997843`*^9}, {3.802904961412921*^9, 
  3.802904967993821*^9}},
 CellLabel->
  "In[274]:=",ExpressionUUID->"aac05b45-0eee-465c-989f-1f32948967cd"],

Cell[BoxData["3"], "Output",
 CellChangeTimes->{{3.802904857570486*^9, 3.8029049240118093`*^9}, {
   3.802904964382821*^9, 3.802904969613936*^9}, 3.803279217912283*^9, 
   3.80687585005425*^9},
 CellLabel->
  "Out[274]=",ExpressionUUID->"879bab4f-34e5-43f7-817c-65d35e75d74d"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", 
   InterpretationBox[
    TemplateBox[{"Root",RowBox[{
        TemplateBox[{"\"-0.946\"", 
          DynamicBox[
           FEPrivate`FrontEndResource[
           "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"], 
        "-", 
        RowBox[{
          TemplateBox[{"\"0.287\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"], " ", "\[ImaginaryI]"}]}],TagBox[
       RowBox[{"Root", "[", 
         RowBox[{
           RowBox[{
             RowBox[{"7791554052", "+", 
               RowBox[{"93589206276", " ", "#1"}], "+", 
               RowBox[{"509485577737", " ", 
                 SuperscriptBox["#1", "2"]}], "+", 
               RowBox[{"1607527101208", " ", 
                 SuperscriptBox["#1", "3"]}], "+", 
               RowBox[{"2910688975638", " ", 
                 SuperscriptBox["#1", "4"]}], "+", 
               RowBox[{"2625478328052", " ", 
                 SuperscriptBox["#1", "5"]}], "+", 
               RowBox[{"927861612921", " ", 
                 SuperscriptBox["#1", "6"]}]}], "&"}], ",", "1"}], "]"}], 
       Short[#, 7]& ],Complex[-0.945531768133771, -0.28701562260521263`]},
     "NumericalApproximation"],
    Root[7791554052 + 93589206276 # + 509485577737 #^2 + 1607527101208 #^3 + 
     2910688975638 #^4 + 2625478328052 #^5 + 927861612921 #^6& , 1, 0]], ",", 
   
   InterpretationBox[
    TemplateBox[{"Root",RowBox[{
        TemplateBox[{"\"-0.305\"", 
          DynamicBox[
           FEPrivate`FrontEndResource[
           "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"], 
        "+", 
        RowBox[{
          TemplateBox[{"\"0.0312\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"], " ", "\[ImaginaryI]"}]}],TagBox[
       RowBox[{"Root", "[", 
         RowBox[{
           RowBox[{
             RowBox[{"7791554052", "+", 
               RowBox[{"93589206276", " ", "#1"}], "+", 
               RowBox[{"509485577737", " ", 
                 SuperscriptBox["#1", "2"]}], "+", 
               RowBox[{"1607527101208", " ", 
                 SuperscriptBox["#1", "3"]}], "+", 
               RowBox[{"2910688975638", " ", 
                 SuperscriptBox["#1", "4"]}], "+", 
               RowBox[{"2625478328052", " ", 
                 SuperscriptBox["#1", "5"]}], "+", 
               RowBox[{"927861612921", " ", 
                 SuperscriptBox["#1", "6"]}]}], "&"}], ",", "4"}], "]"}], 
       Short[#, 7]& ],Complex[-0.30528544195894114`, 0.031150799553818474`]},
     "NumericalApproximation"],
    Root[7791554052 + 93589206276 # + 509485577737 #^2 + 1607527101208 #^3 + 
     2910688975638 #^4 + 2625478328052 #^5 + 927861612921 #^6& , 4, 0]], ",", 
   
   InterpretationBox[
    TemplateBox[{"Root",RowBox[{
        TemplateBox[{"\"-0.164\"", 
          DynamicBox[
           FEPrivate`FrontEndResource[
           "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"], 
        "-", 
        RowBox[{
          TemplateBox[{"\"0.254\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"], " ", "\[ImaginaryI]"}]}],TagBox[
       RowBox[{"Root", "[", 
         RowBox[{
           RowBox[{
             RowBox[{"7791554052", "+", 
               RowBox[{"93589206276", " ", "#1"}], "+", 
               RowBox[{"509485577737", " ", 
                 SuperscriptBox["#1", "2"]}], "+", 
               RowBox[{"1607527101208", " ", 
                 SuperscriptBox["#1", "3"]}], "+", 
               RowBox[{"2910688975638", " ", 
                 SuperscriptBox["#1", "4"]}], "+", 
               RowBox[{"2625478328052", " ", 
                 SuperscriptBox["#1", "5"]}], "+", 
               RowBox[{"927861612921", " ", 
                 SuperscriptBox["#1", "6"]}]}], "&"}], ",", "5"}], "]"}], 
       Short[#, 7]& ],Complex[-0.16398338704953563`, -0.25384320006878724`]},
     "NumericalApproximation"],
    Root[7791554052 + 93589206276 # + 509485577737 #^2 + 1607527101208 #^3 + 
     2910688975638 #^4 + 2625478328052 #^5 + 927861612921 #^6& , 5, 0]]}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.802904857570486*^9, 3.8029049240118093`*^9}, {
   3.802904964382821*^9, 3.802904969613936*^9}, 3.803279217912283*^9, 
   3.806875858187623*^9},
 CellLabel->
  "Out[275]=",ExpressionUUID->"bec0fa74-997c-4fc8-b631-b4534b940700"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "Let", " ", "us", " ", "try", " ", "to", " ", "see", " ", "what", " ", 
    "Eq12", " ", "looks", " ", "like", " ", "in", " ", "the", " ", 
    "neighborhood"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "The", " ", "Hessian", " ", "has", " ", "the", " ", "correct", " ", 
     "rank"}], ",", " ", 
    RowBox[{"so", " ", 
     RowBox[{"it", "'"}], "s", " ", "at", " ", "least", " ", "A2", " ", 
     "singularity"}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"Block", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"$MaxExtraPrecision", "=", "400"}], "}"}], ",", 
    RowBox[{"MatrixRank", "[", 
     RowBox[{
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{"Eq12", "/.", 
         RowBox[{"S1", "\[Rule]", "1"}]}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"S2", ",", "S3", ",", "S4"}], "}"}], ",", "2"}], "}"}]}], 
       "]"}], "/.", 
      RowBox[{"slsA2", "[", 
       RowBox[{"[", "1", "]"}], "]"}]}], "]"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.802940151303851*^9, 3.8029402410204763`*^9}, {
  3.80294063615633*^9, 3.802940640014435*^9}},
 CellLabel->
  "In[276]:=",ExpressionUUID->"f406dacf-2ae8-4d6d-b673-4cc67038749a"],

Cell[BoxData["2"], "Output",
 CellChangeTimes->{3.802940271453104*^9, 3.802940644904511*^9, 
  3.803283430802148*^9, 3.806875862553813*^9},
 CellLabel->
  "Out[276]=",ExpressionUUID->"f9d27002-0f94-4cae-bb17-528131e715c1"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"slsA2all", "=", 
   RowBox[{"NSolve", "[", 
    RowBox[{
     RowBox[{"Union", "[", 
      RowBox[{
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"0", "\[Equal]", 
           RowBox[{"EqsFPPC3withrr", "[", 
            RowBox[{"[", "k", "]"}], "]"}]}], "/.", 
          RowBox[{"rr", "\[Rule]", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"-", "2"}], ")"}], "^", 
            RowBox[{"(", 
             RowBox[{"1", "/", "2"}], ")"}]}]}]}], ",", 
         RowBox[{"{", 
          RowBox[{"k", ",", "1", ",", "38"}], "}"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"S1", "==", "1"}], ",", 
         RowBox[{"S2", "==", 
          InterpretationBox[
           TemplateBox[{"Root",RowBox[{
               TemplateBox[{"\"-0.946\"", 
                 DynamicBox[
                  FEPrivate`FrontEndResource[
                  "FEExpressions", "NumericalApproximationElider"]]}, 
                "RowDefault"], "-", 
               RowBox[{
                 TemplateBox[{"\"0.287\"", 
                   DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEExpressions", "NumericalApproximationElider"]]}, 
                  "RowDefault"], " ", "\[ImaginaryI]"}]}],TagBox[
              RowBox[{"Root", "[", 
                RowBox[{
                  RowBox[{
                    RowBox[{"7791554052", "+", 
                    RowBox[{"93589206276", " ", "#1"}], "+", 
                    RowBox[{"509485577737", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                    RowBox[{"1607527101208", " ", 
                    SuperscriptBox["#1", "3"]}], "+", 
                    RowBox[{"2910688975638", " ", 
                    SuperscriptBox["#1", "4"]}], "+", 
                    RowBox[{"2625478328052", " ", 
                    SuperscriptBox["#1", "5"]}], "+", 
                    RowBox[{"927861612921", " ", 
                    SuperscriptBox["#1", "6"]}]}], "&"}], ",", "1"}], "]"}], 
              Short[#, 7]& ],
             Complex[-0.945531768133771, -0.28701562260521263`]},
            "NumericalApproximation"],
           Root[
           7791554052 + 93589206276 # + 509485577737 #^2 + 1607527101208 #^3 + 
            2910688975638 #^4 + 2625478328052 #^5 + 927861612921 #^6& , 1, 
            0]]}], ",", 
         RowBox[{"S3", "==", 
          InterpretationBox[
           TemplateBox[{"Root",RowBox[{
               TemplateBox[{"\"-0.305\"", 
                 DynamicBox[
                  FEPrivate`FrontEndResource[
                  "FEExpressions", "NumericalApproximationElider"]]}, 
                "RowDefault"], "+", 
               RowBox[{
                 TemplateBox[{"\"0.0312\"", 
                   DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEExpressions", "NumericalApproximationElider"]]}, 
                  "RowDefault"], " ", "\[ImaginaryI]"}]}],TagBox[
              RowBox[{"Root", "[", 
                RowBox[{
                  RowBox[{
                    RowBox[{"7791554052", "+", 
                    RowBox[{"93589206276", " ", "#1"}], "+", 
                    RowBox[{"509485577737", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                    RowBox[{"1607527101208", " ", 
                    SuperscriptBox["#1", "3"]}], "+", 
                    RowBox[{"2910688975638", " ", 
                    SuperscriptBox["#1", "4"]}], "+", 
                    RowBox[{"2625478328052", " ", 
                    SuperscriptBox["#1", "5"]}], "+", 
                    RowBox[{"927861612921", " ", 
                    SuperscriptBox["#1", "6"]}]}], "&"}], ",", "4"}], "]"}], 
              Short[#, 7]& ],
             Complex[-0.30528544195894114`, 0.031150799553818474`]},
            "NumericalApproximation"],
           Root[
           7791554052 + 93589206276 # + 509485577737 #^2 + 1607527101208 #^3 + 
            2910688975638 #^4 + 2625478328052 #^5 + 927861612921 #^6& , 4, 
            0]]}], ",", 
         RowBox[{"S4", "==", 
          InterpretationBox[
           TemplateBox[{"Root",RowBox[{
               TemplateBox[{"\"-0.164\"", 
                 DynamicBox[
                  FEPrivate`FrontEndResource[
                  "FEExpressions", "NumericalApproximationElider"]]}, 
                "RowDefault"], "-", 
               RowBox[{
                 TemplateBox[{"\"0.254\"", 
                   DynamicBox[
                    FEPrivate`FrontEndResource[
                    "FEExpressions", "NumericalApproximationElider"]]}, 
                  "RowDefault"], " ", "\[ImaginaryI]"}]}],TagBox[
              RowBox[{"Root", "[", 
                RowBox[{
                  RowBox[{
                    RowBox[{"7791554052", "+", 
                    RowBox[{"93589206276", " ", "#1"}], "+", 
                    RowBox[{"509485577737", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                    RowBox[{"1607527101208", " ", 
                    SuperscriptBox["#1", "3"]}], "+", 
                    RowBox[{"2910688975638", " ", 
                    SuperscriptBox["#1", "4"]}], "+", 
                    RowBox[{"2625478328052", " ", 
                    SuperscriptBox["#1", "5"]}], "+", 
                    RowBox[{"927861612921", " ", 
                    SuperscriptBox["#1", "6"]}]}], "&"}], ",", "5"}], "]"}], 
              Short[#, 7]& ],
             Complex[-0.16398338704953563`, -0.25384320006878724`]},
            "NumericalApproximation"],
           Root[
           7791554052 + 93589206276 # + 509485577737 #^2 + 1607527101208 #^3 + 
            2910688975638 #^4 + 2625478328052 #^5 + 927861612921 #^6& , 5, 
            0]]}]}], "}"}]}], "]"}], ",", "10000"}], "]"}]}], ";"}]], "Input",\

 CellChangeTimes->{{3.802938547778902*^9, 3.8029386226405277`*^9}, 
   3.8029395708111486`*^9, {3.8032838788406477`*^9, 3.803283933665831*^9}, {
   3.803283965736713*^9, 3.80328396954568*^9}, 3.8032843476373158`*^9},
 CellLabel->
  "In[277]:=",ExpressionUUID->"de132217-c099-40f0-9b1c-3ac79b3e284a"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Length", "[", "slsA2all", "]"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "the", " ", "two", " ", "points", " ", "are", " ", "really", " ", "the", 
     " ", "same", " ", "in", " ", "the", " ", "weighted", " ", "projective", 
     " ", "space"}], ",", " ", 
    RowBox[{
     RowBox[{"i", ".", "e", ".", " ", "the"}], " ", "degree", " ", "3", " ", 
     "coordinates", " ", "differ", " ", "by", " ", "sign"}]}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{"OneSingPt", "=", 
  RowBox[{"RootApproximant", "[", 
   RowBox[{
    RowBox[{"VarsS", "/.", 
     RowBox[{"slsA2all", "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], ",", "12"}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.802938633990307*^9, 3.8029386399048853`*^9}, {
   3.8029400706335163`*^9, 3.802940113194069*^9}, {3.8029406790762444`*^9, 
   3.802940682528286*^9}, {3.802942768731049*^9, 3.802942768964528*^9}, {
   3.802942824794031*^9, 3.802942828782373*^9}, {3.803284247221985*^9, 
   3.8032842853453712`*^9}, {3.803284319310281*^9, 3.803284320865287*^9}, 
   3.80687586466568*^9},
 CellLabel->
  "In[278]:=",ExpressionUUID->"a972d29c-7ca1-49d8-9897-891d25100f54"],

Cell[BoxData["2"], "Output",
 CellChangeTimes->{
  3.8029400378051*^9, {3.802940071396316*^9, 3.802940113738159*^9}, 
   3.802942769738756*^9, 3.8029428304971952`*^9, 3.803283977356429*^9, 
   3.803284287506122*^9, 3.803284322343443*^9, 3.803284354725337*^9, 
   3.806875869156557*^9},
 CellLabel->
  "Out[278]=",ExpressionUUID->"7701fbd7-7618-42a4-b5d5-39c2e07e1159"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", 
   InterpretationBox[
    TemplateBox[{"Root",RowBox[{
        TemplateBox[{"\"-0.946\"", 
          DynamicBox[
           FEPrivate`FrontEndResource[
           "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"], 
        "-", 
        RowBox[{
          TemplateBox[{"\"0.287\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"], " ", "\[ImaginaryI]"}]}],TagBox[
       RowBox[{"Root", "[", 
         RowBox[{
           RowBox[{
             RowBox[{"7791554052", "+", 
               RowBox[{"93589206276", " ", "#1"}], "+", 
               RowBox[{"509485577737", " ", 
                 SuperscriptBox["#1", "2"]}], "+", 
               RowBox[{"1607527101208", " ", 
                 SuperscriptBox["#1", "3"]}], "+", 
               RowBox[{"2910688975638", " ", 
                 SuperscriptBox["#1", "4"]}], "+", 
               RowBox[{"2625478328052", " ", 
                 SuperscriptBox["#1", "5"]}], "+", 
               RowBox[{"927861612921", " ", 
                 SuperscriptBox["#1", "6"]}]}], "&"}], ",", "1"}], "]"}], 
       Short[#, 7]& ],Complex[-0.945531768133771, -0.28701562260521263`]},
     "NumericalApproximation"],
    Root[7791554052 + 93589206276 # + 509485577737 #^2 + 1607527101208 #^3 + 
     2910688975638 #^4 + 2625478328052 #^5 + 927861612921 #^6& , 1, 0]], ",", 
   
   InterpretationBox[
    TemplateBox[{"Root",RowBox[{
        TemplateBox[{"\"-0.305\"", 
          DynamicBox[
           FEPrivate`FrontEndResource[
           "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"], 
        "+", 
        RowBox[{
          TemplateBox[{"\"0.0312\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"], " ", "\[ImaginaryI]"}]}],TagBox[
       RowBox[{"Root", "[", 
         RowBox[{
           RowBox[{
             RowBox[{"7791554052", "+", 
               RowBox[{"93589206276", " ", "#1"}], "+", 
               RowBox[{"509485577737", " ", 
                 SuperscriptBox["#1", "2"]}], "+", 
               RowBox[{"1607527101208", " ", 
                 SuperscriptBox["#1", "3"]}], "+", 
               RowBox[{"2910688975638", " ", 
                 SuperscriptBox["#1", "4"]}], "+", 
               RowBox[{"2625478328052", " ", 
                 SuperscriptBox["#1", "5"]}], "+", 
               RowBox[{"927861612921", " ", 
                 SuperscriptBox["#1", "6"]}]}], "&"}], ",", "4"}], "]"}], 
       Short[#, 7]& ],Complex[-0.30528544195894114`, 0.031150799553818474`]},
     "NumericalApproximation"],
    Root[7791554052 + 93589206276 # + 509485577737 #^2 + 1607527101208 #^3 + 
     2910688975638 #^4 + 2625478328052 #^5 + 927861612921 #^6& , 4, 0]], ",", 
   
   InterpretationBox[
    TemplateBox[{"Root",RowBox[{
        TemplateBox[{"\"-0.164\"", 
          DynamicBox[
           FEPrivate`FrontEndResource[
           "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"], 
        "-", 
        RowBox[{
          TemplateBox[{"\"0.254\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"], " ", "\[ImaginaryI]"}]}],TagBox[
       RowBox[{"Root", "[", 
         RowBox[{
           RowBox[{
             RowBox[{"7791554052", "+", 
               RowBox[{"93589206276", " ", "#1"}], "+", 
               RowBox[{"509485577737", " ", 
                 SuperscriptBox["#1", "2"]}], "+", 
               RowBox[{"1607527101208", " ", 
                 SuperscriptBox["#1", "3"]}], "+", 
               RowBox[{"2910688975638", " ", 
                 SuperscriptBox["#1", "4"]}], "+", 
               RowBox[{"2625478328052", " ", 
                 SuperscriptBox["#1", "5"]}], "+", 
               RowBox[{"927861612921", " ", 
                 SuperscriptBox["#1", "6"]}]}], "&"}], ",", "5"}], "]"}], 
       Short[#, 7]& ],Complex[-0.16398338704953563`, -0.25384320006878724`]},
     "NumericalApproximation"],
    Root[7791554052 + 93589206276 # + 509485577737 #^2 + 1607527101208 #^3 + 
     2910688975638 #^4 + 2625478328052 #^5 + 927861612921 #^6& , 5, 0]], ",", 
   
   InterpretationBox[
    TemplateBox[{"Root",RowBox[{
        TemplateBox[{"\"-0.0449\"", 
          DynamicBox[
           FEPrivate`FrontEndResource[
           "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"], 
        "+", 
        RowBox[{
          TemplateBox[{"\"0.0861\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"], " ", "\[ImaginaryI]"}]}],TagBox[
       RowBox[{"Root", "[", 
         RowBox[{
           RowBox[{
             RowBox[{"60543101014034339302359321897216", "+", 
               RowBox[{"12429199753843940249542310869880000", " ", 
                 SuperscriptBox["#1", "2"]}], "+", 
               RowBox[{"1407528888440538494286034776825979876", " ", 
                 SuperscriptBox["#1", "4"]}], "+", 
               RowBox[{"71521352845168767631662499939019863764", " ", 
                 SuperscriptBox["#1", "6"]}], "+", 
               RowBox[{"1396108467620609455806310632775609087605", " ", 
                 SuperscriptBox["#1", "8"]}], "+", 
               RowBox[{"15497619198439764302725564534095602352990", " ", 
                 SuperscriptBox["#1", "10"]}], "+", 
               RowBox[{"424526377259868304341133068224411342619801", " ", 
                 SuperscriptBox["#1", "12"]}]}], "&"}], ",", "4"}], "]"}], 
       Short[#, 7]& ],Complex[-0.044933551371192884`, 0.08611435393840497]},
     "NumericalApproximation"],
    Root[60543101014034339302359321897216 + 
     12429199753843940249542310869880000 #^2 + 
     1407528888440538494286034776825979876 #^4 + 
     71521352845168767631662499939019863764 #^6 + 
     1396108467620609455806310632775609087605 #^8 + 
     15497619198439764302725564534095602352990 #^10 + 
     424526377259868304341133068224411342619801 #^12& , 4, 0]], ",", 
   InterpretationBox[
    TemplateBox[{"Root",RowBox[{
        TemplateBox[{"\"-0.182\"", 
          DynamicBox[
           FEPrivate`FrontEndResource[
           "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"], 
        "-", 
        RowBox[{
          TemplateBox[{"\"0.154\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"], " ", "\[ImaginaryI]"}]}],TagBox[
       RowBox[{"Root", "[", 
         RowBox[{
           RowBox[{
             RowBox[{"60543101014034339302359321897216", "+", 
               RowBox[{"12429199753843940249542310869880000", " ", 
                 SuperscriptBox["#1", "2"]}], "+", 
               RowBox[{"1407528888440538494286034776825979876", " ", 
                 SuperscriptBox["#1", "4"]}], "+", 
               RowBox[{"71521352845168767631662499939019863764", " ", 
                 SuperscriptBox["#1", "6"]}], "+", 
               RowBox[{"1396108467620609455806310632775609087605", " ", 
                 SuperscriptBox["#1", "8"]}], "+", 
               RowBox[{"15497619198439764302725564534095602352990", " ", 
                 SuperscriptBox["#1", "10"]}], "+", 
               RowBox[{"424526377259868304341133068224411342619801", " ", 
                 SuperscriptBox["#1", "12"]}]}], "&"}], ",", "1"}], "]"}], 
       Short[#, 7]& ],Complex[-0.18203333469167302`, -0.15448943144964844`]},
     "NumericalApproximation"],
    Root[60543101014034339302359321897216 + 
     12429199753843940249542310869880000 #^2 + 
     1407528888440538494286034776825979876 #^4 + 
     71521352845168767631662499939019863764 #^6 + 
     1396108467620609455806310632775609087605 #^8 + 
     15497619198439764302725564534095602352990 #^10 + 
     424526377259868304341133068224411342619801 #^12& , 1, 0]], ",", 
   InterpretationBox[
    TemplateBox[{"Root",RowBox[{
        TemplateBox[{"\"-6.32\"", 
          DynamicBox[
           FEPrivate`FrontEndResource[
           "FEExpressions", "NumericalApproximationElider"]], 
          "\"\[ThinSpace]\[Times]\[ThinSpace]\"", 
          
          TemplateBox[{"\"10\"", "\"-3\""}, "Superscript", SyntaxForm -> 
           SuperscriptBox]}, "RowDefault"], "+", 
        RowBox[{
          TemplateBox[{"\"0.149\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"], " ", "\[ImaginaryI]"}]}],TagBox[
       RowBox[{"Root", "[", 
         RowBox[{
           RowBox[{
             RowBox[{"60543101014034339302359321897216", "+", 
               RowBox[{"12429199753843940249542310869880000", " ", 
                 SuperscriptBox["#1", "2"]}], "+", 
               RowBox[{"1407528888440538494286034776825979876", " ", 
                 SuperscriptBox["#1", "4"]}], "+", 
               RowBox[{"71521352845168767631662499939019863764", " ", 
                 SuperscriptBox["#1", "6"]}], "+", 
               RowBox[{"1396108467620609455806310632775609087605", " ", 
                 SuperscriptBox["#1", "8"]}], "+", 
               RowBox[{"15497619198439764302725564534095602352990", " ", 
                 SuperscriptBox["#1", "10"]}], "+", 
               RowBox[{"424526377259868304341133068224411342619801", " ", 
                 SuperscriptBox["#1", "12"]}]}], "&"}], ",", "6"}], "]"}], 
       Short[#, 7]& ],Complex[-0.006316117415443, 0.14887988508843733`]},
     "NumericalApproximation"],
    Root[60543101014034339302359321897216 + 
     12429199753843940249542310869880000 #^2 + 
     1407528888440538494286034776825979876 #^4 + 
     71521352845168767631662499939019863764 #^6 + 
     1396108467620609455806310632775609087605 #^8 + 
     15497619198439764302725564534095602352990 #^10 + 
     424526377259868304341133068224411342619801 #^12& , 6, 0]], ",", 
   InterpretationBox[
    TemplateBox[{"Root",RowBox[{
        TemplateBox[{"\"0.137\"", 
          DynamicBox[
           FEPrivate`FrontEndResource[
           "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"], 
        "+", 
        RowBox[{
          TemplateBox[{"\"0.0533\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"], " ", "\[ImaginaryI]"}]}],TagBox[
       RowBox[{"Root", "[", 
         RowBox[{
           RowBox[{
             RowBox[{"8774003351756980932483681", "+", 
               RowBox[{"672833255435424282364104654", " ", 
                 SuperscriptBox["#1", "2"]}], "-", 
               RowBox[{"47969767545943553537000401121", " ", 
                 SuperscriptBox["#1", "4"]}], "-", 
               RowBox[{"741157855976810274095630917276", " ", 
                 SuperscriptBox["#1", "6"]}], "+", 
               RowBox[{"226394812295088348972266045484255", " ", 
                 SuperscriptBox["#1", "8"]}], "-", 
               RowBox[{"7297605804433029837148382978293938", " ", 
                 SuperscriptBox["#1", "10"]}], "+", 
               RowBox[{"88757919455440397866081312302967329", " ", 
                 SuperscriptBox["#1", "12"]}]}], "&"}], ",", "10"}], "]"}], 
       Short[#, 7]& ],Complex[0.1372689698768335, 0.05332902915097539]},
     "NumericalApproximation"],
    Root[8774003351756980932483681 + 672833255435424282364104654 #^2 - 
     47969767545943553537000401121 #^4 - 741157855976810274095630917276 #^6 + 
     226394812295088348972266045484255 #^8 - 
     7297605804433029837148382978293938 #^10 + 
     88757919455440397866081312302967329 #^12& , 10, 0]], ",", 
   InterpretationBox[
    TemplateBox[{"Root",RowBox[{
        TemplateBox[{"\"0.198\"", 
          DynamicBox[
           FEPrivate`FrontEndResource[
           "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"], 
        "+", 
        RowBox[{
          TemplateBox[{"\"0.0608\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"], " ", "\[ImaginaryI]"}]}],TagBox[
       RowBox[{"Root", "[", 
         RowBox[{
           RowBox[{
             RowBox[{"8774003351756980932483681", "+", 
               RowBox[{"672833255435424282364104654", " ", 
                 SuperscriptBox["#1", "2"]}], "-", 
               RowBox[{"47969767545943553537000401121", " ", 
                 SuperscriptBox["#1", "4"]}], "-", 
               RowBox[{"741157855976810274095630917276", " ", 
                 SuperscriptBox["#1", "6"]}], "+", 
               RowBox[{"226394812295088348972266045484255", " ", 
                 SuperscriptBox["#1", "8"]}], "-", 
               RowBox[{"7297605804433029837148382978293938", " ", 
                 SuperscriptBox["#1", "10"]}], "+", 
               RowBox[{"88757919455440397866081312302967329", " ", 
                 SuperscriptBox["#1", "12"]}]}], "&"}], ",", "12"}], "]"}], 
       Short[#, 7]& ],Complex[0.19811649235352904`, 0.0608039570552145]},
     "NumericalApproximation"],
    Root[8774003351756980932483681 + 672833255435424282364104654 #^2 - 
     47969767545943553537000401121 #^4 - 741157855976810274095630917276 #^6 + 
     226394812295088348972266045484255 #^8 - 
     7297605804433029837148382978293938 #^10 + 
     88757919455440397866081312302967329 #^12& , 12, 0]], ",", 
   InterpretationBox[
    TemplateBox[{"Root",RowBox[{
        TemplateBox[{"\"0.0108\"", 
          DynamicBox[
           FEPrivate`FrontEndResource[
           "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"], 
        "-", 
        RowBox[{
          TemplateBox[{"\"0.103\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"], " ", "\[ImaginaryI]"}]}],TagBox[
       RowBox[{"Root", "[", 
         RowBox[{
           RowBox[{
             RowBox[{"8774003351756980932483681", "+", 
               RowBox[{"672833255435424282364104654", " ", 
                 SuperscriptBox["#1", "2"]}], "-", 
               RowBox[{"47969767545943553537000401121", " ", 
                 SuperscriptBox["#1", "4"]}], "-", 
               RowBox[{"741157855976810274095630917276", " ", 
                 SuperscriptBox["#1", "6"]}], "+", 
               RowBox[{"226394812295088348972266045484255", " ", 
                 SuperscriptBox["#1", "8"]}], "-", 
               RowBox[{"7297605804433029837148382978293938", " ", 
                 SuperscriptBox["#1", "10"]}], "+", 
               RowBox[{"88757919455440397866081312302967329", " ", 
                 SuperscriptBox["#1", "12"]}]}], "&"}], ",", "7"}], "]"}], 
       Short[#, 7]& ],Complex[0.010787277574268887`, -0.10275490088169424`]},
     "NumericalApproximation"],
    Root[8774003351756980932483681 + 672833255435424282364104654 #^2 - 
     47969767545943553537000401121 #^4 - 741157855976810274095630917276 #^6 + 
     226394812295088348972266045484255 #^8 - 
     7297605804433029837148382978293938 #^10 + 
     88757919455440397866081312302967329 #^12& , 7, 0]], ",", 
   InterpretationBox[
    TemplateBox[{"Root",RowBox[{
        TemplateBox[{"\"-0.0910\"", 
          DynamicBox[
           FEPrivate`FrontEndResource[
           "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"], 
        "-", 
        RowBox[{
          TemplateBox[{"\"0.191\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"], " ", "\[ImaginaryI]"}]}],TagBox[
       RowBox[{"Root", "[", 
         RowBox[{
           RowBox[{
             RowBox[{"164443232352822997829932876275122176", "+", 
               RowBox[{"1195802406701844764334137174595338240", " ", 
                 SuperscriptBox["#1", "2"]}], "-", 
               RowBox[{"15215628937860468439384337043256672704", " ", 
                 SuperscriptBox["#1", "4"]}], "-", 
               RowBox[{"1534227413301414894026705303432679582240", " ", 
                 SuperscriptBox["#1", "6"]}], "+", 
               RowBox[{"6538739076896138007723797020037997671700", " ", 
                 SuperscriptBox["#1", "8"]}], "+", 
               RowBox[{"132026059514896430456644419098449783766916", " ", 
                 SuperscriptBox["#1", "10"]}], "+", 
               RowBox[{"424526377259868304341133068224411342619801", " ", 
                 SuperscriptBox["#1", "12"]}]}], "&"}], ",", "5"}], "]"}], 
       Short[#, 7]& ],Complex[-0.09096177686964417, -0.1906541350487432]},
     "NumericalApproximation"],
    Root[164443232352822997829932876275122176 + 
     1195802406701844764334137174595338240 #^2 - 
     15215628937860468439384337043256672704 #^4 - 
     1534227413301414894026705303432679582240 #^6 + 
     6538739076896138007723797020037997671700 #^8 + 
     132026059514896430456644419098449783766916 #^10 + 
     424526377259868304341133068224411342619801 #^12& , 5, 0]], ",", 
   InterpretationBox[
    TemplateBox[{"Root",RowBox[{
        TemplateBox[{"\"0.0967\"", 
          DynamicBox[
           FEPrivate`FrontEndResource[
           "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"], 
        "-", 
        RowBox[{
          TemplateBox[{"\"0.449\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"], " ", "\[ImaginaryI]"}]}],TagBox[
       RowBox[{"Root", "[", 
         RowBox[{
           RowBox[{
             RowBox[{"164443232352822997829932876275122176", "+", 
               RowBox[{"1195802406701844764334137174595338240", " ", 
                 SuperscriptBox["#1", "2"]}], "-", 
               RowBox[{"15215628937860468439384337043256672704", " ", 
                 SuperscriptBox["#1", "4"]}], "-", 
               RowBox[{"1534227413301414894026705303432679582240", " ", 
                 SuperscriptBox["#1", "6"]}], "+", 
               RowBox[{"6538739076896138007723797020037997671700", " ", 
                 SuperscriptBox["#1", "8"]}], "+", 
               RowBox[{"132026059514896430456644419098449783766916", " ", 
                 SuperscriptBox["#1", "10"]}], "+", 
               RowBox[{"424526377259868304341133068224411342619801", " ", 
                 SuperscriptBox["#1", "12"]}]}], "&"}], ",", "9"}], "]"}], 
       Short[#, 7]& ],Complex[0.09671764194094891, -0.4488681478896134]},
     "NumericalApproximation"],
    Root[164443232352822997829932876275122176 + 
     1195802406701844764334137174595338240 #^2 - 
     15215628937860468439384337043256672704 #^4 - 
     1534227413301414894026705303432679582240 #^6 + 
     6538739076896138007723797020037997671700 #^8 + 
     132026059514896430456644419098449783766916 #^10 + 
     424526377259868304341133068224411342619801 #^12& , 9, 0]], ",", 
   InterpretationBox[
    TemplateBox[{"Root",RowBox[{
        TemplateBox[{"\"0.256\"", 
          DynamicBox[
           FEPrivate`FrontEndResource[
           "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"], 
        "-", 
        RowBox[{
          TemplateBox[{"\"0.0269\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"], " ", "\[ImaginaryI]"}]}],TagBox[
       RowBox[{"Root", "[", 
         RowBox[{
           RowBox[{
             RowBox[{"164443232352822997829932876275122176", "+", 
               RowBox[{"1195802406701844764334137174595338240", " ", 
                 SuperscriptBox["#1", "2"]}], "-", 
               RowBox[{"15215628937860468439384337043256672704", " ", 
                 SuperscriptBox["#1", "4"]}], "-", 
               RowBox[{"1534227413301414894026705303432679582240", " ", 
                 SuperscriptBox["#1", "6"]}], "+", 
               RowBox[{"6538739076896138007723797020037997671700", " ", 
                 SuperscriptBox["#1", "8"]}], "+", 
               RowBox[{"132026059514896430456644419098449783766916", " ", 
                 SuperscriptBox["#1", "10"]}], "+", 
               RowBox[{"424526377259868304341133068224411342619801", " ", 
                 SuperscriptBox["#1", "12"]}]}], "&"}], ",", "11"}], "]"}], 
       Short[#, 7]& ],Complex[0.2557911681194153, -0.02690574930476678]},
     "NumericalApproximation"],
    Root[164443232352822997829932876275122176 + 
     1195802406701844764334137174595338240 #^2 - 
     15215628937860468439384337043256672704 #^4 - 
     1534227413301414894026705303432679582240 #^6 + 
     6538739076896138007723797020037997671700 #^8 + 
     132026059514896430456644419098449783766916 #^10 + 
     424526377259868304341133068224411342619801 #^12& , 11, 0]], ",", 
   InterpretationBox[
    TemplateBox[{"Root",RowBox[{
        TemplateBox[{"\"0.780\"", 
          DynamicBox[
           FEPrivate`FrontEndResource[
           "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"], 
        "-", 
        RowBox[{
          TemplateBox[{"\"0.739\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"], " ", "\[ImaginaryI]"}]}],TagBox[
       RowBox[{"Root", "[", 
         RowBox[{
           RowBox[{
             RowBox[{"53258647842318380176", "-", 
               RowBox[{"4964124530200959864", " ", 
                 SuperscriptBox["#1", "2"]}], "+", 
               RowBox[{"39941399978020282041", " ", 
                 SuperscriptBox["#1", "4"]}]}], "&"}], ",", "3"}], "]"}], 
       Short[#, 7]& ],Complex[0.7800258048308336, -0.7391195171539102]},
     "NumericalApproximation"],
    Root[53258647842318380176 - 4964124530200959864 #^2 + 
     39941399978020282041 #^4& , 3, 0]]}], "}"}]], "Output",
 CellChangeTimes->{
  3.8029400378051*^9, {3.802940071396316*^9, 3.802940113738159*^9}, 
   3.802942769738756*^9, 3.8029428304971952`*^9, 3.803283977356429*^9, 
   3.803284287506122*^9, 3.803284322343443*^9, 3.803284354725337*^9, 
   3.806876051969656*^9},
 CellLabel->
  "Out[279]=",ExpressionUUID->"8362fb28-9122-4b8e-8b42-88b0a15e4b57"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Verifying", " ", "the", " ", "symmetries"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"EqsFPPC3", "=", 
     RowBox[{"EqsFPPC3withrr", "/.", 
      RowBox[{"rr", "\[Rule]", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"-", "2"}], ")"}], "^", 
        RowBox[{"(", 
         RowBox[{"1", "/", "2"}], ")"}]}]}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"SymC3", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"S2", "\[Rule]", "S3"}], ",", 
       RowBox[{"S3", "\[Rule]", "S4"}], ",", 
       RowBox[{"S4", "\[Rule]", "S2"}], ",", 
       RowBox[{"S5", "\[Rule]", "S6"}], ",", 
       RowBox[{"S6", "\[Rule]", "S7"}], ",", 
       RowBox[{"S7", "\[Rule]", "S5"}], ",", 
       RowBox[{"S8", "\[Rule]", "S9"}], ",", 
       RowBox[{"S9", "\[Rule]", "S10"}], ",", 
       RowBox[{"S10", "\[Rule]", "S8"}], ",", 
       RowBox[{"S11", "\[Rule]", "S12"}], ",", 
       RowBox[{"S12", "\[Rule]", "S13"}], ",", 
       RowBox[{"S13", "\[Rule]", "S11"}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"AllMons5", "=", 
     RowBox[{"{", "}"}]}], ";", 
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"i", "=", "1"}], ",", 
      RowBox[{"i", "\[LessEqual]", "4"}], ",", 
      RowBox[{"i", "++"}], ",", 
      RowBox[{"For", "[", 
       RowBox[{
        RowBox[{"j", "=", "5"}], ",", 
        RowBox[{"j", "\[LessEqual]", "14"}], ",", 
        RowBox[{"j", "++"}], ",", 
        RowBox[{
         RowBox[{"AppendTo", "[", 
          RowBox[{"AllMons5", ",", 
           RowBox[{
            RowBox[{"VarsS", "[", 
             RowBox[{"[", "i", "]"}], "]"}], " ", 
            RowBox[{"VarsS", "[", 
             RowBox[{"[", "j", "]"}], "]"}]}]}], "]"}], ";"}]}], "]"}]}], 
     "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"MatrixRank", "[", 
    RowBox[{"N", "[", 
     RowBox[{
      RowBox[{"Join", "[", 
       RowBox[{
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"Coefficient", "[", 
           RowBox[{
            RowBox[{"EqsFPPC3", "[", 
             RowBox[{"[", "k", "]"}], "]"}], ",", 
            RowBox[{"AllMons5", "[", 
             RowBox[{"[", "j", "]"}], "]"}]}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"k", ",", "1", ",", "9"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"j", ",", "1", ",", 
            RowBox[{"Length", "[", "AllMons5", "]"}]}], "}"}]}], "]"}], ",", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"Coefficient", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"EqsFPPC3", "[", 
              RowBox[{"[", "k", "]"}], "]"}], "/.", "SymC3"}], ",", 
            RowBox[{"AllMons5", "[", 
             RowBox[{"[", "j", "]"}], "]"}]}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"k", ",", "1", ",", "9"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"j", ",", "1", ",", 
            RowBox[{"Length", "[", "AllMons5", "]"}]}], "}"}]}], "]"}]}], 
       "]"}], ",", "400"}], "]"}], "]"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"AllMons6", "=", 
     RowBox[{"{", "}"}]}], ";", 
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"i", "=", "5"}], ",", 
      RowBox[{"i", "\[LessEqual]", "14"}], ",", 
      RowBox[{"i", "++"}], ",", 
      RowBox[{"For", "[", 
       RowBox[{
        RowBox[{"j", "=", "5"}], ",", 
        RowBox[{"j", "\[LessEqual]", "i"}], ",", 
        RowBox[{"j", "++"}], ",", 
        RowBox[{
         RowBox[{"AppendTo", "[", 
          RowBox[{"AllMons6", ",", 
           RowBox[{
            RowBox[{"VarsS", "[", 
             RowBox[{"[", "i", "]"}], "]"}], " ", 
            RowBox[{"VarsS", "[", 
             RowBox[{"[", "j", "]"}], "]"}]}]}], "]"}], ";"}]}], "]"}]}], 
     "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"i", "=", "1"}], ",", 
      RowBox[{"i", "\[LessEqual]", "4"}], ",", 
      RowBox[{"i", "++"}], ",", 
      RowBox[{"For", "[", 
       RowBox[{
        RowBox[{"j", "=", "1"}], ",", 
        RowBox[{"j", "\[LessEqual]", "i"}], ",", 
        RowBox[{"j", "++"}], ",", 
        RowBox[{"For", "[", 
         RowBox[{
          RowBox[{"k", "=", "1"}], ",", 
          RowBox[{"k", "\[LessEqual]", "j"}], ",", 
          RowBox[{"k", "++"}], ",", 
          RowBox[{
           RowBox[{"AppendTo", "[", 
            RowBox[{"AllMons6", ",", 
             RowBox[{
              RowBox[{"VarsS", "[", 
               RowBox[{"[", "i", "]"}], "]"}], " ", 
              RowBox[{"VarsS", "[", 
               RowBox[{"[", "j", "]"}], "]"}], " ", 
              RowBox[{"VarsS", "[", 
               RowBox[{"[", "k", "]"}], "]"}]}]}], "]"}], ";"}]}], "]"}]}], 
       "]"}]}], "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"MatrixRank", "[", 
    RowBox[{"N", "[", 
     RowBox[{
      RowBox[{"Join", "[", 
       RowBox[{
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"Coefficient", "[", 
           RowBox[{
            RowBox[{"EqsFPPC3", "[", 
             RowBox[{"[", "k", "]"}], "]"}], ",", 
            RowBox[{"AllMons6", "[", 
             RowBox[{"[", "j", "]"}], "]"}]}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"k", ",", "10", ",", "38"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"j", ",", "1", ",", 
            RowBox[{"Length", "[", "AllMons6", "]"}]}], "}"}]}], "]"}], ",", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"Coefficient", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"EqsFPPC3", "[", 
              RowBox[{"[", "k", "]"}], "]"}], "/.", "SymC3"}], ",", 
            RowBox[{"AllMons6", "[", 
             RowBox[{"[", "j", "]"}], "]"}]}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"k", ",", "10", ",", "38"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"j", ",", "1", ",", 
            RowBox[{"Length", "[", "AllMons6", "]"}]}], "}"}]}], "]"}]}], 
       "]"}], ",", "400"}], "]"}], "]"}]}]}]], "Input",
 CellChangeTimes->{3.806875982265585*^9},
 CellLabel->
  "In[280]:=",ExpressionUUID->"bafe0ebf-033a-469f-9248-dbba7b895afd"],

Cell[BoxData["9"], "Output",
 CellChangeTimes->{3.806876052389732*^9},
 CellLabel->
  "Out[283]=",ExpressionUUID->"cf648726-01b0-45e6-ac3f-18a52cce726d"],

Cell[BoxData["29"], "Output",
 CellChangeTimes->{3.806876055641271*^9},
 CellLabel->
  "Out[286]=",ExpressionUUID->"5d9e4ae5-ee7d-437d-9cad-1fda9496ce36"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "this", " ", "is", " ", "one", " ", "of", " ", "the", " ", "singular", " ",
     "points"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"SingPt", "=", 
     RowBox[{"{", 
      RowBox[{"1", ",", 
       InterpretationBox[
        TemplateBox[{"Root",RowBox[{
            TemplateBox[{"\"-0.946\"", 
              DynamicBox[
               FEPrivate`FrontEndResource[
               "FEExpressions", "NumericalApproximationElider"]]}, 
             "RowDefault"], "-", 
            RowBox[{
              TemplateBox[{"\"0.287\"", 
                DynamicBox[
                 FEPrivate`FrontEndResource[
                 "FEExpressions", "NumericalApproximationElider"]]}, 
               "RowDefault"], " ", "\[ImaginaryI]"}]}],TagBox[
           RowBox[{"Root", "[", 
             RowBox[{
               RowBox[{
                 RowBox[{"7791554052", "+", 
                   RowBox[{"93589206276", " ", "#1"}], "+", 
                   RowBox[{"509485577737", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                   RowBox[{"1607527101208", " ", 
                    SuperscriptBox["#1", "3"]}], "+", 
                   RowBox[{"2910688975638", " ", 
                    SuperscriptBox["#1", "4"]}], "+", 
                   RowBox[{"2625478328052", " ", 
                    SuperscriptBox["#1", "5"]}], "+", 
                   RowBox[{"927861612921", " ", 
                    SuperscriptBox["#1", "6"]}]}], "&"}], ",", "1"}], "]"}], 
           Short[#, 7]& ],Complex[-0.945531768133771, -0.28701562260521263`]},
         
         "NumericalApproximation"],
        Root[
        7791554052 + 93589206276 # + 509485577737 #^2 + 1607527101208 #^3 + 
         2910688975638 #^4 + 2625478328052 #^5 + 927861612921 #^6& , 1, 0]], 
       ",", 
       InterpretationBox[
        TemplateBox[{"Root",RowBox[{
            TemplateBox[{"\"-0.305\"", 
              DynamicBox[
               FEPrivate`FrontEndResource[
               "FEExpressions", "NumericalApproximationElider"]]}, 
             "RowDefault"], "+", 
            RowBox[{
              TemplateBox[{"\"0.0312\"", 
                DynamicBox[
                 FEPrivate`FrontEndResource[
                 "FEExpressions", "NumericalApproximationElider"]]}, 
               "RowDefault"], " ", "\[ImaginaryI]"}]}],TagBox[
           RowBox[{"Root", "[", 
             RowBox[{
               RowBox[{
                 RowBox[{"7791554052", "+", 
                   RowBox[{"93589206276", " ", "#1"}], "+", 
                   RowBox[{"509485577737", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                   RowBox[{"1607527101208", " ", 
                    SuperscriptBox["#1", "3"]}], "+", 
                   RowBox[{"2910688975638", " ", 
                    SuperscriptBox["#1", "4"]}], "+", 
                   RowBox[{"2625478328052", " ", 
                    SuperscriptBox["#1", "5"]}], "+", 
                   RowBox[{"927861612921", " ", 
                    SuperscriptBox["#1", "6"]}]}], "&"}], ",", "4"}], "]"}], 
           Short[#, 7]& ],
          Complex[-0.30528544195894114`, 0.031150799553818474`]},
         "NumericalApproximation"],
        Root[
        7791554052 + 93589206276 # + 509485577737 #^2 + 1607527101208 #^3 + 
         2910688975638 #^4 + 2625478328052 #^5 + 927861612921 #^6& , 4, 0]], 
       ",", 
       InterpretationBox[
        TemplateBox[{"Root",RowBox[{
            TemplateBox[{"\"-0.164\"", 
              DynamicBox[
               FEPrivate`FrontEndResource[
               "FEExpressions", "NumericalApproximationElider"]]}, 
             "RowDefault"], "-", 
            RowBox[{
              TemplateBox[{"\"0.254\"", 
                DynamicBox[
                 FEPrivate`FrontEndResource[
                 "FEExpressions", "NumericalApproximationElider"]]}, 
               "RowDefault"], " ", "\[ImaginaryI]"}]}],TagBox[
           RowBox[{"Root", "[", 
             RowBox[{
               RowBox[{
                 RowBox[{"7791554052", "+", 
                   RowBox[{"93589206276", " ", "#1"}], "+", 
                   RowBox[{"509485577737", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                   RowBox[{"1607527101208", " ", 
                    SuperscriptBox["#1", "3"]}], "+", 
                   RowBox[{"2910688975638", " ", 
                    SuperscriptBox["#1", "4"]}], "+", 
                   RowBox[{"2625478328052", " ", 
                    SuperscriptBox["#1", "5"]}], "+", 
                   RowBox[{"927861612921", " ", 
                    SuperscriptBox["#1", "6"]}]}], "&"}], ",", "5"}], "]"}], 
           Short[#, 7]& ],
          Complex[-0.16398338704953563`, -0.25384320006878724`]},
         "NumericalApproximation"],
        Root[
        7791554052 + 93589206276 # + 509485577737 #^2 + 1607527101208 #^3 + 
         2910688975638 #^4 + 2625478328052 #^5 + 927861612921 #^6& , 5, 0]], 
       ",", 
       InterpretationBox[
        TemplateBox[{"Root",RowBox[{
            TemplateBox[{"\"-0.0449\"", 
              DynamicBox[
               FEPrivate`FrontEndResource[
               "FEExpressions", "NumericalApproximationElider"]]}, 
             "RowDefault"], "+", 
            RowBox[{
              TemplateBox[{"\"0.0861\"", 
                DynamicBox[
                 FEPrivate`FrontEndResource[
                 "FEExpressions", "NumericalApproximationElider"]]}, 
               "RowDefault"], " ", "\[ImaginaryI]"}]}],TagBox[
           RowBox[{"Root", "[", 
             RowBox[{
               RowBox[{
                 RowBox[{"60543101014034339302359321897216", "+", 
                   RowBox[{"12429199753843940249542310869880000", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                   RowBox[{"1407528888440538494286034776825979876", " ", 
                    SuperscriptBox["#1", "4"]}], "+", 
                   RowBox[{"71521352845168767631662499939019863764", " ", 
                    SuperscriptBox["#1", "6"]}], "+", 
                   RowBox[{"1396108467620609455806310632775609087605", " ", 
                    SuperscriptBox["#1", "8"]}], "+", 
                   RowBox[{"15497619198439764302725564534095602352990", " ", 
                    SuperscriptBox["#1", "10"]}], "+", 
                   
                   RowBox[{
                    "424526377259868304341133068224411342619801", " ", 
                    SuperscriptBox["#1", "12"]}]}], "&"}], ",", "4"}], "]"}], 
           Short[#, 7]& ],
          Complex[-0.044933551371192884`, 0.08611435393840497]},
         "NumericalApproximation"],
        Root[
        60543101014034339302359321897216 + 
         12429199753843940249542310869880000 #^2 + 
         1407528888440538494286034776825979876 #^4 + 
         71521352845168767631662499939019863764 #^6 + 
         1396108467620609455806310632775609087605 #^8 + 
         15497619198439764302725564534095602352990 #^10 + 
         424526377259868304341133068224411342619801 #^12& , 4, 0]], ",", 
       InterpretationBox[
        TemplateBox[{"Root",RowBox[{
            TemplateBox[{"\"-0.182\"", 
              DynamicBox[
               FEPrivate`FrontEndResource[
               "FEExpressions", "NumericalApproximationElider"]]}, 
             "RowDefault"], "-", 
            RowBox[{
              TemplateBox[{"\"0.154\"", 
                DynamicBox[
                 FEPrivate`FrontEndResource[
                 "FEExpressions", "NumericalApproximationElider"]]}, 
               "RowDefault"], " ", "\[ImaginaryI]"}]}],TagBox[
           RowBox[{"Root", "[", 
             RowBox[{
               RowBox[{
                 RowBox[{"60543101014034339302359321897216", "+", 
                   RowBox[{"12429199753843940249542310869880000", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                   RowBox[{"1407528888440538494286034776825979876", " ", 
                    SuperscriptBox["#1", "4"]}], "+", 
                   RowBox[{"71521352845168767631662499939019863764", " ", 
                    SuperscriptBox["#1", "6"]}], "+", 
                   RowBox[{"1396108467620609455806310632775609087605", " ", 
                    SuperscriptBox["#1", "8"]}], "+", 
                   RowBox[{"15497619198439764302725564534095602352990", " ", 
                    SuperscriptBox["#1", "10"]}], "+", 
                   
                   RowBox[{
                    "424526377259868304341133068224411342619801", " ", 
                    SuperscriptBox["#1", "12"]}]}], "&"}], ",", "1"}], "]"}], 
           Short[#, 7]& ],
          Complex[-0.18203333469167302`, -0.15448943144964844`]},
         "NumericalApproximation"],
        Root[
        60543101014034339302359321897216 + 
         12429199753843940249542310869880000 #^2 + 
         1407528888440538494286034776825979876 #^4 + 
         71521352845168767631662499939019863764 #^6 + 
         1396108467620609455806310632775609087605 #^8 + 
         15497619198439764302725564534095602352990 #^10 + 
         424526377259868304341133068224411342619801 #^12& , 1, 0]], ",", 
       InterpretationBox[
        TemplateBox[{"Root",RowBox[{
            TemplateBox[{"\"-6.32\"", 
              DynamicBox[
               FEPrivate`FrontEndResource[
               "FEExpressions", "NumericalApproximationElider"]], 
              "\"\[ThinSpace]\[Times]\[ThinSpace]\"", 
              
              TemplateBox[{"\"10\"", "\"-3\""}, "Superscript", SyntaxForm -> 
               SuperscriptBox]}, "RowDefault"], "+", 
            RowBox[{
              TemplateBox[{"\"0.149\"", 
                DynamicBox[
                 FEPrivate`FrontEndResource[
                 "FEExpressions", "NumericalApproximationElider"]]}, 
               "RowDefault"], " ", "\[ImaginaryI]"}]}],TagBox[
           RowBox[{"Root", "[", 
             RowBox[{
               RowBox[{
                 RowBox[{"60543101014034339302359321897216", "+", 
                   RowBox[{"12429199753843940249542310869880000", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                   RowBox[{"1407528888440538494286034776825979876", " ", 
                    SuperscriptBox["#1", "4"]}], "+", 
                   RowBox[{"71521352845168767631662499939019863764", " ", 
                    SuperscriptBox["#1", "6"]}], "+", 
                   RowBox[{"1396108467620609455806310632775609087605", " ", 
                    SuperscriptBox["#1", "8"]}], "+", 
                   RowBox[{"15497619198439764302725564534095602352990", " ", 
                    SuperscriptBox["#1", "10"]}], "+", 
                   
                   RowBox[{
                    "424526377259868304341133068224411342619801", " ", 
                    SuperscriptBox["#1", "12"]}]}], "&"}], ",", "6"}], "]"}], 
           Short[#, 7]& ],Complex[-0.006316117415443, 0.14887988508843733`]},
         "NumericalApproximation"],
        Root[
        60543101014034339302359321897216 + 
         12429199753843940249542310869880000 #^2 + 
         1407528888440538494286034776825979876 #^4 + 
         71521352845168767631662499939019863764 #^6 + 
         1396108467620609455806310632775609087605 #^8 + 
         15497619198439764302725564534095602352990 #^10 + 
         424526377259868304341133068224411342619801 #^12& , 6, 0]], ",", 
       InterpretationBox[
        TemplateBox[{"Root",RowBox[{
            TemplateBox[{"\"0.137\"", 
              DynamicBox[
               FEPrivate`FrontEndResource[
               "FEExpressions", "NumericalApproximationElider"]]}, 
             "RowDefault"], "+", 
            RowBox[{
              TemplateBox[{"\"0.0533\"", 
                DynamicBox[
                 FEPrivate`FrontEndResource[
                 "FEExpressions", "NumericalApproximationElider"]]}, 
               "RowDefault"], " ", "\[ImaginaryI]"}]}],TagBox[
           RowBox[{"Root", "[", 
             RowBox[{
               RowBox[{
                 RowBox[{"8774003351756980932483681", "+", 
                   RowBox[{"672833255435424282364104654", " ", 
                    SuperscriptBox["#1", "2"]}], "-", 
                   RowBox[{"47969767545943553537000401121", " ", 
                    SuperscriptBox["#1", "4"]}], "-", 
                   RowBox[{"741157855976810274095630917276", " ", 
                    SuperscriptBox["#1", "6"]}], "+", 
                   RowBox[{"226394812295088348972266045484255", " ", 
                    SuperscriptBox["#1", "8"]}], "-", 
                   RowBox[{"7297605804433029837148382978293938", " ", 
                    SuperscriptBox["#1", "10"]}], "+", 
                   RowBox[{"88757919455440397866081312302967329", " ", 
                    SuperscriptBox["#1", "12"]}]}], "&"}], ",", "10"}], "]"}],
            Short[#, 7]& ],Complex[0.1372689698768335, 0.05332902915097539]},
         "NumericalApproximation"],
        Root[
        8774003351756980932483681 + 672833255435424282364104654 #^2 - 
         47969767545943553537000401121 #^4 - 
         741157855976810274095630917276 #^6 + 
         226394812295088348972266045484255 #^8 - 
         7297605804433029837148382978293938 #^10 + 
         88757919455440397866081312302967329 #^12& , 10, 0]], ",", 
       InterpretationBox[
        TemplateBox[{"Root",RowBox[{
            TemplateBox[{"\"0.198\"", 
              DynamicBox[
               FEPrivate`FrontEndResource[
               "FEExpressions", "NumericalApproximationElider"]]}, 
             "RowDefault"], "+", 
            RowBox[{
              TemplateBox[{"\"0.0608\"", 
                DynamicBox[
                 FEPrivate`FrontEndResource[
                 "FEExpressions", "NumericalApproximationElider"]]}, 
               "RowDefault"], " ", "\[ImaginaryI]"}]}],TagBox[
           RowBox[{"Root", "[", 
             RowBox[{
               RowBox[{
                 RowBox[{"8774003351756980932483681", "+", 
                   RowBox[{"672833255435424282364104654", " ", 
                    SuperscriptBox["#1", "2"]}], "-", 
                   RowBox[{"47969767545943553537000401121", " ", 
                    SuperscriptBox["#1", "4"]}], "-", 
                   RowBox[{"741157855976810274095630917276", " ", 
                    SuperscriptBox["#1", "6"]}], "+", 
                   RowBox[{"226394812295088348972266045484255", " ", 
                    SuperscriptBox["#1", "8"]}], "-", 
                   RowBox[{"7297605804433029837148382978293938", " ", 
                    SuperscriptBox["#1", "10"]}], "+", 
                   RowBox[{"88757919455440397866081312302967329", " ", 
                    SuperscriptBox["#1", "12"]}]}], "&"}], ",", "12"}], "]"}],
            Short[#, 7]& ],Complex[0.19811649235352904`, 0.0608039570552145]},
         
         "NumericalApproximation"],
        Root[
        8774003351756980932483681 + 672833255435424282364104654 #^2 - 
         47969767545943553537000401121 #^4 - 
         741157855976810274095630917276 #^6 + 
         226394812295088348972266045484255 #^8 - 
         7297605804433029837148382978293938 #^10 + 
         88757919455440397866081312302967329 #^12& , 12, 0]], ",", 
       InterpretationBox[
        TemplateBox[{"Root",RowBox[{
            TemplateBox[{"\"0.0108\"", 
              DynamicBox[
               FEPrivate`FrontEndResource[
               "FEExpressions", "NumericalApproximationElider"]]}, 
             "RowDefault"], "-", 
            RowBox[{
              TemplateBox[{"\"0.103\"", 
                DynamicBox[
                 FEPrivate`FrontEndResource[
                 "FEExpressions", "NumericalApproximationElider"]]}, 
               "RowDefault"], " ", "\[ImaginaryI]"}]}],TagBox[
           RowBox[{"Root", "[", 
             RowBox[{
               RowBox[{
                 RowBox[{"8774003351756980932483681", "+", 
                   RowBox[{"672833255435424282364104654", " ", 
                    SuperscriptBox["#1", "2"]}], "-", 
                   RowBox[{"47969767545943553537000401121", " ", 
                    SuperscriptBox["#1", "4"]}], "-", 
                   RowBox[{"741157855976810274095630917276", " ", 
                    SuperscriptBox["#1", "6"]}], "+", 
                   RowBox[{"226394812295088348972266045484255", " ", 
                    SuperscriptBox["#1", "8"]}], "-", 
                   RowBox[{"7297605804433029837148382978293938", " ", 
                    SuperscriptBox["#1", "10"]}], "+", 
                   RowBox[{"88757919455440397866081312302967329", " ", 
                    SuperscriptBox["#1", "12"]}]}], "&"}], ",", "7"}], "]"}], 
           Short[#, 7]& ],Complex[
          0.010787277574268887`, -0.10275490088169424`]},
         "NumericalApproximation"],
        Root[
        8774003351756980932483681 + 672833255435424282364104654 #^2 - 
         47969767545943553537000401121 #^4 - 
         741157855976810274095630917276 #^6 + 
         226394812295088348972266045484255 #^8 - 
         7297605804433029837148382978293938 #^10 + 
         88757919455440397866081312302967329 #^12& , 7, 0]], ",", 
       InterpretationBox[
        TemplateBox[{"Root",RowBox[{
            TemplateBox[{"\"-0.0910\"", 
              DynamicBox[
               FEPrivate`FrontEndResource[
               "FEExpressions", "NumericalApproximationElider"]]}, 
             "RowDefault"], "-", 
            RowBox[{
              TemplateBox[{"\"0.191\"", 
                DynamicBox[
                 FEPrivate`FrontEndResource[
                 "FEExpressions", "NumericalApproximationElider"]]}, 
               "RowDefault"], " ", "\[ImaginaryI]"}]}],TagBox[
           RowBox[{"Root", "[", 
             RowBox[{
               RowBox[{
                 RowBox[{"164443232352822997829932876275122176", "+", 
                   RowBox[{"1195802406701844764334137174595338240", " ", 
                    SuperscriptBox["#1", "2"]}], "-", 
                   RowBox[{"15215628937860468439384337043256672704", " ", 
                    SuperscriptBox["#1", "4"]}], "-", 
                   RowBox[{"1534227413301414894026705303432679582240", " ", 
                    SuperscriptBox["#1", "6"]}], "+", 
                   RowBox[{"6538739076896138007723797020037997671700", " ", 
                    SuperscriptBox["#1", "8"]}], "+", 
                   RowBox[{
                    "132026059514896430456644419098449783766916", " ", 
                    SuperscriptBox["#1", "10"]}], "+", 
                   
                   RowBox[{
                    "424526377259868304341133068224411342619801", " ", 
                    SuperscriptBox["#1", "12"]}]}], "&"}], ",", "5"}], "]"}], 
           Short[#, 7]& ],Complex[-0.09096177686964417, -0.1906541350487432]},
         
         "NumericalApproximation"],
        Root[
        164443232352822997829932876275122176 + 
         1195802406701844764334137174595338240 #^2 - 
         15215628937860468439384337043256672704 #^4 - 
         1534227413301414894026705303432679582240 #^6 + 
         6538739076896138007723797020037997671700 #^8 + 
         132026059514896430456644419098449783766916 #^10 + 
         424526377259868304341133068224411342619801 #^12& , 5, 0]], ",", 
       InterpretationBox[
        TemplateBox[{"Root",RowBox[{
            TemplateBox[{"\"0.0967\"", 
              DynamicBox[
               FEPrivate`FrontEndResource[
               "FEExpressions", "NumericalApproximationElider"]]}, 
             "RowDefault"], "-", 
            RowBox[{
              TemplateBox[{"\"0.449\"", 
                DynamicBox[
                 FEPrivate`FrontEndResource[
                 "FEExpressions", "NumericalApproximationElider"]]}, 
               "RowDefault"], " ", "\[ImaginaryI]"}]}],TagBox[
           RowBox[{"Root", "[", 
             RowBox[{
               RowBox[{
                 RowBox[{"164443232352822997829932876275122176", "+", 
                   RowBox[{"1195802406701844764334137174595338240", " ", 
                    SuperscriptBox["#1", "2"]}], "-", 
                   RowBox[{"15215628937860468439384337043256672704", " ", 
                    SuperscriptBox["#1", "4"]}], "-", 
                   RowBox[{"1534227413301414894026705303432679582240", " ", 
                    SuperscriptBox["#1", "6"]}], "+", 
                   RowBox[{"6538739076896138007723797020037997671700", " ", 
                    SuperscriptBox["#1", "8"]}], "+", 
                   RowBox[{
                    "132026059514896430456644419098449783766916", " ", 
                    SuperscriptBox["#1", "10"]}], "+", 
                   
                   RowBox[{
                    "424526377259868304341133068224411342619801", " ", 
                    SuperscriptBox["#1", "12"]}]}], "&"}], ",", "9"}], "]"}], 
           Short[#, 7]& ],Complex[0.09671764194094891, -0.4488681478896134]},
         "NumericalApproximation"],
        Root[
        164443232352822997829932876275122176 + 
         1195802406701844764334137174595338240 #^2 - 
         15215628937860468439384337043256672704 #^4 - 
         1534227413301414894026705303432679582240 #^6 + 
         6538739076896138007723797020037997671700 #^8 + 
         132026059514896430456644419098449783766916 #^10 + 
         424526377259868304341133068224411342619801 #^12& , 9, 0]], ",", 
       InterpretationBox[
        TemplateBox[{"Root",RowBox[{
            TemplateBox[{"\"0.256\"", 
              DynamicBox[
               FEPrivate`FrontEndResource[
               "FEExpressions", "NumericalApproximationElider"]]}, 
             "RowDefault"], "-", 
            RowBox[{
              TemplateBox[{"\"0.0269\"", 
                DynamicBox[
                 FEPrivate`FrontEndResource[
                 "FEExpressions", "NumericalApproximationElider"]]}, 
               "RowDefault"], " ", "\[ImaginaryI]"}]}],TagBox[
           RowBox[{"Root", "[", 
             RowBox[{
               RowBox[{
                 RowBox[{"164443232352822997829932876275122176", "+", 
                   RowBox[{"1195802406701844764334137174595338240", " ", 
                    SuperscriptBox["#1", "2"]}], "-", 
                   RowBox[{"15215628937860468439384337043256672704", " ", 
                    SuperscriptBox["#1", "4"]}], "-", 
                   RowBox[{"1534227413301414894026705303432679582240", " ", 
                    SuperscriptBox["#1", "6"]}], "+", 
                   RowBox[{"6538739076896138007723797020037997671700", " ", 
                    SuperscriptBox["#1", "8"]}], "+", 
                   RowBox[{
                    "132026059514896430456644419098449783766916", " ", 
                    SuperscriptBox["#1", "10"]}], "+", 
                   
                   RowBox[{
                    "424526377259868304341133068224411342619801", " ", 
                    SuperscriptBox["#1", "12"]}]}], "&"}], ",", "11"}], "]"}],
            Short[#, 7]& ],Complex[0.2557911681194153, -0.02690574930476678]},
         
         "NumericalApproximation"],
        Root[
        164443232352822997829932876275122176 + 
         1195802406701844764334137174595338240 #^2 - 
         15215628937860468439384337043256672704 #^4 - 
         1534227413301414894026705303432679582240 #^6 + 
         6538739076896138007723797020037997671700 #^8 + 
         132026059514896430456644419098449783766916 #^10 + 
         424526377259868304341133068224411342619801 #^12& , 11, 0]], ",", 
       InterpretationBox[
        TemplateBox[{"Root",RowBox[{
            TemplateBox[{"\"0.780\"", 
              DynamicBox[
               FEPrivate`FrontEndResource[
               "FEExpressions", "NumericalApproximationElider"]]}, 
             "RowDefault"], "-", 
            RowBox[{
              TemplateBox[{"\"0.739\"", 
                DynamicBox[
                 FEPrivate`FrontEndResource[
                 "FEExpressions", "NumericalApproximationElider"]]}, 
               "RowDefault"], " ", "\[ImaginaryI]"}]}],TagBox[
           RowBox[{"Root", "[", 
             RowBox[{
               RowBox[{
                 RowBox[{"53258647842318380176", "-", 
                   RowBox[{"4964124530200959864", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                   RowBox[{"39941399978020282041", " ", 
                    SuperscriptBox["#1", "4"]}]}], "&"}], ",", "3"}], "]"}], 
           Short[#, 7]& ],Complex[0.7800258048308336, -0.7391195171539102]},
         "NumericalApproximation"],
        Root[
        53258647842318380176 - 4964124530200959864 #^2 + 
         39941399978020282041 #^4& , 3, 0]]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Block", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"$MaxExtraPrecision", "=", "10000"}], "}"}], ",", 
     RowBox[{"Chop", "[", 
      RowBox[{"N", "[", 
       RowBox[{
        RowBox[{"EqsFPPC3", "/.", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"VarsS", "[", 
             RowBox[{"[", "l", "]"}], "]"}], "\[Rule]", 
            RowBox[{"SingPt", "[", 
             RowBox[{"[", "l", "]"}], "]"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"l", ",", "1", ",", "14"}], "}"}]}], "]"}]}], ",", 
        "1000"}], "]"}], "]"}]}], "]"}], "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{3.806876080128392*^9},
 CellLabel->
  "In[287]:=",ExpressionUUID->"1d630d1a-83c8-4a9a-94ee-98be4f6d2f98"],

Cell[BoxData[
 TemplateBox[{
  "N","meprec",
   "\"Internal precision limit $MaxExtraPrecision = \
\\!\\(\\*RowBox[{\\\"10000.`\\\"}]\\) reached while evaluating \
\\!\\(\\*RowBox[{\\\"{\\\", \
RowBox[{RowBox[{RowBox[{\\\"\
22832877025328764567999225007667087066898851314506577610009876182744246627838\
\\\", \\\" \\\", RowBox[{\\\"Root\\\", \\\"[\\\", \
RowBox[{RowBox[{RowBox[{\\\"53258647842318380176\\\", \\\"-\\\", \
RowBox[{\\\"4964124530200959864\\\", \\\" \\\", RowBox[{\\\"Power\\\", \
\\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"2\\\", \\\"\[RightSkeleton]\\\
\"}], \\\"]\\\"}]}], \\\"+\\\", RowBox[{\\\"39941399978020282041\\\", \\\" \\\
\", RowBox[{\\\"Power\\\", \\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \
\\\"2\\\", \\\"\[RightSkeleton]\\\"}], \\\"]\\\"}]}]}], \\\"&\\\"}], \
\\\",\\\", \\\"3\\\", \\\",\\\", \\\"0\\\"}], \\\"]\\\"}]}], \\\"+\\\", \
RowBox[{\\\"\
13274831787496711315532020413942923153981633011947800971818956640019211461020\
\\\", \\\" \\\", \\\"\[ImaginaryI]\\\", \\\" \\\", SqrtBox[\\\"2\\\"], \\\" \
\\\", RowBox[{\\\"Root\\\", \\\"[\\\", \
RowBox[{RowBox[{RowBox[{\\\"53258647842318380176\\\", \\\"-\\\", \
RowBox[{\\\"4964124530200959864\\\", \\\" \\\", RowBox[{\\\"Power\\\", \
\\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"2\\\", \\\"\[RightSkeleton]\\\
\"}], \\\"]\\\"}]}], \\\"+\\\", RowBox[{\\\"39941399978020282041\\\", \\\" \\\
\", RowBox[{\\\"Power\\\", \\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \
\\\"2\\\", \\\"\[RightSkeleton]\\\"}], \\\"]\\\"}]}]}], \\\"&\\\"}], \
\\\",\\\", \\\"3\\\", \\\",\\\", \\\"0\\\"}], \\\"]\\\"}]}], \\\"+\\\", \
RowBox[{\\\"\[LeftSkeleton]\\\", \\\"72\\\", \\\"\[RightSkeleton]\\\"}], \
\\\"+\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"13\\\", \
\\\"\[RightSkeleton]\\\"}]}], \\\",\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \
\\\"1\\\", \\\"\[RightSkeleton]\\\"}], \\\",\\\", RowBox[{\\\"\[LeftSkeleton]\
\\\", \\\"34\\\", \\\"\[RightSkeleton]\\\"}], \\\",\\\", RowBox[{\\\"\
\[LeftSkeleton]\\\", \\\"1\\\", \\\"\[RightSkeleton]\\\"}], \\\",\\\", \
RowBox[{\\\"\
602253789662193945768532822636781281944772967727820216052956773349765363352219\
68\\\", \\\"-\\\", \
RowBox[{\\\"\
135709500789565679606117955093379092600214743898211281510555344768732242857843\
36\\\", \\\" \\\", \\\"\[ImaginaryI]\\\", \\\" \\\", SqrtBox[\\\"2\\\"]}], \\\
\"+\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"64\\\", \
\\\"\[RightSkeleton]\\\"}], \\\"+\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \
\\\"41\\\", \\\"\[RightSkeleton]\\\"}]}]}], \\\"}\\\"}]\\).\"",2,288,22,
   25054878182994732343,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.806876087287726*^9},
 CellLabel->
  "During evaluation of \
In[287]:=",ExpressionUUID->"469ad2f0-6985-4cbd-98d7-a44de31db757"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0"}], "}"}]], "Output",
 CellChangeTimes->{3.8068760872989492`*^9},
 CellLabel->
  "Out[288]=",ExpressionUUID->"564db0e6-b1c2-4b33-9be0-725d939d7f8a"]
}, Open  ]],

Cell[TextData[StyleBox["Let us find a set of points on this surface, which we \
will use to change to new coordinates.",
 FontSize->24,
 FontColor->RGBColor[1, 0, 0]]], "Text",
 CellChangeTimes->{
  3.806876098547701*^9},ExpressionUUID->"78988740-60b5-400f-9aed-\
ce76d67bdccb"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"PtsOnXinS", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"For", "[", 
   RowBox[{
    RowBox[{"numpt", "=", "1"}], ",", 
    RowBox[{"numpt", "\[LessEqual]", "50"}], ",", 
    RowBox[{"numpt", "++"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Mod", "[", 
         RowBox[{"numpt", ",", "10"}], "]"}], "\[Equal]", "2"}], ",", 
       RowBox[{"Print", "[", "numpt", "]"}]}], "]"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"sls", "=", 
      RowBox[{"NSolve", "[", 
       RowBox[{
        RowBox[{"Join", "[", 
         RowBox[{
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{"0", "\[Equal]", 
             RowBox[{"EqsFPPC3", "[", 
              RowBox[{"[", "k", "]"}], "]"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"k", ",", "1", ",", "38"}], "}"}]}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"S1", "\[Equal]", "1"}], ",", 
            RowBox[{"S2", "\[Equal]", 
             RowBox[{
              RowBox[{
               RowBox[{"RandomInteger", "[", "100", "]"}], "/", "100"}], "+", 
              
              RowBox[{"I", " ", 
               RowBox[{
                RowBox[{"RandomInteger", "[", "100", "]"}], "/", 
                "100"}]}]}]}], ",", "\[IndentingNewLine]", 
            RowBox[{"S3", "\[Equal]", 
             RowBox[{
              RowBox[{
               RowBox[{"RandomInteger", "[", "100", "]"}], "/", "100"}], "+", 
              
              RowBox[{"I", " ", 
               RowBox[{
                RowBox[{"RandomInteger", "[", "100", "]"}], "/", 
                "100"}]}]}]}]}], "}"}]}], "]"}], ",", "2000"}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"AppendTo", "[", 
      RowBox[{"PtsOnXinS", ",", 
       RowBox[{"sls", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], "]"}], ";", "\[IndentingNewLine]", 
     RowBox[{"AppendTo", "[", 
      RowBox[{"PtsOnXinS", ",", 
       RowBox[{"sls", "[", 
        RowBox[{"[", "5", "]"}], "]"}]}], "]"}], ";"}]}], 
   "\[IndentingNewLine]", "]"}], ";"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{3.806876107650393*^9},
 CellLabel->
  "In[291]:=",ExpressionUUID->"10fb4454-3ad8-409b-b24e-aa9bad791266"],

Cell[CellGroupData[{

Cell[BoxData["2"], "Print",
 CellChangeTimes->{3.806876188754073*^9},
 CellLabel->
  "During evaluation of \
In[291]:=",ExpressionUUID->"8cb53a20-9e1b-4bcc-ae52-c8471d00b32f"],

Cell[BoxData["12"], "Print",
 CellChangeTimes->{3.806876544285722*^9},
 CellLabel->
  "During evaluation of \
In[291]:=",ExpressionUUID->"6394343e-46e1-4b56-a807-0f4cf4e54bf5"],

Cell[BoxData["22"], "Print",
 CellChangeTimes->{3.806876904731916*^9},
 CellLabel->
  "During evaluation of \
In[291]:=",ExpressionUUID->"c57572e3-5146-491c-9431-1c244d363aae"],

Cell[BoxData["32"], "Print",
 CellChangeTimes->{3.8068774003385363`*^9},
 CellLabel->
  "During evaluation of \
In[291]:=",ExpressionUUID->"b4d6efc1-277b-4141-acd8-611b3558d44c"],

Cell[BoxData["42"], "Print",
 CellChangeTimes->{3.80687784143987*^9},
 CellLabel->
  "During evaluation of \
In[291]:=",ExpressionUUID->"3c021a50-4c43-4b54-bf14-1bbccfb8337f"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"MatrixRank", "[", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"SingPt", "[", 
       RowBox[{"[", "2", "]"}], "]"}], ",", 
      RowBox[{"SingPt", "[", 
       RowBox[{"[", "3", "]"}], "]"}], ",", 
      RowBox[{"SingPt", "[", 
       RowBox[{"[", "4", "]"}], "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"SingPt", "[", 
       RowBox[{"[", "3", "]"}], "]"}], ",", 
      RowBox[{"SingPt", "[", 
       RowBox[{"[", "4", "]"}], "]"}], ",", 
      RowBox[{"SingPt", "[", 
       RowBox[{"[", "2", "]"}], "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"SingPt", "[", 
       RowBox[{"[", "4", "]"}], "]"}], ",", 
      RowBox[{"SingPt", "[", 
       RowBox[{"[", "2", "]"}], "]"}], ",", 
      RowBox[{"SingPt", "[", 
       RowBox[{"[", "3", "]"}], "]"}]}], "}"}]}], "}"}], "]"}]], "Input",
 CellChangeTimes->{3.806876161679031*^9},
 CellLabel->
  "In[293]:=",ExpressionUUID->"dfdbf6e8-a4ea-4745-9a0f-21a4b2d621da"],

Cell[BoxData["3"], "Output",
 CellChangeTimes->{3.8068781505973177`*^9},
 CellLabel->
  "Out[293]=",ExpressionUUID->"927c294d-82d3-4023-9316-03e5311550e6"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"making", " ", "a", " ", "variable", " ", "change"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"VarsZ", "=", 
     RowBox[{"{", 
      RowBox[{
      "Z1", ",", "Z2", ",", "Z3", ",", "Z4", ",", "Z5", ",", "Z6", ",", "Z7", 
       ",", "Z8", ",", "Z9", ",", "Z10", ",", "Z11", ",", "Z12", ",", "Z13", 
       ",", "Z14"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"StoZ4", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"S1", "->", 
        RowBox[{"Z1", "+", "Z2", "+", "Z3", "+", "Z4"}]}], ",", " ", 
       RowBox[{"S2", "\[Rule]", 
        RowBox[{
         RowBox[{
          RowBox[{"SingPt", "[", 
           RowBox[{"[", "2", "]"}], "]"}], "Z2"}], " ", "+", " ", 
         RowBox[{
          RowBox[{"SingPt", "[", 
           RowBox[{"[", "4", "]"}], "]"}], "Z3"}], " ", "+", " ", 
         RowBox[{
          RowBox[{"SingPt", "[", 
           RowBox[{"[", "3", "]"}], "]"}], "Z4"}]}]}], ",", 
       RowBox[{"S3", "\[Rule]", 
        RowBox[{
         RowBox[{
          RowBox[{"SingPt", "[", 
           RowBox[{"[", "2", "]"}], "]"}], "Z3"}], " ", "+", " ", 
         RowBox[{
          RowBox[{"SingPt", "[", 
           RowBox[{"[", "4", "]"}], "]"}], "Z4"}], " ", "+", " ", 
         RowBox[{
          RowBox[{"SingPt", "[", 
           RowBox[{"[", "3", "]"}], "]"}], "Z2"}]}]}], ",", " ", 
       RowBox[{"S4", "\[Rule]", 
        RowBox[{
         RowBox[{
          RowBox[{"SingPt", "[", 
           RowBox[{"[", "2", "]"}], "]"}], "Z4"}], " ", "+", " ", 
         RowBox[{
          RowBox[{"SingPt", "[", 
           RowBox[{"[", "4", "]"}], "]"}], "Z2"}], " ", "+", " ", 
         RowBox[{
          RowBox[{"SingPt", "[", 
           RowBox[{"[", "3", "]"}], "]"}], "Z3"}]}]}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"k", "=", "3"}], ";", 
    RowBox[{"l", "=", "3"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"StoZ", "=", 
     RowBox[{"Join", "[", 
      RowBox[{"StoZ4", ",", " ", "\[IndentingNewLine]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"VarsS", "[", 
           RowBox[{"[", 
            RowBox[{"2", "+", "k"}], "]"}], "]"}], "\[Rule]", " ", 
          RowBox[{
           RowBox[{
            RowBox[{"SingPt", "[", 
             RowBox[{"[", 
              RowBox[{"2", "+", "l"}], "]"}], "]"}], " ", 
            RowBox[{"VarsZ", "[", 
             RowBox[{"[", 
              RowBox[{"2", "+", "k"}], "]"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"SingPt", "[", 
             RowBox[{"[", 
              RowBox[{"4", "+", "l"}], "]"}], "]"}], " ", 
            RowBox[{"VarsZ", "[", 
             RowBox[{"[", 
              RowBox[{"3", "+", "k"}], "]"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"SingPt", "[", 
             RowBox[{"[", 
              RowBox[{"3", "+", "l"}], "]"}], "]"}], " ", 
            RowBox[{"VarsZ", "[", 
             RowBox[{"[", 
              RowBox[{"4", "+", "k"}], "]"}], "]"}]}]}]}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"VarsS", "[", 
           RowBox[{"[", 
            RowBox[{"3", "+", "k"}], "]"}], "]"}], "\[Rule]", " ", 
          RowBox[{
           RowBox[{
            RowBox[{"SingPt", "[", 
             RowBox[{"[", 
              RowBox[{"2", "+", "l"}], "]"}], "]"}], " ", 
            RowBox[{"VarsZ", "[", 
             RowBox[{"[", 
              RowBox[{"3", "+", "k"}], "]"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"SingPt", "[", 
             RowBox[{"[", 
              RowBox[{"4", "+", "l"}], "]"}], "]"}], " ", 
            RowBox[{"VarsZ", "[", 
             RowBox[{"[", 
              RowBox[{"4", "+", "k"}], "]"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"SingPt", "[", 
             RowBox[{"[", 
              RowBox[{"3", "+", "l"}], "]"}], "]"}], " ", 
            RowBox[{"VarsZ", "[", 
             RowBox[{"[", 
              RowBox[{"2", "+", "k"}], "]"}], "]"}]}]}]}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"VarsS", "[", 
           RowBox[{"[", 
            RowBox[{"4", "+", "k"}], "]"}], "]"}], "\[Rule]", " ", 
          RowBox[{
           RowBox[{
            RowBox[{"SingPt", "[", 
             RowBox[{"[", 
              RowBox[{"2", "+", "l"}], "]"}], "]"}], " ", 
            RowBox[{"VarsZ", "[", 
             RowBox[{"[", 
              RowBox[{"4", "+", "k"}], "]"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"SingPt", "[", 
             RowBox[{"[", 
              RowBox[{"4", "+", "l"}], "]"}], "]"}], " ", 
            RowBox[{"VarsZ", "[", 
             RowBox[{"[", 
              RowBox[{"2", "+", "k"}], "]"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"SingPt", "[", 
             RowBox[{"[", 
              RowBox[{"3", "+", "l"}], "]"}], "]"}], " ", 
            RowBox[{"VarsZ", "[", 
             RowBox[{"[", 
              RowBox[{"3", "+", "k"}], "]"}], "]"}]}]}]}]}], "}"}]}], "]"}]}],
     ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"k", "=", "6"}], ";", 
    RowBox[{"l", "=", "6"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"StoZ", "=", 
     RowBox[{"Join", "[", 
      RowBox[{"StoZ", ",", " ", "\[IndentingNewLine]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"VarsS", "[", 
           RowBox[{"[", 
            RowBox[{"2", "+", "k"}], "]"}], "]"}], "\[Rule]", " ", 
          RowBox[{
           RowBox[{
            RowBox[{"SingPt", "[", 
             RowBox[{"[", 
              RowBox[{"2", "+", "l"}], "]"}], "]"}], " ", 
            RowBox[{"VarsZ", "[", 
             RowBox[{"[", 
              RowBox[{"2", "+", "k"}], "]"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"SingPt", "[", 
             RowBox[{"[", 
              RowBox[{"4", "+", "l"}], "]"}], "]"}], " ", 
            RowBox[{"VarsZ", "[", 
             RowBox[{"[", 
              RowBox[{"3", "+", "k"}], "]"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"SingPt", "[", 
             RowBox[{"[", 
              RowBox[{"3", "+", "l"}], "]"}], "]"}], " ", 
            RowBox[{"VarsZ", "[", 
             RowBox[{"[", 
              RowBox[{"4", "+", "k"}], "]"}], "]"}]}]}]}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"VarsS", "[", 
           RowBox[{"[", 
            RowBox[{"3", "+", "k"}], "]"}], "]"}], "\[Rule]", " ", 
          RowBox[{
           RowBox[{
            RowBox[{"SingPt", "[", 
             RowBox[{"[", 
              RowBox[{"2", "+", "l"}], "]"}], "]"}], " ", 
            RowBox[{"VarsZ", "[", 
             RowBox[{"[", 
              RowBox[{"3", "+", "k"}], "]"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"SingPt", "[", 
             RowBox[{"[", 
              RowBox[{"4", "+", "l"}], "]"}], "]"}], " ", 
            RowBox[{"VarsZ", "[", 
             RowBox[{"[", 
              RowBox[{"4", "+", "k"}], "]"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"SingPt", "[", 
             RowBox[{"[", 
              RowBox[{"3", "+", "l"}], "]"}], "]"}], " ", 
            RowBox[{"VarsZ", "[", 
             RowBox[{"[", 
              RowBox[{"2", "+", "k"}], "]"}], "]"}]}]}]}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"VarsS", "[", 
           RowBox[{"[", 
            RowBox[{"4", "+", "k"}], "]"}], "]"}], "\[Rule]", " ", 
          RowBox[{
           RowBox[{
            RowBox[{"SingPt", "[", 
             RowBox[{"[", 
              RowBox[{"2", "+", "l"}], "]"}], "]"}], " ", 
            RowBox[{"VarsZ", "[", 
             RowBox[{"[", 
              RowBox[{"4", "+", "k"}], "]"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"SingPt", "[", 
             RowBox[{"[", 
              RowBox[{"4", "+", "l"}], "]"}], "]"}], " ", 
            RowBox[{"VarsZ", "[", 
             RowBox[{"[", 
              RowBox[{"2", "+", "k"}], "]"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"SingPt", "[", 
             RowBox[{"[", 
              RowBox[{"3", "+", "l"}], "]"}], "]"}], " ", 
            RowBox[{"VarsZ", "[", 
             RowBox[{"[", 
              RowBox[{"3", "+", "k"}], "]"}], "]"}]}]}]}]}], "}"}]}], "]"}]}],
     ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"k", "=", "9"}], ";", 
    RowBox[{"l", "=", "9"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"StoZ", "=", 
     RowBox[{"Join", "[", 
      RowBox[{"StoZ", ",", " ", "\[IndentingNewLine]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"VarsS", "[", 
           RowBox[{"[", 
            RowBox[{"2", "+", "k"}], "]"}], "]"}], "\[Rule]", " ", 
          RowBox[{
           RowBox[{
            RowBox[{"SingPt", "[", 
             RowBox[{"[", 
              RowBox[{"2", "+", "l"}], "]"}], "]"}], " ", 
            RowBox[{"VarsZ", "[", 
             RowBox[{"[", 
              RowBox[{"2", "+", "k"}], "]"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"SingPt", "[", 
             RowBox[{"[", 
              RowBox[{"4", "+", "l"}], "]"}], "]"}], " ", 
            RowBox[{"VarsZ", "[", 
             RowBox[{"[", 
              RowBox[{"3", "+", "k"}], "]"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"SingPt", "[", 
             RowBox[{"[", 
              RowBox[{"3", "+", "l"}], "]"}], "]"}], " ", 
            RowBox[{"VarsZ", "[", 
             RowBox[{"[", 
              RowBox[{"4", "+", "k"}], "]"}], "]"}]}]}]}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"VarsS", "[", 
           RowBox[{"[", 
            RowBox[{"3", "+", "k"}], "]"}], "]"}], "\[Rule]", " ", 
          RowBox[{
           RowBox[{
            RowBox[{"SingPt", "[", 
             RowBox[{"[", 
              RowBox[{"2", "+", "l"}], "]"}], "]"}], " ", 
            RowBox[{"VarsZ", "[", 
             RowBox[{"[", 
              RowBox[{"3", "+", "k"}], "]"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"SingPt", "[", 
             RowBox[{"[", 
              RowBox[{"4", "+", "l"}], "]"}], "]"}], " ", 
            RowBox[{"VarsZ", "[", 
             RowBox[{"[", 
              RowBox[{"4", "+", "k"}], "]"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"SingPt", "[", 
             RowBox[{"[", 
              RowBox[{"3", "+", "l"}], "]"}], "]"}], " ", 
            RowBox[{"VarsZ", "[", 
             RowBox[{"[", 
              RowBox[{"2", "+", "k"}], "]"}], "]"}]}]}]}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"VarsS", "[", 
           RowBox[{"[", 
            RowBox[{"4", "+", "k"}], "]"}], "]"}], "\[Rule]", " ", 
          RowBox[{
           RowBox[{
            RowBox[{"SingPt", "[", 
             RowBox[{"[", 
              RowBox[{"2", "+", "l"}], "]"}], "]"}], " ", 
            RowBox[{"VarsZ", "[", 
             RowBox[{"[", 
              RowBox[{"4", "+", "k"}], "]"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"SingPt", "[", 
             RowBox[{"[", 
              RowBox[{"4", "+", "l"}], "]"}], "]"}], " ", 
            RowBox[{"VarsZ", "[", 
             RowBox[{"[", 
              RowBox[{"2", "+", "k"}], "]"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"SingPt", "[", 
             RowBox[{"[", 
              RowBox[{"3", "+", "l"}], "]"}], "]"}], " ", 
            RowBox[{"VarsZ", "[", 
             RowBox[{"[", 
              RowBox[{"3", "+", "k"}], "]"}], "]"}]}]}]}]}], "}"}]}], "]"}]}],
     ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"AppendTo", "[", 
     RowBox[{"StoZ", ",", " ", 
      RowBox[{"S14", "\[Rule]", 
       RowBox[{"Z14", " ", 
        RowBox[{"SingPt", "[", 
         RowBox[{"[", "14", "]"}], "]"}]}]}]}], "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ZtoS", " ", "=", " ", 
     RowBox[{
      RowBox[{"Solve", "[", 
       RowBox[{
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"VarsS", "[", 
            RowBox[{"[", "k", "]"}], "]"}], "\[Equal]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"VarsS", "[", 
              RowBox[{"[", "k", "]"}], "]"}], "/.", "StoZ"}], ")"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"k", ",", "1", ",", "14"}], "}"}]}], "]"}], ",", "VarsZ"}],
        "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"PtsOnXinZ", "=", 
     RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"j", "=", "1"}], ",", 
      RowBox[{"j", "\[LessEqual]", 
       RowBox[{"Length", "[", "PtsOnXinS", "]"}]}], ",", 
      RowBox[{"j", "++"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"AppendTo", "[", 
        RowBox[{"PtsOnXinZ", ",", 
         RowBox[{"N", "[", 
          RowBox[{
           RowBox[{"Table", "[", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"VarsZ", "[", 
                RowBox[{"[", "k", "]"}], "]"}], "\[Rule]", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"VarsZ", "[", 
                  RowBox[{"[", "k", "]"}], "]"}], "/.", "ZtoS"}], ")"}]}], "/.", 
              RowBox[{"PtsOnXinS", "[", 
               RowBox[{"[", "j", "]"}], "]"}]}], ",", 
             RowBox[{"{", 
              RowBox[{"k", ",", "1", ",", "14"}], "}"}]}], "]"}], ",", 
           "2000"}], "]"}]}], "]"}], ";"}]}], "\[IndentingNewLine]", "]"}], 
    ";"}]}]}]], "Input",
 CellChangeTimes->{3.806876360792639*^9},
 CellLabel->
  "In[294]:=",ExpressionUUID->"2435a758-1cda-4570-9f27-684fd7351ba7"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"finding", " ", "new", " ", "equations"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"AllMons5", "=", 
     RowBox[{"{", "}"}]}], ";", 
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"i", "=", "1"}], ",", 
      RowBox[{"i", "\[LessEqual]", "4"}], ",", 
      RowBox[{"i", "++"}], ",", 
      RowBox[{"For", "[", 
       RowBox[{
        RowBox[{"j", "=", "5"}], ",", 
        RowBox[{"j", "\[LessEqual]", "14"}], ",", 
        RowBox[{"j", "++"}], ",", 
        RowBox[{
         RowBox[{"AppendTo", "[", 
          RowBox[{"AllMons5", ",", 
           RowBox[{
            RowBox[{"VarsZ", "[", 
             RowBox[{"[", "i", "]"}], "]"}], " ", 
            RowBox[{"VarsZ", "[", 
             RowBox[{"[", "j", "]"}], "]"}]}]}], "]"}], ";"}]}], "]"}]}], 
     "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"AllMons6", "=", 
     RowBox[{"{", "}"}]}], ";", 
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"i", "=", "5"}], ",", 
      RowBox[{"i", "\[LessEqual]", "14"}], ",", 
      RowBox[{"i", "++"}], ",", 
      RowBox[{"For", "[", 
       RowBox[{
        RowBox[{"j", "=", "5"}], ",", 
        RowBox[{"j", "\[LessEqual]", "i"}], ",", 
        RowBox[{"j", "++"}], ",", 
        RowBox[{
         RowBox[{"AppendTo", "[", 
          RowBox[{"AllMons6", ",", 
           RowBox[{
            RowBox[{"VarsZ", "[", 
             RowBox[{"[", "i", "]"}], "]"}], " ", 
            RowBox[{"VarsZ", "[", 
             RowBox[{"[", "j", "]"}], "]"}]}]}], "]"}], ";"}]}], "]"}]}], 
     "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"i", "=", "1"}], ",", 
      RowBox[{"i", "\[LessEqual]", "4"}], ",", 
      RowBox[{"i", "++"}], ",", 
      RowBox[{"For", "[", 
       RowBox[{
        RowBox[{"j", "=", "1"}], ",", 
        RowBox[{"j", "\[LessEqual]", "i"}], ",", 
        RowBox[{"j", "++"}], ",", 
        RowBox[{"For", "[", 
         RowBox[{
          RowBox[{"k", "=", "1"}], ",", 
          RowBox[{"k", "\[LessEqual]", "j"}], ",", 
          RowBox[{"k", "++"}], ",", 
          RowBox[{
           RowBox[{"AppendTo", "[", 
            RowBox[{"AllMons6", ",", 
             RowBox[{
              RowBox[{"VarsZ", "[", 
               RowBox[{"[", "i", "]"}], "]"}], " ", 
              RowBox[{"VarsZ", "[", 
               RowBox[{"[", "j", "]"}], "]"}], " ", 
              RowBox[{"VarsZ", "[", 
               RowBox[{"[", "k", "]"}], "]"}]}]}], "]"}], ";"}]}], "]"}]}], 
       "]"}]}], "]"}], ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ns", "=", 
     RowBox[{"RowReduce", "[", 
      RowBox[{"NullSpace", "[", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"AllMons5", "[", 
           RowBox[{"[", "k", "]"}], "]"}], "/.", 
          RowBox[{"PtsOnXinZ", "[", 
           RowBox[{"[", "l", "]"}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"l", ",", "1", ",", 
           RowBox[{"Length", "[", "PtsOnXinZ", "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"k", ",", "1", ",", 
           RowBox[{"Length", "[", "AllMons5", "]"}]}], "}"}]}], "]"}], "]"}], 
      "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ns", "=", 
     RowBox[{"Chop", "[", 
      RowBox[{"ns", ",", 
       RowBox[{"10", "^", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           RowBox[{"Round", "[", 
            RowBox[{"Accuracy", "[", "ns", "]"}], "]"}]}], "+", "5"}], 
         ")"}]}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"Accuracy", "[", "ns", "]"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ns", "=", 
     RowBox[{"Block", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"$MaxExtraPrecision", "=", "400"}], "}"}], ",", 
       RowBox[{"RootApproximant", "[", 
        RowBox[{"ns", ",", "2"}], "]"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"EqsFPPC3Zdeg5", "=", 
     RowBox[{"ns", ".", "AllMons5"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ns", "=", 
     RowBox[{"RowReduce", "[", 
      RowBox[{"NullSpace", "[", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"AllMons6", "[", 
           RowBox[{"[", "k", "]"}], "]"}], "/.", 
          RowBox[{"PtsOnXinZ", "[", 
           RowBox[{"[", "l", "]"}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"l", ",", "1", ",", 
           RowBox[{"Length", "[", "PtsOnXinZ", "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"k", ",", "1", ",", 
           RowBox[{"Length", "[", "AllMons6", "]"}]}], "}"}]}], "]"}], "]"}], 
      "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ns", "=", 
     RowBox[{"Chop", "[", 
      RowBox[{"ns", ",", 
       RowBox[{"10", "^", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           RowBox[{"Round", "[", 
            RowBox[{"Accuracy", "[", "ns", "]"}], "]"}]}], "+", "5"}], 
         ")"}]}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"Accuracy", "[", "ns", "]"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ns", "=", 
     RowBox[{"Block", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"$MaxExtraPrecision", "=", "400"}], "}"}], ",", 
       RowBox[{"RootApproximant", "[", 
        RowBox[{"ns", ",", "2"}], "]"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"EqsFPPC3Zdeg6", "=", 
     RowBox[{"ns", ".", "AllMons6"}]}], ";"}], 
   "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{3.806876375372068*^9},
 CellLabel->
  "In[306]:=",ExpressionUUID->"fb2bde16-212b-4565-a978-63aed69cc867"],

Cell[BoxData["1927.7599050234496`"], "Output",
 CellChangeTimes->{3.8068781629704037`*^9},
 CellLabel->
  "Out[311]=",ExpressionUUID->"f5d488ef-7d40-4f89-bbd3-f41890476735"],

Cell[BoxData["1925.1000151304906`"], "Output",
 CellChangeTimes->{3.8068782102592993`*^9},
 CellLabel->
  "Out[316]=",ExpressionUUID->"7e000cd4-9b48-4281-ba1b-a1ae18939908"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"EqsFPPC3Z", "=", 
   RowBox[{"Join", "[", 
    RowBox[{"EqsFPPC3Zdeg5", ",", "EqsFPPC3Zdeg6"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Length", "[", "EqsFPPC3Z", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"EqsFPPC3Z", "=", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"Numerator", "[", 
       RowBox[{"Factor", "[", 
        RowBox[{"EqsFPPC3Z", "[", 
         RowBox[{"[", "k", "]"}], "]"}], "]"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"k", ",", "1", ",", "38"}], "}"}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   StyleBox[
    RowBox[{
    "The", " ", "name", " ", "of", " ", "the", " ", "file", " ", "needs", " ",
      "to", " ", "be", " ", "adjusted", " ", "according", " ", "to", " ", 
     "your", " ", 
     RowBox[{"situation", "."}]}],
    FontSize->18,
    FontColor->RGBColor[0.5, 0, 0.5]], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"fname", "=", "\"\<Desktop/FPP2020/EqsFPPC3Z\>\""}], 
  ";"}], "\[IndentingNewLine]", 
 StyleBox[
  RowBox[{
   RowBox[{"OpenWrite", "[", "fname", "]"}], ";"}],
  FontSize->16], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Write", "[", 
   RowBox[{"fname", ",", "EqsFPPC3Z"}], 
   StyleBox["]",
    FontSize->18]}], 
  StyleBox[";",
   FontSize->18]}], "\[IndentingNewLine]", 
 StyleBox[
  RowBox[{
   RowBox[{"Close", "[", "fname", "]"}], ";"}],
  FontSize->16]}], "Input",
 CellChangeTimes->{
  3.806876395459132*^9, {3.8069170588541307`*^9, 
   3.80691705950595*^9}},ExpressionUUID->"9e06a22d-802a-4fa1-aa26-\
7b0124ff7772"],

Cell[BoxData["38"], "Output",
 CellChangeTimes->{3.806878228654009*^9},
 CellLabel->
  "Out[320]=",ExpressionUUID->"a8927a5d-5d0e-47a4-a5e1-61663a34e985"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"sls", "=", 
   RowBox[{"NSolve", "[", 
    RowBox[{
     RowBox[{"Join", "[", 
      RowBox[{
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"0", "\[Equal]", 
          RowBox[{"EqsFPPC3Z", "[", 
           RowBox[{"[", "k", "]"}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"k", ",", "1", ",", "38"}], "}"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Z2", "\[Equal]", "1"}], ",", 
         RowBox[{"Z3", "\[Equal]", "0"}], ",", 
         RowBox[{"Z4", "\[Equal]", "0"}], ",", 
         RowBox[{"Z5", "\[Equal]", "1"}], ",", 
         RowBox[{"Z6", "\[Equal]", "0"}], ",", 
         RowBox[{"Z7", "\[Equal]", "0"}], ",", 
         RowBox[{"Z8", "\[Equal]", "1"}], ",", 
         RowBox[{"Z9", "\[Equal]", "0"}], ",", "\[IndentingNewLine]", 
         RowBox[{"Z10", "\[Equal]", "0"}], ",", 
         RowBox[{"Z11", "\[Equal]", "1"}], ",", 
         RowBox[{"Z12", "\[Equal]", "0"}]}], "}"}]}], "]"}], ",", "600"}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Length", "[", "sls", "]"}], "\[IndentingNewLine]", 
 RowBox[{"SingPtZ", "=", 
  RowBox[{"RootApproximant", "[", 
   RowBox[{"VarsZ", "/.", 
    RowBox[{"sls", "[", 
     RowBox[{"[", "1", "]"}], "]"}]}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.806876422334955*^9, 3.806876430260803*^9}},
 CellLabel->
  "In[326]:=",ExpressionUUID->"aeb3f660-151e-4184-833c-5d949885e470"],

Cell[BoxData["1"], "Output",
 CellChangeTimes->{3.80687823409099*^9},
 CellLabel->
  "Out[327]=",ExpressionUUID->"d9560662-7378-437e-ba73-fb2ddb772b31"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0", ",", "1", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0", ",", "1", 
   ",", "0", ",", "0", ",", "1", ",", "0", ",", "0", ",", "1"}], 
  "}"}]], "Output",
 CellChangeTimes->{3.806878234156981*^9},
 CellLabel->
  "Out[328]=",ExpressionUUID->"2ffb2cdb-b1b0-4933-881b-1fa7b836ce5a"]
}, Open  ]],

Cell[TextData[StyleBox["We will try to make the variables nicer. Our first \
goal is to have good first four variables.",
 FontSize->24,
 FontColor->RGBColor[1, 0, 0]]], "Text",
 CellChangeTimes->{{3.8068786352769423`*^9, 
  3.806878645838253*^9}},ExpressionUUID->"b367c32f-7fe4-4d32-8547-\
358b99f43fdc"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"CyclicZ", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Z2", "\[Rule]", "Z3"}], ",", 
     RowBox[{"Z3", "\[Rule]", "Z4"}], ",", 
     RowBox[{"Z4", "\[Rule]", "Z2"}], ",", 
     RowBox[{"Z5", "\[Rule]", "Z6"}], ",", 
     RowBox[{"Z6", "\[Rule]", "Z7"}], ",", 
     RowBox[{"Z7", "\[Rule]", "Z5"}], ",", 
     RowBox[{"Z8", "\[Rule]", "Z9"}], ",", 
     RowBox[{"Z9", "\[Rule]", "Z10"}], ",", 
     RowBox[{"Z10", "\[Rule]", "Z8"}], ",", 
     RowBox[{"Z11", "\[Rule]", "Z12"}], ",", 
     RowBox[{"Z12", "\[Rule]", "Z13"}], ",", 
     RowBox[{"Z13", "\[Rule]", "Z12"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"fixedpts", "=", 
   RowBox[{"NSolve", "[", 
    RowBox[{
     RowBox[{"Join", "[", 
      RowBox[{
       RowBox[{"Join", "[", 
        RowBox[{
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"0", "\[Equal]", 
            RowBox[{"EqsFPPC3Z", "[", 
             RowBox[{"[", "k", "]"}], "]"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"k", ",", "1", ",", "38"}], "}"}]}], "]"}], ",", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"VarsZ", "[", 
             RowBox[{"[", "k", "]"}], "]"}], "\[Equal]", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"VarsZ", "[", 
               RowBox[{"[", "k", "]"}], "]"}], "/.", "CyclicZ"}], ")"}]}], 
           ",", 
           RowBox[{"{", 
            RowBox[{"k", ",", "1", ",", "14"}], "}"}]}], "]"}]}], "]"}], ",", 
       
       RowBox[{"{", 
        RowBox[{"Z1", "\[Equal]", "1"}], "}"}]}], "]"}], ",", "600"}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Length", "[", "fixedpts", "]"}], "\[IndentingNewLine]", 
 RowBox[{"FirstFourFixed", "=", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"RootApproximant", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"{", 
        RowBox[{"Z1", ",", "Z2", ",", "Z3", ",", "Z4"}], "}"}], "/.", 
       RowBox[{"fixedpts", "[", 
        RowBox[{"[", 
         RowBox[{"k", "+", "1"}], "]"}], "]"}]}], ",", "12"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"k", ",", "1", ",", "3"}], "}"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"w", "=", 
  RowBox[{"Exp", "[", 
   RowBox[{"2", "Pi", " ", 
    RowBox[{"I", "/", "3"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"RootReduce", "[", 
  RowBox[{
   RowBox[{
    InterpretationBox[
     TemplateBox[{"Root",RowBox[{
         TemplateBox[{"\"0.346\"", 
           DynamicBox[
            FEPrivate`FrontEndResource[
            "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"],
          "-", 
         RowBox[{
           TemplateBox[{"\"0.313\"", 
             DynamicBox[
              FEPrivate`FrontEndResource[
              "FEExpressions", "NumericalApproximationElider"]]}, 
            "RowDefault"], " ", "\[ImaginaryI]"}]}],TagBox[
        RowBox[{"Root", "[", 
          RowBox[{
            RowBox[{
              RowBox[{"95976324187162929", "-", 
                RowBox[{"327346819240559508", " ", "#1"}], "+", 
                RowBox[{"575126053567930852", " ", 
                  SuperscriptBox["#1", "2"]}], "-", 
                RowBox[{"302805817555985640", " ", 
                  SuperscriptBox["#1", "3"]}], "+", 
                RowBox[{"292145372160311475", " ", 
                  SuperscriptBox["#1", "4"]}]}], "&"}], ",", "3"}], "]"}], 
        Short[#, 7]& ],Complex[0.3455547399494143, -0.31266356537125145`]},
      "NumericalApproximation"],
     Root[
     95976324187162929 - 327346819240559508 # + 575126053567930852 #^2 - 
      302805817555985640 #^3 + 292145372160311475 #^4& , 3, 0]], " ", "w"}], 
   " ", "+", 
   RowBox[{
    InterpretationBox[
     TemplateBox[{"Root",RowBox[{
         TemplateBox[{"\"0.173\"", 
           DynamicBox[
            FEPrivate`FrontEndResource[
            "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"],
          "+", 
         RowBox[{
           TemplateBox[{"\"1.22\"", 
             DynamicBox[
              FEPrivate`FrontEndResource[
              "FEExpressions", "NumericalApproximationElider"]]}, 
            "RowDefault"], " ", "\[ImaginaryI]"}]}],TagBox[
        RowBox[{"Root", "[", 
          RowBox[{
            RowBox[{
              RowBox[{"95976324187162929", "-", 
                RowBox[{"327346819240559508", " ", "#1"}], "+", 
                RowBox[{"575126053567930852", " ", 
                  SuperscriptBox["#1", "2"]}], "-", 
                RowBox[{"302805817555985640", " ", 
                  SuperscriptBox["#1", "3"]}], "+", 
                RowBox[{"292145372160311475", " ", 
                  SuperscriptBox["#1", "4"]}]}], "&"}], ",", "2"}], "]"}], 
        Short[#, 7]& ],Complex[0.1726903640493996, 1.2177623946640679`]},
      "NumericalApproximation"],
     Root[
     95976324187162929 - 327346819240559508 # + 575126053567930852 #^2 - 
      302805817555985640 #^3 + 292145372160311475 #^4& , 2, 0]], " ", 
    RowBox[{"w", "^", "2"}]}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"RootReduce", "[", 
  RowBox[{
   RowBox[{
    InterpretationBox[
     TemplateBox[{"Root",RowBox[{
         TemplateBox[{"\"0.346\"", 
           DynamicBox[
            FEPrivate`FrontEndResource[
            "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"],
          "-", 
         RowBox[{
           TemplateBox[{"\"0.313\"", 
             DynamicBox[
              FEPrivate`FrontEndResource[
              "FEExpressions", "NumericalApproximationElider"]]}, 
            "RowDefault"], " ", "\[ImaginaryI]"}]}],TagBox[
        RowBox[{"Root", "[", 
          RowBox[{
            RowBox[{
              RowBox[{"95976324187162929", "-", 
                RowBox[{"327346819240559508", " ", "#1"}], "+", 
                RowBox[{"575126053567930852", " ", 
                  SuperscriptBox["#1", "2"]}], "-", 
                RowBox[{"302805817555985640", " ", 
                  SuperscriptBox["#1", "3"]}], "+", 
                RowBox[{"292145372160311475", " ", 
                  SuperscriptBox["#1", "4"]}]}], "&"}], ",", "3"}], "]"}], 
        Short[#, 7]& ],Complex[0.3455547399494143, -0.31266356537125145`]},
      "NumericalApproximation"],
     Root[
     95976324187162929 - 327346819240559508 # + 575126053567930852 #^2 - 
      302805817555985640 #^3 + 292145372160311475 #^4& , 3, 0]], " ", 
    RowBox[{"w", "^", "2"}]}], " ", "+", 
   RowBox[{
    InterpretationBox[
     TemplateBox[{"Root",RowBox[{
         TemplateBox[{"\"0.173\"", 
           DynamicBox[
            FEPrivate`FrontEndResource[
            "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"],
          "+", 
         RowBox[{
           TemplateBox[{"\"1.22\"", 
             DynamicBox[
              FEPrivate`FrontEndResource[
              "FEExpressions", "NumericalApproximationElider"]]}, 
            "RowDefault"], " ", "\[ImaginaryI]"}]}],TagBox[
        RowBox[{"Root", "[", 
          RowBox[{
            RowBox[{
              RowBox[{"95976324187162929", "-", 
                RowBox[{"327346819240559508", " ", "#1"}], "+", 
                RowBox[{"575126053567930852", " ", 
                  SuperscriptBox["#1", "2"]}], "-", 
                RowBox[{"302805817555985640", " ", 
                  SuperscriptBox["#1", "3"]}], "+", 
                RowBox[{"292145372160311475", " ", 
                  SuperscriptBox["#1", "4"]}]}], "&"}], ",", "2"}], "]"}], 
        Short[#, 7]& ],Complex[0.1726903640493996, 1.2177623946640679`]},
      "NumericalApproximation"],
     Root[
     95976324187162929 - 327346819240559508 # + 575126053567930852 #^2 - 
      302805817555985640 #^3 + 292145372160311475 #^4& , 2, 0]], " ", "w"}]}],
   "]"}], "\[IndentingNewLine]", 
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{"Solve", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"a1", " ", 
        RowBox[{
         RowBox[{"FirstFourFixed", "[", 
          RowBox[{"[", "1", "]"}], "]"}], "[", 
         RowBox[{"[", "1", "]"}], "]"}]}], " ", "+", " ", 
       RowBox[{"a2", " ", 
        RowBox[{
         RowBox[{"FirstFourFixed", "[", 
          RowBox[{"[", "1", "]"}], "]"}], "[", 
         RowBox[{"[", "2", "]"}], "]"}]}]}], "\[Equal]", "1"}], "}"}], "]"}], 
   "[", 
   RowBox[{"[", "1", "]"}], "]"}], "]"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.806878659939157*^9, 3.806878704788488*^9}},
 CellLabel->
  "In[329]:=",ExpressionUUID->"0ba8b8ea-b908-40ff-ac32-a219222fd2a8"],

Cell[BoxData["6"], "Output",
 CellChangeTimes->{3.806878713775103*^9},
 CellLabel->
  "Out[331]=",ExpressionUUID->"dbb9bb84-205c-4729-8b97-0252a8233f01"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"1", ",", 
     FractionBox[
      RowBox[{
       RowBox[{"-", "7232"}], "-", 
       RowBox[{"6409", " ", "\[ImaginaryI]", " ", 
        SqrtBox["2"]}]}], "22815"], ",", 
     FractionBox[
      RowBox[{
       RowBox[{"-", "7232"}], "-", 
       RowBox[{"6409", " ", "\[ImaginaryI]", " ", 
        SqrtBox["2"]}]}], "22815"], ",", 
     FractionBox[
      RowBox[{
       RowBox[{"-", "7232"}], "-", 
       RowBox[{"6409", " ", "\[ImaginaryI]", " ", 
        SqrtBox["2"]}]}], "22815"]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", 
     InterpretationBox[
      TemplateBox[{"Root",RowBox[{
          TemplateBox[{"\"0.346\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"], "-", 
          RowBox[{
            TemplateBox[{"\"0.313\"", 
              DynamicBox[
               FEPrivate`FrontEndResource[
               "FEExpressions", "NumericalApproximationElider"]]}, 
             "RowDefault"], " ", "\[ImaginaryI]"}]}],TagBox[
         RowBox[{"Root", "[", 
           RowBox[{
             RowBox[{
               RowBox[{"95976324187162929", "-", 
                 RowBox[{"327346819240559508", " ", "#1"}], "+", 
                 RowBox[{"575126053567930852", " ", 
                   SuperscriptBox["#1", "2"]}], "-", 
                 RowBox[{"302805817555985640", " ", 
                   SuperscriptBox["#1", "3"]}], "+", 
                 RowBox[{"292145372160311475", " ", 
                   SuperscriptBox["#1", "4"]}]}], "&"}], ",", "3"}], "]"}], 
         Short[#, 7]& ],Complex[0.3455547399494143, -0.31266356537125145`]},
       "NumericalApproximation"],
      Root[
      95976324187162929 - 327346819240559508 # + 575126053567930852 #^2 - 
       302805817555985640 #^3 + 292145372160311475 #^4& , 3, 0]], ",", 
     InterpretationBox[
      TemplateBox[{"Root",RowBox[{
          TemplateBox[{"\"0.346\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"], "-", 
          RowBox[{
            TemplateBox[{"\"0.313\"", 
              DynamicBox[
               FEPrivate`FrontEndResource[
               "FEExpressions", "NumericalApproximationElider"]]}, 
             "RowDefault"], " ", "\[ImaginaryI]"}]}],TagBox[
         RowBox[{"Root", "[", 
           RowBox[{
             RowBox[{
               RowBox[{"95976324187162929", "-", 
                 RowBox[{"327346819240559508", " ", "#1"}], "+", 
                 RowBox[{"575126053567930852", " ", 
                   SuperscriptBox["#1", "2"]}], "-", 
                 RowBox[{"302805817555985640", " ", 
                   SuperscriptBox["#1", "3"]}], "+", 
                 RowBox[{"292145372160311475", " ", 
                   SuperscriptBox["#1", "4"]}]}], "&"}], ",", "3"}], "]"}], 
         Short[#, 7]& ],Complex[0.3455547399494143, -0.31266356537125145`]},
       "NumericalApproximation"],
      Root[
      95976324187162929 - 327346819240559508 # + 575126053567930852 #^2 - 
       302805817555985640 #^3 + 292145372160311475 #^4& , 3, 0]], ",", 
     InterpretationBox[
      TemplateBox[{"Root",RowBox[{
          TemplateBox[{"\"0.346\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"], "-", 
          RowBox[{
            TemplateBox[{"\"0.313\"", 
              DynamicBox[
               FEPrivate`FrontEndResource[
               "FEExpressions", "NumericalApproximationElider"]]}, 
             "RowDefault"], " ", "\[ImaginaryI]"}]}],TagBox[
         RowBox[{"Root", "[", 
           RowBox[{
             RowBox[{
               RowBox[{"95976324187162929", "-", 
                 RowBox[{"327346819240559508", " ", "#1"}], "+", 
                 RowBox[{"575126053567930852", " ", 
                   SuperscriptBox["#1", "2"]}], "-", 
                 RowBox[{"302805817555985640", " ", 
                   SuperscriptBox["#1", "3"]}], "+", 
                 RowBox[{"292145372160311475", " ", 
                   SuperscriptBox["#1", "4"]}]}], "&"}], ",", "3"}], "]"}], 
         Short[#, 7]& ],Complex[0.3455547399494143, -0.31266356537125145`]},
       "NumericalApproximation"],
      Root[
      95976324187162929 - 327346819240559508 # + 575126053567930852 #^2 - 
       302805817555985640 #^3 + 292145372160311475 #^4& , 3, 0]]}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", 
     InterpretationBox[
      TemplateBox[{"Root",RowBox[{
          TemplateBox[{"\"0.173\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"], "+", 
          RowBox[{
            TemplateBox[{"\"1.22\"", 
              DynamicBox[
               FEPrivate`FrontEndResource[
               "FEExpressions", "NumericalApproximationElider"]]}, 
             "RowDefault"], " ", "\[ImaginaryI]"}]}],TagBox[
         RowBox[{"Root", "[", 
           RowBox[{
             RowBox[{
               RowBox[{"95976324187162929", "-", 
                 RowBox[{"327346819240559508", " ", "#1"}], "+", 
                 RowBox[{"575126053567930852", " ", 
                   SuperscriptBox["#1", "2"]}], "-", 
                 RowBox[{"302805817555985640", " ", 
                   SuperscriptBox["#1", "3"]}], "+", 
                 RowBox[{"292145372160311475", " ", 
                   SuperscriptBox["#1", "4"]}]}], "&"}], ",", "2"}], "]"}], 
         Short[#, 7]& ],Complex[0.1726903640493996, 1.2177623946640679`]},
       "NumericalApproximation"],
      Root[
      95976324187162929 - 327346819240559508 # + 575126053567930852 #^2 - 
       302805817555985640 #^3 + 292145372160311475 #^4& , 2, 0]], ",", 
     InterpretationBox[
      TemplateBox[{"Root",RowBox[{
          TemplateBox[{"\"0.173\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"], "+", 
          RowBox[{
            TemplateBox[{"\"1.22\"", 
              DynamicBox[
               FEPrivate`FrontEndResource[
               "FEExpressions", "NumericalApproximationElider"]]}, 
             "RowDefault"], " ", "\[ImaginaryI]"}]}],TagBox[
         RowBox[{"Root", "[", 
           RowBox[{
             RowBox[{
               RowBox[{"95976324187162929", "-", 
                 RowBox[{"327346819240559508", " ", "#1"}], "+", 
                 RowBox[{"575126053567930852", " ", 
                   SuperscriptBox["#1", "2"]}], "-", 
                 RowBox[{"302805817555985640", " ", 
                   SuperscriptBox["#1", "3"]}], "+", 
                 RowBox[{"292145372160311475", " ", 
                   SuperscriptBox["#1", "4"]}]}], "&"}], ",", "2"}], "]"}], 
         Short[#, 7]& ],Complex[0.1726903640493996, 1.2177623946640679`]},
       "NumericalApproximation"],
      Root[
      95976324187162929 - 327346819240559508 # + 575126053567930852 #^2 - 
       302805817555985640 #^3 + 292145372160311475 #^4& , 2, 0]], ",", 
     InterpretationBox[
      TemplateBox[{"Root",RowBox[{
          TemplateBox[{"\"0.173\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"], "+", 
          RowBox[{
            TemplateBox[{"\"1.22\"", 
              DynamicBox[
               FEPrivate`FrontEndResource[
               "FEExpressions", "NumericalApproximationElider"]]}, 
             "RowDefault"], " ", "\[ImaginaryI]"}]}],TagBox[
         RowBox[{"Root", "[", 
           RowBox[{
             RowBox[{
               RowBox[{"95976324187162929", "-", 
                 RowBox[{"327346819240559508", " ", "#1"}], "+", 
                 RowBox[{"575126053567930852", " ", 
                   SuperscriptBox["#1", "2"]}], "-", 
                 RowBox[{"302805817555985640", " ", 
                   SuperscriptBox["#1", "3"]}], "+", 
                 RowBox[{"292145372160311475", " ", 
                   SuperscriptBox["#1", "4"]}]}], "&"}], ",", "2"}], "]"}], 
         Short[#, 7]& ],Complex[0.1726903640493996, 1.2177623946640679`]},
       "NumericalApproximation"],
      Root[
      95976324187162929 - 327346819240559508 # + 575126053567930852 #^2 - 
       302805817555985640 #^3 + 292145372160311475 #^4& , 2, 0]]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.80687871430333*^9},
 CellLabel->
  "Out[332]=",ExpressionUUID->"0535bd49-16c6-4db8-b198-558772776976"],

Cell[BoxData[
 SuperscriptBox["\[ExponentialE]", 
  FractionBox[
   RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "3"]]], "Output",
 CellChangeTimes->{3.8068787143185797`*^9},
 CellLabel->
  "Out[333]=",ExpressionUUID->"c26bcccd-1dfc-4960-8703-1a493a87acb6"],

Cell[BoxData[
 FractionBox[
  RowBox[{"478046747", "-", 
   RowBox[{"96008522", " ", "\[ImaginaryI]", " ", 
    SqrtBox["2"]}]}], "448337565"]], "Output",
 CellChangeTimes->{3.806878714368001*^9},
 CellLabel->
  "Out[334]=",ExpressionUUID->"a33a2196-cc5a-4bd3-ac1d-8e3aafe1faad"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   RowBox[{"-", "710395495"}], "-", 
   RowBox[{"190928201", " ", "\[ImaginaryI]", " ", 
    SqrtBox["2"]}]}], "448337565"]], "Output",
 CellChangeTimes->{3.8068787144207497`*^9},
 CellLabel->
  "Out[335]=",ExpressionUUID->"cbcbe18f-6469-4315-a794-855f0f199949"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"a2", "\[Rule]", 
   FractionBox[
    RowBox[{"22815", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "a1"}], ")"}]}], 
    RowBox[{"7232", "+", 
     RowBox[{"6409", " ", "\[ImaginaryI]", " ", 
      SqrtBox["2"]}]}]]}], "}"}]], "Output",
 CellChangeTimes->{3.806878714492153*^9},
 CellLabel->
  "Out[336]=",ExpressionUUID->"bb70a5ce-a2ad-4e23-a611-95a1c2a7d8c8"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "We", " ", "can", " ", "not", " ", "make", " ", "these", " ", "value", 
     " ", "too", " ", "nice"}], ",", " ", 
    RowBox[{
     RowBox[{
     "but", " ", "we", " ", "can", " ", "try", " ", "to", " ", "make", " ", 
      RowBox[{
       RowBox[{"FirstFourFixed", "[", 
        RowBox[{"[", "1", "]"}], "]"}], "[", 
       RowBox[{"[", "2", "]"}], "]"}], " ", "and", " ", "the", " ", "w"}], 
     "-", 
     RowBox[{
     "traces", " ", "of", " ", "the", " ", "others", " ", "as", " ", "small", 
      " ", "as", " ", 
      RowBox[{
      "possible", ".", " ", "\[IndentingNewLine]", "Specifically"}]}]}], ",", 
    " ", 
    RowBox[{"we", " ", "want", " ", "to", " ", "use", " ", "a1"}], ",", " ", 
    RowBox[{"a2", " ", "in", " ", "Q", 
     RowBox[{"(", 
      RowBox[{"\[ImaginaryI]", " ", 
       SqrtBox["2"]}], ")"}], " ", "to", " ", "get", " ", "the", " ", 
     "following", " ", "three", " ", "values", " ", 
     RowBox[{"smaller", "."}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"wantsmall", "=", 
    RowBox[{"FullSimplify", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"a1", " ", "+", " ", 
        RowBox[{
         FractionBox[
          RowBox[{
           RowBox[{"-", "7232"}], "-", 
           RowBox[{"6409", " ", "\[ImaginaryI]", " ", 
            SqrtBox["2"]}]}], "22815"], "a2"}]}], ",", 
       RowBox[{
        RowBox[{"-", "a1"}], " ", "+", 
        RowBox[{
         FractionBox[
          RowBox[{"478046747", "-", 
           RowBox[{"96008522", " ", "\[ImaginaryI]", " ", 
            SqrtBox["2"]}]}], "448337565"], "a2"}]}], ",", 
       RowBox[{
        RowBox[{"-", "a1"}], "+", 
        RowBox[{
         FractionBox[
          RowBox[{
           RowBox[{"-", "710395495"}], "-", 
           RowBox[{"190928201", " ", "\[ImaginaryI]", " ", 
            SqrtBox["2"]}]}], "448337565"], "a2"}]}]}], " ", "}"}], "]"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{"AllOptions", "=", 
    RowBox[{"FullSimplify", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"wantsmall", "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"a1", "\[Rule]", "1"}], ",", 
          RowBox[{"a2", "\[Rule]", "0"}]}], "}"}]}], ",", 
       RowBox[{"wantsmall", "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"a1", "\[Rule]", 
           RowBox[{"\[ImaginaryI]", " ", 
            SqrtBox["2"]}]}], ",", 
          RowBox[{"a2", "\[Rule]", "0"}]}], "}"}]}], ",", 
       RowBox[{"wantsmall", "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"a2", "\[Rule]", "1"}], ",", 
          RowBox[{"a1", "\[Rule]", "0"}]}], "}"}]}], ",", 
       RowBox[{"wantsmall", "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"a2", "\[Rule]", 
           RowBox[{"\[ImaginaryI]", " ", 
            SqrtBox["2"]}]}], ",", 
          RowBox[{"a1", "\[Rule]", "0"}]}], "}"}]}]}], "}"}], 
     "]"}]}]}]}]], "Input",
 CellChangeTimes->{3.806878733982133*^9},
 CellLabel->
  "In[337]:=",ExpressionUUID->"2cb47495-6775-422e-9716-eae4aeddcff9"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"a1", "+", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "7232"}], "-", 
        RowBox[{"6409", " ", "\[ImaginaryI]", " ", 
         SqrtBox["2"]}]}], ")"}], " ", "a2"}], "22815"]}], ",", 
   RowBox[{
    RowBox[{"-", "a1"}], "+", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"478046747", "-", 
        RowBox[{"96008522", " ", "\[ImaginaryI]", " ", 
         SqrtBox["2"]}]}], ")"}], " ", "a2"}], "448337565"]}], ",", 
   RowBox[{
    RowBox[{"-", "a1"}], "+", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "710395495"}], "-", 
        RowBox[{"190928201", " ", "\[ImaginaryI]", " ", 
         SqrtBox["2"]}]}], ")"}], " ", "a2"}], "448337565"]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.8068787363168097`*^9},
 CellLabel->
  "Out[337]=",ExpressionUUID->"62e64292-21ce-4e59-a119-3f01ce238cab"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"1", ",", 
     RowBox[{"-", "1"}], ",", 
     RowBox[{"-", "1"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[ImaginaryI]", " ", 
      SqrtBox["2"]}], ",", 
     RowBox[{
      RowBox[{"-", "\[ImaginaryI]"}], " ", 
      SqrtBox["2"]}], ",", 
     RowBox[{
      RowBox[{"-", "\[ImaginaryI]"}], " ", 
      SqrtBox["2"]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{
       RowBox[{"-", "7232"}], "-", 
       RowBox[{"6409", " ", "\[ImaginaryI]", " ", 
        SqrtBox["2"]}]}], "22815"], ",", 
     FractionBox[
      RowBox[{"478046747", "-", 
       RowBox[{"96008522", " ", "\[ImaginaryI]", " ", 
        SqrtBox["2"]}]}], "448337565"], ",", 
     FractionBox[
      RowBox[{
       RowBox[{"-", "710395495"}], "-", 
       RowBox[{"190928201", " ", "\[ImaginaryI]", " ", 
        SqrtBox["2"]}]}], "448337565"]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{"6409", "-", 
         RowBox[{"3616", " ", "\[ImaginaryI]", " ", 
          SqrtBox["2"]}]}], ")"}]}], "22815"], ",", 
     FractionBox[
      RowBox[{"192017044", "+", 
       RowBox[{"478046747", " ", "\[ImaginaryI]", " ", 
        SqrtBox["2"]}]}], "448337565"], ",", 
     FractionBox[
      RowBox[{"381856402", "-", 
       RowBox[{"710395495", " ", "\[ImaginaryI]", " ", 
        SqrtBox["2"]}]}], "448337565"]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.8068787363743963`*^9},
 CellLabel->
  "Out[338]=",ExpressionUUID->"dc9d7d70-f3d4-4589-ad12-7620f11330d9"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"PossibleLinComb", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"a1", "\[Rule]", "1"}], ",", 
       RowBox[{"a2", "\[Rule]", "0"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"a1", "\[Rule]", 
        RowBox[{"\[ImaginaryI]", " ", 
         SqrtBox["2"]}]}], ",", 
       RowBox[{"a2", "\[Rule]", "0"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"a2", "\[Rule]", "1"}], ",", 
       RowBox[{"a1", "\[Rule]", "0"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"a2", "\[Rule]", 
        RowBox[{"\[ImaginaryI]", " ", 
         SqrtBox["2"]}]}], ",", 
       RowBox[{"a1", "\[Rule]", "0"}]}], "}"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ToBeSmall", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"For", "[", 
   RowBox[{
    RowBox[{"i", "=", "1"}], ",", 
    RowBox[{"i", "\[LessEqual]", "4"}], ",", 
    RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"row", "=", 
      RowBox[{"wantsmall", "/.", 
       RowBox[{"PossibleLinComb", "[", 
        RowBox[{"[", "i", "]"}], "]"}]}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"newrow", "=", 
      RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"For", "[", 
      RowBox[{
       RowBox[{"j", "=", "1"}], ",", 
       RowBox[{"j", "\[LessEqual]", "3"}], ",", 
       RowBox[{"j", "++"}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"AppendTo", "[", 
         RowBox[{"newrow", ",", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "/", "2"}], ")"}], 
            RowBox[{
             RowBox[{"SeriesCoefficient", "[", 
              RowBox[{
               RowBox[{"MinimalPolynomial", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{"row", "[", 
                   RowBox[{"[", "j", "]"}], "]"}], "+", "100", "+", 
                  RowBox[{"100", "\[ImaginaryI]", " ", 
                   SqrtBox["2"]}]}], ",", "t"}], "]"}], ",", 
               RowBox[{"{", 
                RowBox[{"t", ",", "0", ",", "1"}], "}"}]}], "]"}], "/", 
             RowBox[{"SeriesCoefficient", "[", 
              RowBox[{
               RowBox[{"MinimalPolynomial", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{"row", "[", 
                   RowBox[{"[", "j", "]"}], "]"}], "+", "100", "+", 
                  RowBox[{"100", "\[ImaginaryI]", " ", 
                   SqrtBox["2"]}]}], ",", "t"}], "]"}], ",", 
               RowBox[{"{", 
                RowBox[{"t", ",", "0", ",", "2"}], "}"}]}], "]"}]}]}], "-", 
           "100"}]}], "]"}], ";", "\[IndentingNewLine]", 
        RowBox[{"AppendTo", "[", 
         RowBox[{"newrow", ",", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "/", "2"}], ")"}], 
            RowBox[{
             RowBox[{"SeriesCoefficient", "[", 
              RowBox[{
               RowBox[{"MinimalPolynomial", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{
                   RowBox[{
                    RowBox[{"row", "[", 
                    RowBox[{"[", "j", "]"}], "]"}], "/", "\[ImaginaryI]"}], 
                   " ", 
                   SqrtBox["2"]}], "+", "100", "+", 
                  RowBox[{"100", "\[ImaginaryI]", " ", 
                   SqrtBox["2"]}]}], ",", "t"}], "]"}], ",", 
               RowBox[{"{", 
                RowBox[{"t", ",", "0", ",", "1"}], "}"}]}], "]"}], "/", 
             RowBox[{"SeriesCoefficient", "[", 
              RowBox[{
               RowBox[{"MinimalPolynomial", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{"row", "[", 
                   RowBox[{"[", "j", "]"}], "]"}], "+", "100", "+", 
                  RowBox[{"100", "\[ImaginaryI]", " ", 
                   SqrtBox["2"]}]}], ",", "t"}], "]"}], ",", 
               RowBox[{"{", 
                RowBox[{"t", ",", "0", ",", "2"}], "}"}]}], "]"}]}]}], "-", 
           "100"}]}], "]"}], ";"}]}], "\[IndentingNewLine]", "]"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"AppendTo", "[", 
      RowBox[{"ToBeSmall", ",", "newrow"}], "]"}], ";"}]}], 
   "\[IndentingNewLine]", "]"}], 
  ";"}], "\[IndentingNewLine]", "ToBeSmall"}], "Input",
 CellChangeTimes->{3.80687874957297*^9},
 CellLabel->
  "In[339]:=",ExpressionUUID->"aa251635-27dd-4908-b3b7-7360f15aae50"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"1", ",", "0", ",", 
     RowBox[{"-", "1"}], ",", "0", ",", 
     RowBox[{"-", "1"}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "2", ",", "0", ",", 
     RowBox[{"-", "2"}], ",", "0", ",", 
     RowBox[{"-", "2"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["7232", "22815"]}], ",", 
     RowBox[{"-", 
      FractionBox["986", "1755"]}], ",", 
     FractionBox["478046747", "448337565"], ",", 
     RowBox[{"-", 
      FractionBox["192017044", "448337565"]}], ",", 
     RowBox[{"-", 
      FractionBox["142079099", "89667513"]}], ",", 
     RowBox[{"-", 
      FractionBox["381856402", "448337565"]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["986", "1755"], ",", 
     RowBox[{"-", 
      FractionBox["14464", "22815"]}], ",", 
     FractionBox["192017044", "448337565"], ",", 
     FractionBox["956093494", "448337565"], ",", 
     FractionBox["381856402", "448337565"], ",", 
     RowBox[{"-", 
      FractionBox["284158198", "89667513"]}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.806878751084814*^9},
 CellLabel->
  "Out[342]=",ExpressionUUID->"fd15544d-632f-4814-a215-57cf043e059b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "we", " ", "want", " ", "to", " ", "find", " ", "a", " ", "linear", " ", 
    "combination", " ", "of", " ", "these", " ", "four", " ", "vectors", " ", 
    "in", " ", "dimension", " ", "6", " ", "space", " ", "that", " ", "would",
     " ", "have", " ", "small", " ", "integer", " ", "values"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"MatrixRank", "[", "ToBeSmall", "]"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"{", 
      RowBox[{"u", ",", "r", ",", "v"}], "}"}], "=", 
     RowBox[{"SmithDecomposition", "[", "ToBeSmall", "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"vt", "=", 
     RowBox[{"Transpose", "[", "v", "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"SmallBestRels", "=", 
     RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"i", "=", "1"}], ",", 
      RowBox[{"i", "\[LessEqual]", 
       RowBox[{"Length", "[", "ToBeSmall", "]"}]}], ",", 
      RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Mod", "[", 
           RowBox[{"i", ",", "10"}], "]"}], "\[Equal]", "0"}], ",", 
         RowBox[{
          RowBox[{"Print", "[", "i", "]"}], ";"}]}], "]"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"basisvec", "=", 
        RowBox[{"Table", "[", 
         RowBox[{"0", ",", 
          RowBox[{"{", 
           RowBox[{"k", ",", "1", ",", 
            RowBox[{"Length", "[", 
             RowBox[{"ToBeSmall", "[", 
              RowBox[{"[", "1", "]"}], "]"}], "]"}]}], "}"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"basisvec", "[", 
         RowBox[{"[", "i", "]"}], "]"}], "=", "1"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"AppendTo", "[", 
        RowBox[{"SmallBestRels", ",", 
         RowBox[{"LinearSolve", "[", 
          RowBox[{"vt", ",", "basisvec"}], "]"}]}], "]"}], ";"}]}], 
     "\[IndentingNewLine]", "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"ByteCount", "[", "SmallBestRels", "]"}], " ", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"SmallerBestRels", "=", 
     RowBox[{"LatticeReduce", "[", "SmallBestRels", "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"ByteCount", "[", "SmallerBestRels", "]"}]}]}]], "Input",
 CellChangeTimes->{3.806878760178547*^9},
 CellLabel->
  "In[343]:=",ExpressionUUID->"b986cbfc-0d47-48f6-a86b-dce2971c1a3e"],

Cell[BoxData["4"], "Output",
 CellChangeTimes->{3.806878761082201*^9},
 CellLabel->
  "Out[343]=",ExpressionUUID->"d35c7bcc-2dad-41ff-b3b8-acbb8fda8d45"],

Cell[BoxData["928"], "Output",
 CellChangeTimes->{3.806878761123246*^9},
 CellLabel->
  "Out[348]=",ExpressionUUID->"779cd887-8aa8-4aa5-be06-5c2dcf13549e"],

Cell[BoxData["304"], "Output",
 CellChangeTimes->{3.8068787611253347`*^9},
 CellLabel->
  "Out[350]=",ExpressionUUID->"7a4f03bb-5547-4049-8950-657a1cc6f433"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{"SmallerBestRels", "\[IndentingNewLine]", 
 RowBox[{"(", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"b1", ",", "b2", ",", "b3", ",", "b4"}], "}"}], "/.", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Solve", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"{", 
        RowBox[{"b1", ",", "b2", ",", "b3", ",", "b4"}], "}"}], ".", 
       "ToBeSmall"}], "==", 
      RowBox[{"{", 
       RowBox[{"13", ",", 
        RowBox[{"-", "35"}], ",", "27", ",", "54", ",", 
        RowBox[{"-", "14"}], ",", 
        RowBox[{"-", "90"}]}], "}"}]}], "]"}], "[", 
    RowBox[{"[", "1", "]"}], "]"}]}], ")"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"a1", ",", "a2"}], "}"}], "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"a1", "\[Rule]", "1"}], ",", 
       RowBox[{"a2", "\[Rule]", "0"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"a1", "\[Rule]", 
        RowBox[{"\[ImaginaryI]", " ", 
         SqrtBox["2"]}]}], ",", 
       RowBox[{"a2", "\[Rule]", "0"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"a2", "\[Rule]", "1"}], ",", 
       RowBox[{"a1", "\[Rule]", "0"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"a2", "\[Rule]", 
        RowBox[{"\[ImaginaryI]", " ", 
         SqrtBox["2"]}]}], ",", 
       RowBox[{"a1", "\[Rule]", "0"}]}], "}"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"FullSimplify", "[", 
    RowBox[{"wantsmall", "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"a1", "\[Rule]", " ", 
        RowBox[{
         FractionBox["114916", "23859"], "-", 
         RowBox[{
          FractionBox["185699", "47718"], " ", "\[ImaginaryI]", 
          SqrtBox["2"]}]}]}], ",", 
       RowBox[{"a2", "\[Rule]", " ", 
        RowBox[{
         FractionBox["243097205", "12430539"], "+", 
         RowBox[{
          FractionBox["636441325", "24861078"], "\[ImaginaryI]", " ", 
          SqrtBox["2"]}]}]}]}], "  ", "}"}]}], "]"}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"RootApproximant", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"{", 
         RowBox[{"Z1", ",", 
          RowBox[{
           RowBox[{"a1", " ", "Z1"}], " ", "+", " ", 
           RowBox[{"a2", " ", "Z2"}]}], ",", 
          RowBox[{
           RowBox[{"a1", " ", "Z1"}], " ", "+", " ", 
           RowBox[{"a2", " ", "Z3"}]}], ",", 
          RowBox[{
           RowBox[{"a1", " ", "Z1"}], " ", "+", " ", 
           RowBox[{"a2", " ", "Z4"}]}]}], "}"}], "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"a1", "->", 
           RowBox[{
            FractionBox[
             RowBox[{" ", "114916"}], "23859"], "-", 
            RowBox[{
             FractionBox["185699", "47718"], "\[ImaginaryI]", " ", 
             SqrtBox["2"]}]}]}], ",", 
          RowBox[{"a2", "\[Rule]", " ", 
           RowBox[{
            FractionBox["243097205", "12430539"], "+", 
            RowBox[{
             FractionBox["636441325", "24861078"], "\[ImaginaryI]", " ", 
             SqrtBox["2"]}]}]}]}], "  ", "}"}]}], "/.", 
       RowBox[{"fixedpts", "[", 
        RowBox[{"[", 
         RowBox[{"k", "+", "1"}], "]"}], "]"}]}], ",", "12"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"k", ",", "1", ",", "3"}], "}"}]}], "]"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"So", " ", "this", " ", "looks", " ", "pretty", " ", 
     RowBox[{"good", ".", " ", "How"}], " ", "do", " ", "we", " ", "make", 
     " ", "a", " ", "change", " ", "of", " ", "variables", " ", "so", " ", 
     "that", " ", "new", " ", "Z"}], "-", 
    RowBox[{
    "s", " ", "are", " ", "related", " ", "to", " ", "old", " ", "Z"}], "-", 
    RowBox[{"s", " ", "this", " ", "way"}]}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ZtoNewZ", "=", 
   RowBox[{
    RowBox[{"FullSimplify", "[", 
     RowBox[{"Solve", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"{", 
         RowBox[{"Z1n", ",", "Z2n", ",", "Z3n", ",", "Z4n"}], "}"}], 
        "\[Equal]", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"Z1", ",", 
            RowBox[{
             RowBox[{"a1", " ", "Z1"}], " ", "+", " ", 
             RowBox[{"a2", " ", "Z2"}]}], ",", 
            RowBox[{
             RowBox[{"a1", " ", "Z1"}], " ", "+", " ", 
             RowBox[{"a2", " ", "Z3"}]}], ",", 
            RowBox[{
             RowBox[{"a1", " ", "Z1"}], " ", "+", " ", 
             RowBox[{"a2", " ", "Z4"}]}]}], "}"}], "/.", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"a1", "->", 
             RowBox[{
              FractionBox[
               RowBox[{" ", "114916"}], "23859"], "-", 
              RowBox[{
               FractionBox["185699", "47718"], "\[ImaginaryI]", " ", 
               SqrtBox["2"]}]}]}], ",", 
            RowBox[{"a2", "\[Rule]", " ", 
             RowBox[{
              FractionBox["243097205", "12430539"], "+", 
              RowBox[{
               FractionBox["636441325", "24861078"], "\[ImaginaryI]", " ", 
               SqrtBox["2"]}]}]}]}], "  ", "}"}]}], ")"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"Z1", ",", "Z2", ",", "Z3", ",", "Z4"}], "}"}]}], "]"}], 
     "]"}], "[", 
    RowBox[{"[", "1", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"NewZtoZ", "=", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Z1n", "\[Rule]", "Z1"}], ",", 
      RowBox[{"Z2n", "\[Rule]", " ", 
       RowBox[{
        RowBox[{"a1", " ", "Z1"}], " ", "+", " ", 
        RowBox[{"a2", " ", "Z2"}]}]}], ",", 
      RowBox[{"Z3n", "\[Rule]", " ", 
       RowBox[{
        RowBox[{"a1", " ", "Z1"}], " ", "+", " ", 
        RowBox[{"a2", " ", "Z3"}]}]}], ",", 
      RowBox[{"Z4n", "\[Rule]", " ", 
       RowBox[{
        RowBox[{"a1", " ", "Z1"}], " ", "+", " ", 
        RowBox[{"a2", " ", "Z4"}]}]}]}], "}"}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"a1", "->", 
       RowBox[{
        FractionBox[
         RowBox[{" ", "114916"}], "23859"], "-", 
        RowBox[{
         FractionBox["185699", "47718"], "\[ImaginaryI]", " ", 
         SqrtBox["2"]}]}]}], ",", 
      RowBox[{"a2", "\[Rule]", " ", 
       RowBox[{
        FractionBox["243097205", "12430539"], "+", 
        RowBox[{
         FractionBox["636441325", "24861078"], "\[ImaginaryI]", " ", 
         SqrtBox["2"]}]}]}]}], "  ", "}"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{3.806878775035801*^9},
 CellLabel->
  "In[351]:=",ExpressionUUID->"e8aa6bea-acb4-4f22-9bb5-2d5183137563"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "1"}], ",", "0", ",", "1", ",", "0", ",", "1", ",", "0"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     RowBox[{"-", "1"}], ",", "0", ",", "1", ",", "0", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"13", ",", 
     RowBox[{"-", "35"}], ",", "27", ",", "54", ",", 
     RowBox[{"-", "14"}], ",", 
     RowBox[{"-", "90"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "35"}], ",", 
     RowBox[{"-", "26"}], ",", "54", ",", 
     RowBox[{"-", "54"}], ",", 
     RowBox[{"-", "90"}], ",", "28"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.806878777101357*^9},
 CellLabel->
  "Out[351]=",ExpressionUUID->"a7389208-a891-4752-a834-bb579efdfe3d"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   FractionBox["114916", "23859"], ",", 
   RowBox[{"-", 
    FractionBox["185699", "47718"]}], ",", 
   FractionBox["243097205", "12430539"], ",", 
   FractionBox["636441325", "24861078"]}], "}"}]], "Output",
 CellChangeTimes->{3.80687877710705*^9},
 CellLabel->
  "Out[352]=",ExpressionUUID->"e61f38c9-df18-4560-a317-e6418fd65cf9"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"1", ",", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"26", "-", 
        RowBox[{"35", " ", "\[ImaginaryI]", " ", 
         SqrtBox["2"]}]}], ")"}]}], ",", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"26", "-", 
        RowBox[{"35", " ", "\[ImaginaryI]", " ", 
         SqrtBox["2"]}]}], ")"}]}], ",", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"26", "-", 
        RowBox[{"35", " ", "\[ImaginaryI]", " ", 
         SqrtBox["2"]}]}], ")"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", 
     InterpretationBox[
      TemplateBox[{"Root",RowBox[{
          TemplateBox[{"\"22.9\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"], "+", 
          RowBox[{
            TemplateBox[{"\"0.892\"", 
              DynamicBox[
               FEPrivate`FrontEndResource[
               "FEExpressions", "NumericalApproximationElider"]]}, 
             "RowDefault"], " ", "\[ImaginaryI]"}]}],TagBox[
         RowBox[{"Root", "[", 
           RowBox[{
             RowBox[{
               RowBox[{"8937211", "-", 
                 RowBox[{"440418", " ", "#1"}], "-", 
                 RowBox[{"7833", " ", 
                   SuperscriptBox["#1", "2"]}], "+", 
                 RowBox[{"234", " ", 
                   SuperscriptBox["#1", "3"]}], "+", 
                 RowBox[{"9", " ", 
                   SuperscriptBox["#1", "4"]}]}], "&"}], ",", "4"}], "]"}], 
         Short[#, 7]& ],Complex[22.893876913398138`, 0.8922415429705273]},
       "NumericalApproximation"],
      Root[8937211 - 440418 # - 7833 #^2 + 234 #^3 + 9 #^4& , 4, 0]], ",", 
     InterpretationBox[
      TemplateBox[{"Root",RowBox[{
          TemplateBox[{"\"22.9\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"], "+", 
          RowBox[{
            TemplateBox[{"\"0.892\"", 
              DynamicBox[
               FEPrivate`FrontEndResource[
               "FEExpressions", "NumericalApproximationElider"]]}, 
             "RowDefault"], " ", "\[ImaginaryI]"}]}],TagBox[
         RowBox[{"Root", "[", 
           RowBox[{
             RowBox[{
               RowBox[{"8937211", "-", 
                 RowBox[{"440418", " ", "#1"}], "-", 
                 RowBox[{"7833", " ", 
                   SuperscriptBox["#1", "2"]}], "+", 
                 RowBox[{"234", " ", 
                   SuperscriptBox["#1", "3"]}], "+", 
                 RowBox[{"9", " ", 
                   SuperscriptBox["#1", "4"]}]}], "&"}], ",", "4"}], "]"}], 
         Short[#, 7]& ],Complex[22.893876913398138`, 0.8922415429705273]},
       "NumericalApproximation"],
      Root[8937211 - 440418 # - 7833 #^2 + 234 #^3 + 9 #^4& , 4, 0]], ",", 
     InterpretationBox[
      TemplateBox[{"Root",RowBox[{
          TemplateBox[{"\"22.9\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"], "+", 
          RowBox[{
            TemplateBox[{"\"0.892\"", 
              DynamicBox[
               FEPrivate`FrontEndResource[
               "FEExpressions", "NumericalApproximationElider"]]}, 
             "RowDefault"], " ", "\[ImaginaryI]"}]}],TagBox[
         RowBox[{"Root", "[", 
           RowBox[{
             RowBox[{
               RowBox[{"8937211", "-", 
                 RowBox[{"440418", " ", "#1"}], "-", 
                 RowBox[{"7833", " ", 
                   SuperscriptBox["#1", "2"]}], "+", 
                 RowBox[{"234", " ", 
                   SuperscriptBox["#1", "3"]}], "+", 
                 RowBox[{"9", " ", 
                   SuperscriptBox["#1", "4"]}]}], "&"}], ",", "4"}], "]"}], 
         Short[#, 7]& ],Complex[22.893876913398138`, 0.8922415429705273]},
       "NumericalApproximation"],
      Root[8937211 - 440418 # - 7833 #^2 + 234 #^3 + 9 #^4& , 4, 0]]}], "}"}],
    ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", 
     InterpretationBox[
      TemplateBox[{"Root",RowBox[{
          TemplateBox[{"\"-35.9\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"], "+", 
          RowBox[{
            TemplateBox[{"\"24.6\"", 
              DynamicBox[
               FEPrivate`FrontEndResource[
               "FEExpressions", "NumericalApproximationElider"]]}, 
             "RowDefault"], " ", "\[ImaginaryI]"}]}],TagBox[
         RowBox[{"Root", "[", 
           RowBox[{
             RowBox[{
               RowBox[{"8937211", "-", 
                 RowBox[{"440418", " ", "#1"}], "-", 
                 RowBox[{"7833", " ", 
                   SuperscriptBox["#1", "2"]}], "+", 
                 RowBox[{"234", " ", 
                   SuperscriptBox["#1", "3"]}], "+", 
                 RowBox[{"9", " ", 
                   SuperscriptBox["#1", "4"]}]}], "&"}], ",", "2"}], "]"}], 
         Short[#, 7]& ],Complex[-35.89387691339814, 24.563602579745183`]},
       "NumericalApproximation"],
      Root[8937211 - 440418 # - 7833 #^2 + 234 #^3 + 9 #^4& , 2, 0]], ",", 
     InterpretationBox[
      TemplateBox[{"Root",RowBox[{
          TemplateBox[{"\"-35.9\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"], "+", 
          RowBox[{
            TemplateBox[{"\"24.6\"", 
              DynamicBox[
               FEPrivate`FrontEndResource[
               "FEExpressions", "NumericalApproximationElider"]]}, 
             "RowDefault"], " ", "\[ImaginaryI]"}]}],TagBox[
         RowBox[{"Root", "[", 
           RowBox[{
             RowBox[{
               RowBox[{"8937211", "-", 
                 RowBox[{"440418", " ", "#1"}], "-", 
                 RowBox[{"7833", " ", 
                   SuperscriptBox["#1", "2"]}], "+", 
                 RowBox[{"234", " ", 
                   SuperscriptBox["#1", "3"]}], "+", 
                 RowBox[{"9", " ", 
                   SuperscriptBox["#1", "4"]}]}], "&"}], ",", "2"}], "]"}], 
         Short[#, 7]& ],Complex[-35.89387691339814, 24.563602579745183`]},
       "NumericalApproximation"],
      Root[8937211 - 440418 # - 7833 #^2 + 234 #^3 + 9 #^4& , 2, 0]], ",", 
     InterpretationBox[
      TemplateBox[{"Root",RowBox[{
          TemplateBox[{"\"-35.9\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"], "+", 
          RowBox[{
            TemplateBox[{"\"24.6\"", 
              DynamicBox[
               FEPrivate`FrontEndResource[
               "FEExpressions", "NumericalApproximationElider"]]}, 
             "RowDefault"], " ", "\[ImaginaryI]"}]}],TagBox[
         RowBox[{"Root", "[", 
           RowBox[{
             RowBox[{
               RowBox[{"8937211", "-", 
                 RowBox[{"440418", " ", "#1"}], "-", 
                 RowBox[{"7833", " ", 
                   SuperscriptBox["#1", "2"]}], "+", 
                 RowBox[{"234", " ", 
                   SuperscriptBox["#1", "3"]}], "+", 
                 RowBox[{"9", " ", 
                   SuperscriptBox["#1", "4"]}]}], "&"}], ",", "2"}], "]"}], 
         Short[#, 7]& ],Complex[-35.89387691339814, 24.563602579745183`]},
       "NumericalApproximation"],
      Root[8937211 - 440418 # - 7833 #^2 + 234 #^3 + 9 #^4& , 2, 0]]}], 
    "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.806878777441752*^9},
 CellLabel->
  "Out[355]=",ExpressionUUID->"06812ce5-0d0a-4f07-a816-6bc09f00ba48"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "Let", " ", "us", " ", "see", " ", "if", " ", "the", " ", "equation", " ",
      "of", " ", "degree", " ", "12", " ", "looks", " ", "good", " ", "in", 
     " ", "these", " ", "Z"}], "-", "s"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   StyleBox[
    RowBox[{
    "The", " ", "name", " ", "of", " ", "the", " ", "file", " ", "needs", " ",
      "to", " ", "be", " ", "adjusted", " ", "according", " ", "to", " ", 
     "your", " ", 
     RowBox[{"situation", "."}]}],
    FontSize->18,
    FontColor->RGBColor[0.5, 0, 0.5]], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"fname", "=", "\"\<Desktop/FPP2020/Eq12\>\""}], ";"}], 
   "\[IndentingNewLine]", 
   StyleBox[
    RowBox[{
     RowBox[{"OpenRead", "[", "fname", "]"}], ";"}],
    FontSize->16], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Eq12S", "=", 
     RowBox[{"Read", 
      StyleBox["[",
       FontSize->18], "fname", 
      StyleBox["]",
       FontSize->18]}]}], 
    StyleBox[";",
     FontSize->18]}], "\[IndentingNewLine]", 
   StyleBox[
    RowBox[{
     RowBox[{"Close", "[", "fname", "]"}], ";"}],
    FontSize->16]}]}]], "Input",
 CellChangeTimes->{
  3.8068787920063353`*^9, {3.806917085807434*^9, 
   3.806917086607067*^9}},ExpressionUUID->"563b815a-c3fc-4b05-a328-\
2803901082ce"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"ptsZnew", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"For", "[", 
   RowBox[{
    RowBox[{"numpt", "=", "1"}], ",", 
    RowBox[{"numpt", "\[LessEqual]", "500"}], ",", 
    RowBox[{"numpt", "++"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Mod", "[", 
         RowBox[{"numpt", ",", "100"}], "]"}], "\[Equal]", "20"}], ",", 
       RowBox[{"Print", "[", "numpt", "]"}]}], "]"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"pt", "=", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"S1", ",", "S2", ",", "S3", ",", "S4"}], "}"}], "/.", 
       RowBox[{
        RowBox[{"NSolve", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"0", "\[Equal]", "Eq12S"}], ",", 
            RowBox[{"S1", "\[Equal]", "1"}], ",", 
            RowBox[{"S2", "\[Equal]", 
             RowBox[{
              RowBox[{
               RowBox[{"RandomInteger", "[", "1000", "]"}], "/", "1000"}], 
              "+", 
              RowBox[{"I", " ", 
               RowBox[{
                RowBox[{"RandomInteger", "[", "1000", "]"}], "/", 
                "1000"}]}]}]}], ",", " ", 
            RowBox[{"S3", "==", 
             RowBox[{
              RowBox[{
               RowBox[{"RandomInteger", "[", "1000", "]"}], "/", "1000"}], 
              "+", 
              RowBox[{"I", " ", 
               RowBox[{
                RowBox[{"RandomInteger", "[", "1000", "]"}], "/", 
                "1000"}]}]}]}]}], "}"}], ",", "600"}], "]"}], "[", 
        RowBox[{"[", "1", "]"}], "]"}]}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"AppendTo", "[", 
      RowBox[{"ptsZnew", ",", 
       RowBox[{"NewZtoZ", "/.", 
        RowBox[{
         RowBox[{"NSolve", "[", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"S1", ",", "S2", ",", "S3", ",", "S4"}], "}"}], "/.", 
             "StoZ"}], ")"}], "\[Equal]", "pt"}], "]"}], "[", 
         RowBox[{"[", "1", "]"}], "]"}]}]}], "]"}], ";"}]}], 
   "\[IndentingNewLine]", "]"}], ";"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{3.806878807246204*^9},
 CellLabel->
  "In[362]:=",ExpressionUUID->"cc64cb13-bdcb-41f0-9059-835f00d22349"],

Cell[CellGroupData[{

Cell[BoxData["20"], "Print",
 CellChangeTimes->{3.80687883589613*^9},
 CellLabel->
  "During evaluation of \
In[362]:=",ExpressionUUID->"8c0533b2-f53a-4ab8-b727-8827a107a0b0"],

Cell[BoxData["120"], "Print",
 CellChangeTimes->{3.806878980315547*^9},
 CellLabel->
  "During evaluation of \
In[362]:=",ExpressionUUID->"55230958-44e5-41c5-accd-10d7ee00d8f9"],

Cell[BoxData["220"], "Print",
 CellChangeTimes->{3.806879118700582*^9},
 CellLabel->
  "During evaluation of \
In[362]:=",ExpressionUUID->"d4844f0c-e35f-4691-af9f-3fc394f66fa5"],

Cell[BoxData["320"], "Print",
 CellChangeTimes->{3.806879261923065*^9},
 CellLabel->
  "During evaluation of \
In[362]:=",ExpressionUUID->"d0502735-5eac-401b-a471-b0c03ae0b2f5"],

Cell[BoxData["420"], "Print",
 CellChangeTimes->{3.806879423372704*^9},
 CellLabel->
  "During evaluation of \
In[362]:=",ExpressionUUID->"2b52d504-cea0-4c83-a7e5-3f398fe607d8"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"MonsZ12n", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"For", "[", 
   RowBox[{
    RowBox[{"i1", "=", "0"}], ",", 
    RowBox[{"i1", "\[LessEqual]", "12"}], ",", 
    RowBox[{"i1", "++"}], ",", "\[IndentingNewLine]", 
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"i2", "=", "0"}], ",", 
      RowBox[{"i2", "\[LessEqual]", 
       RowBox[{"12", "-", "i1"}]}], ",", 
      RowBox[{"i2", "++"}], ",", "\[IndentingNewLine]", 
      RowBox[{"For", "[", 
       RowBox[{
        RowBox[{"i3", "=", "0"}], ",", 
        RowBox[{"i3", "\[LessEqual]", 
         RowBox[{"12", "-", "i1", "-", "i2"}]}], ",", 
        RowBox[{"i3", "++"}], ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"AppendTo", "[", 
          RowBox[{"MonsZ12n", ",", 
           RowBox[{
            RowBox[{"Z1n", "^", "i1"}], " ", 
            RowBox[{"Z2n", "^", "i2"}], " ", 
            RowBox[{"Z3n", "^", "i3"}], " ", 
            RowBox[{"Z4n", "^", 
             RowBox[{"(", 
              RowBox[{"12", "-", "i1", "-", "i2", "-", "i3"}], ")"}]}]}]}], 
          "]"}], ";"}]}], "\[IndentingNewLine]", "]"}]}], "]"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"BigMatrix", "=", 
    RowBox[{"MonsZ12n", "/.", "ptsZnew"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ns", "=", 
   RowBox[{"NullSpace", "[", "BigMatrix", "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Length", "[", "ns", "]"}], "\[IndentingNewLine]", 
 RowBox[{"Accuracy", "[", "ns", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"nsr", "=", 
   RowBox[{"Block", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"$MaxExtraPrecision", "=", "1000"}], "}"}], ",", 
     RowBox[{"RootApproximant", "[", 
      RowBox[{
       RowBox[{"RowReduce", "[", 
        RowBox[{"Chop", "[", 
         RowBox[{"ns", ",", 
          RowBox[{"10", "^", 
           RowBox[{"(", 
            RowBox[{"-", "500"}], ")"}]}]}], "]"}], "]"}], ",", "2"}], 
      "]"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Eq12Znew", "=", 
   RowBox[{"Numerator", "[", 
    RowBox[{"Factor", "[", 
     RowBox[{
      RowBox[{"nsr", "[", 
       RowBox[{"[", "1", "]"}], "]"}], ".", "MonsZ12n"}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"ByteCount", "[", "Eq12S", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ByteCount", "[", "Eq12Znew", "]"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.8068788449774837`*^9, 3.8068788819415216`*^9}},
 CellLabel->
  "In[364]:=",ExpressionUUID->"8d21d077-25f9-4368-967f-4a489f44a6d6"],

Cell[BoxData["1"], "Output",
 CellChangeTimes->{3.806908906862814*^9},
 CellLabel->
  "Out[368]=",ExpressionUUID->"ebd0e8fb-83a1-4517-9914-976337a55b91"],

Cell[BoxData["591.1488444435279`"], "Output",
 CellChangeTimes->{3.806908906867196*^9},
 CellLabel->
  "Out[369]=",ExpressionUUID->"e1755584-4ebf-4d86-be7e-0630531418bb"],

Cell[BoxData["380000"], "Output",
 CellChangeTimes->{3.806908907921055*^9},
 CellLabel->
  "Out[372]=",ExpressionUUID->"b5cc8f78-927b-4660-be8f-bddbf743100d"],

Cell[BoxData["340768"], "Output",
 CellChangeTimes->{3.806908907927619*^9},
 CellLabel->
  "Out[373]=",ExpressionUUID->"1d7b0906-f78f-4e2c-9ec2-7ee3d95a08eb"]
}, Open  ]],

Cell[TextData[StyleBox["Let us just write equations in new variables W and \
see if these are at all shorter.",
 FontSize->18,
 FontColor->RGBColor[1, 0, 0]]], "Text",
 CellChangeTimes->{
  3.806878946882132*^9},ExpressionUUID->"f8938652-5221-4e33-9655-\
9defb57e77a6"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"VarsW", "=", 
   RowBox[{"{", 
    RowBox[{
    "W1", ",", "W2", ",", "W3", ",", "W4", ",", "W5", ",", "W6", ",", "W7", 
     ",", "W8", ",", "W9", ",", "W10", ",", "W11", ",", "W12", ",", "W13", 
     ",", "W14"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"WtoZ", "=", 
   RowBox[{"Join", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"W1", "\[Rule]", "Z1n"}], ",", 
        RowBox[{"W2", "\[Rule]", "Z2n"}], ",", 
        RowBox[{"W3", "\[Rule]", "Z3n"}], ",", 
        RowBox[{"W4", "\[Rule]", "Z4n"}]}], "}"}], "/.", "NewZtoZ"}], ",", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"VarsW", "[", 
         RowBox[{"[", "k", "]"}], "]"}], "\[Rule]", 
        RowBox[{
         RowBox[{"VarsZ", "[", 
          RowBox[{"[", "k", "]"}], "]"}], "/", " ", 
         InterpretationBox[
          TemplateBox[{"Root",RowBox[{
              TemplateBox[{"\"1.61\"", 
                DynamicBox[
                 FEPrivate`FrontEndResource[
                 "FEExpressions", "NumericalApproximationElider"]], 
                "\"\[ThinSpace]\[Times]\[ThinSpace]\"", 
                
                TemplateBox[{"\"10\"", "\"-4\""}, "Superscript", SyntaxForm -> 
                 SuperscriptBox]}, "RowDefault"], "+", 
              RowBox[{
                TemplateBox[{"\"3.79\"", 
                  DynamicBox[
                   FEPrivate`FrontEndResource[
                   "FEExpressions", "NumericalApproximationElider"]], 
                  "\"\[ThinSpace]\[Times]\[ThinSpace]\"", 
                  
                  TemplateBox[{"\"10\"", "\"-3\""}, "Superscript", SyntaxForm -> 
                   SuperscriptBox]}, "RowDefault"], " ", "\[ImaginaryI]"}]}],
            TagBox[
             RowBox[{"Root", "[", 
               RowBox[{
                 RowBox[{
                   RowBox[{"15365966018055877446552", "+", 
                    RowBox[{"2133382522369818357486433000", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                    RowBox[{"74586114717210050853770127140625", " ", 
                    SuperscriptBox["#1", "4"]}]}], "&"}], ",", "4"}], "]"}], 
             Short[#, 7]& ],Complex[
            0.00016093552240153437`, 0.0037851516012123577`]},
           "NumericalApproximation"],
          Root[
          15365966018055877446552 + 2133382522369818357486433000 #^2 + 
           74586114717210050853770127140625 #^4& , 4, 0]]}]}], ",", 
       RowBox[{"{", 
        RowBox[{"k", ",", "5", ",", "14"}], "}"}]}], "]"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"PtsOnXinW", "=", 
    RowBox[{"{", "}"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"For", "[", 
    RowBox[{
     RowBox[{"j", "=", "1"}], ",", 
     RowBox[{"j", "\[LessEqual]", 
      RowBox[{"Length", "[", "PtsOnXinZ", "]"}]}], ",", 
     RowBox[{"j", "++"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"AppendTo", "[", 
       RowBox[{"PtsOnXinW", ",", 
        RowBox[{"N", "[", 
         RowBox[{
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"VarsW", "[", 
               RowBox[{"[", "k", "]"}], "]"}], "\[Rule]", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"VarsW", "[", 
                 RowBox[{"[", "k", "]"}], "]"}], "/.", "WtoZ"}], ")"}]}], "/.", 
             RowBox[{"PtsOnXinZ", "[", 
              RowBox[{"[", "j", "]"}], "]"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"k", ",", "1", ",", "14"}], "}"}]}], "]"}], ",", 
          "2000"}], "]"}]}], "]"}], ";"}]}], "\[IndentingNewLine]", "]"}], 
   ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"AllMons5", "=", 
   RowBox[{"{", "}"}]}], ";", 
  RowBox[{"For", "[", 
   RowBox[{
    RowBox[{"i", "=", "1"}], ",", 
    RowBox[{"i", "\[LessEqual]", "4"}], ",", 
    RowBox[{"i", "++"}], ",", 
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"j", "=", "5"}], ",", 
      RowBox[{"j", "\[LessEqual]", "14"}], ",", 
      RowBox[{"j", "++"}], ",", 
      RowBox[{
       RowBox[{"AppendTo", "[", 
        RowBox[{"AllMons5", ",", 
         RowBox[{
          RowBox[{"VarsW", "[", 
           RowBox[{"[", "i", "]"}], "]"}], " ", 
          RowBox[{"VarsW", "[", 
           RowBox[{"[", "j", "]"}], "]"}]}]}], "]"}], ";"}]}], "]"}]}], "]"}],
   ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"AllMons6", "=", 
   RowBox[{"{", "}"}]}], ";", 
  RowBox[{"For", "[", 
   RowBox[{
    RowBox[{"i", "=", "5"}], ",", 
    RowBox[{"i", "\[LessEqual]", "14"}], ",", 
    RowBox[{"i", "++"}], ",", 
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"j", "=", "5"}], ",", 
      RowBox[{"j", "\[LessEqual]", "i"}], ",", 
      RowBox[{"j", "++"}], ",", 
      RowBox[{
       RowBox[{"AppendTo", "[", 
        RowBox[{"AllMons6", ",", 
         RowBox[{
          RowBox[{"VarsW", "[", 
           RowBox[{"[", "i", "]"}], "]"}], " ", 
          RowBox[{"VarsW", "[", 
           RowBox[{"[", "j", "]"}], "]"}]}]}], "]"}], ";"}]}], "]"}]}], "]"}],
   ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"For", "[", 
    RowBox[{
     RowBox[{"i", "=", "1"}], ",", 
     RowBox[{"i", "\[LessEqual]", "4"}], ",", 
     RowBox[{"i", "++"}], ",", 
     RowBox[{"For", "[", 
      RowBox[{
       RowBox[{"j", "=", "1"}], ",", 
       RowBox[{"j", "\[LessEqual]", "i"}], ",", 
       RowBox[{"j", "++"}], ",", 
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"k", "=", "1"}], ",", 
         RowBox[{"k", "\[LessEqual]", "j"}], ",", 
         RowBox[{"k", "++"}], ",", 
         RowBox[{
          RowBox[{"AppendTo", "[", 
           RowBox[{"AllMons6", ",", 
            RowBox[{
             RowBox[{"VarsW", "[", 
              RowBox[{"[", "i", "]"}], "]"}], " ", 
             RowBox[{"VarsW", "[", 
              RowBox[{"[", "j", "]"}], "]"}], " ", 
             RowBox[{"VarsW", "[", 
              RowBox[{"[", "k", "]"}], "]"}]}]}], "]"}], ";"}]}], "]"}]}], 
      "]"}]}], "]"}], ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ns", "=", 
   RowBox[{"RowReduce", "[", 
    RowBox[{"NullSpace", "[", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"AllMons5", "[", 
         RowBox[{"[", "k", "]"}], "]"}], "/.", 
        RowBox[{"PtsOnXinW", "[", 
         RowBox[{"[", "l", "]"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"l", ",", "1", ",", 
         RowBox[{"Length", "[", "PtsOnXinW", "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"k", ",", "1", ",", 
         RowBox[{"Length", "[", "AllMons5", "]"}]}], "}"}]}], "]"}], "]"}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ns", "=", 
   RowBox[{"Chop", "[", 
    RowBox[{"ns", ",", 
     RowBox[{"10", "^", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"Round", "[", 
          RowBox[{"Accuracy", "[", "ns", "]"}], "]"}]}], "+", "5"}], 
       ")"}]}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Accuracy", "[", "ns", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ns", "=", 
   RowBox[{"Block", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"$MaxExtraPrecision", "=", "400"}], "}"}], ",", 
     RowBox[{"RootApproximant", "[", 
      RowBox[{"ns", ",", "2"}], "]"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"EqsFPPC3Wdeg5", "=", 
   RowBox[{"ns", ".", "AllMons5"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ns", "=", 
   RowBox[{"RowReduce", "[", 
    RowBox[{"NullSpace", "[", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"AllMons6", "[", 
         RowBox[{"[", "k", "]"}], "]"}], "/.", 
        RowBox[{"PtsOnXinW", "[", 
         RowBox[{"[", "l", "]"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"l", ",", "1", ",", 
         RowBox[{"Length", "[", "PtsOnXinW", "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"k", ",", "1", ",", 
         RowBox[{"Length", "[", "AllMons6", "]"}]}], "}"}]}], "]"}], "]"}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ns", "=", 
   RowBox[{"Chop", "[", 
    RowBox[{"ns", ",", 
     RowBox[{"10", "^", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"Round", "[", 
          RowBox[{"Accuracy", "[", "ns", "]"}], "]"}]}], "+", "5"}], 
       ")"}]}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Accuracy", "[", "ns", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ns", "=", 
   RowBox[{"Block", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"$MaxExtraPrecision", "=", "400"}], "}"}], ",", 
     RowBox[{"RootApproximant", "[", 
      RowBox[{"ns", ",", "2"}], "]"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"EqsFPPC3Wdeg6", "=", 
   RowBox[{"ns", ".", "AllMons6"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"EqsFPPC3W", "=", 
   RowBox[{"Join", "[", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"Numerator", "[", 
        RowBox[{"Factor", "[", 
         RowBox[{"EqsFPPC3Wdeg5", "[", 
          RowBox[{"[", "k", "]"}], "]"}], "]"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"k", ",", "1", ",", "9"}], "}"}]}], "]"}], ",", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"Numerator", "[", 
        RowBox[{"Factor", "[", 
         RowBox[{"EqsFPPC3Wdeg6", "[", 
          RowBox[{"[", "k", "]"}], "]"}], "]"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"k", ",", "1", ",", "29"}], "}"}]}], "]"}]}], "]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.80687896021941*^9, 3.806878965532991*^9}},
 CellLabel->
  "In[374]:=",ExpressionUUID->"7b05ee8a-5ef4-41a5-8cea-8b106a63ef2f"],

Cell[BoxData["1928.3941519637929`"], "Output",
 CellChangeTimes->{3.8069089189128027`*^9},
 CellLabel->
  "Out[383]=",ExpressionUUID->"97206d45-7acb-4d69-963e-b3a2aa526551"],

Cell[BoxData["1917.98245424899`"], "Output",
 CellChangeTimes->{3.806908964413052*^9},
 CellLabel->
  "Out[388]=",ExpressionUUID->"09d15d06-b646-4bba-a624-8d5859701601"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"sls", "=", 
   RowBox[{"NSolve", "[", 
    RowBox[{
     RowBox[{"Join", "[", 
      RowBox[{
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"0", "\[Equal]", 
          RowBox[{"EqsFPPC3W", "[", 
           RowBox[{"[", "k", "]"}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"k", ",", "1", ",", "38"}], "}"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"W1", "\[Equal]", "0"}], ",", 
         RowBox[{"W2", "\[Equal]", "1"}], ",", 
         RowBox[{"W3", "\[Equal]", "0"}], ",", 
         RowBox[{"W4", "\[Equal]", "0"}]}], "}"}]}], "]"}], ",", "500"}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"RootApproximant", "[", 
  RowBox[{"VarsW", "/.", "sls"}], "]"}]}], "Input",
 CellChangeTimes->{3.806878978478881*^9},
 CellLabel->
  "In[392]:=",ExpressionUUID->"aedb6504-a2a4-4e1f-82f4-5e1022f3c7e8"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", "1", ",", "0", ",", "0", ",", 
     RowBox[{"-", "1"}], ",", "0", ",", "0", ",", 
     RowBox[{"-", "1"}], ",", "0", ",", "0", ",", 
     RowBox[{"-", "1"}], ",", "0", ",", "0", ",", 
     RowBox[{"-", "1"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "1", ",", "0", ",", "0", ",", "1", ",", "0", ",", "0", ",", "1",
      ",", "0", ",", "0", ",", "1", ",", "0", ",", "0", ",", "1"}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.806908985672003*^9},
 CellLabel->
  "Out[393]=",ExpressionUUID->"6575f8fd-0304-4934-97e3-f2ecff3e11a1"]
}, Open  ]],

Cell[TextData[StyleBox["Let us not try to make this nice but just go with \
what we have. Let us find a bunch of points on this surface with high \
accuracy.",
 FontSize->18,
 FontColor->RGBColor[1, 0, 0]]], "Text",
 CellChangeTimes->{
  3.806879140503275*^9},ExpressionUUID->"bb3ca3b3-0384-4cab-9c59-\
40e8494e062d"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"SetOfPointsW", " ", "=", " ", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"prec", "=", "6000"}], ";"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
   "to", " ", "be", " ", "skipped", " ", "the", " ", "second", " ", "time", 
    " ", "around"}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"numpts", "=", "200"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"For", "[", 
    RowBox[{
     RowBox[{"i", "=", "1"}], ",", 
     RowBox[{"i", "\[LessEqual]", "numpts"}], ",", 
     RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Mod", "[", 
          RowBox[{"i", ",", 
           RowBox[{"numpts", "/", "10"}]}], "]"}], "\[Equal]", "0"}], ",", 
        RowBox[{"Print", "[", "i", "]"}]}], "]"}], ";", "\[IndentingNewLine]", 
      RowBox[{"rpt1", "=", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"RandomInteger", "[", 
           RowBox[{"{", 
            RowBox[{"1", ",", "100000"}], "}"}], "]"}], "+", 
          RowBox[{"I", " ", 
           RowBox[{"RandomInteger", "[", 
            RowBox[{"{", 
             RowBox[{"1", ",", "100000"}], "}"}], "]"}]}]}], ")"}], "/", 
        "100000"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"rpt2", "=", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"RandomInteger", "[", 
           RowBox[{"{", 
            RowBox[{"1", ",", "100000"}], "}"}], "]"}], "+", 
          RowBox[{"I", " ", 
           RowBox[{"RandomInteger", "[", 
            RowBox[{"{", 
             RowBox[{"1", ",", "100000"}], "}"}], "]"}]}]}], ")"}], "/", 
        "100000"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"Eqs", "=", 
       RowBox[{"Join", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"W1", "\[Equal]", "1"}], ",", 
           RowBox[{
            RowBox[{"W2", "+", "W3", "+", "W4"}], "\[Equal]", "rpt1"}], ",", 
           RowBox[{
            RowBox[{"W5", "+", "W6", "+", "W7"}], "\[Equal]", "rpt2"}]}], 
          "}"}], ",", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"0", "\[Equal]", 
            RowBox[{"EqsFPPC3W", "[", 
             RowBox[{"[", "j", "]"}], "]"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"j", ",", "1", ",", "38"}], "}"}]}], "]"}]}], "]"}]}], 
      ";", "\[IndentingNewLine]", 
      RowBox[{"sols", "=", 
       RowBox[{"NSolve", "[", 
        RowBox[{"Eqs", ",", "200"}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"fr", "=", 
       RowBox[{"FindRoot", "[", 
        RowBox[{
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"Eqs", "[", 
            RowBox[{"[", "k", "]"}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"k", ",", "1", ",", "14"}], "}"}]}], "]"}], ",", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"VarsW", "[", 
              RowBox[{"[", "j", "]"}], "]"}], ",", 
             RowBox[{
              RowBox[{"VarsW", "[", 
               RowBox[{"[", "j", "]"}], "]"}], "/.", 
              RowBox[{"sols", "[", 
               RowBox[{"[", "1", "]"}], "]"}]}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"j", ",", "1", ",", "14"}], "}"}]}], "]"}], ",", 
         RowBox[{"MaxIterations", "\[Rule]", "100"}], ",", 
         RowBox[{"WorkingPrecision", "\[Rule]", "prec"}], ",", 
         RowBox[{"AccuracyGoal", "\[Rule]", "prec"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"AppendTo", "[", 
       RowBox[{"SetOfPointsW", ",", "fr"}], "]"}], ";"}]}], 
    "\[IndentingNewLine]", "]"}], ";"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"quality", " ", "control"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"For", "[", 
   RowBox[{
    RowBox[{"i", "=", "1"}], ",", 
    RowBox[{"i", "\[LessEqual]", "numpts"}], ",", 
    RowBox[{"i", "++"}], ",", " ", 
    RowBox[{
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Chop", "[", 
         RowBox[{"Sum", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Abs", "[", 
             RowBox[{"EqsFPPC3W", "[", 
              RowBox[{"[", "j", "]"}], "]"}], "]"}], "/.", 
            RowBox[{"SetOfPointsW", "[", 
             RowBox[{"[", "i", "]"}], "]"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"j", ",", "1", ",", "38"}], "}"}]}], "]"}], "]"}], 
        "\[NotEqual]", "0"}], ",", 
       RowBox[{
        RowBox[{"Print", "[", 
         RowBox[{
         "\"\<warning, point \>\"", ",", "i", ",", "\"\< looks fishy\>\""}], 
         "]"}], ";"}]}], "]"}], ";"}]}], "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.80687914962635*^9, 3.806879159665764*^9}},
 CellLabel->
  "In[394]:=",ExpressionUUID->"f84266b5-af97-4f35-89d8-c3bbe9f144ec"],

Cell[CellGroupData[{

Cell[BoxData["20"], "Print",
 CellChangeTimes->{3.8069095847161217`*^9},
 CellLabel->
  "During evaluation of \
In[394]:=",ExpressionUUID->"4a10c498-1fd4-461c-aebd-8d233a8fc059"],

Cell[BoxData["40"], "Print",
 CellChangeTimes->{3.806910205818921*^9},
 CellLabel->
  "During evaluation of \
In[394]:=",ExpressionUUID->"180b9fea-2e41-41d4-9948-e99c983223d4"],

Cell[BoxData["60"], "Print",
 CellChangeTimes->{3.806910824671788*^9},
 CellLabel->
  "During evaluation of \
In[394]:=",ExpressionUUID->"74ab7083-8737-4af6-b7fd-f0b9d32c6434"],

Cell[BoxData["80"], "Print",
 CellChangeTimes->{3.806912599782669*^9},
 CellLabel->
  "During evaluation of \
In[394]:=",ExpressionUUID->"88b8a353-2274-4640-a303-873471ec172c"],

Cell[BoxData["100"], "Print",
 CellChangeTimes->{3.8069131805789633`*^9},
 CellLabel->
  "During evaluation of \
In[394]:=",ExpressionUUID->"ccbd369e-7ae0-4950-93a4-718294f6a8d9"],

Cell[BoxData["120"], "Print",
 CellChangeTimes->{3.806913726270419*^9},
 CellLabel->
  "During evaluation of \
In[394]:=",ExpressionUUID->"68c23638-8f42-4d71-80a6-8f7258918777"],

Cell[BoxData["140"], "Print",
 CellChangeTimes->{3.806914323071686*^9},
 CellLabel->
  "During evaluation of \
In[394]:=",ExpressionUUID->"ac8832db-3e87-4512-a237-43b67e90c0b6"],

Cell[BoxData["160"], "Print",
 CellChangeTimes->{3.806914810225865*^9},
 CellLabel->
  "During evaluation of \
In[394]:=",ExpressionUUID->"7934962b-f12e-425b-9d36-ec292c2fa20c"],

Cell[BoxData["180"], "Print",
 CellChangeTimes->{3.806915393714259*^9},
 CellLabel->
  "During evaluation of \
In[394]:=",ExpressionUUID->"561a2a53-ddfd-4604-ae61-00d88ba714a0"],

Cell[BoxData["200"], "Print",
 CellChangeTimes->{3.806915962109642*^9},
 CellLabel->
  "During evaluation of \
In[394]:=",ExpressionUUID->"1ed2f711-1046-49c0-ac7d-9b7c6199a34c"]
}, Open  ]]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   StyleBox[
    RowBox[{
    "The", " ", "name", " ", "of", " ", "the", " ", "file", " ", "needs", " ",
      "to", " ", "be", " ", "adjusted", " ", "according", " ", "to", " ", 
     "your", " ", 
     RowBox[{"situation", "."}]}],
    FontSize->18,
    FontColor->RGBColor[0.5, 0, 0.5]], " ", "*)"}], 
  RowBox[{
   StyleBox[
    RowBox[{
     RowBox[{"fname", "=", "\"\<Desktop/FPP2020/SetOfPointsW\>\""}], ";"}],
    FontSize->16], "\n", 
   StyleBox[
    RowBox[{
     RowBox[{"OpenWrite", "[", "fname", "]"}], ";"}],
    FontSize->16], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     StyleBox["Write",
      FontSize->16], 
     StyleBox["[",
      FontSize->18], 
     RowBox[{
      StyleBox["fname",
       FontSize->18], 
      StyleBox[",",
       FontSize->18], "SetOfPointsW"}], 
     StyleBox["]",
      FontSize->18]}], 
    StyleBox[";",
     FontSize->18]}], "\[IndentingNewLine]", 
   StyleBox[
    RowBox[{
     RowBox[{"Close", "[", "fname", "]"}], ";"}],
    FontSize->16], 
   StyleBox["\[IndentingNewLine]",
    FontSize->16], 
   StyleBox["\[IndentingNewLine]",
    FontSize->16], 
   StyleBox[
    RowBox[{
     RowBox[{"fname", "=", "\"\<Desktop/FPP2020/EqsFPPC3W\>\""}], ";"}],
    FontSize->16], "\n", 
   StyleBox[
    RowBox[{
     RowBox[{"OpenWrite", "[", "fname", "]"}], ";"}],
    FontSize->16], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     StyleBox["Write",
      FontSize->16], 
     StyleBox["[",
      FontSize->18], 
     RowBox[{
      StyleBox["fname",
       FontSize->18], 
      StyleBox[",",
       FontSize->18], "EqsFPPC3W"}], 
     StyleBox["]",
      FontSize->18]}], 
    StyleBox[";",
     FontSize->18]}], "\[IndentingNewLine]", 
   StyleBox[
    RowBox[{
     RowBox[{"Close", "[", "fname", "]"}], ";"}],
    FontSize->16]}]}]], "Input",
 CellChangeTimes->{3.806879181193014*^9, 
  3.806917068341936*^9},ExpressionUUID->"d8f7413b-ba2c-4cdf-b9a6-\
6d8cddff97b2"],

Cell["", "Text",
 CellChangeTimes->{
  3.8068789738523407`*^9},ExpressionUUID->"51f494c6-24cb-4280-834c-\
444f3689b07d"],

Cell["", "Text",
 CellChangeTimes->{
  3.806876139891817*^9},ExpressionUUID->"5917f3c1-72af-49a7-97b1-\
11b1fa89e294"]
},
WindowSize->{1274, 694},
WindowMargins->{{Automatic, -165}, {Automatic, 0}},
FrontEndVersion->"12.0 for Mac OS X x86 (64-bit) (April 8, 2019)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 1928, 31, 470, "Text",ExpressionUUID->"51ada2d8-505c-46a3-89d8-be09acc84fb2"],
Cell[CellGroupData[{
Cell[2511, 55, 14843, 365, 1816, "Input",ExpressionUUID->"b7fe15ee-d745-495b-8858-234551ed097c"],
Cell[17357, 422, 1180, 17, 34, "Output",ExpressionUUID->"95ea101e-05bf-427c-aa4c-2af8f50b2f83"],
Cell[18540, 441, 2480, 49, 56, "Output",ExpressionUUID->"d673a0f5-5a83-4e34-bb1e-79ede836c571"],
Cell[21023, 492, 1180, 17, 34, "Output",ExpressionUUID->"143c42b3-99d6-42d4-9217-64d3e7048f6e"],
Cell[22206, 511, 1181, 17, 34, "Output",ExpressionUUID->"96a042a3-dc92-4d1b-a7a4-ab0a0ddf7c56"],
Cell[23390, 530, 1614, 27, 34, "Output",ExpressionUUID->"a53b8f86-8bd1-4e91-ac5b-e1df5137fe4f"],
Cell[25007, 559, 3361, 64, 98, "Output",ExpressionUUID->"b73a86ff-833d-45e1-b5ac-6ff557984289"]
}, Open  ]],
Cell[28383, 626, 630, 16, 52, "Input",ExpressionUUID->"8cbf537b-32f6-4dc7-8fe7-6f35d8580e2f"],
Cell[CellGroupData[{
Cell[29038, 646, 8632, 188, 871, "Input",ExpressionUUID->"cf262f71-c707-40fe-ac16-5a921119e00c"],
Cell[37673, 836, 3819, 75, 140, "Output",ExpressionUUID->"6cf98b12-9e30-4620-a927-b605d2142272"],
Cell[CellGroupData[{
Cell[41517, 915, 754, 13, 24, "Print",ExpressionUUID->"162fe14d-1474-4a35-b091-fe9965950565"],
Cell[42274, 930, 843, 16, 24, "Print",ExpressionUUID->"bcde1f12-ef5f-45bf-a0b4-89d62b2dbcfa"]
}, Open  ]],
Cell[43132, 949, 1129, 16, 34, "Output",ExpressionUUID->"b1176e56-0f3f-4b4c-9b6b-6060107163b9"],
Cell[44264, 967, 1446, 22, 34, "Output",ExpressionUUID->"f9fbe000-3a09-4fd5-85a8-ec880bd4804f"],
Cell[45713, 991, 1448, 22, 34, "Output",ExpressionUUID->"19f6a86c-98b6-45c2-b04d-e71640ef8567"],
Cell[47164, 1015, 1332, 23, 34, "Output",ExpressionUUID->"227e4252-eafb-4570-8d69-5f2efed20434"],
Cell[48499, 1040, 1333, 23, 34, "Output",ExpressionUUID->"c1ad9814-31ea-47b7-965b-41541cf9dd2e"],
Cell[49835, 1065, 1333, 23, 34, "Output",ExpressionUUID->"29f43460-7a4c-4edf-b1dc-9c6cfddd8152"]
}, Open  ]],
Cell[51183, 1091, 470, 8, 64, "Text",ExpressionUUID->"980c11cc-8f13-40f6-b36a-821d54ca3580"],
Cell[CellGroupData[{
Cell[51678, 1103, 13245, 334, 434, "Input",ExpressionUUID->"7b224c42-b17d-405e-9693-c1ae940de10c"],
Cell[64926, 1439, 1043, 17, 34, "Output",ExpressionUUID->"4a06f50f-9e30-4435-ae1b-3e908ceb452b"],
Cell[65972, 1458, 903, 15, 34, "Output",ExpressionUUID->"bffdfed3-a7ae-4af5-8c3d-10862c5220c0"],
Cell[66878, 1475, 996, 16, 34, "Output",ExpressionUUID->"7f23c042-7971-44be-a0ac-3f95946da302"]
}, Open  ]],
Cell[67889, 1494, 2182, 58, 115, "Input",ExpressionUUID->"6fd669c6-eee1-4199-bbb0-d567d0d3c269"],
Cell[CellGroupData[{
Cell[70096, 1556, 2987, 80, 220, "Input",ExpressionUUID->"e44037b0-73c8-4081-8b1c-c17163b21dd2"],
Cell[73086, 1638, 1333, 29, 34, "Output",ExpressionUUID->"74c2bf12-faae-4a69-9194-6b1ea0ed570d"],
Cell[74422, 1669, 1333, 29, 34, "Output",ExpressionUUID->"4a55df49-f5ff-48cd-945f-e2bc38b65a37"]
}, Open  ]],
Cell[CellGroupData[{
Cell[75792, 1703, 8011, 195, 493, "Input",ExpressionUUID->"9fe6c020-e4fe-4524-a614-ae6ebe3059dd"],
Cell[83806, 1900, 2495, 68, 56, "Output",ExpressionUUID->"b2bfd585-108b-4519-bf7d-7c9b737989ed"],
Cell[86304, 1970, 842, 12, 34, "Output",ExpressionUUID->"fbf521aa-82ac-4738-a93f-693845dd5428"]
}, Open  ]],
Cell[CellGroupData[{
Cell[87183, 1987, 1921, 56, 115, "Input",ExpressionUUID->"50e5b228-1310-4d54-8bc2-69c49f9abc3f"],
Cell[89107, 2045, 851, 12, 34, "Output",ExpressionUUID->"efe9fa59-e01d-4828-ba6b-bd9c1dd7095e"],
Cell[89961, 2059, 847, 12, 34, "Output",ExpressionUUID->"32ff53e8-322b-4ccd-baad-ada808c8bd43"]
}, Open  ]],
Cell[90823, 2074, 299, 6, 38, "Text",ExpressionUUID->"3b047f78-b5e7-4795-9020-aee34e62c872"],
Cell[CellGroupData[{
Cell[91147, 2084, 4310, 120, 367, "Input",ExpressionUUID->"fa8b6909-e463-4a3d-bd4e-27f0afbfb855"],
Cell[95460, 2206, 10000, 268, 249, "Output",ExpressionUUID->"f3076c61-e800-4d23-992f-00f7aa936d59"],
Cell[105463, 2476, 1210, 18, 34, "Output",ExpressionUUID->"7971d0e9-709c-47f2-a7af-b7db9e659da5"],
Cell[106676, 2496, 3832, 98, 98, "Output",ExpressionUUID->"2a7d53be-6134-43c7-ac0e-62411f69f390"],
Cell[110511, 2596, 1211, 18, 34, "Output",ExpressionUUID->"3121f9cc-39e8-4381-8230-5c1ab0ae923c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[111759, 2619, 1089, 26, 52, "Input",ExpressionUUID->"add98f87-b68f-4019-90d0-f73c902aa819"],
Cell[112851, 2647, 2888, 83, 126, "Output",ExpressionUUID->"8e7e0a26-a0fa-4007-980d-a63ed90e777b"]
}, Open  ]],
Cell[115754, 2733, 307, 6, 46, "Text",ExpressionUUID->"dfded870-c950-45e0-ac02-f9ce4110b84f"],
Cell[CellGroupData[{
Cell[116086, 2743, 10062, 290, 367, "Input",ExpressionUUID->"d60d9c50-cfcf-4021-8aec-f45f3e091c9d"],
Cell[126151, 3035, 2125, 63, 56, "Output",ExpressionUUID->"b2837b43-3b64-4dde-a38e-554b2af4ccc1"],
Cell[128279, 3100, 688, 14, 24, "Message",ExpressionUUID->"8994cfb6-f03c-48f0-97a4-adfadce973b9"],
Cell[128970, 3116, 1589, 42, 56, "Output",ExpressionUUID->"7b893089-fd60-4649-ac55-c3dfe8ef7495"],
Cell[130562, 3160, 6648, 168, 207, "Output",ExpressionUUID->"e47e72ae-c0fb-4b59-84c2-603815f3937b"],
Cell[137213, 3330, 2650, 73, 100, "Output",ExpressionUUID->"e7413904-d851-4587-93c3-d05c22dd0d92"],
Cell[139866, 3405, 6410, 181, 165, "Output",ExpressionUUID->"643f8d64-caa9-46f5-83b4-6fad9fe4c5e7"]
}, Open  ]],
Cell[CellGroupData[{
Cell[146313, 3591, 4154, 110, 409, "Input",ExpressionUUID->"9b26cc19-93b4-4163-ae39-1490e513dd95"],
Cell[150470, 3703, 2136, 59, 110, "Output",ExpressionUUID->"f0c586c8-ea71-4a6a-8d3e-1eec586898cb"],
Cell[152609, 3764, 2063, 58, 82, "Output",ExpressionUUID->"ed9884f7-44a9-4aa0-9340-9b0332d1c491"],
Cell[154675, 3824, 437, 7, 34, "Output",ExpressionUUID->"e504bce7-e8cb-416f-988d-a7f9ceb5fe6d"],
Cell[155115, 3833, 596, 11, 34, "Output",ExpressionUUID->"c3cb1afa-0242-4e27-a7b5-6200610cdb0b"],
Cell[155714, 3846, 439, 7, 34, "Output",ExpressionUUID->"1db451b5-852d-43a2-9808-944dca684654"],
Cell[156156, 3855, 483, 9, 34, "Output",ExpressionUUID->"4653b5d1-9b09-4e09-a19f-0a78ad3ef2f3"]
}, Open  ]],
Cell[CellGroupData[{
Cell[156676, 3869, 4756, 119, 367, "Input",ExpressionUUID->"1b178367-6838-463a-a1e6-9969e307becf"],
Cell[161435, 3990, 686, 14, 24, "Message",ExpressionUUID->"d5d6c41a-abbb-4201-9f96-db49156277bc"],
Cell[162124, 4006, 1607, 39, 41, "Output",ExpressionUUID->"ffe72887-a179-4670-b04b-ec57354bd3a4"]
}, Open  ]],
Cell[163746, 4048, 598, 10, 38, "Text",ExpressionUUID->"e0f88094-2c21-4474-8479-90678f8a2f4a"],
Cell[CellGroupData[{
Cell[164369, 4062, 7348, 200, 619, "Input",ExpressionUUID->"b40d90ff-fd48-4b68-9d3e-6c7b09aec265"],
Cell[171720, 4264, 370, 6, 34, "Output",ExpressionUUID->"fa9e41a0-33a2-4769-8f3c-b95dbb917e74"],
Cell[172093, 4272, 414, 8, 34, "Output",ExpressionUUID->"c0903956-4033-4b06-9806-beeed1a80472"]
}, Open  ]],
Cell[CellGroupData[{
Cell[172544, 4285, 744, 20, 52, "Input",ExpressionUUID->"81d428ec-a13c-48ad-a59f-2a1f84d8e947"],
Cell[173291, 4307, 2227, 48, 371, "Output",ExpressionUUID->"fc55f74b-2396-40e3-baf6-22548cde47d0"]
}, Open  ]],
Cell[CellGroupData[{
Cell[175555, 4360, 2758, 75, 220, "Input",ExpressionUUID->"624e459a-b34d-42c8-aee3-17b813561395"],
Cell[178316, 4437, 298, 6, 34, "Output",ExpressionUUID->"67dd42ca-6278-47dd-b8a7-37a49e1f4476"]
}, Open  ]],
Cell[CellGroupData[{
Cell[178651, 4448, 1696, 49, 115, "Input",ExpressionUUID->"ee74cb7d-e058-4b9b-acb0-a775a6b5f80c"],
Cell[180350, 4499, 5247, 159, 98, "Output",ExpressionUUID->"d43285eb-7988-40a5-bf2a-7f8762ed908a"],
Cell[185600, 4660, 321, 5, 34, "Output",ExpressionUUID->"9552d25f-f4cd-4d3f-b756-9d835ebd81fb"],
Cell[185924, 4667, 51742, 1230, 188, "Output",ExpressionUUID->"938c408b-cc06-47a1-84a9-c675d8d504d4"]
}, Open  ]],
Cell[CellGroupData[{
Cell[237703, 5902, 1631, 39, 94, "Input",ExpressionUUID->"5f94c0a0-e7a4-46ae-9d82-7775b54bb197"],
Cell[239337, 5943, 391, 6, 34, "Output",ExpressionUUID->"178b0d7f-78f6-417f-a9c6-7c36e8c5d4a1"],
Cell[239731, 5951, 6805, 161, 42, "Output",ExpressionUUID->"670c3ad5-135c-4bf2-8f3b-4fb216298190"]
}, Open  ]],
Cell[CellGroupData[{
Cell[246573, 6117, 2891, 85, 136, "Input",ExpressionUUID->"c7af5f6a-b876-4610-baf8-4e75cc3a3c63"],
Cell[249467, 6204, 2794, 61, 43, "Output",ExpressionUUID->"d4e3d1b2-b181-4e41-90e7-cb648670fb65"],
Cell[252264, 6267, 297, 5, 34, "Output",ExpressionUUID->"34831ddd-4fa1-4618-b777-3c468186020d"]
}, Open  ]],
Cell[252576, 6275, 256, 5, 38, "Text",ExpressionUUID->"29ac7ef3-699f-4ac7-9acb-7cc505c601f9"],
Cell[CellGroupData[{
Cell[252857, 6284, 6077, 156, 556, "Input",ExpressionUUID->"2684c1bf-f552-4ba5-86af-b7316e255e14"],
Cell[258937, 6442, 1430, 28, 51, "Output",ExpressionUUID->"4041ad86-1783-40c8-b669-78521c4ed174"],
Cell[260370, 6472, 13131, 303, 70, "Output",ExpressionUUID->"b2b9349b-fdee-4f79-9b6e-7fe69ece37e7"],
Cell[273504, 6777, 1391, 31, 34, "Output",ExpressionUUID->"6c01e858-f900-4b06-8ca9-0442a6279e03"],
Cell[274898, 6810, 1389, 31, 34, "Output",ExpressionUUID->"c388c972-1c53-49b4-a873-a1074f893b81"],
Cell[276290, 6843, 911, 14, 51, "Output",ExpressionUUID->"1d1c3f6b-e309-4503-ab90-825b8a2dd6c0"],
Cell[277204, 6859, 1072, 20, 51, "Output",ExpressionUUID->"abf090fe-d0a3-434b-90b0-35d92feb2fa6"]
}, Open  ]],
Cell[278291, 6882, 1243, 37, 73, "Input",ExpressionUUID->"269f386f-5dd8-42ea-b06e-e59b1cb19135"],
Cell[279537, 6921, 724, 11, 90, "Text",ExpressionUUID->"eea8c4b6-5585-4062-be8e-1e912f41bbab"],
Cell[CellGroupData[{
Cell[280286, 6936, 10513, 256, 493, "Input",ExpressionUUID->"57bec347-5192-4d88-81ff-6febafb57ade"],
Cell[290802, 7194, 5887, 162, 144, "Output",ExpressionUUID->"21e3365e-298b-4bc7-962f-fabdfdc96b90"],
Cell[296692, 7358, 1445, 28, 34, "Output",ExpressionUUID->"e90b96b8-beaf-41c4-ab92-ea4cf21d2886"],
Cell[298140, 7388, 913, 14, 34, "Output",ExpressionUUID->"5724ee2c-3275-41fd-aa44-5751f2888c43"]
}, Open  ]],
Cell[CellGroupData[{
Cell[299090, 7407, 1411, 37, 94, "Input",ExpressionUUID->"e84c72fe-96cc-4668-ac37-0b3447e4eb2a"],
Cell[300504, 7446, 2504, 35, 34, "Output",ExpressionUUID->"b1d6ea24-40f2-43a9-b2bf-245c6f67b909"],
Cell[303011, 7483, 354, 9, 24, "Message",ExpressionUUID->"f467b40b-658d-4d48-bab5-acf085a10564"]
}, Open  ]],
Cell[CellGroupData[{
Cell[303402, 7497, 2140, 64, 124, "Input",ExpressionUUID->"5dbebdc1-f5d3-49f6-8f65-d8349fe89533"],
Cell[305545, 7563, 317, 6, 34, "Output",ExpressionUUID->"44cdea48-2652-4e5b-9277-01fba0c91bf5"]
}, Open  ]],
Cell[CellGroupData[{
Cell[305899, 7574, 3446, 94, 180, "Input",ExpressionUUID->"fe956247-4665-47ac-8ece-83f820d3afaf"],
Cell[309348, 7670, 7924, 243, 173, "Output",ExpressionUUID->"d9d0a6f5-0952-45c1-83ff-34b16308d0ee"]
}, Open  ]],
Cell[CellGroupData[{
Cell[317309, 7918, 8609, 244, 228, "Input",ExpressionUUID->"4171ad4c-ec1d-4a6f-b5d1-84d431d8abb1"],
Cell[325921, 8164, 446, 8, 34, "Output",ExpressionUUID->"55f0f8c1-1589-43f4-ab01-1a76deaa7efe"]
}, Open  ]],
Cell[326382, 8175, 518, 9, 64, "Text",ExpressionUUID->"69926c48-dce1-4535-b519-06abddbd724d"],
Cell[CellGroupData[{
Cell[326925, 8188, 2736, 75, 220, "Input",ExpressionUUID->"8540298a-3693-4a14-a278-3eb95a727173"],
Cell[329664, 8265, 274, 5, 34, "Output",ExpressionUUID->"ec11c6b2-af57-4ab1-a114-68c1dc59a6e6"]
}, Open  ]],
Cell[329953, 8273, 253, 5, 38, "Text",ExpressionUUID->"5cd67418-0828-40b2-be44-8cf2186bb0e8"],
Cell[CellGroupData[{
Cell[330231, 8282, 14382, 373, 642, "Input",ExpressionUUID->"f47c95a7-7490-4339-9d8b-c519862113cc"],
Cell[344616, 8657, 2318, 37, 34, "Output",ExpressionUUID->"b222c13e-3620-4512-9104-6f15a3647f6d"],
Cell[346937, 8696, 4964, 127, 89, "Output",ExpressionUUID->"ea8381ca-3fd7-45f0-b470-f4a3ba025f3a"],
Cell[351904, 8825, 4657, 119, 77, "Output",ExpressionUUID->"5460a756-ad8e-4a38-ab86-5d1ae56828ce"],
Cell[356564, 8946, 2912, 58, 35, "Output",ExpressionUUID->"dce40aab-aa2a-4c18-9cc9-e41f9d88a5f4"],
Cell[359479, 9006, 2348, 38, 34, "Output",ExpressionUUID->"b0a7e651-b29c-41cc-955c-6bfcc18dd226"],
Cell[361830, 9046, 2921, 57, 35, "Output",ExpressionUUID->"3227c0fa-ba5c-49f9-b6e1-bbad7d551cb4"],
Cell[364754, 9105, 2251, 36, 34, "Output",ExpressionUUID->"6139d86a-4bed-4ad9-ae66-c81c4070a020"],
Cell[367008, 9143, 2949, 60, 35, "Output",ExpressionUUID->"7b0ef2dc-5754-4a52-8e9c-61ff7c9280ce"],
Cell[369960, 9205, 2273, 36, 34, "Output",ExpressionUUID->"210c33de-259b-47f8-bb05-db3920eb09df"]
}, Open  ]],
Cell[CellGroupData[{
Cell[372270, 9246, 627, 16, 52, "Input",ExpressionUUID->"94282eb7-3144-4f25-9a62-f510a0edc2cc"],
Cell[372900, 9264, 1733, 48, 56, "Output",ExpressionUUID->"91ca6791-302b-46de-a95f-2d1b30f1c3fa"],
Cell[374636, 9314, 907, 26, 51, "Output",ExpressionUUID->"496b700a-b813-476a-a4d1-697123f092f8"]
}, Open  ]],
Cell[CellGroupData[{
Cell[375580, 9345, 18492, 503, 1425, "Input",ExpressionUUID->"ceada915-a347-47a8-884c-1403eed67fab"],
Cell[394075, 9850, 2281, 46, 51, "Output",ExpressionUUID->"498399cf-5863-4e54-9f61-21ea83fb95e3"],
Cell[396359, 9898, 1624, 27, 34, "Output",ExpressionUUID->"e25b6a7c-8994-4543-9632-f5cb95ed0839"],
Cell[397986, 9927, 2409, 52, 79, "Output",ExpressionUUID->"fd81b4f9-1e3a-4589-8e05-3cdd1fe7e1c9"],
Cell[400398, 9981, 1931, 39, 34, "Output",ExpressionUUID->"03913802-b692-4352-b6f7-f5acb4a08e3b"],
Cell[402332, 10022, 1370, 20, 34, "Output",ExpressionUUID->"10482122-efb3-4224-bddc-8ef6c24377a6"],
Cell[403705, 10044, 1655, 28, 34, "Output",ExpressionUUID->"929c8ac2-21dc-4ae4-853f-4aa5bae078eb"],
Cell[405363, 10074, 1655, 28, 34, "Output",ExpressionUUID->"e6db3b94-bb31-40b2-bef3-7956cd641c91"],
Cell[407021, 10104, 1556, 26, 34, "Output",ExpressionUUID->"24b64db7-73a2-47f3-bc43-fec0418ab41f"],
Cell[408580, 10132, 1556, 26, 34, "Output",ExpressionUUID->"3f70c7cd-581a-48fc-8d0e-2323cb11e3ba"],
Cell[410139, 10160, 1580, 26, 34, "Output",ExpressionUUID->"6ad876f7-97e4-4114-b786-3d63733db186"],
Cell[411722, 10188, 1578, 26, 34, "Output",ExpressionUUID->"6a593233-7ecc-4e66-a697-bfbb7b9f6d1f"],
Cell[413303, 10216, 1600, 26, 34, "Output",ExpressionUUID->"5b0d77b4-d50c-4e7c-a815-5cbb314840f8"],
Cell[414906, 10244, 1600, 26, 34, "Output",ExpressionUUID->"8ed43489-5cd9-4823-ab37-a6f3acb5f540"],
Cell[416509, 10272, 1543, 24, 34, "Output",ExpressionUUID->"bc230c53-eea8-4fc4-80a1-47d18e7c13aa"],
Cell[418055, 10298, 1391, 21, 34, "Output",ExpressionUUID->"b1330a4e-7e5d-42c5-83fc-66e0a5f6fbb5"],
Cell[419449, 10321, 1351, 19, 34, "Output",ExpressionUUID->"58cd9f02-2c52-46de-b5bc-201bea7c21fc"],
Cell[420803, 10342, 1351, 19, 34, "Output",ExpressionUUID->"0782fbda-6e7d-479c-ae36-44ab47996fac"],
Cell[422157, 10363, 1351, 19, 34, "Output",ExpressionUUID->"af1ecf7c-5aea-4eb1-bdee-042250fcf696"],
Cell[423511, 10384, 1349, 19, 34, "Output",ExpressionUUID->"0af67848-ded0-4be5-a787-2d6e155d7ab3"]
}, Open  ]],
Cell[CellGroupData[{
Cell[424897, 10408, 3512, 94, 331, "Input",ExpressionUUID->"11573a0f-dda2-485b-9a29-d6ab7830d857"],
Cell[428412, 10504, 646, 15, 34, "Output",ExpressionUUID->"e8259c6e-b30d-4eba-ac6e-cc78381a2124"],
Cell[CellGroupData[{
Cell[429083, 10523, 377, 8, 24, "Print",ExpressionUUID->"ef9d2808-a522-407c-8701-84f9465b0a7f"],
Cell[429463, 10533, 424, 10, 27, "Print",ExpressionUUID->"23bc65c8-6530-4aa2-953d-28438ec64362"],
Cell[429890, 10545, 422, 10, 27, "Print",ExpressionUUID->"e8aede20-7b11-478f-b51c-d26a7917fbbf"],
Cell[430315, 10557, 396, 9, 24, "Print",ExpressionUUID->"7cc48e7e-8f6c-4c59-96b5-c9d239974851"],
Cell[430714, 10568, 422, 10, 27, "Print",ExpressionUUID->"89b81270-9639-488b-bebd-5095975245a6"],
Cell[431139, 10580, 376, 8, 24, "Print",ExpressionUUID->"50337d78-371f-407a-89e2-0f445931cfa6"],
Cell[431518, 10590, 404, 9, 27, "Print",ExpressionUUID->"4b1c8e35-538d-4985-81f0-c5fe180840a0"],
Cell[431925, 10601, 396, 9, 24, "Print",ExpressionUUID->"581fc359-d9d4-432a-ac2b-c080e5decfdb"],
Cell[432324, 10612, 421, 10, 24, "Print",ExpressionUUID->"6eefaae8-5241-48d2-af72-164d9a9b942d"],
Cell[432748, 10624, 397, 9, 24, "Print",ExpressionUUID->"bb47b672-003f-4c70-a7ab-f7b24fa1ebbb"],
Cell[433148, 10635, 403, 9, 27, "Print",ExpressionUUID->"43a0d16b-c9c0-47c9-9cf6-c244c3ba3c38"],
Cell[433554, 10646, 423, 10, 27, "Print",ExpressionUUID->"3124f54e-6553-488d-8507-d7f796267f74"],
Cell[433980, 10658, 377, 8, 24, "Print",ExpressionUUID->"cf5181e8-2063-4371-a04e-4f9ea7b8d8db"],
Cell[434360, 10668, 424, 10, 27, "Print",ExpressionUUID->"14bc1bed-7731-4cfa-848a-96a476cecbbe"],
Cell[434787, 10680, 378, 8, 24, "Print",ExpressionUUID->"7bb353c2-a944-4124-8497-fd33e62d5e2f"],
Cell[435168, 10690, 404, 9, 27, "Print",ExpressionUUID->"2a93e733-4f93-44d6-b08f-c3ec406754b5"],
Cell[435575, 10701, 396, 9, 24, "Print",ExpressionUUID->"7c3b2db8-615e-4a90-b0f9-104f8fc9da3e"],
Cell[435974, 10712, 423, 10, 24, "Print",ExpressionUUID->"c072a3ca-d591-4c13-9f92-c03a9d8cb6ba"],
Cell[436400, 10724, 379, 8, 24, "Print",ExpressionUUID->"45709668-55e7-46ac-a178-fa53f3cd2619"],
Cell[436782, 10734, 424, 10, 27, "Print",ExpressionUUID->"f18409dd-a3ed-4d52-8cf8-c9f93f5fa74e"],
Cell[437209, 10746, 402, 9, 27, "Print",ExpressionUUID->"6908203a-b467-4d96-bec3-ede6951959e8"],
Cell[437614, 10757, 380, 8, 24, "Print",ExpressionUUID->"731fbfb7-3912-40c1-b8c9-5f5a09f3ffc0"],
Cell[437997, 10767, 422, 10, 27, "Print",ExpressionUUID->"19327a1c-49f6-4e65-af8a-06d21fa85aa4"],
Cell[438422, 10779, 377, 8, 24, "Print",ExpressionUUID->"5a915e78-6732-4d71-a578-708b5a559716"],
Cell[438802, 10789, 425, 10, 27, "Print",ExpressionUUID->"cfc02ee5-9816-411f-b680-4f2b18367c4f"],
Cell[439230, 10801, 378, 8, 24, "Print",ExpressionUUID->"bea39cff-13cc-41f9-9daf-578eb286d85c"]
}, Open  ]],
Cell[439623, 10812, 373, 7, 34, "Output",ExpressionUUID->"b9069782-43ed-4283-845e-1fccec796146"]
}, Open  ]],
Cell[CellGroupData[{
Cell[440033, 10824, 1922, 55, 142, "Input",ExpressionUUID->"5313f559-bec4-4cd0-ab75-c50964871307"],
Cell[441958, 10881, 902, 25, 34, "Output",ExpressionUUID->"8fb34fd4-b1eb-416d-a7ff-4036571d21d7"],
Cell[442863, 10908, 893, 25, 52, "Output",ExpressionUUID->"f7413adf-3e7a-41e2-84cc-4c37d841e6e7"],
Cell[443759, 10935, 515, 10, 34, "Output",ExpressionUUID->"e52f3d67-5189-4996-9ffb-35e362ec662c"]
}, Open  ]],
Cell[444289, 10948, 778, 12, 114, "Text",ExpressionUUID->"db8bd5d0-8ba0-40b0-8b6d-7f4b23cbfa97"],
Cell[CellGroupData[{
Cell[445092, 10964, 17539, 456, 1255, "Input",ExpressionUUID->"bc91a9ee-9360-4b4d-92a9-2470342eb4d0"],
Cell[CellGroupData[{
Cell[462656, 11424, 344, 6, 24, "Print",ExpressionUUID->"cd0cbcf2-509b-4d79-ad44-6e605fde3810"],
Cell[463003, 11432, 342, 6, 24, "Print",ExpressionUUID->"df8eee75-7bfc-4e3d-b46a-8b4d91790139"],
Cell[463348, 11440, 358, 6, 24, "Print",ExpressionUUID->"f3161006-c94c-494b-a13d-ee28240856d0"]
}, Open  ]],
Cell[463721, 11449, 883, 18, 65, "Message",ExpressionUUID->"766525a0-f193-43d5-b697-25bf6bd22d58"],
Cell[464607, 11469, 885, 18, 65, "Message",ExpressionUUID->"5c744dab-ec47-4631-8174-02dbde1a3820"],
Cell[465495, 11489, 940, 19, 65, "Message",ExpressionUUID->"c53187fd-51b1-4979-a741-a3a4da6f1c8c"],
Cell[466438, 11510, 583, 12, 24, "Message",ExpressionUUID->"4eb8c1d3-1a13-4280-b786-a60cf3352194"],
Cell[CellGroupData[{
Cell[467046, 11526, 819, 15, 24, "Print",ExpressionUUID->"5fa0a581-23d7-406d-b0e3-7e3434013429"],
Cell[467868, 11543, 492, 10, 24, "Print",ExpressionUUID->"38d97316-10d8-4e11-8f4c-5dea43e75f15"],
Cell[468363, 11555, 344, 6, 24, "Print",ExpressionUUID->"96452d44-1258-4154-b4b8-6c123937940b"],
Cell[468710, 11563, 342, 6, 24, "Print",ExpressionUUID->"e920a11d-6d89-489f-a911-550cd9a96bb6"],
Cell[469055, 11571, 342, 6, 24, "Print",ExpressionUUID->"df50a54d-a39a-4007-87d7-5a68ba98df1c"],
Cell[469400, 11579, 360, 6, 24, "Print",ExpressionUUID->"f5eb7866-58b1-44fa-b76f-a8a3162fa070"],
Cell[469763, 11587, 1194, 20, 44, "Print",ExpressionUUID->"43fa7cb2-55ee-4c19-a070-e931222fe4e1"],
Cell[470960, 11609, 920, 16, 44, "Print",ExpressionUUID->"dee57d96-753a-4011-be9f-ac59eb08cfa7"]
}, Open  ]]
}, Open  ]],
Cell[471907, 11629, 1222, 37, 118, "Input",ExpressionUUID->"22a8c88a-59b0-4eb1-8c7a-20bc1de13001"],
Cell[473132, 11668, 616, 10, 114, "Text",ExpressionUUID->"bda3b1c2-3c86-4c4c-bc3f-f7703eeed903"],
Cell[CellGroupData[{
Cell[473773, 11682, 3065, 77, 219, "Input",ExpressionUUID->"35b7c8af-eff4-40a5-8eda-43fd3072553a"],
Cell[476841, 11761, 271, 5, 34, "Output",ExpressionUUID->"2993e344-8796-4d18-9552-7eb94d3a2ac1"],
Cell[CellGroupData[{
Cell[477137, 11770, 270, 5, 24, "Print",ExpressionUUID->"dd97ec33-028b-464a-8d3b-1ad9f5caffca"],
Cell[477410, 11777, 271, 5, 24, "Print",ExpressionUUID->"742cdf43-b489-4d75-9a47-0d1ccc08948a"],
Cell[477684, 11784, 270, 5, 24, "Print",ExpressionUUID->"8f70096f-1333-4fb7-a872-ed9f343069cf"],
Cell[477957, 11791, 271, 5, 24, "Print",ExpressionUUID->"7c367a88-7ad3-437b-bc4a-c881a49ca3fc"],
Cell[478231, 11798, 273, 5, 24, "Print",ExpressionUUID->"2da7b9fe-b6a7-4d95-bca7-df1dd08b8dad"],
Cell[478507, 11805, 271, 5, 24, "Print",ExpressionUUID->"4a16b0e5-3cf3-493d-a5a5-a704aa8bffd4"],
Cell[478781, 11812, 272, 5, 24, "Print",ExpressionUUID->"c5b04277-636b-4fe1-a915-197959eb6fa6"],
Cell[479056, 11819, 272, 5, 24, "Print",ExpressionUUID->"8dd369f8-13ee-4958-bdb4-2aa4a16c0e98"],
Cell[479331, 11826, 271, 5, 24, "Print",ExpressionUUID->"3bcaabc8-3270-4380-846a-5070da05585f"],
Cell[479605, 11833, 272, 5, 24, "Print",ExpressionUUID->"007b1546-e2b2-4a90-8b9d-27dbb5c86f6d"],
Cell[479880, 11840, 272, 5, 24, "Print",ExpressionUUID->"074f66ec-bff1-406e-a35c-4b47b9226f7e"],
Cell[480155, 11847, 272, 5, 24, "Print",ExpressionUUID->"5ce4052a-2359-480c-bc7c-493cc6ce6c95"],
Cell[480430, 11854, 272, 5, 24, "Print",ExpressionUUID->"8e162c58-a236-4c0a-b051-7622044f2409"],
Cell[480705, 11861, 272, 5, 24, "Print",ExpressionUUID->"4eaad057-b1e4-44c7-950c-2848bda3c585"],
Cell[480980, 11868, 274, 5, 24, "Print",ExpressionUUID->"02c06700-a222-4460-8edc-10d08acb95b4"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[481303, 11879, 1496, 39, 136, "Input",ExpressionUUID->"c96094d2-a067-4132-8bff-ebf2f4cb9413"],
Cell[482802, 11920, 301, 5, 34, "Output",ExpressionUUID->"073a17a7-39e0-47d0-8b52-aa175c6ef795"]
}, Open  ]],
Cell[483118, 11928, 1033, 29, 30, "Input",ExpressionUUID->"19b951c1-7edf-4156-b6fa-5ff47400fe0f"],
Cell[CellGroupData[{
Cell[484176, 11961, 591, 11, 73, "Input",ExpressionUUID->"d1e15a28-3244-4459-81d4-daffaa6fc066"],
Cell[484770, 11974, 383, 6, 34, "Output",ExpressionUUID->"3259b8de-0256-4626-841c-347a754a118b"],
Cell[485156, 11982, 366, 6, 34, "Output",ExpressionUUID->"a3f8cc78-2787-45fa-a4ac-293f9c878347"]
}, Open  ]],
Cell[485537, 11991, 806, 21, 52, "Input",ExpressionUUID->"1e44c1fb-03fd-4f45-8421-0372602013be"],
Cell[486346, 12014, 1318, 39, 139, "Input",ExpressionUUID->"788f68f8-e1b2-4760-827a-4e93dbcde351"],
Cell[CellGroupData[{
Cell[487689, 12057, 3505, 86, 304, "Input",ExpressionUUID->"c7c4eebf-25e4-4bb1-88c3-f88247c089c2"],
Cell[CellGroupData[{
Cell[491219, 12147, 225, 5, 24, "Print",ExpressionUUID->"6e00a62c-858e-4c68-8652-4600271d69d8"],
Cell[491447, 12154, 224, 5, 24, "Print",ExpressionUUID->"fea50648-d5d0-4126-8041-164f19ac93e0"],
Cell[491674, 12161, 225, 5, 24, "Print",ExpressionUUID->"54772b70-e48d-418a-9829-79ad63059e87"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[491948, 12172, 1827, 49, 94, "Input",ExpressionUUID->"b997143a-67d8-46dc-bcc1-3527eceb23c3"],
Cell[493778, 12223, 324, 7, 34, "Output",ExpressionUUID->"9ce61e12-8a8a-459a-9530-232e39e904e4"],
Cell[494105, 12232, 277, 5, 34, "Output",ExpressionUUID->"a41745b2-5e91-4ef5-9eb6-4b83fb36830e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[494419, 12242, 1161, 30, 73, "Input",ExpressionUUID->"6788ffd5-8aa4-4c9c-a76a-6e3dfcc88038"],
Cell[495583, 12274, 493, 7, 34, "Output",ExpressionUUID->"2d88cace-bbb9-44a3-aa3c-6c309467286e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[496113, 12286, 871, 21, 30, "Input",ExpressionUUID->"86c1f384-a605-4387-84ca-82ed9cbb6ae9"],
Cell[496987, 12309, 1155, 22, 93, "Message",ExpressionUUID->"60c2d5e2-4819-4b71-9e91-78de0f13e64a"],
Cell[498145, 12333, 1155, 22, 93, "Message",ExpressionUUID->"01b0b79b-fe7f-4c18-a917-6c4b317ad149"],
Cell[499303, 12357, 1156, 22, 93, "Message",ExpressionUUID->"21a6f21f-7a8a-47d8-b242-d3b25db684cc"],
Cell[500462, 12381, 520, 12, 24, "Message",ExpressionUUID->"28ca6fec-a6fb-4d5c-b6b3-59c9fecec820"]
}, Open  ]],
Cell[CellGroupData[{
Cell[501019, 12398, 3185, 82, 178, "Input",ExpressionUUID->"1fa5077a-a494-4a55-a199-be8b9a85af16"],
Cell[504207, 12482, 652, 13, 42, "Message",ExpressionUUID->"04aa9504-263e-408f-a264-8d3a1cde44a9"],
Cell[504862, 12497, 649, 13, 42, "Message",ExpressionUUID->"285c1ded-f0d5-4001-b1a5-2f9623bc75eb"],
Cell[505514, 12512, 1614, 29, 76, "Message",ExpressionUUID->"efdd2664-f925-41f3-bf56-0186c363fe04"],
Cell[507131, 12543, 1615, 28, 76, "Message",ExpressionUUID->"6450e93b-cbd6-4f3e-b900-54571028733c"],
Cell[508749, 12573, 474, 11, 24, "Message",ExpressionUUID->"c6c0f1ea-9aff-408c-a3ad-25aa4bf996ee"],
Cell[509226, 12586, 650, 13, 42, "Message",ExpressionUUID->"78651193-9717-47eb-b0dc-e1feca2c3a8c"],
Cell[509879, 12601, 520, 11, 24, "Message",ExpressionUUID->"ff531b0c-0e5c-4b24-bf9d-c24fc11335b9"],
Cell[510402, 12614, 1590, 27, 76, "Message",ExpressionUUID->"366ef7e3-45ee-4b38-8ca9-6023b3cfce96"],
Cell[511995, 12643, 520, 11, 24, "Message",ExpressionUUID->"3508e047-ba53-4b5a-8d14-0381a3fa479b"],
Cell[512518, 12656, 474, 11, 24, "Message",ExpressionUUID->"6cc0cbf1-57c3-4461-84a1-93a88150ecca"]
}, Open  ]],
Cell[CellGroupData[{
Cell[513029, 12672, 1921, 52, 115, "Input",ExpressionUUID->"6eee8474-e46a-408c-8dbf-c128753982e9"],
Cell[514953, 12726, 581, 13, 55, "Output",ExpressionUUID->"25069cf2-f176-4e2f-b42d-b8ebe254d38f"],
Cell[515537, 12741, 573, 12, 55, "Output",ExpressionUUID->"5c01c2e7-9574-4fea-9fd4-45023b6b5e33"],
Cell[516113, 12755, 601, 13, 55, "Output",ExpressionUUID->"71274f24-0ccd-4cd5-9521-9ab0d47a083a"]
}, Open  ]],
Cell[516729, 12771, 329, 7, 38, "Text",ExpressionUUID->"55e0c323-66a9-410b-bedb-363ad382e375"],
Cell[517061, 12780, 2046, 56, 110, "Input",ExpressionUUID->"0fef3451-9d6d-4eb9-9694-6728c30485ca"],
Cell[CellGroupData[{
Cell[519132, 12840, 568, 13, 52, "Input",ExpressionUUID->"aac05b45-0eee-465c-989f-1f32948967cd"],
Cell[519703, 12855, 276, 5, 34, "Output",ExpressionUUID->"879bab4f-34e5-43f7-817c-65d35e75d74d"],
Cell[519982, 12862, 4617, 106, 42, "Output",ExpressionUUID->"bec0fa74-997c-4fc8-b631-b4534b940700"]
}, Open  ]],
Cell[CellGroupData[{
Cell[524636, 12973, 1307, 35, 73, "Input",ExpressionUUID->"f406dacf-2ae8-4d6d-b673-4cc67038749a"],
Cell[525946, 13010, 222, 4, 34, "Output",ExpressionUUID->"f9d27002-0f94-4cae-bb17-528131e715c1"]
}, Open  ]],
Cell[526183, 13017, 6155, 137, 66, "Input",ExpressionUUID->"de132217-c099-40f0-9b1c-3ac79b3e284a"],
Cell[CellGroupData[{
Cell[532363, 13158, 1205, 26, 73, "Input",ExpressionUUID->"a972d29c-7ca1-49d8-9897-891d25100f54"],
Cell[533571, 13186, 368, 7, 34, "Output",ExpressionUUID->"7701fbd7-7618-42a4-b5d5-39c2e07e1159"],
Cell[533942, 13195, 22430, 472, 72, "Output",ExpressionUUID->"8362fb28-9122-4b8e-8b42-88b0a15e4b57"]
}, Open  ]],
Cell[CellGroupData[{
Cell[556409, 13672, 6220, 171, 241, "Input",ExpressionUUID->"bafe0ebf-033a-469f-9248-dbba7b895afd"],
Cell[562632, 13845, 153, 3, 34, "Output",ExpressionUUID->"cf648726-01b0-45e6-ac3f-18a52cce726d"],
Cell[562788, 13850, 154, 3, 34, "Output",ExpressionUUID->"5d9e4ae5-ee7d-437d-9cad-1fda9496ce36"]
}, Open  ]],
Cell[CellGroupData[{
Cell[562979, 13858, 25474, 535, 159, "Input",ExpressionUUID->"1d630d1a-83c8-4a9a-94ee-98be4f6d2f98"],
Cell[588456, 14395, 2744, 47, 101, "Message",ExpressionUUID->"469ad2f0-6985-4cbd-98d7-a44de31db757"],
Cell[591203, 14444, 583, 11, 34, "Output",ExpressionUUID->"564db0e6-b1c2-4b33-9be0-725d939d7f8a"]
}, Open  ]],
Cell[591801, 14458, 278, 6, 46, "Text",ExpressionUUID->"78988740-60b5-400f-9aed-ce76d67bdccb"],
Cell[CellGroupData[{
Cell[592104, 14468, 2346, 63, 199, "Input",ExpressionUUID->"10fb4454-3ad8-409b-b24e-aa9bad791266"],
Cell[CellGroupData[{
Cell[594475, 14535, 175, 4, 24, "Print",ExpressionUUID->"8cb53a20-9e1b-4bcc-ae52-c8471d00b32f"],
Cell[594653, 14541, 176, 4, 24, "Print",ExpressionUUID->"6394343e-46e1-4b56-a807-0f4cf4e54bf5"],
Cell[594832, 14547, 176, 4, 24, "Print",ExpressionUUID->"c57572e3-5146-491c-9431-1c244d363aae"],
Cell[595011, 14553, 178, 4, 24, "Print",ExpressionUUID->"b4d6efc1-277b-4141-acd8-611b3558d44c"],
Cell[595192, 14559, 175, 4, 24, "Print",ExpressionUUID->"3c021a50-4c43-4b54-bf14-1bbccfb8337f"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[595416, 14569, 1013, 30, 30, "Input",ExpressionUUID->"dfdbf6e8-a4ea-4745-9a0f-21a4b2d621da"],
Cell[596432, 14601, 155, 3, 34, "Output",ExpressionUUID->"927c294d-82d3-4023-9316-03e5311550e6"]
}, Open  ]],
Cell[596602, 14607, 13910, 382, 619, "Input",ExpressionUUID->"2435a758-1cda-4570-9f27-684fd7351ba7"],
Cell[CellGroupData[{
Cell[610537, 14993, 5744, 164, 346, "Input",ExpressionUUID->"fb2bde16-212b-4565-a978-63aed69cc867"],
Cell[616284, 15159, 173, 3, 34, "Output",ExpressionUUID->"f5d488ef-7d40-4f89-bbd3-f41890476735"],
Cell[616460, 15164, 173, 3, 34, "Output",ExpressionUUID->"7e000cd4-9b48-4281-ba1b-a1ae18939908"]
}, Open  ]],
Cell[CellGroupData[{
Cell[616670, 15172, 1609, 49, 181, "Input",ExpressionUUID->"9e06a22d-802a-4fa1-aa26-7b0124ff7772"],
Cell[618282, 15223, 154, 3, 34, "Output",ExpressionUUID->"a8927a5d-5d0e-47a4-a5e1-61663a34e985"]
}, Open  ]],
Cell[CellGroupData[{
Cell[618473, 15231, 1436, 36, 94, "Input",ExpressionUUID->"aeb3f660-151e-4184-833c-5d949885e470"],
Cell[619912, 15269, 152, 3, 34, "Output",ExpressionUUID->"d9560662-7378-437e-ba73-fb2ddb772b31"],
Cell[620067, 15274, 328, 8, 34, "Output",ExpressionUUID->"2ffb2cdb-b1b0-4933-881b-1fa7b836ce5a"]
}, Open  ]],
Cell[620410, 15285, 305, 6, 46, "Text",ExpressionUUID->"b367c32f-7fe4-4d32-8547-358b99f43fdc"],
Cell[CellGroupData[{
Cell[620740, 15295, 8549, 216, 213, "Input",ExpressionUUID->"0ba8b8ea-b908-40ff-ac32-a219222fd2a8"],
Cell[629292, 15513, 153, 3, 34, "Output",ExpressionUUID->"dbb9bb84-205c-4729-8b97-0252a8233f01"],
Cell[629448, 15518, 8716, 202, 85, "Output",ExpressionUUID->"0535bd49-16c6-4db8-b198-558772776976"],
Cell[638167, 15722, 263, 6, 41, "Output",ExpressionUUID->"c26bcccd-1dfc-4960-8703-1a493a87acb6"],
Cell[638433, 15730, 279, 7, 55, "Output",ExpressionUUID->"a33a2196-cc5a-4bd3-ac1d-8e3aafe1faad"],
Cell[638715, 15739, 301, 8, 55, "Output",ExpressionUUID->"cbcbe18f-6469-4315-a794-855f0f199949"],
Cell[639019, 15749, 428, 13, 54, "Output",ExpressionUUID->"bb70a5ce-a2ad-4e23-a611-95a1c2a7d8c8"]
}, Open  ]],
Cell[CellGroupData[{
Cell[639484, 15767, 3111, 87, 134, "Input",ExpressionUUID->"2cb47495-6775-422e-9716-eae4aeddcff9"],
Cell[642598, 15856, 958, 31, 57, "Output",ExpressionUUID->"62e64292-21ce-4e59-a119-3f01ce238cab"],
Cell[643559, 15889, 1640, 51, 101, "Output",ExpressionUUID->"dc9d7d70-f3d4-4589-ad12-7620f11330d9"]
}, Open  ]],
Cell[CellGroupData[{
Cell[645236, 15945, 4604, 121, 426, "Input",ExpressionUUID->"aa251635-27dd-4908-b3b7-7360f15aae50"],
Cell[649843, 16068, 1251, 36, 90, "Output",ExpressionUUID->"fd15544d-632f-4814-a215-57cf043e059b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[651131, 16109, 2576, 66, 304, "Input",ExpressionUUID->"b986cbfc-0d47-48f6-a86b-dce2971c1a3e"],
Cell[653710, 16177, 153, 3, 34, "Output",ExpressionUUID->"d35c7bcc-2dad-41ff-b3b8-acbb8fda8d45"],
Cell[653866, 16182, 155, 3, 34, "Output",ExpressionUUID->"779cd887-8aa8-4aa5-be06-5c2dcf13549e"],
Cell[654024, 16187, 157, 3, 34, "Output",ExpressionUUID->"7a4f03bb-5547-4049-8950-657a1cc6f433"]
}, Open  ]],
Cell[CellGroupData[{
Cell[654218, 16195, 6669, 190, 407, "Input",ExpressionUUID->"e8aa6bea-acb4-4f22-9bb5-2d5183137563"],
Cell[660890, 16387, 780, 23, 34, "Output",ExpressionUUID->"a7389208-a891-4752-a834-bb579efdfe3d"],
Cell[661673, 16412, 373, 10, 51, "Output",ExpressionUUID->"e61f38c9-df18-4560-a317-e6418fd65cf9"],
Cell[662049, 16424, 7882, 193, 78, "Output",ExpressionUUID->"06812ce5-0d0a-4f07-a816-6bc09f00ba48"]
}, Open  ]],
Cell[669946, 16620, 1383, 41, 139, "Input",ExpressionUUID->"563b815a-c3fc-4b05-a328-2803901082ce"],
Cell[CellGroupData[{
Cell[671354, 16665, 2332, 63, 220, "Input",ExpressionUUID->"cc64cb13-bdcb-41f0-9059-835f00d22349"],
Cell[CellGroupData[{
Cell[673711, 16732, 175, 4, 24, "Print",ExpressionUUID->"8c0533b2-f53a-4ab8-b727-8827a107a0b0"],
Cell[673889, 16738, 177, 4, 24, "Print",ExpressionUUID->"55230958-44e5-41c5-accd-10d7ee00d8f9"],
Cell[674069, 16744, 177, 4, 24, "Print",ExpressionUUID->"d4844f0c-e35f-4691-af9f-3fc394f66fa5"],
Cell[674249, 16750, 177, 4, 24, "Print",ExpressionUUID->"d0502735-5eac-401b-a471-b0c03ae0b2f5"],
Cell[674429, 16756, 177, 4, 24, "Print",ExpressionUUID->"2b52d504-cea0-4c83-a7e5-3f398fe607d8"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[674655, 16766, 2695, 74, 367, "Input",ExpressionUUID->"8d21d077-25f9-4368-967f-4a489f44a6d6"],
Cell[677353, 16842, 153, 3, 34, "Output",ExpressionUUID->"ebd0e8fb-83a1-4517-9914-976337a55b91"],
Cell[677509, 16847, 170, 3, 34, "Output",ExpressionUUID->"e1755584-4ebf-4d86-be7e-0630531418bb"],
Cell[677682, 16852, 158, 3, 34, "Output",ExpressionUUID->"b5cc8f78-927b-4660-be8f-bddbf743100d"],
Cell[677843, 16857, 158, 3, 34, "Output",ExpressionUUID->"1d7b0906-f78f-4e2c-9ec2-7ee3d95a08eb"]
}, Open  ]],
Cell[678016, 16863, 269, 6, 38, "Text",ExpressionUUID->"f8938652-5221-4e33-9655-9defb57e77a6"],
Cell[CellGroupData[{
Cell[678310, 16873, 9862, 277, 502, "Input",ExpressionUUID->"7b05ee8a-5ef4-41a5-8cea-8b106a63ef2f"],
Cell[688175, 17152, 173, 3, 34, "Output",ExpressionUUID->"97206d45-7acb-4d69-963e-b3a2aa526551"],
Cell[688351, 17157, 169, 3, 34, "Output",ExpressionUUID->"09d15d06-b646-4bba-a624-8d5859701601"]
}, Open  ]],
Cell[CellGroupData[{
Cell[688557, 17165, 902, 25, 52, "Input",ExpressionUUID->"aedb6504-a2a4-4e1f-82f4-5e1022f3c7e8"],
Cell[689462, 17192, 634, 16, 34, "Output",ExpressionUUID->"6575f8fd-0304-4934-97e3-f2ecff3e11a1"]
}, Open  ]],
Cell[690111, 17211, 317, 7, 38, "Text",ExpressionUUID->"bb3ca3b3-0384-4cab-9c59-40e8494e062d"],
Cell[CellGroupData[{
Cell[690453, 17222, 4980, 135, 346, "Input",ExpressionUUID->"f84266b5-af97-4f35-89d8-c3bbe9f144ec"],
Cell[CellGroupData[{
Cell[695458, 17361, 178, 4, 24, "Print",ExpressionUUID->"4a10c498-1fd4-461c-aebd-8d233a8fc059"],
Cell[695639, 17367, 176, 4, 24, "Print",ExpressionUUID->"180b9fea-2e41-41d4-9948-e99c983223d4"],
Cell[695818, 17373, 176, 4, 24, "Print",ExpressionUUID->"74ab7083-8737-4af6-b7fd-f0b9d32c6434"],
Cell[695997, 17379, 176, 4, 24, "Print",ExpressionUUID->"88b8a353-2274-4640-a303-873471ec172c"],
Cell[696176, 17385, 179, 4, 24, "Print",ExpressionUUID->"ccbd369e-7ae0-4950-93a4-718294f6a8d9"],
Cell[696358, 17391, 177, 4, 24, "Print",ExpressionUUID->"68c23638-8f42-4d71-80a6-8f7258918777"],
Cell[696538, 17397, 177, 4, 24, "Print",ExpressionUUID->"ac8832db-3e87-4512-a237-43b67e90c0b6"],
Cell[696718, 17403, 177, 4, 24, "Print",ExpressionUUID->"7934962b-f12e-425b-9d36-ec292c2fa20c"],
Cell[696898, 17409, 177, 4, 24, "Print",ExpressionUUID->"561a2a53-ddfd-4604-ae61-00d88ba714a0"],
Cell[697078, 17415, 177, 4, 24, "Print",ExpressionUUID->"1ed2f711-1046-49c0-ac7d-9b7c6199a34c"]
}, Open  ]]
}, Open  ]],
Cell[697282, 17423, 1976, 72, 227, "Input",ExpressionUUID->"d8f7413b-ba2c-4cdf-b9a6-6d8cddff97b2"],
Cell[699261, 17497, 120, 3, 35, "Text",ExpressionUUID->"51f494c6-24cb-4280-834c-444f3689b07d"],
Cell[699384, 17502, 118, 3, 35, "Text",ExpressionUUID->"5917f3c1-72af-49a7-97b1-11b1fa89e294"]
}
]
*)



==> anc/Section3.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    429142,      11442]
NotebookOptionsPosition[    400667,      11052]
NotebookOutlinePosition[    401003,      11067]
CellTagsIndexPosition[    400960,      11064]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[TextData[StyleBox["This notebook constructs a fake projective plane. It \
is a supporting file for the Section 3 of the joint paper of L.B., A.B., and \
E.F.",
 FontSize->24,
 FontColor->RGBColor[1, 0, 0]]], "Text",
 CellChangeTimes->{{3.806917192912054*^9, 
  3.806917217974369*^9}},ExpressionUUID->"c08be950-d83e-4f0c-8bc3-\
e2eb889e9dd1"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"(*", " ", 
    RowBox[{"to", " ", "be", " ", "read", " ", "if", " ", "we", " ", 
     RowBox[{"don", "'"}], "t", " ", "want", " ", "to", " ", "recompute", " ",
      "points"}], " ", "*)"}],
   FontSize->16], 
  StyleBox["\[IndentingNewLine]",
   FontSize->16], 
  RowBox[{"(*", " ", 
   StyleBox[
    RowBox[{
    "The", " ", "names", " ", "of", " ", "the", " ", "files", " ", "needs", 
     " ", "to", " ", "be", " ", "adjusted", " ", "according", " ", "to", " ", 
     "your", " ", 
     RowBox[{"situation", "."}]}],
    FontSize->18,
    FontColor->RGBColor[0.5, 0, 0.5]], " ", "*)"}], 
  StyleBox["\[IndentingNewLine]",
   FontSize->16], 
  RowBox[{
   StyleBox[
    RowBox[{
     RowBox[{"fname", "=", "\"\<Desktop/FPP2020/SetOfPointsW\>\""}], ";"}],
    FontSize->16], "\n", 
   StyleBox[
    RowBox[{
     RowBox[{"OpenRead", "[", "fname", "]"}], ";"}],
    FontSize->16], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"SetOfPointsW", "=", 
     RowBox[{
      StyleBox["Read",
       FontSize->16], 
      StyleBox["[",
       FontSize->18], 
      StyleBox["fname",
       FontSize->18], 
      StyleBox["]",
       FontSize->18]}]}], 
    StyleBox[";",
     FontSize->18]}], "\[IndentingNewLine]", 
   StyleBox[
    RowBox[{
     RowBox[{"Close", "[", "fname", "]"}], ";"}],
    FontSize->16], 
   StyleBox["\[IndentingNewLine]",
    FontSize->16], 
   StyleBox["\[IndentingNewLine]",
    FontSize->16], 
   StyleBox[
    RowBox[{
     RowBox[{"fname", "=", "\"\<Desktop/FPP2020/EqsFPPC3W\>\""}], ";"}],
    FontSize->16], "\n", 
   StyleBox[
    RowBox[{
     RowBox[{"OpenRead", "[", "fname", "]"}], ";"}],
    FontSize->16], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"EqsFPPC3W", "=", 
     RowBox[{
      StyleBox["Read",
       FontSize->16], 
      StyleBox["[",
       FontSize->18], 
      StyleBox["fname",
       FontSize->18], 
      StyleBox["]",
       FontSize->18]}]}], 
    StyleBox[";",
     FontSize->18]}], "\[IndentingNewLine]", 
   StyleBox[
    RowBox[{
     RowBox[{"Close", "[", "fname", "]"}], ";"}],
    FontSize->16]}]}]], "Input",
 CellChangeTimes->{
  3.806920256635564*^9, {3.806930448837566*^9, 3.806930457507881*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"ef6f29b1-20a3-4268-8c5a-8cd574b8d742"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"useful", " ", "to", " ", "have"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Beautify", "[", "x_", "]"}], ":=", 
     RowBox[{"(", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"ret", "=", 
        RowBox[{"Chop", "[", 
         RowBox[{"x", ",", 
          RowBox[{"10", "^", 
           RowBox[{"(", 
            RowBox[{"-", 
             RowBox[{"Round", "[", 
              RowBox[{
               RowBox[{"Accuracy", "[", "x", "]"}], " ", "/", "2"}], "]"}]}], 
            ")"}]}]}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"root2", "=", 
        RowBox[{"N", "[", 
         RowBox[{
          SqrtBox["2"], ",", 
          RowBox[{"Round", "[", 
           RowBox[{"Accuracy", "[", "x", "]"}], "]"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"ret", "=", "  ", 
        RowBox[{
         RowBox[{"Rationalize", "[", 
          RowBox[{"Re", "[", "ret", "]"}], "]"}], "+", 
         RowBox[{
          RowBox[{"Rationalize", "[", 
           RowBox[{"N", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"Im", "[", "ret", "]"}], "/", 
              SqrtBox["2"]}], ",", 
             RowBox[{"Round", "[", 
              RowBox[{"Accuracy", "[", "x", "]"}], "]"}]}], "]"}], "]"}], 
          "\[ImaginaryI]", " ", 
          SqrtBox["2"]}]}]}]}], "\[IndentingNewLine]", ")"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", "checking", " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{"tocheck", "=", 
    RowBox[{"N", "[", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[ImaginaryI]", " ", 
           SqrtBox["2"]}], "+", "565"}], ")"}], "/", "1143"}], " ", ")"}], 
      ",", "50"}], "]"}]}], "\[IndentingNewLine]", 
   RowBox[{"Beautify", "[", "tocheck", "]"}]}]}]], "Input",
 CellChangeTimes->{3.806920273819413*^9},
 CellLabel->"In[9]:=",ExpressionUUID->"ff07059e-137b-47b3-8f90-700bb2b43276"],

Cell[BoxData[
 RowBox[{"0.\
49431321084864391951006124234470691163604549431321084864391951006124234470684`\
50.15051363737112", "+", 
  RowBox[{
  "0.0012372822068006080916900163816357813460802028655966299852814345914179636\
732`47.54898018738367", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{3.806920278159308*^9, 3.8069304658272257`*^9},
 CellLabel->"Out[10]=",ExpressionUUID->"f7279a23-f5c3-48ac-aaa1-e6f19efc83f8"],

Cell[BoxData[
 RowBox[{
  FractionBox["565", "1143"], "+", 
  FractionBox[
   RowBox[{"\[ImaginaryI]", " ", 
    SqrtBox["2"]}], "1143"]}]], "Output",
 CellChangeTimes->{3.806920278159308*^9, 3.806930465829523*^9},
 CellLabel->"Out[11]=",ExpressionUUID->"3fb5e7bc-adcf-4f29-aeaf-92adb75b0984"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
     RowBox[{
     "I", " ", "will", " ", "now", " ", "find", " ", "points", " ", "on", " ",
       "the", " ", "curve", " ", "W2"}], "+", "W3", "+", "W4"}], "=", "0"}], 
   " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"VarsW", "=", 
     RowBox[{"{", 
      RowBox[{
      "W1", ",", "W2", ",", "W3", ",", "W4", ",", "W5", ",", "W6", ",", "W7", 
       ",", "W8", ",", "W9", ",", "W10", ",", "W11", ",", "W12", ",", "W13", 
       ",", "W14", ",", "W15", ",", "W16"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"SetOfPointsWwithW234", "=", 
     RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"prec", "=", "6000"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"i", "=", "1"}], ",", 
      RowBox[{"i", "\[LessEqual]", "100"}], ",", 
      RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Mod", "[", 
           RowBox[{"i", ",", "10"}], "]"}], "\[Equal]", "0"}], ",", 
         RowBox[{"Print", "[", "i", "]"}]}], "]"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"rpt1", "=", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"RandomInteger", "[", 
            RowBox[{"{", 
             RowBox[{"1", ",", "100000"}], "}"}], "]"}], "+", 
           RowBox[{"I", " ", 
            RowBox[{"RandomInteger", "[", 
             RowBox[{"{", 
              RowBox[{"1", ",", "100000"}], "}"}], "]"}]}]}], ")"}], "/", 
         "100000"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"Eqs", "=", 
        RowBox[{"Join", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"W1", "\[Equal]", "1"}], ",", 
            RowBox[{
             RowBox[{"W2", "+", "W3", "+", "W4"}], "\[Equal]", "0"}], ",", 
            RowBox[{
             RowBox[{"W5", "+", "W6", "+", "W7"}], "\[Equal]", "rpt1"}]}], 
           "}"}], ",", 
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{"0", "\[Equal]", 
             RowBox[{"EqsFPPC3W", "[", 
              RowBox[{"[", "j", "]"}], "]"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"j", ",", "1", ",", "38"}], "}"}]}], "]"}]}], "]"}]}], 
       ";", "\[IndentingNewLine]", 
       RowBox[{"sols", "=", 
        RowBox[{"NSolve", "[", 
         RowBox[{"Eqs", ",", "200"}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"fr", "=", 
        RowBox[{"FindRoot", "[", 
         RowBox[{
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{"Eqs", "[", 
             RowBox[{"[", "k", "]"}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"k", ",", "1", ",", "14"}], "}"}]}], "]"}], ",", 
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"VarsW", "[", 
               RowBox[{"[", "j", "]"}], "]"}], ",", 
              RowBox[{
               RowBox[{"VarsW", "[", 
                RowBox[{"[", "j", "]"}], "]"}], "/.", 
               RowBox[{"sols", "[", 
                RowBox[{"[", "1", "]"}], "]"}]}]}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"j", ",", "1", ",", "14"}], "}"}]}], "]"}], ",", 
          RowBox[{"MaxIterations", "\[Rule]", "100"}], ",", 
          RowBox[{"WorkingPrecision", "\[Rule]", "prec"}], ",", 
          RowBox[{"AccuracyGoal", "\[Rule]", "prec"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"AppendTo", "[", 
        RowBox[{"SetOfPointsWwithW234", ",", "fr"}], "]"}], ";"}]}], 
     "\[IndentingNewLine]", "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"quality", " ", "control"}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"i", "=", "1"}], ",", 
      RowBox[{"i", "\[LessEqual]", "100"}], ",", 
      RowBox[{"i", "++"}], ",", " ", 
      RowBox[{
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Chop", "[", 
           RowBox[{"Sum", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"Abs", "[", 
               RowBox[{"EqsFPPC3W", "[", 
                RowBox[{"[", "j", "]"}], "]"}], "]"}], "/.", 
              RowBox[{"SetOfPointsWwithW234", "[", 
               RowBox[{"[", "i", "]"}], "]"}]}], ",", 
             RowBox[{"{", 
              RowBox[{"j", ",", "1", ",", "38"}], "}"}]}], "]"}], "]"}], 
          "\[NotEqual]", "0"}], ",", 
         RowBox[{
          RowBox[{"Print", "[", 
           RowBox[{
           "\"\<warning, point \>\"", ",", "i", ",", "\"\< looks fishy\>\""}],
            "]"}], ";"}]}], "]"}], ";"}]}], "]"}], ";"}]}]}]], "Input",
 CellChangeTimes->{
  3.806920297697809*^9, {3.80693056966364*^9, 3.806930573497347*^9}},
 CellLabel->"In[12]:=",ExpressionUUID->"a9305b4d-a96e-4d00-bff2-1871100db810"],

Cell[CellGroupData[{

Cell[BoxData["10"], "Print",
 CellChangeTimes->{3.8069204778898373`*^9, 3.8069307930699253`*^9},
 CellLabel->
  "During evaluation of \
In[12]:=",ExpressionUUID->"b9964f77-e7fe-4341-a7e0-d5d0967869ab"],

Cell[BoxData["20"], "Print",
 CellChangeTimes->{3.8069204778898373`*^9, 3.806931044219302*^9},
 CellLabel->
  "During evaluation of \
In[12]:=",ExpressionUUID->"1ee3b69d-99bf-4093-a660-e868bca7a4b0"],

Cell[BoxData["30"], "Print",
 CellChangeTimes->{3.8069204778898373`*^9, 3.806931274725637*^9},
 CellLabel->
  "During evaluation of \
In[12]:=",ExpressionUUID->"9d317246-8fba-4b60-9fa6-694ea3ce0569"],

Cell[BoxData["40"], "Print",
 CellChangeTimes->{3.8069204778898373`*^9, 3.8069315172714777`*^9},
 CellLabel->
  "During evaluation of \
In[12]:=",ExpressionUUID->"f7f7d2f9-ff29-478a-bbfe-720a1da8fea0"],

Cell[BoxData["50"], "Print",
 CellChangeTimes->{3.8069204778898373`*^9, 3.806931778414666*^9},
 CellLabel->
  "During evaluation of \
In[12]:=",ExpressionUUID->"b113c1eb-f3dd-4256-87b8-6815d50767cd"],

Cell[BoxData["60"], "Print",
 CellChangeTimes->{3.8069204778898373`*^9, 3.8069320409098473`*^9},
 CellLabel->
  "During evaluation of \
In[12]:=",ExpressionUUID->"492c7eeb-2ab4-4a8c-9a58-98f898dc87f3"],

Cell[BoxData["70"], "Print",
 CellChangeTimes->{3.8069204778898373`*^9, 3.806932307117424*^9},
 CellLabel->
  "During evaluation of \
In[12]:=",ExpressionUUID->"97176323-64aa-4f2a-b354-3cb8c6ca67b7"],

Cell[BoxData["80"], "Print",
 CellChangeTimes->{3.8069204778898373`*^9, 3.806932609568047*^9},
 CellLabel->
  "During evaluation of \
In[12]:=",ExpressionUUID->"c7d57c20-83b1-4dab-be1a-28ffdbce083f"],

Cell[BoxData["90"], "Print",
 CellChangeTimes->{3.8069204778898373`*^9, 3.80693292147217*^9},
 CellLabel->
  "During evaluation of \
In[12]:=",ExpressionUUID->"0ec51fce-17ef-48f8-848b-dd9f558dca2c"],

Cell[BoxData["100"], "Print",
 CellChangeTimes->{3.8069204778898373`*^9, 3.806933164125826*^9},
 CellLabel->
  "During evaluation of \
In[12]:=",ExpressionUUID->"68775ad5-3ad0-45a0-9244-925337a56b7d"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
     RowBox[{
     "Looking", " ", "for", " ", "sections", " ", "of", " ", "6", "K", " ", 
      "that", " ", "are", " ", "zero", " ", "on", " ", "W2"}], "+", "W3", "+",
      "W4"}], "=", "0"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"maxlength", "=", "500"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"CoeffList", "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"ToExpression", "[", 
        RowBox[{"StringJoin", "[", 
         RowBox[{"\"\<A\>\"", ",", 
          RowBox[{"ToString", "[", "i", "]"}]}], "]"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", "maxlength"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"AllMons", "=", 
     RowBox[{"{", "}"}]}], ";", " ", 
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"i", "=", "5"}], ",", 
      RowBox[{"i", "\[LessEqual]", "14"}], ",", 
      RowBox[{"i", "++"}], ",", 
      RowBox[{"For", "[", 
       RowBox[{
        RowBox[{"j", "=", "5"}], ",", 
        RowBox[{"j", "\[LessEqual]", "i"}], ",", 
        RowBox[{"j", "++"}], ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"AppendTo", "[", 
          RowBox[{"AllMons", ",", 
           RowBox[{
            RowBox[{"VarsW", "[", 
             RowBox[{"[", "i", "]"}], "]"}], " ", 
            RowBox[{"VarsW", "[", 
             RowBox[{"[", "j", "]"}], "]"}]}]}], "]"}], ";"}]}], "]"}]}], 
     "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"count", "=", 
     RowBox[{"Length", "[", "AllMons", "]"}]}], ";"}], "\[IndentingNewLine]", 
   
   RowBox[{
    RowBox[{"AllMons", "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"AllMons", "[", 
         RowBox[{"[", "i", "]"}], "]"}], "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"AllMons", "[", 
           RowBox[{"[", "i", "]"}], "]"}], "/.", 
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"VarsW", "[", 
              RowBox[{"[", "k", "]"}], "]"}], "\[Rule]", "1"}], ",", 
            RowBox[{"{", 
             RowBox[{"k", ",", "1", ",", "14"}], "}"}]}], "]"}]}], ")"}]}], 
       ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", "count"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"UnivPoly", "=", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"AllMons", "[", 
         RowBox[{"[", "k", "]"}], "]"}], " ", 
        RowBox[{"CoeffList", "[", 
         RowBox[{"[", "k", "]"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"k", ",", "1", ",", "count"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Eqs", "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"0", "\[Equal]", "UnivPoly"}], "/.", 
        RowBox[{"SetOfPointsWwithW234", "[", 
         RowBox[{"[", "k", "]"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"k", ",", "1", ",", 
         RowBox[{"count", "+", "20"}]}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"sols", "=", 
     RowBox[{"Chop", "[", " ", 
      RowBox[{
       RowBox[{"Solve", "[", "Eqs", "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   
   RowBox[{
    RowBox[{"Print", "[", "\"\<here\>\"", "]"}], ";"}], "\[IndentingNewLine]",
    "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"AllEqs", "=", 
     RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"j", "=", "1"}], ",", 
      RowBox[{"j", "\[LessEqual]", "count"}], ",", 
      RowBox[{"j", "++"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"UEq", "=", 
        RowBox[{"Coefficient", "[", 
         RowBox[{
          RowBox[{"UnivPoly", "/.", "sols"}], ",", 
          RowBox[{"CoeffList", "[", 
           RowBox[{"[", "j", "]"}], "]"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"ByteCount", "[", "UEq", "]"}], ">", "100"}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"Eq", "=", 
           RowBox[{"Block", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"$MaxExtraPrecision", "=", "400"}], "}"}], ",", 
             RowBox[{"Sum", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"Beautify", "[", 
                 RowBox[{"Coefficient", "[", 
                  RowBox[{"UEq", ",", 
                   RowBox[{"AllMons", "[", 
                    RowBox[{"[", "n", "]"}], "]"}]}], "]"}], "]"}], " ", 
                RowBox[{"AllMons", "[", 
                 RowBox[{"[", "n", "]"}], "]"}]}], ",", 
               RowBox[{"{", 
                RowBox[{"n", ",", "1", ",", 
                 RowBox[{"Length", "[", "AllMons", "]"}]}], "}"}]}], "]"}]}], 
            "]"}]}], ";", "\[IndentingNewLine]", 
          RowBox[{"AppendTo", "[", 
           RowBox[{"AllEqs", ",", "Eq"}], "]"}], ";"}]}], 
        "\[IndentingNewLine]", "]"}], ";"}]}], "\[IndentingNewLine]", "]"}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{"Length", "[", "AllEqs", "]"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "Checking", " ", "to", " ", "see", " ", "which", " ", "of", " ", "these", 
     " ", "could", " ", "be", " ", "added", " ", "to", " ", "the", " ", 
     "degree", " ", "two", " ", "polynomials"}], " ", "*)"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"D4P", "=", 
     RowBox[{"{", 
      RowBox[{
       SuperscriptBox["W1", "2"], ",", 
       SuperscriptBox["W2", "2"], ",", 
       SuperscriptBox["W3", "2"], ",", 
       RowBox[{"W4", "^", "2"}], ",", 
       RowBox[{"W1", " ", "W2"}], ",", " ", 
       RowBox[{"W1", " ", "W3"}], ",", " ", 
       RowBox[{"W1", " ", "W4"}], ",", " ", 
       RowBox[{"W2", " ", "W3"}], ",", " ", 
       RowBox[{"W2", " ", "W4"}], ",", " ", 
       RowBox[{"W3", " ", "W4"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"j", "=", "1"}], ",", 
      RowBox[{"j", "\[LessEqual]", 
       RowBox[{"Length", "[", "AllEqs", "]"}]}], ",", 
      RowBox[{"j", "++"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"AppendTo", "[", 
        RowBox[{"D4P", ",", 
         RowBox[{
          RowBox[{"AllEqs", "[", 
           RowBox[{"[", "j", "]"}], "]"}], "/", 
          RowBox[{"(", 
           RowBox[{"W2", "+", "W3", "+", "W4"}], ")"}]}]}], "]"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"Print", "[", 
        RowBox[{"j", ",", "\"\< \>\"", ",", 
         RowBox[{"ByteCount", "[", 
          RowBox[{"AllEqs", "[", 
           RowBox[{"[", "j", "]"}], "]"}], "]"}], ",", "\"\< \>\"", ",", 
         RowBox[{"MatrixRank", "[", 
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{"D4P", "/.", 
             RowBox[{"SetOfPointsW", "[", 
              RowBox[{"[", "k", "]"}], "]"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"k", ",", "1", ",", "50"}], "}"}]}], "]"}], "]"}]}], 
        "]"}], ";"}]}], "\[IndentingNewLine]", "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"D4P", "=", " ", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"D4P", "[", 
        RowBox[{"[", "k", "]"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"k", ",", "1", ",", "19"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   StyleBox[
    RowBox[{"(*", " ", 
     RowBox[{"writing", " ", "into", " ", "the", " ", "file"}], " ", "*)"}],
    FontSize->16], 
   StyleBox["\[IndentingNewLine]",
    FontSize->16], 
   StyleBox[
    RowBox[{
     RowBox[{"fname", "=", "\"\<Desktop/FPP2020/Deg4inW\>\""}], ";"}],
    FontSize->16], "\n", 
   StyleBox[
    RowBox[{
     RowBox[{"OpenWrite", "[", "fname", "]"}], ";"}],
    FontSize->16], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     StyleBox["Write",
      FontSize->16], 
     StyleBox["[",
      FontSize->18], 
     RowBox[{
      StyleBox["fname",
       FontSize->18], 
      StyleBox[",",
       FontSize->18], "D4P"}], 
     StyleBox["]",
      FontSize->18]}], 
    StyleBox[";",
     FontSize->18]}], "\[IndentingNewLine]", 
   StyleBox[
    RowBox[{
     RowBox[{"Close", "[", "fname", "]"}], ";"}],
    FontSize->16]}]}]], "Input",
 CellChangeTimes->{3.80692031842997*^9},
 CellLabel->"In[17]:=",ExpressionUUID->"c6416674-fff0-47f7-bfb8-ead44f7f6a42"],

Cell[BoxData["\<\"here\"\>"], "Print",
 CellChangeTimes->{3.80693344532158*^9},
 CellLabel->
  "During evaluation of \
In[17]:=",ExpressionUUID->"f4ecdc38-93a9-4a0b-b938-c4ba6947ee92"],

Cell[BoxData["28"], "Output",
 CellChangeTimes->{3.8069335072451887`*^9},
 CellLabel->"Out[28]=",ExpressionUUID->"87f13635-7067-4f58-9e60-9c5672ee9e32"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{
  "1", "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", "36992", 
   "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", "11"}],
  SequenceForm[1, " ", 36992, " ", 11],
  Editable->False]], "Print",
 CellChangeTimes->{3.806933509020537*^9},
 CellLabel->
  "During evaluation of \
In[17]:=",ExpressionUUID->"1e3cbf99-cae9-41f7-a51d-96c80bae5f85"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
  "2", "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", "37040", 
   "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", "12"}],
  SequenceForm[2, " ", 37040, " ", 12],
  Editable->False]], "Print",
 CellChangeTimes->{3.806933511201498*^9},
 CellLabel->
  "During evaluation of \
In[17]:=",ExpressionUUID->"ced9c717-a7a6-4fa3-9ae7-bcc15b4f636b"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
  "3", "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", "36896", 
   "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", "13"}],
  SequenceForm[3, " ", 36896, " ", 13],
  Editable->False]], "Print",
 CellChangeTimes->{3.806933513988575*^9},
 CellLabel->
  "During evaluation of \
In[17]:=",ExpressionUUID->"29504c7d-9da9-4ea1-bb68-002c7dfd2284"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
  "4", "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", "38016", 
   "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", "14"}],
  SequenceForm[4, " ", 38016, " ", 14],
  Editable->False]], "Print",
 CellChangeTimes->{3.806933517335628*^9},
 CellLabel->
  "During evaluation of \
In[17]:=",ExpressionUUID->"dc7fa078-0be9-4853-8d4b-7a890c3c00d3"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
  "5", "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", "37808", 
   "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", "15"}],
  SequenceForm[5, " ", 37808, " ", 15],
  Editable->False]], "Print",
 CellChangeTimes->{3.806933521339036*^9},
 CellLabel->
  "During evaluation of \
In[17]:=",ExpressionUUID->"ddd0d719-9d9f-4185-b913-21b4a76eebe2"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
  "6", "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", "37936", 
   "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", "16"}],
  SequenceForm[6, " ", 37936, " ", 16],
  Editable->False]], "Print",
 CellChangeTimes->{3.806933525818419*^9},
 CellLabel->
  "During evaluation of \
In[17]:=",ExpressionUUID->"b8f1f426-144a-4f3c-83ae-8989ca80409e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
  "7", "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", "37936", 
   "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", "17"}],
  SequenceForm[7, " ", 37936, " ", 17],
  Editable->False]], "Print",
 CellChangeTimes->{3.806933531021332*^9},
 CellLabel->
  "During evaluation of \
In[17]:=",ExpressionUUID->"9d5693b4-84ea-49d6-821e-fcaea09c73d9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
  "8", "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", "37840", 
   "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", "18"}],
  SequenceForm[8, " ", 37840, " ", 18],
  Editable->False]], "Print",
 CellChangeTimes->{3.806933536877643*^9},
 CellLabel->
  "During evaluation of \
In[17]:=",ExpressionUUID->"2019e256-a04a-4be1-88e4-b040de0a4bf6"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
  "9", "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", "37856", 
   "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", "19"}],
  SequenceForm[9, " ", 37856, " ", 19],
  Editable->False]], "Print",
 CellChangeTimes->{3.806933543209064*^9},
 CellLabel->
  "During evaluation of \
In[17]:=",ExpressionUUID->"761ed22a-dd36-4c68-ac59-c4db7984d06a"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
  "10", "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", "37792", 
   "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", "19"}],
  SequenceForm[10, " ", 37792, " ", 19],
  Editable->False]], "Print",
 CellChangeTimes->{3.80693355052713*^9},
 CellLabel->
  "During evaluation of \
In[17]:=",ExpressionUUID->"449e7c53-0937-40a8-8806-9c389ee82f02"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
  "11", "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", "37968", 
   "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", "19"}],
  SequenceForm[11, " ", 37968, " ", 19],
  Editable->False]], "Print",
 CellChangeTimes->{3.806933559391534*^9},
 CellLabel->
  "During evaluation of \
In[17]:=",ExpressionUUID->"7dcd0b0d-cb9f-4d5b-b7dc-c96925f704be"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
  "12", "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", "37872", 
   "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", "19"}],
  SequenceForm[12, " ", 37872, " ", 19],
  Editable->False]], "Print",
 CellChangeTimes->{3.806933568096323*^9},
 CellLabel->
  "During evaluation of \
In[17]:=",ExpressionUUID->"dfc1ed18-d357-4acc-9668-002f92e10911"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
  "13", "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", "37840", 
   "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", "19"}],
  SequenceForm[13, " ", 37840, " ", 19],
  Editable->False]], "Print",
 CellChangeTimes->{3.80693357717303*^9},
 CellLabel->
  "During evaluation of \
In[17]:=",ExpressionUUID->"b31eafea-66e5-4a19-b29b-e17d618be7a3"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
  "14", "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", "37840", 
   "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", "19"}],
  SequenceForm[14, " ", 37840, " ", 19],
  Editable->False]], "Print",
 CellChangeTimes->{3.806933586962858*^9},
 CellLabel->
  "During evaluation of \
In[17]:=",ExpressionUUID->"e42ace5f-ffd7-4793-a1d0-ae4bdc1d0177"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
  "15", "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", "38048", 
   "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", "19"}],
  SequenceForm[15, " ", 38048, " ", 19],
  Editable->False]], "Print",
 CellChangeTimes->{3.806933597426618*^9},
 CellLabel->
  "During evaluation of \
In[17]:=",ExpressionUUID->"78e7ad9d-756b-4587-8f86-8b3f9001af40"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
  "16", "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", "37808", 
   "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", "19"}],
  SequenceForm[16, " ", 37808, " ", 19],
  Editable->False]], "Print",
 CellChangeTimes->{3.8069336082978354`*^9},
 CellLabel->
  "During evaluation of \
In[17]:=",ExpressionUUID->"3fc3abe2-9ac5-41b0-bc2f-20f17b088df9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
  "17", "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", "37776", 
   "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", "19"}],
  SequenceForm[17, " ", 37776, " ", 19],
  Editable->False]], "Print",
 CellChangeTimes->{3.8069336202025003`*^9},
 CellLabel->
  "During evaluation of \
In[17]:=",ExpressionUUID->"7b4794f8-3c77-4610-a26c-67e7cc04f814"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
  "18", "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", "37776", 
   "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", "19"}],
  SequenceForm[18, " ", 37776, " ", 19],
  Editable->False]], "Print",
 CellChangeTimes->{3.8069336331987247`*^9},
 CellLabel->
  "During evaluation of \
In[17]:=",ExpressionUUID->"e61d401b-efb4-46d3-b5d5-7c18ec23dd5a"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
  "19", "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", "37840", 
   "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", "19"}],
  SequenceForm[19, " ", 37840, " ", 19],
  Editable->False]], "Print",
 CellChangeTimes->{3.8069336472991953`*^9},
 CellLabel->
  "During evaluation of \
In[17]:=",ExpressionUUID->"bce69507-d95e-4b70-88b3-5d02fe62aad6"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
  "20", "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", "37600", 
   "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", "19"}],
  SequenceForm[20, " ", 37600, " ", 19],
  Editable->False]], "Print",
 CellChangeTimes->{3.806933661399352*^9},
 CellLabel->
  "During evaluation of \
In[17]:=",ExpressionUUID->"4ca282d3-be18-4989-a589-3c6f10fb8318"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
  "21", "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", "37568", 
   "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", "19"}],
  SequenceForm[21, " ", 37568, " ", 19],
  Editable->False]], "Print",
 CellChangeTimes->{3.806933676900421*^9},
 CellLabel->
  "During evaluation of \
In[17]:=",ExpressionUUID->"c41fb1f0-ff4e-42d4-b680-906f24561238"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
  "22", "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", "36992", 
   "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", "19"}],
  SequenceForm[22, " ", 36992, " ", 19],
  Editable->False]], "Print",
 CellChangeTimes->{3.80693369290055*^9},
 CellLabel->
  "During evaluation of \
In[17]:=",ExpressionUUID->"057285bc-a5a1-4895-a9e4-d5ff40606e89"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
  "23", "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", "38032", 
   "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", "19"}],
  SequenceForm[23, " ", 38032, " ", 19],
  Editable->False]], "Print",
 CellChangeTimes->{3.8069337107531557`*^9},
 CellLabel->
  "During evaluation of \
In[17]:=",ExpressionUUID->"d927d535-6f3d-4f9d-b89f-86de200edc44"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
  "24", "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", "37904", 
   "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", "19"}],
  SequenceForm[24, " ", 37904, " ", 19],
  Editable->False]], "Print",
 CellChangeTimes->{3.8069337301224813`*^9},
 CellLabel->
  "During evaluation of \
In[17]:=",ExpressionUUID->"0584e4a6-109b-4e6e-b5c9-c9ee59fd473b"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
  "25", "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", "37872", 
   "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", "19"}],
  SequenceForm[25, " ", 37872, " ", 19],
  Editable->False]], "Print",
 CellChangeTimes->{3.8069337482753677`*^9},
 CellLabel->
  "During evaluation of \
In[17]:=",ExpressionUUID->"c7747bd7-559d-4d5a-8b0f-53dfaca087fc"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
  "26", "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", "37712", 
   "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", "19"}],
  SequenceForm[26, " ", 37712, " ", 19],
  Editable->False]], "Print",
 CellChangeTimes->{3.806933767555882*^9},
 CellLabel->
  "During evaluation of \
In[17]:=",ExpressionUUID->"9ff9861f-b9a1-4019-97e1-773d201a125a"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
  "27", "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", "37664", 
   "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", "19"}],
  SequenceForm[27, " ", 37664, " ", 19],
  Editable->False]], "Print",
 CellChangeTimes->{3.806933787953333*^9},
 CellLabel->
  "During evaluation of \
In[17]:=",ExpressionUUID->"473064f8-b537-44d3-95b3-fca28030b1d2"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
  "28", "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", "37808", 
   "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]", "19"}],
  SequenceForm[28, " ", 37808, " ", 19],
  Editable->False]], "Print",
 CellChangeTimes->{3.806933809318302*^9},
 CellLabel->
  "During evaluation of \
In[17]:=",ExpressionUUID->"aea50599-9a8e-462f-a2e2-a7ca611ff8d2"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "finding", " ", "the", " ", "conditions", " ", "of", " ", "passing", " ", 
    "through", " ", "the", " ", "first", " ", "two", " ", "singular", " ", 
    "points"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"VarsC", "=", 
     RowBox[{"{", 
      RowBox[{
      "c1", ",", "c2", ",", "c3", ",", "c4", ",", "c5", ",", "c6", ",", "c7", 
       ",", "c8", ",", "c9", ",", "c10", ",", "c11", ",", "c12", ",", "c13", 
       ",", "c14", ",", "c15", ",", "c16", ",", "c17", ",", "c18", ",", 
       "c19"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"UnivDeg4", "=", 
     RowBox[{"VarsC", ".", "D4P"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"pt1", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"W1", "\[Rule]", "0"}], ",", 
      RowBox[{"W2", "\[Rule]", "1"}], ",", 
      RowBox[{"W3", "\[Rule]", "0"}], ",", 
      RowBox[{"W4", "\[Rule]", "0"}], ",", 
      RowBox[{"W5", "\[Rule]", "1"}], ",", 
      RowBox[{"W6", "\[Rule]", "0"}], ",", 
      RowBox[{"W7", "\[Rule]", "0"}], ",", 
      RowBox[{"W8", "\[Rule]", "1"}], ",", 
      RowBox[{"W9", "\[Rule]", "0"}], ",", 
      RowBox[{"W10", "\[Rule]", "0"}], ",", 
      RowBox[{"W11", "\[Rule]", "1"}], ",", 
      RowBox[{"W12", "\[Rule]", "0"}], ",", 
      RowBox[{"W13", "\[Rule]", "0"}], ",", 
      RowBox[{"W14", "\[Rule]", "1"}]}], "}"}]}], "\[IndentingNewLine]", 
   RowBox[{"pt2", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"W1", "\[Rule]", "0"}], ",", 
      RowBox[{"W2", "\[Rule]", "0"}], ",", 
      RowBox[{"W3", "\[Rule]", "1"}], ",", 
      RowBox[{"W4", "\[Rule]", "0"}], ",", 
      RowBox[{"W5", "\[Rule]", "0"}], ",", 
      RowBox[{"W6", "\[Rule]", "1"}], ",", 
      RowBox[{"W7", "\[Rule]", "0"}], ",", 
      RowBox[{"W8", "\[Rule]", "0"}], ",", 
      RowBox[{"W9", "\[Rule]", "1"}], ",", 
      RowBox[{"W10", "\[Rule]", "0"}], ",", 
      RowBox[{"W11", "\[Rule]", "0"}], ",", 
      RowBox[{"W12", "\[Rule]", "1"}], ",", 
      RowBox[{"W13", "\[Rule]", "0"}], ",", 
      RowBox[{"W14", "\[Rule]", "1"}]}], "}"}]}], "\[IndentingNewLine]", 
   RowBox[{"pt3", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"W1", "\[Rule]", "0"}], ",", 
      RowBox[{"W2", "\[Rule]", "0"}], ",", 
      RowBox[{"W3", "\[Rule]", "0"}], ",", 
      RowBox[{"W4", "\[Rule]", "1"}], ",", 
      RowBox[{"W5", "\[Rule]", "0"}], ",", 
      RowBox[{"W6", "\[Rule]", "0"}], ",", 
      RowBox[{"W7", "\[Rule]", "1"}], ",", 
      RowBox[{"W8", "\[Rule]", "0"}], ",", 
      RowBox[{"W9", "\[Rule]", "0"}], ",", 
      RowBox[{"W10", "\[Rule]", "1"}], ",", 
      RowBox[{"W11", "\[Rule]", "0"}], ",", 
      RowBox[{"W12", "\[Rule]", "0"}], ",", 
      RowBox[{"W13", "\[Rule]", "1"}], ",", 
      RowBox[{"W14", "\[Rule]", "1"}]}], "}"}]}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"EqsOnC", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"0", "\[Equal]", "UnivDeg4"}], "/.", "pt1"}], ",", 
       RowBox[{
        RowBox[{"0", "\[Equal]", "UnivDeg4"}], "/.", "pt2"}]}], "}"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"solsc", "=", 
     RowBox[{
      RowBox[{"Simplify", "[", 
       RowBox[{"Solve", "[", "EqsOnC", "]"}], "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "tell", " ", "us", " ", "which", " ", "coefficients", " ", "are", " ", 
     "solved", " ", "for"}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Print", "[", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"solsc", "[", 
         RowBox[{"[", "i", "]"}], "]"}], "[", 
        RowBox[{"[", "1", "]"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", 
         RowBox[{"Length", "[", "solsc", "]"}]}], "}"}]}], "]"}], "]"}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"UnivDeg4throughpt1and2", "=", 
     RowBox[{"UnivDeg4", "/.", "solsc"}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{3.806920360587555*^9},
 CellLabel->"In[36]:=",ExpressionUUID->"a6616190-e3db-4d3d-be27-7c91175f87e0"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"W1", "\[Rule]", "0"}], ",", 
   RowBox[{"W2", "\[Rule]", "1"}], ",", 
   RowBox[{"W3", "\[Rule]", "0"}], ",", 
   RowBox[{"W4", "\[Rule]", "0"}], ",", 
   RowBox[{"W5", "\[Rule]", "1"}], ",", 
   RowBox[{"W6", "\[Rule]", "0"}], ",", 
   RowBox[{"W7", "\[Rule]", "0"}], ",", 
   RowBox[{"W8", "\[Rule]", "1"}], ",", 
   RowBox[{"W9", "\[Rule]", "0"}], ",", 
   RowBox[{"W10", "\[Rule]", "0"}], ",", 
   RowBox[{"W11", "\[Rule]", "1"}], ",", 
   RowBox[{"W12", "\[Rule]", "0"}], ",", 
   RowBox[{"W13", "\[Rule]", "0"}], ",", 
   RowBox[{"W14", "\[Rule]", "1"}]}], "}"}]], "Output",
 CellChangeTimes->{3.8069338157123327`*^9},
 CellLabel->"Out[38]=",ExpressionUUID->"9fd9f5d3-d0e3-48dc-9758-f21ffcc7f36f"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"W1", "\[Rule]", "0"}], ",", 
   RowBox[{"W2", "\[Rule]", "0"}], ",", 
   RowBox[{"W3", "\[Rule]", "1"}], ",", 
   RowBox[{"W4", "\[Rule]", "0"}], ",", 
   RowBox[{"W5", "\[Rule]", "0"}], ",", 
   RowBox[{"W6", "\[Rule]", "1"}], ",", 
   RowBox[{"W7", "\[Rule]", "0"}], ",", 
   RowBox[{"W8", "\[Rule]", "0"}], ",", 
   RowBox[{"W9", "\[Rule]", "1"}], ",", 
   RowBox[{"W10", "\[Rule]", "0"}], ",", 
   RowBox[{"W11", "\[Rule]", "0"}], ",", 
   RowBox[{"W12", "\[Rule]", "1"}], ",", 
   RowBox[{"W13", "\[Rule]", "0"}], ",", 
   RowBox[{"W14", "\[Rule]", "1"}]}], "}"}]], "Output",
 CellChangeTimes->{3.806933815715551*^9},
 CellLabel->"Out[39]=",ExpressionUUID->"113417a6-8fb1-4deb-935e-92b527757bba"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"W1", "\[Rule]", "0"}], ",", 
   RowBox[{"W2", "\[Rule]", "0"}], ",", 
   RowBox[{"W3", "\[Rule]", "0"}], ",", 
   RowBox[{"W4", "\[Rule]", "1"}], ",", 
   RowBox[{"W5", "\[Rule]", "0"}], ",", 
   RowBox[{"W6", "\[Rule]", "0"}], ",", 
   RowBox[{"W7", "\[Rule]", "1"}], ",", 
   RowBox[{"W8", "\[Rule]", "0"}], ",", 
   RowBox[{"W9", "\[Rule]", "0"}], ",", 
   RowBox[{"W10", "\[Rule]", "1"}], ",", 
   RowBox[{"W11", "\[Rule]", "0"}], ",", 
   RowBox[{"W12", "\[Rule]", "0"}], ",", 
   RowBox[{"W13", "\[Rule]", "1"}], ",", 
   RowBox[{"W14", "\[Rule]", "1"}]}], "}"}]], "Output",
 CellChangeTimes->{3.806933815717383*^9},
 CellLabel->"Out[40]=",ExpressionUUID->"0031993a-6193-41b0-a811-1fa8cfc39b2d"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"c2", ",", "c3"}], "}"}]], "Print",
 CellChangeTimes->{3.806933816059038*^9},
 CellLabel->
  "During evaluation of \
In[36]:=",ExpressionUUID->"f36684b3-6aac-4ecd-a0e2-65080dda5e68"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "Need", " ", "to", " ", "figure", " ", "out", " ", "which", " ", 
    "equations", " ", "cut", " ", "out", " ", "the", " ", "surface", " ", 
    "near", " ", "the", " ", "singular", " ", "point"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"rk", "=", "0"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"matatpt", "=", 
     RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"indices", "=", 
     RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"i", "=", "1"}], ",", 
      RowBox[{"i", "\[LessEqual]", "38"}], ",", 
      RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"newrow", "=", 
        RowBox[{"N", "[", 
         RowBox[{
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"D", "[", 
              RowBox[{
               RowBox[{"EqsFPPC3W", "[", 
                RowBox[{"[", "i", "]"}], "]"}], ",", 
               RowBox[{"VarsW", "[", 
                RowBox[{"[", "k", "]"}], "]"}]}], "]"}], "/.", "pt1"}], ",", 
            RowBox[{"{", 
             RowBox[{"k", ",", "1", ",", "14"}], "}"}]}], "]"}], ",", "500"}],
          "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"MatrixRank", "[", 
           RowBox[{"Append", "[", 
            RowBox[{"matatpt", ",", "newrow"}], "]"}], "]"}], "\[Equal]", 
          RowBox[{"rk", "+", "1"}]}], ",", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"AppendTo", "[", 
           RowBox[{"indices", ",", "i"}], "]"}], ";", "\[IndentingNewLine]", 
          RowBox[{"AppendTo", "[", 
           RowBox[{"matatpt", ",", "newrow"}], "]"}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{"rk", "++"}], ";"}]}], "\[IndentingNewLine]", "]"}], 
       ";"}]}], "\[IndentingNewLine]", "]"}], ";"}], "\[IndentingNewLine]", 
   "indices", "\[IndentingNewLine]", 
   RowBox[{"Length", "[", "indices", "]"}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "so", " ", "hopefully", " ", "the", " ", "first", " ", "11", " ", 
     "equations", " ", "do", " ", "it"}], " ", "*)"}]}]}]], "Input",
 CellChangeTimes->{3.806920380597835*^9},
 CellLabel->"In[45]:=",ExpressionUUID->"c01f9901-15e5-4209-a060-5825fb171084"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "1", ",", "2", ",", "3", ",", "4", ",", "5", ",", "6", ",", "7", ",", "8", 
   ",", "9", ",", "10"}], "}"}]], "Output",
 CellChangeTimes->{3.806933823140126*^9},
 CellLabel->"Out[49]=",ExpressionUUID->"6dfdb56c-7aa1-4eb8-9258-cfcac4177fde"],

Cell[BoxData["10"], "Output",
 CellChangeTimes->{3.806933823144143*^9},
 CellLabel->"Out[50]=",ExpressionUUID->"0be01070-e3ec-4591-a3cd-ad2414726498"]
}, Open  ]],

Cell[TextData[StyleBox["It is important to get rid of the C^* action. We do \
this by cutting with W14=1.",
 FontSize->18,
 FontColor->RGBColor[1, 0, 0]]], "Text",
 CellChangeTimes->{
  3.806920399504497*^9},ExpressionUUID->"aa635f14-811e-4e28-ae16-\
dfbf88e5dfaf"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"VarT", "=", 
    RowBox[{"{", 
     RowBox[{
     "T1", ",", "T2", ",", "T3", ",", "T4", ",", "T5", ",", "T6", ",", "T7", 
      ",", "T8", ",", "T9", ",", "T10", ",", "T11", ",", "T12", ",", "T13"}], 
     "}"}]}], ";"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"W1", " ", "=", " ", "T1"}], ",", " ", 
    RowBox[{"W2", " ", "=", " ", 
     RowBox[{"1", " ", "+", " ", 
      RowBox[{"T1", " ", "T2"}]}]}], ",", " ", "..."}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"T1", " ", "=", " ", "W1"}], ",", " ", 
    RowBox[{"T2", " ", "=", " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"W2", "-", "1"}], ")"}], "/", "W1"}]}], " ", ",", " ", 
    RowBox[{
    "...", " ", "are", " ", "\[IndentingNewLine]", "affine", " ", 
     "coordinates", " ", "on", " ", "one", " ", "of", " ", "the", " ", "open",
      " ", "sets", " ", "on", " ", "the", " ", "cover", " ", "of", " ", 
     "blowup", " ", "of", " ", 
     RowBox[{"C", "^", "14"}], " ", "at", " ", 
     RowBox[{"(", 
      RowBox[{
      "0", ":", "1", ":", "0", ":", "0", ":", "1", ":", "0", ":", "0", ":", 
       "1", ":", "0", ":", "0", ":", "1", ":", "0", ":", "0", ":", "1"}], 
      ")"}]}]}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"TtoW", " ", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"W1", "\[Rule]", "T1"}], ",", " ", 
     RowBox[{"W2", "\[Rule]", 
      RowBox[{"1", " ", "+", " ", 
       RowBox[{"T2", " ", "T1"}]}]}], " ", ",", 
     RowBox[{"W3", "\[Rule]", 
      RowBox[{"T3", " ", "T1"}]}], " ", ",", " ", 
     RowBox[{"W4", "\[Rule]", 
      RowBox[{"T4", " ", "T1"}]}], ",", " ", 
     RowBox[{"W5", "\[Rule]", 
      RowBox[{"1", " ", "+", " ", 
       RowBox[{"T5", " ", "T1"}]}]}], " ", ",", 
     RowBox[{"W6", "\[Rule]", 
      RowBox[{"T6", " ", "T1"}]}], " ", ",", " ", 
     RowBox[{"W7", "\[Rule]", 
      RowBox[{"T7", " ", "T1"}]}], ",", " ", 
     RowBox[{"W8", "\[Rule]", 
      RowBox[{"1", " ", "+", " ", 
       RowBox[{"T8", " ", "T1"}]}]}], " ", ",", 
     RowBox[{"W9", "\[Rule]", 
      RowBox[{"T9", " ", "T1"}]}], " ", ",", " ", 
     RowBox[{"W10", "\[Rule]", 
      RowBox[{"T10", " ", "T1"}]}], ",", " ", 
     RowBox[{"W11", "\[Rule]", 
      RowBox[{"1", " ", "+", " ", 
       RowBox[{"T11", " ", "T1"}]}]}], " ", ",", 
     RowBox[{"W12", "\[Rule]", 
      RowBox[{"T12", " ", "T1"}]}], " ", ",", " ", 
     RowBox[{"W13", "\[Rule]", 
      RowBox[{"T13", " ", "T1"}]}], ",", " ", 
     RowBox[{"W14", "\[Rule]", "1"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"EqsW11", "=", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"EqsFPPC3W", "[", 
       RowBox[{"[", "k", "]"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"k", ",", "1", ",", "11"}], "}"}]}], "]"}]}], ";"}], 
  RowBox[{"(*", " ", 
   RowBox[{
   "the", " ", "first", " ", "11", " ", "equatons", " ", "cut", " ", "out", 
    " ", "the", " ", "surface", " ", "near", " ", "pt1"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "all", " ", "equations", " ", "are", " ", "divisible", " ", "by", " ", 
     "T1"}], ",", " ", 
    RowBox[{"which", " ", "we", " ", "remove"}]}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{"Expand", "[", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"EqsW11", "/.", "TtoW"}], ")"}], "/.", 
   RowBox[{"T1", "\[Rule]", "0"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"RelsT", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"SeriesCoefficient", "[", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"EqsFPPC3W", "[", 
             RowBox[{"[", "j", "]"}], "]"}], "/.", "TtoW"}], ")"}], ",", 
          RowBox[{"{", 
           RowBox[{"T1", ",", "0", ",", "k"}], "}"}]}], "]"}], " ", 
        RowBox[{"T1", "^", 
         RowBox[{"(", 
          RowBox[{"k", "-", "1"}], ")"}]}]}], ",", 
       RowBox[{"{", 
        RowBox[{"k", ",", "1", ",", "3"}], "}"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "1", ",", "11"}], "}"}]}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{3.8069204105750504`*^9},
 CellLabel->
  "In[149]:=",ExpressionUUID->"26494c9e-1732-4b8d-b4d1-12f66be4602a"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{3.806933829812916*^9, 3.80693672396819*^9, 
  3.806936822424231*^9, 3.806937095206377*^9},
 CellLabel->
  "Out[152]=",ExpressionUUID->"9759b8c2-b540-4c62-906d-a4845c676963"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "coordinates", " ", "on", " ", "the", " ", "exceptional", " ", "divisor", 
    " ", "of", " ", "blowup", " ", "of", " ", "the", " ", "point", " ", "in", 
    " ", 
    RowBox[{"C", "^", "13"}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"VarT2", "=", 
     RowBox[{"{", 
      RowBox[{
      "T2", ",", "T3", ",", "T4", ",", "T5", ",", "T6", ",", "T7", ",", "T8", 
       ",", "T9", ",", "T10", ",", "T11", ",", "T12", ",", "T13"}], "}"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"solsingeq", "=", 
     RowBox[{"Block", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"$MaxExtraPrecision", "=", "500"}], "}"}], ",", 
       RowBox[{"Beautify", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
          "1", ",", "a2", ",", "a3", ",", "a4", ",", "a5", ",", "a6", ",", 
           "a7", ",", "a8", ",", "a9", ",", "a10", ",", "a11"}], "}"}], "/.", 
         
         RowBox[{
          RowBox[{"NSolve", "[", 
           RowBox[{
            RowBox[{"Table", "[", 
             RowBox[{
              RowBox[{"0", "==", 
               RowBox[{"Coefficient", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{
                    "1", ",", "a2", ",", "a3", ",", "a4", ",", "a5", ",", 
                    "a6", ",", "a7", ",", "a8", ",", "a9", ",", "a10", ",", 
                    "a11"}], "}"}], ".", "RelsT"}], "/.", 
                  RowBox[{"T1", "\[Rule]", "0"}]}], ",", 
                 RowBox[{"VarT2", "[", 
                  RowBox[{"[", "k", "]"}], "]"}]}], "]"}]}], ",", 
              RowBox[{"{", 
               RowBox[{"k", ",", "1", ",", "12"}], "}"}]}], "]"}], ",", 
            "3000"}], "]"}], "[", 
          RowBox[{"[", "1", "]"}], "]"}]}], "]"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"This", " ", "is", " ", "a", " ", "cut", " ", 
     RowBox[{"that", "'"}], "s", " ", "singular", " ", "at", " ", "pt1"}], 
    " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"singeq", " ", "=", 
     RowBox[{"Simplify", "[", 
      RowBox[{"solsingeq", ".", "EqsW11"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"singeqT", "=", 
     RowBox[{"Simplify", "[", 
      RowBox[{"singeq", "/.", "TtoW"}], "]"}]}], ";"}], "\[IndentingNewLine]",
    "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"solsexclin", "=", 
     RowBox[{
      RowBox[{"NSolve", "[", 
       RowBox[{
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"0", "==", 
            RowBox[{"RelsT", "[", 
             RowBox[{"[", "j", "]"}], "]"}]}], "/.", 
           RowBox[{"T1", "\[Rule]", "0"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"j", ",", "1", ",", "11"}], "}"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "T2", ",", "T5", ",", "T6", ",", "T7", ",", "T8", ",", "T9", ",", 
          "T10", ",", "T11", ",", "T12", ",", "T13"}], "}"}], ",", "8000"}], 
       "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"solsexclinexact", "=", 
     RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"k", "=", "1"}], ",", 
      RowBox[{"k", "\[LessEqual]", "10"}], ",", 
      RowBox[{"k", "++"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"todo", "=", 
        RowBox[{
         RowBox[{
          RowBox[{"{", 
           RowBox[{
           "T2", ",", "T5", ",", "T6", ",", "T7", ",", "T8", ",", "T9", ",", 
            "T10", ",", "T11", ",", "T12", ",", "T13"}], "}"}], "[", 
          RowBox[{"[", "k", "]"}], "]"}], "/.", "solsexclin"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"AppendTo", "[", 
        RowBox[{"solsexclinexact", ",", 
         RowBox[{
          RowBox[{
           RowBox[{"{", 
            RowBox[{
            "T2", ",", "T5", ",", "T6", ",", "T7", ",", "T8", ",", "T9", ",", 
             "T10", ",", "T11", ",", "T12", ",", "T13"}], "}"}], "[", 
           RowBox[{"[", "k", "]"}], "]"}], "\[Rule]", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"Beautify", "[", 
            RowBox[{"todo", "/.", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"T3", "\[Rule]", "0"}], ",", 
               RowBox[{"T4", "\[Rule]", "0"}]}], "}"}]}], "]"}], "+", " ", 
           RowBox[{
            RowBox[{"Beautify", "[", 
             RowBox[{"Coefficient", "[", 
              RowBox[{"todo", ",", "T3"}], "]"}], "]"}], "T3"}], "+", "  ", 
           RowBox[{
            RowBox[{"Beautify", "[", 
             RowBox[{"Coefficient", "[", 
              RowBox[{"todo", ",", "T4"}], "]"}], "]"}], "T4"}]}]}]}], "]"}], 
       ";"}]}], "\[IndentingNewLine]", "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"solsexclin", "=", "solsexclinexact"}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "finding", " ", "the", " ", "two", " ", "exceptional", " ", "lines"}], 
    " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"sollines", "=", 
     RowBox[{"Simplify", "[", 
      RowBox[{"Solve", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"SeriesCoefficient", "[", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"singeqT", "/.", "solsexclin"}], ")"}], ",", 
           RowBox[{"{", 
            RowBox[{"T1", ",", "0", ",", "2"}], "}"}]}], "]"}], "\[Equal]", 
         "0"}], ",", "T3"}], "]"}], "]"}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{3.806920428602861*^9},
 CellLabel->
  "In[154]:=",ExpressionUUID->"f3155930-94ff-4ba4-96a9-33819280c14a"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{
                  RowBox[{
                   RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"**", "**", "**", "**", "**", "**", "**"}], 
                    "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], 
                    "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], 
                    "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], 
              "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], 
      "**"}], "**"}], "**"}], "*******)"}], "\[IndentingNewLine]", 
  StyleBox[
   RowBox[{"(*", " ", 
    RowBox[{
    "There", " ", "is", " ", "a", " ", "choice", " ", "to", " ", "be", " ", 
     "made", " ", 
     RowBox[{"here", ".", " ", "A"}], " ", "wrong", " ", "choice", " ", 
     "results", " ", "in", " ", "no", " ", "solutions", " ", "later", " ", 
     RowBox[{"on", "."}]}], " ", "*)"}],
   FontColor->RGBColor[1, 0, 0]], "\[IndentingNewLine]", 
  StyleBox["\[IndentingNewLine]",
   FontColor->RGBColor[1, 0, 0]], 
  RowBox[{
   RowBox[{"Line1", "=", 
    RowBox[{"sollines", "[", 
     RowBox[{"[", "1", "]"}], "]"}]}], "  ", 
   RowBox[{"(*", 
    RowBox[{"{", 
     RowBox[{"T3", "\[Rule]", 
      RowBox[{
       FractionBox["1", "18"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "79"}], "-", 
         RowBox[{"839", " ", "\[ImaginaryI]", " ", 
          SqrtBox["2"]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"3", "+", 
            RowBox[{"6", " ", "\[ImaginaryI]", " ", 
             SqrtBox["2"]}]}], ")"}], " ", "T4"}]}], ")"}]}]}], "}"}], "*)"}],
    "\[IndentingNewLine]", 
   RowBox[{"Line2", "=", 
    RowBox[{"sollines", "[", 
     RowBox[{"[", "2", "]"}], "]"}]}], "  ", 
   RowBox[{"(*", 
    RowBox[{"{", 
     RowBox[{"T3", "\[Rule]", 
      RowBox[{
       FractionBox["1", "99"], " ", 
       RowBox[{"(", 
        RowBox[{"753", "+", 
         RowBox[{"1520", " ", "\[ImaginaryI]", " ", 
          SqrtBox["2"]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "12"}], "-", 
            RowBox[{"18", " ", "\[ImaginaryI]", " ", 
             SqrtBox["2"]}]}], ")"}], " ", "T4"}]}], ")"}]}]}], "}"}], "*)"}],
    "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.806920446997567*^9, 3.806920456914194*^9}},
 CellLabel->
  "In[163]:=",ExpressionUUID->"cfd22c0e-0c35-4f6a-9ae4-62cb823d3a48"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"T3", "\[Rule]", 
   RowBox[{
    FractionBox["1", "18"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "79"}], "-", 
      RowBox[{"839", " ", "\[ImaginaryI]", " ", 
       SqrtBox["2"]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"3", "+", 
         RowBox[{"6", " ", "\[ImaginaryI]", " ", 
          SqrtBox["2"]}]}], ")"}], " ", "T4"}]}], ")"}]}]}], "}"}]], "Output",\

 CellChangeTimes->{3.806933841911292*^9, 3.806936733359056*^9, 
  3.806936829817279*^9, 3.806937101217276*^9},
 CellLabel->
  "Out[163]=",ExpressionUUID->"4a8aa8ba-7d4d-4104-a428-cb27cb08689a"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"T3", "\[Rule]", 
   RowBox[{
    FractionBox["1", "99"], " ", 
    RowBox[{"(", 
     RowBox[{"753", "+", 
      RowBox[{"1520", " ", "\[ImaginaryI]", " ", 
       SqrtBox["2"]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "12"}], "-", 
         RowBox[{"18", " ", "\[ImaginaryI]", " ", 
          SqrtBox["2"]}]}], ")"}], " ", "T4"}]}], ")"}]}]}], "}"}]], "Output",\

 CellChangeTimes->{3.806933841911292*^9, 3.806936733359056*^9, 
  3.806936829817279*^9, 3.8069371012204943`*^9},
 CellLabel->
  "Out[164]=",ExpressionUUID->"79b59b0c-9d33-4ec4-ab20-c38411ab0a6e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "this", " ", "was", " ", "just", " ", "a", " ", "sanity", " ", "check"}], 
   " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"Expand", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"UnivDeg4throughpt1and2", "/.", "TtoW"}], "/.", 
      "solsexclinexact"}], "/.", 
     RowBox[{"T1", "\[Rule]", "0"}]}], "]"}], "\[IndentingNewLine]", 
   RowBox[{"N", "[", 
    RowBox[{
     RowBox[{"Expand", "[", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Simplify", "[", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"UnivDeg4throughpt1and2", "/.", "TtoW"}], "/.", 
             "solsexclin"}], ")"}], "/", "T1"}], "]"}], "/.", 
         RowBox[{"T1", "\[Rule]", "0"}]}], ")"}], "/.", "Line2"}], "]"}], ",",
      "2"}], "]"}]}]}]], "Input",
 CellChangeTimes->{3.806920470689089*^9},
 CellLabel->
  "In[165]:=",ExpressionUUID->"50dfb75c-0dc4-4553-b369-3bd2e5d7a6e9"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.8069338473377647`*^9, 3.806936740337389*^9, 
  3.806936832219037*^9, 3.806937103661948*^9},
 CellLabel->
  "Out[165]=",ExpressionUUID->"f013dd9e-585e-46ec-a0f2-3a39804db1b0"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{"269.427430041264729247`2.", "-", 
     RowBox[{"266.9998049686114543646`2.", " ", "\[ImaginaryI]"}]}], ")"}], 
   " ", "c11"}], "-", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"94.7301108701710576303`2.", "-", 
     RowBox[{"176.76255608258109209`2.", " ", "\[ImaginaryI]"}]}], ")"}], " ",
    "c12"}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"417.7825116438357163132`2.", "+", 
     RowBox[{"219.4531596746752195517`2.", " ", "\[ImaginaryI]"}]}], ")"}], 
   " ", "c13"}], "-", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"180.2363329491422096494`2.", "+", 
     RowBox[{"71.3968158918702372495`2.", " ", "\[ImaginaryI]"}]}], ")"}], 
   " ", "c14"}], "-", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"204.7411328398836470926`2.", "+", 
     RowBox[{"362.8341820848493369463`2.", " ", "\[ImaginaryI]"}]}], ")"}], 
   " ", "c15"}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"114.1848075908589411649`2.", "+", 
     RowBox[{"286.2316766174791927524`2.", " ", "\[ImaginaryI]"}]}], ")"}], 
   " ", "c16"}], "-", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"70.2823178339330216875`2.", "-", 
     RowBox[{"178.7506798884637638535`2.", " ", "\[ImaginaryI]"}]}], ")"}], 
   " ", "c17"}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"77.7669662858842788178`2.", "-", 
     RowBox[{"311.4638445484534962975`2.", " ", "\[ImaginaryI]"}]}], ")"}], 
   " ", "c18"}], "-", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"129.722666011763490382`2.", "-", 
     RowBox[{"379.4261349698566166536`2.", " ", "\[ImaginaryI]"}]}], ")"}], 
   " ", "c19"}], "+", "c5", "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"7.6060606060606060606`2.", "+", 
     RowBox[{"21.7131779273444896384`2.", " ", "\[ImaginaryI]"}]}], ")"}], 
   " ", "c8"}], "-", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"1.1698207390130669417`2.", "-", 
     RowBox[{"2.0267224598830206839`2.", " ", "\[ImaginaryI]"}]}], ")"}], " ",
    "c11", " ", "T4"}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"3.290921771468725245`2.", "-", 
     RowBox[{"0.9984176250680419845`2.", " ", "\[ImaginaryI]"}]}], ")"}], " ",
    "c12", " ", "T4"}], "-", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"6.210680275424083517`2.", "+", 
     RowBox[{"3.0730493946789560755`2.", " ", "\[ImaginaryI]"}]}], ")"}], " ",
    "c13", " ", "T4"}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"0.0059652446604365094`2.", "-", 
     RowBox[{"0.8233568671046217371`2.", " ", "\[ImaginaryI]"}]}], ")"}], " ",
    "c14", " ", "T4"}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"1.1092832598092049178`2.", "+", 
     RowBox[{"2.781687602488924547`2.", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
   "c15", " ", "T4"}], "-", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"0.8199254475089432279`2.", "+", 
     RowBox[{"3.0056955139421542283`2.", " ", "\[ImaginaryI]"}]}], ")"}], " ",
    "c16", " ", "T4"}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"0.2626152022611304234`2.", "-", 
     RowBox[{"0.7631406672379690158`2.", " ", "\[ImaginaryI]"}]}], ")"}], " ",
    "c17", " ", "T4"}], "-", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"0.862739527274607337`2.", "-", 
     RowBox[{"0.7006244525495033699`2.", " ", "\[ImaginaryI]"}]}], ")"}], " ",
    "c18", " ", "T4"}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"1.4372402374829089473`2.", "-", 
     RowBox[{"1.6174005886693148893`2.", " ", "\[ImaginaryI]"}]}], ")"}], " ",
    "c19", " ", "T4"}], "-", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"0.1212121212121212121`2.", "+", 
     RowBox[{"0.2571297386132900089`2.", " ", "\[ImaginaryI]"}]}], ")"}], " ",
    "c8", " ", "T4"}], "+", 
  RowBox[{"c9", " ", "T4"}]}]], "Output",
 CellChangeTimes->{3.8069338473377647`*^9, 3.806936740337389*^9, 
  3.806936832219037*^9, 3.806937103664291*^9},
 CellLabel->
  "Out[166]=",ExpressionUUID->"48bdbcde-f17f-45ac-95a5-add4b6f811ab"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "finding", " ", "a", " ", "coordinate", " ", "chart", " ", "on", " ", 
    "the", " ", "blowup", " ", "so", " ", "that", " ", "the", " ", 
    "complement", " ", "contains", " ", "the", " ", "second", " ", "line"}], 
   " ", "*)"}], 
  RowBox[{
   RowBox[{
    RowBox[{"VarsW", "=", 
     RowBox[{"{", 
      RowBox[{
      "W1", ",", "W2", ",", "W3", ",", "W4", ",", "W5", ",", "W6", ",", "W7", 
       ",", "W8", ",", "W9", ",", "W10", ",", "W11", ",", "W12", ",", "W13", 
       ",", "W14"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"W1n", "=", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"T3", "/.", "Line2"}], ")"}], "/.", 
         RowBox[{"T4", "\[Rule]", "0"}]}], ")"}], ")"}], " ", "W1"}], "-", 
     " ", "W3", " ", "+", " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"Coefficient", "[", 
        RowBox[{
         RowBox[{"T3", "/.", "Line2"}], ",", "T4"}], "]"}], ")"}], " ", 
      "W4"}]}]}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"T1", " ", "=", " ", "W1"}], ",", " ", 
     RowBox[{"T2", " ", "=", " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"W2", "-", "1"}], ")"}], "/", "W1"}]}], " ", ",", " ", 
     "..."}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{"TtoWnew1", "=", 
    RowBox[{"FullSimplify", "[", 
     RowBox[{
      RowBox[{"Solve", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"W14", "\[Equal]", "1"}], ",", 
          RowBox[{"W1n", "\[Equal]", "T1"}], ",", " ", 
          RowBox[{"W2", "\[Equal]", 
           RowBox[{"1", "+", 
            RowBox[{"T1", "  ", "T2"}]}]}], ",", " ", 
          RowBox[{"W3", "==", 
           RowBox[{"T1", " ", "T3"}]}], ",", " ", 
          RowBox[{"W4", "\[Equal]", 
           RowBox[{"T1", " ", "T4"}]}], ",", " ", 
          RowBox[{"W5", "\[Equal]", 
           RowBox[{"1", "+", 
            RowBox[{"T1", " ", "T5"}]}]}], ",", " ", 
          RowBox[{"W6", "\[Equal]", 
           RowBox[{"T1", " ", "T6"}]}], ",", " ", 
          RowBox[{"W7", "\[Equal]", 
           RowBox[{"T1", " ", "T7"}]}], ",", " ", 
          RowBox[{"W8", "\[Equal]", 
           RowBox[{"1", "+", 
            RowBox[{"T1", " ", "T8"}]}]}], ",", " ", 
          RowBox[{"W9", "\[Equal]", 
           RowBox[{"T1", " ", "T9"}]}], ",", " ", 
          RowBox[{"W10", "\[Equal]", 
           RowBox[{"T1", " ", "T10"}]}], ",", " ", 
          RowBox[{"W11", "\[Equal]", 
           RowBox[{"1", "+", 
            RowBox[{"T1", " ", "T11"}]}]}], ",", " ", 
          RowBox[{"W12", "\[Equal]", 
           RowBox[{"T1", " ", "T12"}]}], ",", " ", 
          RowBox[{"W13", "\[Equal]", 
           RowBox[{"T1", " ", "T13"}]}]}], "}"}], ",", "VarsW"}], "]"}], "[", 
      
      RowBox[{"[", "1", "]"}], "]"}], "]"}]}], "\[IndentingNewLine]", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"EqsFPPC3W", "/.", "TtoWnew1"}], ")"}], "/.", 
     RowBox[{"T1", "\[Rule]", "0"}]}], "]"}], " ", 
   RowBox[{"(*", " ", 
    RowBox[{"sanity", " ", "check"}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"RelsT", "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"SeriesCoefficient", "[", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"EqsFPPC3W", "[", 
               RowBox[{"[", "j", "]"}], "]"}], "/.", "TtoWnew1"}], ")"}], ",", 
            RowBox[{"{", 
             RowBox[{"T1", ",", "0", ",", "k"}], "}"}]}], "]"}], " ", 
          RowBox[{"T1", "^", 
           RowBox[{"(", 
            RowBox[{"k", "-", "1"}], ")"}]}]}], ",", 
         RowBox[{"{", 
          RowBox[{"k", ",", "1", ",", "4"}], "}"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", "1", ",", "11"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Series", "[", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"singeq", "/.", "TtoWnew1"}], ")"}], ",", 
     RowBox[{"{", 
      RowBox[{"T1", ",", "0", ",", "1"}], "}"}]}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"singeqT", "=", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"SeriesCoefficient", "[", 
         RowBox[{
          RowBox[{"singeq", "/.", "TtoWnew1"}], ",", 
          RowBox[{"{", 
           RowBox[{"T1", ",", "0", ",", "k"}], "}"}]}], "]"}], " ", 
        RowBox[{"T1", "^", 
         RowBox[{"{", 
          RowBox[{"k", "-", "2"}], "}"}]}]}], ",", 
       RowBox[{"{", 
        RowBox[{"k", ",", "2", ",", "4"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"solsexclin", "=", 
     RowBox[{
      RowBox[{"NSolve", "[", 
       RowBox[{
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"0", "==", 
            RowBox[{"RelsT", "[", 
             RowBox[{"[", "j", "]"}], "]"}]}], "/.", 
           RowBox[{"T1", "\[Rule]", "0"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"j", ",", "1", ",", "11"}], "}"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "T2", ",", "T5", ",", "T6", ",", "T7", ",", "T8", ",", "T9", ",", 
          "T10", ",", "T11", ",", "T12", ",", "T13"}], "}"}], ",", "8000"}], 
       "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"solsexclinexact", "=", 
     RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"k", "=", "1"}], ",", 
      RowBox[{"k", "\[LessEqual]", "10"}], ",", 
      RowBox[{"k", "++"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"todo", "=", 
        RowBox[{
         RowBox[{
          RowBox[{"{", 
           RowBox[{
           "T2", ",", "T5", ",", "T6", ",", "T7", ",", "T8", ",", "T9", ",", 
            "T10", ",", "T11", ",", "T12", ",", "T13"}], "}"}], "[", 
          RowBox[{"[", "k", "]"}], "]"}], "/.", "solsexclin"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"AppendTo", "[", 
        RowBox[{"solsexclinexact", ",", 
         RowBox[{
          RowBox[{
           RowBox[{"{", 
            RowBox[{
            "T2", ",", "T5", ",", "T6", ",", "T7", ",", "T8", ",", "T9", ",", 
             "T10", ",", "T11", ",", "T12", ",", "T13"}], "}"}], "[", 
           RowBox[{"[", "k", "]"}], "]"}], "\[Rule]", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"Beautify", "[", 
            RowBox[{"todo", "/.", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"T3", "\[Rule]", "0"}], ",", 
               RowBox[{"T4", "\[Rule]", "0"}]}], "}"}]}], "]"}], "+", " ", 
           RowBox[{
            RowBox[{"Beautify", "[", 
             RowBox[{"Coefficient", "[", 
              RowBox[{"todo", ",", "T3"}], "]"}], "]"}], "T3"}], "+", "  ", 
           RowBox[{
            RowBox[{"Beautify", "[", 
             RowBox[{"Coefficient", "[", 
              RowBox[{"todo", ",", "T4"}], "]"}], "]"}], "T4"}]}]}]}], "]"}], 
       ";"}]}], "\[IndentingNewLine]", "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"solsexclin", "=", "solsexclinexact"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"singeqTline", "=", 
     RowBox[{"FullSimplify", "[", 
      RowBox[{
       RowBox[{"singeqT", "/.", "solsexclin"}], "/.", 
       RowBox[{"T1", "\[Rule]", "0"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "We", " ", "think", " ", "of", " ", "the", " ", "neighborhood", " ", "of",
      " ", "the", " ", "line", " ", "as", " ", "a", " ", "map", " ", "from", 
     " ", "Spec", " ", 
     RowBox[{
      RowBox[{"C", "[", 
       RowBox[{"y_", "1"}], "]"}], "[", 
      RowBox[{"[", 
       RowBox[{"y_", "2"}], "]"}], "]"}], " ", "to", " ", "the", " ", 
     RowBox[{"blowup", "."}]}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{"LineThis", "=", 
    RowBox[{"Expand", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Solve", "[", 
        RowBox[{
         RowBox[{"0", "==", "singeqTline"}], ",", "T3"}], "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}], "]"}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"UptoZeroiny2", "=", 
     RowBox[{"Simplify", "[", 
      RowBox[{"(", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"T1", "\[Rule]", "0"}], ",", 
         RowBox[{"T2", "\[Rule]", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"T2", "/.", "solsexclin"}], "/.", "LineThis"}], "/.", 
            RowBox[{"T4", "\[Rule]", "y1"}]}], ")"}]}], ",", 
         RowBox[{"T3", "\[Rule]", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"T3", "/.", "LineThis"}], "/.", 
            RowBox[{"T4", "\[Rule]", "y1"}]}], ")"}]}], ",", 
         RowBox[{"T4", "\[Rule]", "y1"}], ",", "\[IndentingNewLine]", 
         RowBox[{"T5", "\[Rule]", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"T5", "/.", "solsexclin"}], "/.", "LineThis"}], "/.", 
            RowBox[{"T4", "\[Rule]", "y1"}]}], ")"}]}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{"T6", "\[Rule]", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"T6", "/.", "solsexclin"}], "/.", "LineThis"}], "/.", 
            RowBox[{"T4", "\[Rule]", "y1"}]}], ")"}]}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{"T7", "\[Rule]", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"T7", "/.", "solsexclin"}], "/.", "LineThis"}], "/.", 
            RowBox[{"T4", "\[Rule]", "y1"}]}], ")"}]}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{"T8", "\[Rule]", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"T8", "/.", "solsexclin"}], "/.", "LineThis"}], "/.", 
            RowBox[{"T4", "\[Rule]", "y1"}]}], ")"}]}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{"T9", "\[Rule]", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"T9", "/.", "solsexclin"}], "/.", "LineThis"}], "/.", 
            RowBox[{"T4", "\[Rule]", "y1"}]}], ")"}]}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{"T10", "\[Rule]", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"T10", "/.", "solsexclin"}], "/.", "LineThis"}], "/.", 
            RowBox[{"T4", "\[Rule]", "y1"}]}], ")"}]}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{"T11", "\[Rule]", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"T11", "/.", "solsexclin"}], "/.", "LineThis"}], "/.", 
            RowBox[{"T4", "\[Rule]", "y1"}]}], ")"}]}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{"T12", "\[Rule]", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"T12", "/.", "solsexclin"}], "/.", "LineThis"}], "/.", 
            RowBox[{"T4", "\[Rule]", "y1"}]}], ")"}]}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{"T13", "\[Rule]", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"T13", "/.", "solsexclin"}], "/.", "LineThis"}], "/.", 
            RowBox[{"T4", "\[Rule]", "y1"}]}], ")"}]}]}], 
        "\[IndentingNewLine]", "}"}], ")"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "Look", " ", "at", " ", "the", " ", "restriction", " ", "of", " ", "the", 
     " ", "section", " ", "of", " ", "O", 
     RowBox[{"(", 
      RowBox[{"4", "H"}], ")"}], " ", "with", " ", "condition", " ", "of", 
     " ", "passing", " ", "through", " ", "the", " ", "two", " ", "points", 
     " ", "at", " ", "the", " ", "exceptional", " ", 
     RowBox[{"line", "."}]}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"tbz", "=", 
     RowBox[{"FullSimplify", "[", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"SeriesCoefficient", "[", 
            RowBox[{
             RowBox[{"UnivDeg4throughpt1and2", "/.", "TtoWnew1"}], ",", 
             RowBox[{"{", 
              RowBox[{"T1", ",", "0", ",", "k"}], "}"}]}], "]"}], 
           RowBox[{"T1", "^", 
            RowBox[{"(", 
             RowBox[{"k", "-", "1"}], ")"}]}]}], ",", 
          RowBox[{"{", 
           RowBox[{"k", ",", "1", ",", "11"}], "}"}]}], "]"}], ")"}], "/.", 
       "UptoZeroiny2"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Eqs2AB", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"0", "==", "tbz"}], "/.", 
        RowBox[{"y1", "\[Rule]", "0"}]}], ",", 
       RowBox[{
        RowBox[{"0", "\[Equal]", "tbz"}], "/.", 
        RowBox[{"y1", "\[Rule]", "1"}]}]}], "}"}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.8069369802149277`*^9, 3.806937085320898*^9}},
 CellLabel->
  "In[167]:=",ExpressionUUID->"211a8526-a6a3-4272-938c-054dcb93cd83"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   FractionBox["1", "99"], " ", 
   RowBox[{"(", 
    RowBox[{"753", "+", 
     RowBox[{"1520", " ", "\[ImaginaryI]", " ", 
      SqrtBox["2"]}]}], ")"}], " ", "W1"}], "-", "W3", "+", 
  RowBox[{
   FractionBox["1", "99"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "12"}], "-", 
     RowBox[{"18", " ", "\[ImaginaryI]", " ", 
      SqrtBox["2"]}]}], ")"}], " ", "W4"}]}]], "Output",
 CellChangeTimes->{3.806937109872985*^9},
 CellLabel->
  "Out[168]=",ExpressionUUID->"c7fb1a02-b637-4fbc-a8ab-d95cc90c9132"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"W1", "\[Rule]", 
    FractionBox[
     RowBox[{
      RowBox[{
       RowBox[{"-", "99"}], " ", "\[ImaginaryI]", " ", "T1", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "T3"}], ")"}]}], "+", 
      RowBox[{"6", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], " ", "\[ImaginaryI]"}], "+", 
         RowBox[{"3", " ", 
          SqrtBox["2"]}]}], ")"}], " ", "T1", " ", "T4"}]}], 
     RowBox[{
      RowBox[{
       RowBox[{"-", "753"}], " ", "\[ImaginaryI]"}], "+", 
      RowBox[{"1520", " ", 
       SqrtBox["2"]}]}]]}], ",", 
   RowBox[{"W2", "\[Rule]", 
    RowBox[{"1", "+", 
     RowBox[{"T1", " ", "T2"}]}]}], ",", 
   RowBox[{"W3", "\[Rule]", 
    RowBox[{"T1", " ", "T3"}]}], ",", 
   RowBox[{"W4", "\[Rule]", 
    RowBox[{"T1", " ", "T4"}]}], ",", 
   RowBox[{"W5", "\[Rule]", 
    RowBox[{"1", "+", 
     RowBox[{"T1", " ", "T5"}]}]}], ",", 
   RowBox[{"W6", "\[Rule]", 
    RowBox[{"T1", " ", "T6"}]}], ",", 
   RowBox[{"W7", "\[Rule]", 
    RowBox[{"T1", " ", "T7"}]}], ",", 
   RowBox[{"W8", "\[Rule]", 
    RowBox[{"1", "+", 
     RowBox[{"T1", " ", "T8"}]}]}], ",", 
   RowBox[{"W9", "\[Rule]", 
    RowBox[{"T1", " ", "T9"}]}], ",", 
   RowBox[{"W10", "\[Rule]", 
    RowBox[{"T1", " ", "T10"}]}], ",", 
   RowBox[{"W11", "\[Rule]", 
    RowBox[{"1", "+", 
     RowBox[{"T1", " ", "T11"}]}]}], ",", 
   RowBox[{"W12", "\[Rule]", 
    RowBox[{"T1", " ", "T12"}]}], ",", 
   RowBox[{"W13", "\[Rule]", 
    RowBox[{"T1", " ", "T13"}]}], ",", 
   RowBox[{"W14", "\[Rule]", "1"}]}], "}"}]], "Output",
 CellChangeTimes->{3.806937109918797*^9},
 CellLabel->
  "Out[169]=",ExpressionUUID->"34166aa7-9f92-446c-954e-b7acdd75308d"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0"}], "}"}]], "Output",
 CellChangeTimes->{3.806937109963682*^9},
 CellLabel->
  "Out[170]=",ExpressionUUID->"16f117f0-3dbc-4682-a09f-f7dcfb3804f3"],

Cell[BoxData[
 InterpretationBox[
  SuperscriptBox[
   RowBox[{"O", "[", "T1", "]"}], "2"],
  SeriesData[$CellContext`T1, 0, {}, 2, 2, 1],
  Editable->False]], "Output",
 CellChangeTimes->{3.80693711100382*^9},
 CellLabel->
  "Out[172]=",ExpressionUUID->"d8c0febe-e4b4-47f9-85cb-cccd4b1230b8"],

Cell[BoxData[
 RowBox[{"T3", "\[Rule]", 
  RowBox[{
   RowBox[{"-", 
    FractionBox["20775007", "27881577"]}], "-", 
   FractionBox[
    RowBox[{"1023374", " ", "\[ImaginaryI]", " ", 
     SqrtBox["2"]}], "27881577"], "-", 
   FractionBox[
    RowBox[{"3449", " ", "T4"}], "344217"], "-", 
   FractionBox[
    RowBox[{"21025", " ", "\[ImaginaryI]", " ", 
     SqrtBox["2"], " ", "T4"}], "344217"]}]}]], "Output",
 CellChangeTimes->{3.806937114297349*^9},
 CellLabel->
  "Out[179]=",ExpressionUUID->"225e1ed5-f468-40b7-bb89-1c732bf59f19"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "now", " ", "we", " ", "will", " ", "write", " ", "this", " ", "at", " ", 
     "the", " ", "other", " ", "line"}], ",", " ", 
    RowBox[{
    "and", " ", "use", " ", "the", " ", "cyclic", " ", "symmetry", " ", "to", 
     " ", "translate", " ", "into", " ", "the", " ", "knowledge", " ", "at", 
     " ", "another", " ", "point"}]}], "  ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"CyclicW", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"W2", "\[Rule]", "W3"}], ",", 
       RowBox[{"W3", "\[Rule]", "W4"}], ",", 
       RowBox[{"W4", "\[Rule]", "W2"}], ",", 
       RowBox[{"W5", "\[Rule]", "W6"}], ",", 
       RowBox[{"W6", "\[Rule]", "W7"}], ",", 
       RowBox[{"W7", "\[Rule]", "W5"}], ",", 
       RowBox[{"W8", "\[Rule]", "W9"}], ",", 
       RowBox[{"W9", "\[Rule]", "W10"}], ",", 
       RowBox[{"W10", "\[Rule]", "W8"}], ",", 
       RowBox[{"W11", "\[Rule]", "W12"}], ",", 
       RowBox[{"W12", "\[Rule]", "W13"}], ",", 
       RowBox[{"W13", "\[Rule]", "W11"}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "this", " ", "was", " ", "just", " ", "a", " ", "sanity", " ", "check"}], 
    " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{"Expand", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"UnivDeg4throughpt1and2", "/.", "TtoW"}], "/.", 
      "solsexclinexact"}], "/.", 
     RowBox[{"T1", "\[Rule]", "0"}]}], "]"}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "finding", " ", "a", " ", "coordinate", " ", "chart", " ", "on", " ", 
     "the", " ", "blowup", " ", "so", " ", "that", " ", "the", " ", 
     "complement", " ", "contains", " ", "the", " ", "second", " ", "line"}], 
    " ", "*)"}], 
   RowBox[{
    RowBox[{"VarsW", "=", 
     RowBox[{"{", 
      RowBox[{
      "W1", ",", "W2", ",", "W3", ",", "W4", ",", "W5", ",", "W6", ",", "W7", 
       ",", "W8", ",", "W9", ",", "W10", ",", "W11", ",", "W12", ",", "W13", 
       ",", "W14"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"W1n", "=", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"T3", "/.", "Line1"}], ")"}], "/.", 
         RowBox[{"T4", "\[Rule]", "0"}]}], ")"}], ")"}], " ", "W1"}], "-", 
     " ", "W3", " ", "+", " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"Coefficient", "[", 
        RowBox[{
         RowBox[{"T3", "/.", "Line1"}], ",", "T4"}], "]"}], ")"}], " ", 
      "W4"}]}]}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"T1", " ", "=", " ", "W1"}], ",", " ", 
     RowBox[{"T2", " ", "=", " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"W2", "-", "1"}], ")"}], "/", "W1"}]}], " ", ",", " ", 
     "..."}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{"TtoWnew2", "=", 
    RowBox[{"FullSimplify", "[", 
     RowBox[{
      RowBox[{"Solve", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"W14", "\[Equal]", "1"}], ",", 
          RowBox[{"W1n", "\[Equal]", "T1"}], ",", " ", 
          RowBox[{"W2", "\[Equal]", 
           RowBox[{"1", "+", 
            RowBox[{"T1", "  ", "T2"}]}]}], ",", " ", 
          RowBox[{"W3", "==", 
           RowBox[{"T1", " ", "T3"}]}], ",", " ", 
          RowBox[{"W4", "\[Equal]", 
           RowBox[{"T1", " ", "T4"}]}], ",", " ", 
          RowBox[{"W5", "\[Equal]", 
           RowBox[{"1", "+", 
            RowBox[{"T1", " ", "T5"}]}]}], ",", " ", 
          RowBox[{"W6", "\[Equal]", 
           RowBox[{"T1", " ", "T6"}]}], ",", " ", 
          RowBox[{"W7", "\[Equal]", 
           RowBox[{"T1", " ", "T7"}]}], ",", " ", 
          RowBox[{"W8", "\[Equal]", 
           RowBox[{"1", "+", 
            RowBox[{"T1", " ", "T8"}]}]}], ",", " ", 
          RowBox[{"W9", "\[Equal]", 
           RowBox[{"T1", " ", "T9"}]}], ",", " ", 
          RowBox[{"W10", "\[Equal]", 
           RowBox[{"T1", " ", "T10"}]}], ",", " ", 
          RowBox[{"W11", "\[Equal]", 
           RowBox[{"1", "+", 
            RowBox[{"T1", " ", "T11"}]}]}], ",", " ", 
          RowBox[{"W12", "\[Equal]", 
           RowBox[{"T1", " ", "T12"}]}], ",", " ", 
          RowBox[{"W13", "\[Equal]", 
           RowBox[{"T1", " ", "T13"}]}]}], "}"}], ",", "VarsW"}], "]"}], "[", 
      
      RowBox[{"[", "1", "]"}], "]"}], "]"}]}], "\[IndentingNewLine]", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"EqsFPPC3W", "/.", "TtoWnew2"}], ")"}], "/.", 
     RowBox[{"T1", "\[Rule]", "0"}]}], "]"}], " ", 
   RowBox[{"(*", " ", 
    RowBox[{"sanity", " ", "check"}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"RelsT", "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"SeriesCoefficient", "[", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"EqsFPPC3W", "[", 
               RowBox[{"[", "j", "]"}], "]"}], "/.", "TtoWnew2"}], ")"}], ",", 
            RowBox[{"{", 
             RowBox[{"T1", ",", "0", ",", "k"}], "}"}]}], "]"}], " ", 
          RowBox[{"T1", "^", 
           RowBox[{"(", 
            RowBox[{"k", "-", "1"}], ")"}]}]}], ",", 
         RowBox[{"{", 
          RowBox[{"k", ",", "1", ",", "4"}], "}"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", "1", ",", "11"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Series", "[", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"singeq", "/.", "TtoWnew2"}], ")"}], ",", 
     RowBox[{"{", 
      RowBox[{"T1", ",", "0", ",", "1"}], "}"}]}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"singeqT", "=", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"SeriesCoefficient", "[", 
         RowBox[{
          RowBox[{"singeq", "/.", "TtoWnew2"}], ",", 
          RowBox[{"{", 
           RowBox[{"T1", ",", "0", ",", "k"}], "}"}]}], "]"}], " ", 
        RowBox[{"T1", "^", 
         RowBox[{"{", 
          RowBox[{"k", "-", "2"}], "}"}]}]}], ",", 
       RowBox[{"{", 
        RowBox[{"k", ",", "2", ",", "4"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"solsexclin", "=", 
     RowBox[{
      RowBox[{"NSolve", "[", 
       RowBox[{
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"0", "==", 
            RowBox[{"RelsT", "[", 
             RowBox[{"[", "j", "]"}], "]"}]}], "/.", 
           RowBox[{"T1", "\[Rule]", "0"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"j", ",", "1", ",", "11"}], "}"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "T2", ",", "T5", ",", "T6", ",", "T7", ",", "T8", ",", "T9", ",", 
          "T10", ",", "T11", ",", "T12", ",", "T13"}], "}"}], ",", "8000"}], 
       "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"solsexclinexact", "=", 
     RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"k", "=", "1"}], ",", 
      RowBox[{"k", "\[LessEqual]", "10"}], ",", 
      RowBox[{"k", "++"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"todo", "=", 
        RowBox[{
         RowBox[{
          RowBox[{"{", 
           RowBox[{
           "T2", ",", "T5", ",", "T6", ",", "T7", ",", "T8", ",", "T9", ",", 
            "T10", ",", "T11", ",", "T12", ",", "T13"}], "}"}], "[", 
          RowBox[{"[", "k", "]"}], "]"}], "/.", "solsexclin"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"AppendTo", "[", 
        RowBox[{"solsexclinexact", ",", 
         RowBox[{
          RowBox[{
           RowBox[{"{", 
            RowBox[{
            "T2", ",", "T5", ",", "T6", ",", "T7", ",", "T8", ",", "T9", ",", 
             "T10", ",", "T11", ",", "T12", ",", "T13"}], "}"}], "[", 
           RowBox[{"[", "k", "]"}], "]"}], "\[Rule]", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"Beautify", "[", 
            RowBox[{"todo", "/.", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"T3", "\[Rule]", "0"}], ",", 
               RowBox[{"T4", "\[Rule]", "0"}]}], "}"}]}], "]"}], "+", " ", 
           RowBox[{
            RowBox[{"Beautify", "[", 
             RowBox[{"Coefficient", "[", 
              RowBox[{"todo", ",", "T3"}], "]"}], "]"}], "T3"}], "+", "  ", 
           RowBox[{
            RowBox[{"Beautify", "[", 
             RowBox[{"Coefficient", "[", 
              RowBox[{"todo", ",", "T4"}], "]"}], "]"}], "T4"}]}]}]}], "]"}], 
       ";"}]}], "\[IndentingNewLine]", "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"solsexclin", "=", "solsexclinexact"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"singeqTline", "=", 
     RowBox[{"FullSimplify", "[", 
      RowBox[{
       RowBox[{"singeqT", "/.", "solsexclin"}], "/.", 
       RowBox[{"T1", "\[Rule]", "0"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "We", " ", "think", " ", "of", " ", "the", " ", "neighborhood", " ", "of",
      " ", "the", " ", "line", " ", "as", " ", "a", " ", "map", " ", "from", 
     " ", "Spec", " ", 
     RowBox[{
      RowBox[{"C", "[", 
       RowBox[{"y_", "1"}], "]"}], "[", 
      RowBox[{"[", 
       RowBox[{"y_", "2"}], "]"}], "]"}], " ", "to", " ", "the", " ", 
     RowBox[{"blowup", "."}]}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{"LineThis", "=", 
    RowBox[{"Expand", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Solve", "[", 
        RowBox[{
         RowBox[{"0", "==", "singeqTline"}], ",", "T3"}], "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}], "]"}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"UptoZeroiny2", "=", 
     RowBox[{"Simplify", "[", 
      RowBox[{"(", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"T1", "\[Rule]", "0"}], ",", 
         RowBox[{"T2", "\[Rule]", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"T2", "/.", "solsexclin"}], "/.", "LineThis"}], "/.", 
            RowBox[{"T4", "\[Rule]", "y1"}]}], ")"}]}], ",", 
         RowBox[{"T3", "\[Rule]", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"T3", "/.", "LineThis"}], "/.", 
            RowBox[{"T4", "\[Rule]", "y1"}]}], ")"}]}], ",", 
         RowBox[{"T4", "\[Rule]", "y1"}], ",", "\[IndentingNewLine]", 
         RowBox[{"T5", "\[Rule]", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"T5", "/.", "solsexclin"}], "/.", "LineThis"}], "/.", 
            RowBox[{"T4", "\[Rule]", "y1"}]}], ")"}]}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{"T6", "\[Rule]", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"T6", "/.", "solsexclin"}], "/.", "LineThis"}], "/.", 
            RowBox[{"T4", "\[Rule]", "y1"}]}], ")"}]}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{"T7", "\[Rule]", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"T7", "/.", "solsexclin"}], "/.", "LineThis"}], "/.", 
            RowBox[{"T4", "\[Rule]", "y1"}]}], ")"}]}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{"T8", "\[Rule]", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"T8", "/.", "solsexclin"}], "/.", "LineThis"}], "/.", 
            RowBox[{"T4", "\[Rule]", "y1"}]}], ")"}]}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{"T9", "\[Rule]", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"T9", "/.", "solsexclin"}], "/.", "LineThis"}], "/.", 
            RowBox[{"T4", "\[Rule]", "y1"}]}], ")"}]}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{"T10", "\[Rule]", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"T10", "/.", "solsexclin"}], "/.", "LineThis"}], "/.", 
            RowBox[{"T4", "\[Rule]", "y1"}]}], ")"}]}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{"T11", "\[Rule]", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"T11", "/.", "solsexclin"}], "/.", "LineThis"}], "/.", 
            RowBox[{"T4", "\[Rule]", "y1"}]}], ")"}]}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{"T12", "\[Rule]", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"T12", "/.", "solsexclin"}], "/.", "LineThis"}], "/.", 
            RowBox[{"T4", "\[Rule]", "y1"}]}], ")"}]}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{"T13", "\[Rule]", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"T13", "/.", "solsexclin"}], "/.", "LineThis"}], "/.", 
            RowBox[{"T4", "\[Rule]", "y1"}]}], ")"}]}]}], 
        "\[IndentingNewLine]", "}"}], ")"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "Look", " ", "at", " ", "the", " ", "restriction", " ", "of", " ", "the", 
     " ", "section", " ", "of", " ", "O", 
     RowBox[{"(", 
      RowBox[{"4", "H"}], ")"}], " ", "with", " ", "condition", " ", "of", 
     " ", "passing", " ", "through", " ", "the", " ", "two", " ", "points", 
     " ", "at", " ", "the", " ", "exceptional", " ", 
     RowBox[{"line", "."}]}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"tbz", "=", 
     RowBox[{"FullSimplify", "[", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"SeriesCoefficient", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"UnivDeg4throughpt1and2", "/.", "CyclicW"}], "/.", 
                "CyclicW"}], ")"}], "/.", "TtoWnew2"}], ",", 
             RowBox[{"{", 
              RowBox[{"T1", ",", "0", ",", "k"}], "}"}]}], "]"}], 
           RowBox[{"T1", "^", 
            RowBox[{"(", 
             RowBox[{"k", "-", "1"}], ")"}]}]}], ",", 
          RowBox[{"{", 
           RowBox[{"k", ",", "1", ",", "11"}], "}"}]}], "]"}], ")"}], "/.", 
       "UptoZeroiny2"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Eqs2BA", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"0", "==", "tbz"}], "/.", 
        RowBox[{"y1", "\[Rule]", "0"}]}], ",", 
       RowBox[{
        RowBox[{"0", "\[Equal]", "tbz"}], "/.", 
        RowBox[{"y1", "\[Rule]", "1"}]}]}], "}"}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{3.806933959262937*^9},
 CellLabel->
  "In[183]:=",ExpressionUUID->"23aaa57f-a261-4a2d-998a-2424aef8bda3"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.8069372441274033`*^9},
 CellLabel->
  "Out[184]=",ExpressionUUID->"b757d71c-67f2-4a61-9b3d-7573043bc151"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   FractionBox["1", "18"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "79"}], "-", 
     RowBox[{"839", " ", "\[ImaginaryI]", " ", 
      SqrtBox["2"]}]}], ")"}], " ", "W1"}], "-", "W3", "+", 
  RowBox[{
   FractionBox["1", "18"], " ", 
   RowBox[{"(", 
    RowBox[{"3", "+", 
     RowBox[{"6", " ", "\[ImaginaryI]", " ", 
      SqrtBox["2"]}]}], ")"}], " ", "W4"}]}]], "Output",
 CellChangeTimes->{3.8069372441468697`*^9},
 CellLabel->
  "Out[186]=",ExpressionUUID->"f8524eee-eac7-4000-8436-84a81db4bd7d"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"W1", "\[Rule]", 
    FractionBox[
     RowBox[{"3", " ", "T1", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"6", " ", "\[ImaginaryI]", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "T3"}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[ImaginaryI]"}], "+", 
           RowBox[{"2", " ", 
            SqrtBox["2"]}]}], ")"}], " ", "T4"}]}], ")"}]}], 
     RowBox[{
      RowBox[{
       RowBox[{"-", "79"}], " ", "\[ImaginaryI]"}], "+", 
      RowBox[{"839", " ", 
       SqrtBox["2"]}]}]]}], ",", 
   RowBox[{"W2", "\[Rule]", 
    RowBox[{"1", "+", 
     RowBox[{"T1", " ", "T2"}]}]}], ",", 
   RowBox[{"W3", "\[Rule]", 
    RowBox[{"T1", " ", "T3"}]}], ",", 
   RowBox[{"W4", "\[Rule]", 
    RowBox[{"T1", " ", "T4"}]}], ",", 
   RowBox[{"W5", "\[Rule]", 
    RowBox[{"1", "+", 
     RowBox[{"T1", " ", "T5"}]}]}], ",", 
   RowBox[{"W6", "\[Rule]", 
    RowBox[{"T1", " ", "T6"}]}], ",", 
   RowBox[{"W7", "\[Rule]", 
    RowBox[{"T1", " ", "T7"}]}], ",", 
   RowBox[{"W8", "\[Rule]", 
    RowBox[{"1", "+", 
     RowBox[{"T1", " ", "T8"}]}]}], ",", 
   RowBox[{"W9", "\[Rule]", 
    RowBox[{"T1", " ", "T9"}]}], ",", 
   RowBox[{"W10", "\[Rule]", 
    RowBox[{"T1", " ", "T10"}]}], ",", 
   RowBox[{"W11", "\[Rule]", 
    RowBox[{"1", "+", 
     RowBox[{"T1", " ", "T11"}]}]}], ",", 
   RowBox[{"W12", "\[Rule]", 
    RowBox[{"T1", " ", "T12"}]}], ",", 
   RowBox[{"W13", "\[Rule]", 
    RowBox[{"T1", " ", "T13"}]}], ",", 
   RowBox[{"W14", "\[Rule]", "1"}]}], "}"}]], "Output",
 CellChangeTimes->{3.8069372443743067`*^9},
 CellLabel->
  "Out[187]=",ExpressionUUID->"45088e48-1f8b-4054-9e60-e29d5791f57c"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0"}], "}"}]], "Output",
 CellChangeTimes->{3.806937244451367*^9},
 CellLabel->
  "Out[188]=",ExpressionUUID->"c9ba4eb3-18ed-4268-a9a2-c4f2738dcb62"],

Cell[BoxData[
 InterpretationBox[
  SuperscriptBox[
   RowBox[{"O", "[", "T1", "]"}], "2"],
  SeriesData[$CellContext`T1, 0, {}, 2, 2, 1],
  Editable->False]], "Output",
 CellChangeTimes->{3.806937253238429*^9},
 CellLabel->
  "Out[190]=",ExpressionUUID->"a720d5b2-8f5e-4444-b99e-29050e1fedbc"],

Cell[BoxData[
 RowBox[{"T3", "\[Rule]", 
  RowBox[{
   RowBox[{"-", 
    FractionBox["7106570", "27881577"]}], "+", 
   FractionBox[
    RowBox[{"1023374", " ", "\[ImaginaryI]", " ", 
     SqrtBox["2"]}], "27881577"], "-", 
   FractionBox[
    RowBox[{"3449", " ", "T4"}], "344217"], "-", 
   FractionBox[
    RowBox[{"21025", " ", "\[ImaginaryI]", " ", 
     SqrtBox["2"], " ", "T4"}], "344217"]}]}]], "Output",
 CellChangeTimes->{3.8069372583900414`*^9},
 CellLabel->
  "Out[197]=",ExpressionUUID->"0287e63c-838f-447d-a188-ba49dded7856"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"sls", "=", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{
     RowBox[{"Solve", "[", 
      RowBox[{"Join", "[", 
       RowBox[{"Eqs2AB", ",", "Eqs2BA"}], "]"}], "]"}], "[", 
     RowBox[{"[", "1", "]"}], "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"UnivF", "=", 
   RowBox[{"UnivDeg4throughpt1and2", "/.", "sls"}]}], ";"}]}], "Input",
 CellChangeTimes->{3.8069374500949*^9},
 CellLabel->"",ExpressionUUID->"3790794d-0af8-44e9-87dd-d1286b80d98e"],

Cell[TextData[StyleBox["We will now write the cubic equation f sigma(f) \
sigma^2(f) = d^3.",
 FontSize->24,
 FontColor->RGBColor[1, 0, 0]]], "Text",
 CellChangeTimes->{
  3.806937463146164*^9},ExpressionUUID->"516908e5-03b3-4abe-a597-\
1212fde79a7e"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"InvariantC3Deg4", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"MatrixValues", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rk", "=", "0"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"For", "[", 
   RowBox[{
    RowBox[{"i", "=", "1"}], ",", 
    RowBox[{"i", "\[LessEqual]", 
     RowBox[{"Length", "[", "D4P", "]"}]}], ",", 
    RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"newsym", "=", 
      RowBox[{
       RowBox[{"D4P", "[", 
        RowBox[{"[", "i", "]"}], "]"}], " ", "+", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"D4P", "[", 
          RowBox[{"[", "i", "]"}], "]"}], "/.", "CyclicW"}], ")"}], "+", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"D4P", "[", 
           RowBox[{"[", "i", "]"}], "]"}], "/.", "CyclicW"}], "/.", 
         "CyclicW"}], ")"}]}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"newrow", "=", " ", 
      RowBox[{"Block", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"$MaxExtraPrecision", "=", "2000"}], "}"}], ",", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"newsym", "/.", 
           RowBox[{"SetOfPointsW", "[", 
            RowBox[{"[", "k", "]"}], "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"k", ",", "1", ",", 
            RowBox[{"Length", "[", "SetOfPointsW", "]"}]}], "}"}]}], "]"}]}], 
       "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"MatrixRank", "[", 
         RowBox[{"Append", "[", 
          RowBox[{"MatrixValues", ",", "newrow"}], "]"}], "]"}], "\[Equal]", 
        RowBox[{"rk", "+", "1"}]}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"rk", "++"}], ";", "\[IndentingNewLine]", 
        RowBox[{"Print", "[", 
         RowBox[{"{", 
          RowBox[{"i", ",", "rk"}], "}"}], "]"}], ";", "\[IndentingNewLine]", 
        
        RowBox[{"AppendTo", "[", 
         RowBox[{"MatrixValues", ",", "newrow"}], "]"}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"AppendTo", "[", 
         RowBox[{"InvariantC3Deg4", ",", "newsym"}], "]"}], ";"}]}], 
      "\[IndentingNewLine]", "]"}], ";"}]}], "\[IndentingNewLine]", "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"VarsD", "=", 
   RowBox[{"{", 
    RowBox[{
    "d1", ",", "d2", ",", "d3", ",", "d4", ",", "d5", ",", "d6", ",", "d7"}], 
    "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"sls", "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"Solve", "[", 
      RowBox[{
       RowBox[{"0", "==", 
        RowBox[{"VarsD", ".", "InvariantC3Deg4"}]}], "/.", "pt1"}], "]"}], 
     "[", 
     RowBox[{"[", "1", "]"}], "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"UnivD", "=", 
   RowBox[{
    RowBox[{"VarsD", ".", "InvariantC3Deg4"}], "/.", "sls"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"VarsDleft", "=", 
   RowBox[{"Complement", "[", 
    RowBox[{"VarsD", ",", 
     RowBox[{"{", "d7", "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"VarsCleft", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"VarsC", "=", 
   RowBox[{"{", 
    RowBox[{
    "c1", ",", "c2", ",", "c3", ",", "c4", ",", "c5", ",", "c6", ",", "c7", 
     ",", "c8", ",", "c9", ",", "c10", ",", "c11", ",", "c12", ",", "c13", 
     ",", "c14", ",", "c15", ",", "c16", ",", "c17", ",", "c18", ",", "c19"}],
     "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"For", "[", 
   RowBox[{
    RowBox[{"i", "=", "1"}], ",", 
    RowBox[{"i", "\[LessEqual]", "19"}], ",", 
    RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"ByteCount", "[", 
         RowBox[{"Coefficient", "[", 
          RowBox[{"UnivF", ",", 
           RowBox[{"VarsC", "[", 
            RowBox[{"[", "i", "]"}], "]"}]}], "]"}], "]"}], ">", "30"}], ",", 
       
       RowBox[{"AppendTo", "[", 
        RowBox[{"VarsCleft", ",", 
         RowBox[{"VarsC", "[", 
          RowBox[{"[", "i", "]"}], "]"}]}], "]"}]}], "]"}], ";"}]}], 
   "\[IndentingNewLine]", "]"}], 
  ";"}], "\[IndentingNewLine]", "VarsCleft", "\[IndentingNewLine]", 
 RowBox[{"Length", "[", "VarsCleft", "]"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.806937473291573*^9, 3.806937489544487*^9}},
 CellLabel->
  "In[203]:=",ExpressionUUID->"39b0a182-48c2-440d-a05e-129ae5c96563"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", "1"}], "}"}]], "Print",
 CellChangeTimes->{3.8069376217962103`*^9},
 CellLabel->
  "During evaluation of \
In[203]:=",ExpressionUUID->"d9f87a23-0d61-42fc-b233-8f8f6a828e21"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"2", ",", "2"}], "}"}]], "Print",
 CellChangeTimes->{3.806937622122986*^9},
 CellLabel->
  "During evaluation of \
In[203]:=",ExpressionUUID->"135b9c19-e970-44a4-b86f-aa7b25bae5ab"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"5", ",", "3"}], "}"}]], "Print",
 CellChangeTimes->{3.806937623890682*^9},
 CellLabel->
  "During evaluation of \
In[203]:=",ExpressionUUID->"3dc82ad6-a31c-4ebb-a036-ddcbc3d59439"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"8", ",", "4"}], "}"}]], "Print",
 CellChangeTimes->{3.806937626675198*^9},
 CellLabel->
  "During evaluation of \
In[203]:=",ExpressionUUID->"3bfac8fd-8f9c-4896-96c4-a34b6d820945"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"11", ",", "5"}], "}"}]], "Print",
 CellChangeTimes->{3.8069376343489237`*^9},
 CellLabel->
  "During evaluation of \
In[203]:=",ExpressionUUID->"9d0cede8-7dac-4610-bbb7-2be970eedee5"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"12", ",", "6"}], "}"}]], "Print",
 CellChangeTimes->{3.806937640158155*^9},
 CellLabel->
  "During evaluation of \
In[203]:=",ExpressionUUID->"59138ecd-036e-4968-9da8-15b2025381f6"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"13", ",", "7"}], "}"}]], "Print",
 CellChangeTimes->{3.8069376465782957`*^9},
 CellLabel->
  "During evaluation of \
In[203]:=",ExpressionUUID->"ca54427d-ad34-4c62-b606-0bff21a3c13c"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "c1", ",", "c4", ",", "c7", ",", "c10", ",", "c11", ",", "c12", ",", "c13", 
   ",", "c14", ",", "c15", ",", "c16", ",", "c17", ",", "c18", ",", "c19"}], 
  "}"}]], "Output",
 CellChangeTimes->{3.8069376907515078`*^9},
 CellLabel->
  "Out[214]=",ExpressionUUID->"ad5fbeaf-632c-45f3-9ba7-c62b97ae51b6"],

Cell[BoxData["13"], "Output",
 CellChangeTimes->{3.806937690753565*^9},
 CellLabel->
  "Out[215]=",ExpressionUUID->"24b8beb8-32f2-421d-8f75-324e0f87a4f2"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"AllMonsCD", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"For", "[", 
   RowBox[{
    RowBox[{"i", "=", "1"}], ",", 
    RowBox[{"i", "\[LessEqual]", "13"}], ",", 
    RowBox[{"i", "++"}], ",", 
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"j", "=", "1"}], ",", 
      RowBox[{"j", "\[LessEqual]", "i"}], ",", 
      RowBox[{"j", "++"}], ",", 
      RowBox[{"For", "[", 
       RowBox[{
        RowBox[{"k", "=", "1"}], ",", 
        RowBox[{"k", "\[LessEqual]", "j"}], ",", 
        RowBox[{"k", "++"}], ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"AppendTo", "[", 
          RowBox[{"AllMonsCD", ",", 
           RowBox[{
            RowBox[{"VarsCleft", "[", 
             RowBox[{"[", "i", "]"}], "]"}], 
            RowBox[{"VarsCleft", "[", 
             RowBox[{"[", "j", "]"}], "]"}], 
            RowBox[{"VarsCleft", "[", 
             RowBox[{"[", "k", "]"}], "]"}]}]}], "]"}], ";"}]}], 
       "\[IndentingNewLine]", "]"}]}], "]"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"For", "[", 
   RowBox[{
    RowBox[{"i", "=", "1"}], ",", 
    RowBox[{"i", "\[LessEqual]", "6"}], ",", 
    RowBox[{"i", "++"}], ",", 
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"j", "=", "1"}], ",", 
      RowBox[{"j", "\[LessEqual]", "i"}], ",", 
      RowBox[{"j", "++"}], ",", 
      RowBox[{"For", "[", 
       RowBox[{
        RowBox[{"k", "=", "1"}], ",", 
        RowBox[{"k", "\[LessEqual]", "j"}], ",", 
        RowBox[{"k", "++"}], ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"AppendTo", "[", 
          RowBox[{"AllMonsCD", ",", 
           RowBox[{
            RowBox[{"VarsDleft", "[", 
             RowBox[{"[", "i", "]"}], "]"}], 
            RowBox[{"VarsDleft", "[", 
             RowBox[{"[", "j", "]"}], "]"}], 
            RowBox[{"VarsDleft", "[", 
             RowBox[{"[", "k", "]"}], "]"}]}]}], "]"}], ";"}]}], 
       "\[IndentingNewLine]", "]"}]}], "]"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Length", "[", "AllMonsCD", "]"}]}], "Input",
 CellChangeTimes->{3.8069374999668903`*^9},
 CellLabel->
  "In[216]:=",ExpressionUUID->"05658815-bfce-4051-aacb-cef40bcc6665"],

Cell[BoxData["511"], "Output",
 CellChangeTimes->{3.8069376908857718`*^9},
 CellLabel->
  "Out[219]=",ExpressionUUID->"24c05bab-f760-400f-8d31-9dcfd8efdc8d"]
}, Open  ]],

Cell[TextData[StyleBox["Need to work with longer expansions. Computing points \
takes awhile.",
 FontSize->18,
 FontColor->RGBColor[1, 0, 0]]], "Text",
 CellChangeTimes->{
  3.8069376748423367`*^9, {3.806940566376877*^9, 
   3.806940574257165*^9}},ExpressionUUID->"780a486e-58eb-4ba5-97a1-\
e80195f2690f"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"SetOfPointsWextra", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"prec", "=", "60000"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"For", "[", 
   RowBox[{
    RowBox[{"i", "=", "1"}], ",", 
    RowBox[{"i", "\[LessEqual]", "100"}], ",", 
    RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Mod", "[", 
         RowBox[{"i", ",", "20"}], "]"}], "\[Equal]", "2"}], ",", 
       RowBox[{"Print", "[", "i", "]"}]}], "]"}], ";", "\[IndentingNewLine]", 
     
     RowBox[{"rpt1", "=", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"RandomInteger", "[", 
          RowBox[{"{", 
           RowBox[{"1", ",", "100000"}], "}"}], "]"}], "+", 
         RowBox[{"I", " ", 
          RowBox[{"RandomInteger", "[", 
           RowBox[{"{", 
            RowBox[{"1", ",", "100000"}], "}"}], "]"}]}]}], ")"}], "/", 
       "100000"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"rpt2", "=", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"RandomInteger", "[", 
          RowBox[{"{", 
           RowBox[{"1", ",", "100000"}], "}"}], "]"}], "+", 
         RowBox[{"I", " ", 
          RowBox[{"RandomInteger", "[", 
           RowBox[{"{", 
            RowBox[{"1", ",", "100000"}], "}"}], "]"}]}]}], ")"}], "/", 
       "100000"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"Eqs", "=", 
      RowBox[{"Join", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"W1", "\[Equal]", "1"}], ",", 
          RowBox[{
           RowBox[{"W2", "+", "W3", "+", "W4"}], "\[Equal]", "rpt1"}], ",", 
          RowBox[{
           RowBox[{"W5", "+", "W6", "+", "W7"}], "\[Equal]", "rpt2"}]}], 
         "}"}], ",", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"0", "\[Equal]", 
           RowBox[{"EqsFPPC3W", "[", 
            RowBox[{"[", "j", "]"}], "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"j", ",", "1", ",", "38"}], "}"}]}], "]"}]}], "]"}]}], ";",
      "\[IndentingNewLine]", 
     RowBox[{"sols", "=", 
      RowBox[{"NSolve", "[", 
       RowBox[{"Eqs", ",", "200"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"fr", "=", 
      RowBox[{"FindRoot", "[", 
       RowBox[{
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"Eqs", "[", 
           RowBox[{"[", "k", "]"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"k", ",", "1", ",", "14"}], "}"}]}], "]"}], ",", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"VarsW", "[", 
             RowBox[{"[", "j", "]"}], "]"}], ",", 
            RowBox[{
             RowBox[{"VarsW", "[", 
              RowBox[{"[", "j", "]"}], "]"}], "/.", 
             RowBox[{"sols", "[", 
              RowBox[{"[", "1", "]"}], "]"}]}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"j", ",", "1", ",", "14"}], "}"}]}], "]"}], ",", 
        RowBox[{"MaxIterations", "\[Rule]", "200"}], ",", 
        RowBox[{"WorkingPrecision", "\[Rule]", "prec"}], ",", 
        RowBox[{"AccuracyGoal", "\[Rule]", "prec"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"AppendTo", "[", 
      RowBox[{"SetOfPointsWextra", ",", "fr"}], "]"}], ";"}]}], 
   "\[IndentingNewLine]", "]"}], ";"}]}], "Input",
 CellChangeTimes->{3.806937686859208*^9},
 CellLabel->
  "In[220]:=",ExpressionUUID->"3554de9f-b59d-4d14-9839-f7de0d870e33"],

Cell[CellGroupData[{

Cell[BoxData["2"], "Print",
 CellChangeTimes->{3.806938038805767*^9},
 CellLabel->
  "During evaluation of \
In[220]:=",ExpressionUUID->"60fd6ae0-fe51-4d85-8a84-e4411a5262c4"],

Cell[BoxData["22"], "Print",
 CellChangeTimes->{3.806940668787436*^9},
 CellLabel->
  "During evaluation of \
In[220]:=",ExpressionUUID->"3ce18b6d-c486-4b5a-932a-39debbba795a"],

Cell[BoxData["42"], "Print",
 CellChangeTimes->{3.806944164403502*^9},
 CellLabel->
  "During evaluation of \
In[220]:=",ExpressionUUID->"5eebcd40-1f4a-4436-a06f-a46fab13e3b0"],

Cell[BoxData["62"], "Print",
 CellChangeTimes->{3.8069468254954557`*^9},
 CellLabel->
  "During evaluation of \
In[220]:=",ExpressionUUID->"bc67bbcb-9660-4c3a-afa3-1172079441a7"],

Cell[BoxData["82"], "Print",
 CellChangeTimes->{3.806949361680106*^9},
 CellLabel->
  "During evaluation of \
In[220]:=",ExpressionUUID->"63d68b04-3497-443f-89e8-d2ac7da99fde"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Equations", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"For", "[", 
   RowBox[{
    RowBox[{"i", "=", "1"}], ",", 
    RowBox[{"i", "\[LessEqual]", 
     RowBox[{"Length", "[", "SetOfPointsWextra", "]"}]}], ",", 
    RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Mod", "[", 
         RowBox[{"i", ",", "50"}], "]"}], "\[Equal]", "5"}], ",", 
       RowBox[{"Print", "[", "i", "]"}]}], "]"}], ";", "\[IndentingNewLine]", 
     
     RowBox[{"valueatpt", "=", 
      RowBox[{"Block", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"$MaxExtraPrecision", "=", "60000"}], "}"}], ",", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"UnivF", " ", 
            RowBox[{"(", 
             RowBox[{"UnivF", "/.", "CyclicW"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"UnivF", "/.", "CyclicW"}], "/.", "CyclicW"}], ")"}]}], 
           "-", " ", 
           RowBox[{"UnivD", "^", "3"}]}], ")"}], "/.", 
         RowBox[{"SetOfPointsWextra", "[", 
          RowBox[{"[", "i", "]"}], "]"}]}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"Block", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"$MaxExtraPrecision", "=", "60000"}], "}"}], ",", 
       RowBox[{"AppendTo", "[", 
        RowBox[{"Equations", ",", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"Coefficient", "[", 
            RowBox[{"valueatpt", ",", 
             RowBox[{"AllMonsCD", "[", 
              RowBox[{"[", "k", "]"}], "]"}]}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"k", ",", "1", ",", "511"}], "}"}]}], "]"}]}], "]"}]}], 
      "]"}], ";"}]}], "\[IndentingNewLine]", "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Print", "[", "\"\<Go have dinner.\>\"", "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rrEqs", "=", 
   RowBox[{"RowReduce", "[", 
    RowBox[{"Chop", "[", 
     RowBox[{"Equations", ",", 
      RowBox[{"10", "^", 
       RowBox[{"(", 
        RowBox[{"-", "50000"}], ")"}]}]}], "]"}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{3.806937719183488*^9},
 CellLabel->
  "In[223]:=",ExpressionUUID->"27044c5e-5ae5-48f3-8f69-9c31748563ad"],

Cell[BoxData[
 TemplateBox[{
  "N","meprec",
   "\"Internal precision limit $MaxExtraPrecision = \
\\!\\(\\*RowBox[{\\\"60000.`\\\"}]\\) reached while evaluating \
\\!\\(\\*RowBox[{RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"-\\\", RowBox[{\\\"\
\[LeftSkeleton]\\\", \\\"60049\\\", \\\"\[RightSkeleton]\\\"}]}], \\\"+\\\", \
RowBox[{RowBox[{\\\"\[LeftSkeleton]\\\", \\\"60048\\\", \
\\\"\[RightSkeleton]\\\"}], \\\" \\\", \\\"\[ImaginaryI]\\\"}]}], \
\\\")\\\"}], \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"\
864473855140782959457547504218824588640946664272762029934018800280591409896943\
320691377704596437216106837021375106557928888780090908556490284708328793463916\
9671121608941278368185634817969167876778580743797014396061\\\", RowBox[{\\\"\
\[LeftSkeleton]\\\", \\\"49\\\", \\\"\[RightSkeleton]\\\"}], \
\\\"85830932213777493569606516362262843894477476221524853246165823610755278007\
912221664422433764887050446369952586782061824903544344244368060295404476344683\
85634772415237548440058956196650675645428838759341180345884314\\\"}], \\\"+\\\
\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"1\\\", \\\"\[RightSkeleton]\\\"}]}], \
\\\")\\\"}]}]\\).\"",2,224,30,25055808775067396971,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.8069546337327414`*^9},
 CellLabel->
  "During evaluation of \
In[223]:=",ExpressionUUID->"3384d706-cac1-4f5a-8744-4e0f46ecd199"],

Cell[BoxData[
 TemplateBox[{
  "N","meprec",
   "\"Internal precision limit $MaxExtraPrecision = \
\\!\\(\\*RowBox[{\\\"60000.`\\\"}]\\) reached while evaluating \
\\!\\(\\*RowBox[{RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"-\\\", RowBox[{\\\"\
\[LeftSkeleton]\\\", \\\"60045\\\", \\\"\[RightSkeleton]\\\"}]}], \\\"+\\\", \
RowBox[{RowBox[{\\\"\[LeftSkeleton]\\\", \\\"60046\\\", \
\\\"\[RightSkeleton]\\\"}], \\\" \\\", \\\"\[ImaginaryI]\\\"}]}], \
\\\")\\\"}], \\\" \\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"-\\\", \
RowBox[{\\\"\
714188130705721139262542106548837083010466058857646872624172319301444809246738\
999818766452718995549268367640356651875504864306771247012582500845116404829564\
820645261275721593531179309541456194604494520487788777061\\\", RowBox[{\\\"\
\[LeftSkeleton]\\\", \\\"52\\\", \\\"\[RightSkeleton]\\\"}], \
\\\"02700416788106780685331607315693962057804272851558918713350094698733107988\
228588826745551807354134014578051417784003146380515303978554475522088012270318\
34900096347468165161173859644831947729577944941671416569542181\\\"}]}], \\\"+\
\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"1\\\", \
\\\"\[RightSkeleton]\\\"}]}], \\\")\\\"}]}]\\).\"",2,224,31,
   25055808775067396971,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.806954633783804*^9},
 CellLabel->
  "During evaluation of \
In[223]:=",ExpressionUUID->"8669008a-b636-447f-a8a2-e7ce8e06ec38"],

Cell[BoxData[
 TemplateBox[{
  "N","meprec",
   "\"Internal precision limit $MaxExtraPrecision = \
\\!\\(\\*RowBox[{\\\"60000.`\\\"}]\\) reached while evaluating \
\\!\\(\\*RowBox[{RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"-\\\", RowBox[{\\\"\
\[LeftSkeleton]\\\", \\\"60049\\\", \\\"\[RightSkeleton]\\\"}]}], \\\"-\\\", \
RowBox[{RowBox[{\\\"\[LeftSkeleton]\\\", \\\"60048\\\", \
\\\"\[RightSkeleton]\\\"}], \\\" \\\", \\\"\[ImaginaryI]\\\"}]}], \
\\\")\\\"}], \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"\
864473855140782959457547504218824588640946664272762029934018800280591409896943\
320691377704596437216106837021375106557928888780090908556490284708328793463916\
9671121608941278368185634817969167876778580743797014396061\\\", RowBox[{\\\"\
\[LeftSkeleton]\\\", \\\"49\\\", \\\"\[RightSkeleton]\\\"}], \
\\\"85830932213777493569606516362262843894477476221524853246165823610755278007\
912221664422433764887050446369952586782061824903544344244368060295404476344683\
85634772415237548440058956196650675645428838759341180345884314\\\"}], \\\"+\\\
\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"1\\\", \\\"\[RightSkeleton]\\\"}]}], \
\\\")\\\"}]}]\\).\"",2,224,32,25055808775067396971,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.806954633794201*^9},
 CellLabel->
  "During evaluation of \
In[223]:=",ExpressionUUID->"372d3796-ecac-48ae-a4a7-ab03b4d934d2"],

Cell[BoxData[
 TemplateBox[{
  "General","stop",
   "\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"N\\\", \\\"::\\\", \
\\\"meprec\\\"}], \\\"MessageName\\\"]\\) will be suppressed during this \
calculation.\"",2,224,33,25055808775067396971,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.806954633834152*^9},
 CellLabel->
  "During evaluation of \
In[223]:=",ExpressionUUID->"00bd9dd9-36ab-497e-928a-7051fd1e55d2"],

Cell[CellGroupData[{

Cell[BoxData["5"], "Print",
 CellChangeTimes->{3.806954801230289*^9},
 CellLabel->
  "During evaluation of \
In[223]:=",ExpressionUUID->"18298704-fdfe-4cf9-85b8-381301db1c99"],

Cell[BoxData["55"], "Print",
 CellChangeTimes->{3.8069569770268517`*^9},
 CellLabel->
  "During evaluation of \
In[223]:=",ExpressionUUID->"49312600-5557-4a34-baca-5f57dc9ab6ac"],

Cell[BoxData["\<\"Go have dinner.\"\>"], "Print",
 CellChangeTimes->{3.806959190723402*^9},
 CellLabel->
  "During evaluation of \
In[223]:=",ExpressionUUID->"a78b8a8b-561d-4f72-9730-b8d9b0a545ab"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "There", " ", "is", " ", "a", " ", "way", " ", "to", " ", "improve", " ", 
    "on", " ", "speed", " ", "by", " ", "prescaling"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"den", "=", "1"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"numtry", "=", "1"}], ",", 
      RowBox[{"numtry", "<", "1000"}], ",", 
      RowBox[{"numtry", "++"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"k", "=", 
        RowBox[{
         RowBox[{"RandomInteger", "[", "510", "]"}], "+", "1"}]}], ";", 
       RowBox[{"j", "=", 
        RowBox[{
         RowBox[{"RandomInteger", "[", "57", "]"}], "+", "1"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"denmore", "=", 
        RowBox[{"Denominator", "[", 
         RowBox[{"Block", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"$MaxExtraPrecision", "=", "10000"}], "}"}], ",", 
           RowBox[{"Rationalize", "[", 
            RowBox[{"den", " ", 
             RowBox[{"Re", "[", 
              RowBox[{
               RowBox[{"rrEqs", "[", 
                RowBox[{"[", "j", "]"}], "]"}], "[", 
               RowBox[{"[", "k", "]"}], "]"}], "]"}]}], "]"}]}], "]"}], 
         "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"den", "=", 
        RowBox[{"denmore", " ", "den"}]}], ";"}]}], "\[IndentingNewLine]", 
     "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"N", "[", "den", "]"}]}]}]], "Input",
 CellChangeTimes->{3.806937737554394*^9},
 CellLabel->
  "In[227]:=",ExpressionUUID->"06ea540f-2305-4576-8e06-75955fa27b62"],

Cell[BoxData["1.3143352344906298174532064530158083901364`15.954589770191005*^\
14721"], "Output",
 CellChangeTimes->{3.806969963993794*^9},
 CellLabel->
  "Out[229]=",ExpressionUUID->"00563dab-a57f-4a18-bc1a-576b5a8090f1"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "used", " ", "that", " ", "denominator", " ", "for", " ", "all", "  ", 
     "entries"}], ",", " ", 
    RowBox[{"it", " ", "speeds", " ", "up", " ", "things", " ", "greatly"}]}],
    " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"rrEqsExact", "=", 
     RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"i", "=", "1"}], ",", 
      RowBox[{"i", "\[LessEqual]", "58"}], ",", 
      RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Mod", "[", 
           RowBox[{"i", ",", "20"}], "]"}], "\[Equal]", "4"}], ",", 
         RowBox[{"Print", "[", "i", "]"}]}], "]"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"Block", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"$MaxExtraPrecision", "=", "10000"}], "}"}], ",", 
         RowBox[{"AppendTo", "[", 
          RowBox[{"rrEqsExact", ",", 
           RowBox[{"Beautify", "[", " ", 
            RowBox[{"den", " ", 
             RowBox[{"rrEqs", "[", 
              RowBox[{"[", "i", "]"}], "]"}]}], "]"}]}], "]"}]}], "]"}], 
       ";"}]}], "\[IndentingNewLine]", "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Accuracy", "[", 
      RowBox[{"rrEqsExact", "[", 
       RowBox[{"[", "i", "]"}], "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "58"}], "}"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.80693775988721*^9, 3.806937766492869*^9}},
 CellLabel->
  "In[230]:=",ExpressionUUID->"ddd6ba4c-97ec-4de5-ae32-69d97aa9ae90"],

Cell[CellGroupData[{

Cell[BoxData["4"], "Print",
 CellChangeTimes->{3.806971918042355*^9},
 CellLabel->
  "During evaluation of \
In[230]:=",ExpressionUUID->"00b94694-5d39-4157-9f24-361cc1b90721"],

Cell[BoxData["24"], "Print",
 CellChangeTimes->{3.806971948121567*^9},
 CellLabel->
  "During evaluation of \
In[230]:=",ExpressionUUID->"1c633fdd-9fe8-458d-b6f6-17532c158200"],

Cell[BoxData["44"], "Print",
 CellChangeTimes->{3.806971968487897*^9},
 CellLabel->
  "During evaluation of \
In[230]:=",ExpressionUUID->"10c9e9e4-973b-42bc-9521-d46ebf86c268"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "\[Infinity]", ",", "\[Infinity]", ",", "\[Infinity]", ",", "\[Infinity]", 
   ",", "\[Infinity]", ",", "\[Infinity]", ",", "\[Infinity]", ",", 
   "\[Infinity]", ",", "\[Infinity]", ",", "\[Infinity]", ",", "\[Infinity]", 
   ",", "\[Infinity]", ",", "\[Infinity]", ",", "\[Infinity]", ",", 
   "\[Infinity]", ",", "\[Infinity]", ",", "\[Infinity]", ",", "\[Infinity]", 
   ",", "\[Infinity]", ",", "\[Infinity]", ",", "\[Infinity]", ",", 
   "\[Infinity]", ",", "\[Infinity]", ",", "\[Infinity]", ",", "\[Infinity]", 
   ",", "\[Infinity]", ",", "\[Infinity]", ",", "\[Infinity]", ",", 
   "\[Infinity]", ",", "\[Infinity]", ",", "\[Infinity]", ",", "\[Infinity]", 
   ",", "\[Infinity]", ",", "\[Infinity]", ",", "\[Infinity]", ",", 
   "\[Infinity]", ",", "\[Infinity]", ",", "\[Infinity]", ",", "\[Infinity]", 
   ",", "\[Infinity]", ",", "\[Infinity]", ",", "\[Infinity]", ",", 
   "\[Infinity]", ",", "\[Infinity]", ",", "\[Infinity]", ",", "\[Infinity]", 
   ",", "\[Infinity]", ",", "\[Infinity]", ",", "\[Infinity]", ",", 
   "\[Infinity]", ",", "\[Infinity]", ",", "\[Infinity]", ",", "\[Infinity]", 
   ",", "\[Infinity]", ",", "\[Infinity]", ",", "\[Infinity]", ",", 
   "\[Infinity]", ",", "\[Infinity]"}], "}"}]], "Output",
 CellChangeTimes->{3.8069791944407787`*^9},
 CellLabel->
  "Out[232]=",ExpressionUUID->"38048d24-d755-4717-b979-70119f21c858"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Eqs58", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"For", "[", 
   RowBox[{
    RowBox[{"k", "=", "1"}], ",", 
    RowBox[{"k", "\[LessEqual]", "58"}], ",", 
    RowBox[{"k", "++"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"runningLCM", "=", "1"}], ";", "\[IndentingNewLine]", 
     RowBox[{"eq", "=", 
      RowBox[{"rrEqsExact", "[", 
       RowBox[{"[", "k", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"For", "[", 
      RowBox[{
       RowBox[{"i", "=", "1"}], ",", 
       RowBox[{"i", "\[LessEqual]", "511"}], ",", 
       RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"a", "=", 
         RowBox[{
          RowBox[{"rrEqsExact", "[", 
           RowBox[{"[", "k", "]"}], "]"}], "[", 
          RowBox[{"[", "i", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"b", "=", 
         RowBox[{"LCM", "[", 
          RowBox[{
           RowBox[{"Denominator", "[", 
            RowBox[{"Re", "[", "a", "]"}], "]"}], ",", 
           RowBox[{"Denominator", "[", 
            RowBox[{
             RowBox[{"Im", "[", "a", "]"}], "/", 
             RowBox[{"2", "^", 
              RowBox[{"(", 
               RowBox[{"1", "/", "2"}], ")"}]}]}], "]"}]}], "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"runningLCM", "=", 
         RowBox[{"LCM", "[", 
          RowBox[{"runningLCM", ",", "b"}], "]"}]}], ";"}]}], 
      "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
     RowBox[{"AppendTo", "[", 
      RowBox[{"Eqs58", ",", 
       RowBox[{"Expand", "[", 
        RowBox[{"runningLCM", " ", "eq"}], "]"}]}], "]"}], ";"}]}], 
   "\[IndentingNewLine]", "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Eqs58withrr", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"For", "[", 
    RowBox[{
     RowBox[{"k", "=", "1"}], ",", 
     RowBox[{"k", "\[LessEqual]", "58"}], ",", 
     RowBox[{"k", "++"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"AppendTo", "[", 
       RowBox[{"Eqs58withrr", ",", "\[IndentingNewLine]", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Re", "[", 
            RowBox[{
             RowBox[{"Eqs58", "[", 
              RowBox[{"[", "k", "]"}], "]"}], "[", 
             RowBox[{"[", "i", "]"}], "]"}], "]"}], "+", 
           RowBox[{"rr", " ", 
            RowBox[{"Im", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"Eqs58", "[", 
                RowBox[{"[", "k", "]"}], "]"}], "[", 
               RowBox[{"[", "i", "]"}], "]"}], "/", 
              RowBox[{"2", "^", 
               RowBox[{"(", 
                RowBox[{"1", "/", "2"}], ")"}]}]}], "]"}]}]}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "1", ",", "511"}], "}"}]}], "]"}]}], 
       "\[IndentingNewLine]", "]"}], ";"}]}], "\[IndentingNewLine]", "]"}], 
   ";"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"sanity", " ", "check"}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{"DeleteDuplicates", "[", 
  RowBox[{"Flatten", "[", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"Eqs58withrr", "/.", 
      RowBox[{"rr", "\[Rule]", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"-", "2"}], ")"}], "^", 
        RowBox[{"(", 
         RowBox[{"1", "/", "2"}], ")"}]}]}]}], ")"}], "-", "Eqs58"}], "]"}], 
  "]"}]}], "Input",
 CellChangeTimes->{{3.806937780189417*^9, 3.8069378012177563`*^9}},
 CellLabel->
  "In[233]:=",ExpressionUUID->"47246cbd-4661-4275-b967-97fa3dc7c454"],

Cell[BoxData[
 RowBox[{"{", "0", "}"}]], "Output",
 CellChangeTimes->{3.806986457449724*^9},
 CellLabel->
  "Out[237]=",ExpressionUUID->"c506ab14-7f37-43b3-b91c-f267d5e38e73"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"The58Eqswithrr", "=", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Eqs58withrr", "[", 
        RowBox[{"[", "k", "]"}], "]"}], ".", "AllMonsCD"}], ",", 
      RowBox[{"{", 
       RowBox[{"k", ",", "1", ",", "58"}], "}"}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.806937814907484*^9, 3.806937836078848*^9}},
 CellLabel->
  "In[238]:=",ExpressionUUID->"7a3f4dfb-1f05-4eb8-b1b6-f01f1c9d22df"],

Cell[TextData[StyleBox["Let us also add the linear equations coming from the \
C3 fixed points.",
 FontSize->24,
 FontColor->RGBColor[1, 0, 0]]], "Text",
 CellChangeTimes->{
  3.806937858193501*^9},ExpressionUUID->"db3d3591-5096-4136-b38c-\
f22c4ab1ae58"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"w", "=", 
  RowBox[{"Exp", "[", 
   RowBox[{"2", "Pi", " ", 
    RowBox[{"I", "/", "3"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"eqsfixed", "=", 
   RowBox[{"Append", "[", 
    RowBox[{"EqsFPPC3W", ",", " ", 
     RowBox[{"W1", "-", "1"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"eqsfixed", "=", " ", 
   RowBox[{"Join", "[", 
    RowBox[{"eqsfixed", ",", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"VarsW", "/.", "CyclicW"}], ")"}], "[", 
         RowBox[{"[", "k", "]"}], "]"}], "-", 
        RowBox[{"VarsW", "[", 
         RowBox[{"[", "k", "]"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"k", ",", "1", ",", "14"}], "}"}]}], "]"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"slsfixed", "=", 
   RowBox[{"NSolve", "[", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"0", "\[Equal]", 
        RowBox[{"eqsfixed", "[", 
         RowBox[{"[", "k", "]"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"k", ",", "1", ",", 
         RowBox[{"Length", "[", "eqsfixed", "]"}]}], "}"}]}], "]"}], ",", 
     "10000"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"slsfixed", "=", 
   RowBox[{"Chop", "[", 
    RowBox[{"slsfixed", ",", 
     RowBox[{"10", "^", 
      RowBox[{"(", 
       RowBox[{"-", "5000"}], ")"}]}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Length", "[", "slsfixed", "]"}], "\[IndentingNewLine]", 
 RowBox[{"N", "[", 
  RowBox[{"VarsW", "/.", 
   RowBox[{"slsfixed", "[", 
    RowBox[{"[", "4", "]"}], "]"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"N", "[", 
  RowBox[{"VarsW", "/.", 
   RowBox[{"slsfixed", "[", 
    RowBox[{"[", "5", "]"}], "]"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"slsfixedexact1", "=", 
  RowBox[{"Block", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"$MaxExtraPrecision", "=", "1000"}], "}"}], ",", 
    RowBox[{"RootApproximant", "[", 
     RowBox[{
      RowBox[{"VarsW", "/.", 
       RowBox[{"slsfixed", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], ",", "4"}], "]"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"slsfixedexact2", "=", 
  RowBox[{"Block", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"$MaxExtraPrecision", "=", "1000"}], "}"}], ",", 
    RowBox[{"RootApproximant", "[", 
     RowBox[{
      RowBox[{"VarsW", "/.", 
       RowBox[{"slsfixed", "[", 
        RowBox[{"[", "2", "]"}], "]"}]}], ",", "4"}], "]"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"N", "[", 
   RowBox[{
    RowBox[{"D4P", "[", 
     RowBox[{"[", "2", "]"}], "]"}], "/.", "slsfixed"}], "]"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{
   "we", " ", "see", " ", "that", " ", "these", " ", "are", " ", "the", " ", 
    "three", " ", "points"}], " ", "*)"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"EqLin1", "=", 
   RowBox[{"Block", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"$MaxExtraPrecision", "=", "10000"}], "}"}], ",", 
     RowBox[{"Numerator", "[", 
      RowBox[{"Factor", "[", 
       RowBox[{
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"RootApproximant", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"Coefficient", "[", 
               RowBox[{"UnivF", ",", 
                RowBox[{"VarsCleft", "[", 
                 RowBox[{"[", "k", "]"}], "]"}]}], "]"}], "/.", 
              RowBox[{"slsfixed", "[", 
               RowBox[{"[", "1", "]"}], "]"}]}], ",", "2"}], "]"}], " ", 
           RowBox[{"VarsCleft", "[", 
            RowBox[{"[", "k", "]"}], "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"k", ",", "1", ",", "13"}], "}"}]}], "]"}], "-", 
        "\[IndentingNewLine]", 
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"RootApproximant", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"Coefficient", "[", 
               RowBox[{"UnivD", ",", 
                RowBox[{"VarsDleft", "[", 
                 RowBox[{"[", "k", "]"}], "]"}]}], "]"}], "/.", 
              RowBox[{"slsfixed", "[", 
               RowBox[{"[", "1", "]"}], "]"}]}], ",", "2"}], "]"}], " ", 
           RowBox[{"VarsDleft", "[", 
            RowBox[{"[", "k", "]"}], "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"k", ",", "1", ",", "6"}], "}"}]}], "]"}]}], 
       "\[IndentingNewLine]", "]"}], "]"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"EqLin1withrr", "=", 
    RowBox[{
     RowBox[{"Sum", "[", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Re", "[", 
           RowBox[{"Coefficient", "[", 
            RowBox[{"EqLin1", ",", 
             RowBox[{"VarsCleft", "[", 
              RowBox[{"[", "k", "]"}], "]"}]}], "]"}], "]"}], "+", 
          RowBox[{"rr", " ", 
           RowBox[{"Im", "[", 
            RowBox[{
             RowBox[{"Coefficient", "[", 
              RowBox[{"EqLin1", ",", 
               RowBox[{"VarsCleft", "[", 
                RowBox[{"[", "k", "]"}], "]"}]}], "]"}], "/", 
             RowBox[{"2", "^", 
              RowBox[{"(", 
               RowBox[{"1", "/", "2"}], ")"}]}]}], "]"}]}]}], ")"}], 
        RowBox[{"VarsCleft", "[", 
         RowBox[{"[", "k", "]"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"k", ",", "1", ",", "13"}], "}"}]}], "]"}], " ", "+", " ", 
     RowBox[{"Sum", "[", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Re", "[", 
           RowBox[{"Coefficient", "[", 
            RowBox[{"EqLin1", ",", 
             RowBox[{"VarsDleft", "[", 
              RowBox[{"[", "k", "]"}], "]"}]}], "]"}], "]"}], "+", 
          RowBox[{"rr", " ", 
           RowBox[{"Im", "[", 
            RowBox[{
             RowBox[{"Coefficient", "[", 
              RowBox[{"EqLin1", ",", 
               RowBox[{"VarsDleft", "[", 
                RowBox[{"[", "k", "]"}], "]"}]}], "]"}], "/", 
             RowBox[{"2", "^", 
              RowBox[{"(", 
               RowBox[{"1", "/", "2"}], ")"}]}]}], "]"}]}]}], ")"}], 
        RowBox[{"VarsDleft", "[", 
         RowBox[{"[", "k", "]"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"k", ",", "1", ",", "6"}], "}"}]}], "]"}]}]}], ";"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
   "this", " ", "tells", " ", "us", " ", "what", " ", "to", " ", "do"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{"Block", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"$MaxExtraPrecision", "=", "10000"}], "}"}], ",", 
   RowBox[{"RootApproximant", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"(", " ", 
        RowBox[{
         RowBox[{"D4P", "[", 
          RowBox[{"[", "2", "]"}], "]"}], "/.", 
         RowBox[{"slsfixed", "[", 
          RowBox[{"[", "5", "]"}], "]"}]}], " ", ")"}], 
       RowBox[{"N", "[", 
        RowBox[{"w", ",", " ", "10000"}], "]"}]}], " ", "+", 
      RowBox[{
       RowBox[{"(", " ", 
        RowBox[{
         RowBox[{"D4P", "[", 
          RowBox[{"[", "2", "]"}], "]"}], "/.", 
         RowBox[{"slsfixed", "[", 
          RowBox[{"[", "4", "]"}], "]"}]}], " ", ")"}], 
       RowBox[{"N", "[", 
        RowBox[{
         RowBox[{"w", "^", "2"}], ",", " ", "10000"}], "]"}]}]}], ",", "2"}], 
    "]"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Block", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"$MaxExtraPrecision", "=", "10000"}], "}"}], ",", 
    RowBox[{"RootApproximant", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"(", " ", 
         RowBox[{
          RowBox[{"D4P", "[", 
           RowBox[{"[", "2", "]"}], "]"}], "/.", 
          RowBox[{"slsfixed", "[", 
           RowBox[{"[", "5", "]"}], "]"}]}], " ", ")"}], 
        RowBox[{"N", "[", 
         RowBox[{
          RowBox[{"w", "^", "2"}], ",", " ", "10000"}], "]"}]}], " ", "+", 
       RowBox[{
        RowBox[{"(", " ", 
         RowBox[{
          RowBox[{"D4P", "[", 
           RowBox[{"[", "2", "]"}], "]"}], "/.", 
          RowBox[{"slsfixed", "[", 
           RowBox[{"[", "4", "]"}], "]"}]}], " ", ")"}], 
        RowBox[{"N", "[", 
         RowBox[{"w", ",", " ", "10000"}], "]"}]}]}], ",", "2"}], "]"}]}], 
   "]"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"EqLin2", "=", "\[IndentingNewLine]", 
    RowBox[{"Block", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"$MaxExtraPrecision", "=", "10000"}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"Numerator", "[", 
       RowBox[{"Factor", "[", "\[IndentingNewLine]", " ", 
        RowBox[{
         RowBox[{"Sum", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"RootApproximant", "[", "\[IndentingNewLine]", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"N", "[", 
                 RowBox[{"w", ",", " ", "10000"}], "]"}], 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"Coefficient", "[", 
                   RowBox[{"UnivF", ",", 
                    RowBox[{"VarsCleft", "[", 
                    RowBox[{"[", "k", "]"}], "]"}]}], "]"}], "/.", 
                  RowBox[{"slsfixed", "[", 
                   RowBox[{"[", "4", "]"}], "]"}]}], ")"}]}], 
               "\[IndentingNewLine]", "+", 
               RowBox[{
                RowBox[{"N", "[", 
                 RowBox[{
                  RowBox[{"w", "^", "2"}], ",", " ", "10000"}], "]"}], 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"Coefficient", "[", 
                   RowBox[{"UnivF", ",", 
                    RowBox[{"VarsCleft", "[", 
                    RowBox[{"[", "k", "]"}], "]"}]}], "]"}], "/.", 
                  RowBox[{"slsfixed", "[", 
                   RowBox[{"[", "5", "]"}], "]"}]}], ")"}]}]}], 
              "\[IndentingNewLine]", ",", "2"}], "]"}], 
            RowBox[{"VarsCleft", "[", 
             RowBox[{"[", "k", "]"}], "]"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"k", ",", "1", ",", "13"}], "}"}]}], "]"}], 
         "\[IndentingNewLine]", "-", "\[IndentingNewLine]", " ", 
         RowBox[{"Sum", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"RootApproximant", "[", 
             RowBox[{
              RowBox[{"(", "\[IndentingNewLine]", 
               RowBox[{
                RowBox[{
                 RowBox[{"N", "[", 
                  RowBox[{
                   RowBox[{"w", "^", "2"}], ",", " ", "10000"}], "]"}], 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"Coefficient", "[", 
                    RowBox[{"UnivD", ",", 
                    RowBox[{"VarsDleft", "[", 
                    RowBox[{"[", "k", "]"}], "]"}]}], "]"}], "/.", 
                   RowBox[{"slsfixed", "[", 
                    RowBox[{"[", "4", "]"}], "]"}]}], ")"}]}], 
                "\[IndentingNewLine]", "+", 
                RowBox[{
                 RowBox[{"N", "[", 
                  RowBox[{"w", ",", " ", "10000"}], "]"}], 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"Coefficient", "[", 
                    RowBox[{"UnivD", ",", 
                    RowBox[{"VarsDleft", "[", 
                    RowBox[{"[", "k", "]"}], "]"}]}], "]"}], "/.", 
                   RowBox[{"slsfixed", "[", 
                    RowBox[{"[", "5", "]"}], "]"}]}], ")"}]}]}], 
               "\[IndentingNewLine]", ")"}], ",", "2"}], "]"}], 
            RowBox[{"VarsDleft", "[", 
             RowBox[{"[", "k", "]"}], "]"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"k", ",", "1", ",", "6"}], "}"}]}], "]"}]}], 
        "\[IndentingNewLine]", "]"}], "]"}]}], "\[IndentingNewLine]", "]"}]}],
    ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"EqLin2withrr", "=", 
    RowBox[{
     RowBox[{"Sum", "[", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Re", "[", 
           RowBox[{"Coefficient", "[", 
            RowBox[{"EqLin2", ",", 
             RowBox[{"VarsCleft", "[", 
              RowBox[{"[", "k", "]"}], "]"}]}], "]"}], "]"}], "+", 
          RowBox[{"rr", " ", 
           RowBox[{"Im", "[", 
            RowBox[{
             RowBox[{"Coefficient", "[", 
              RowBox[{"EqLin2", ",", 
               RowBox[{"VarsCleft", "[", 
                RowBox[{"[", "k", "]"}], "]"}]}], "]"}], "/", 
             RowBox[{"2", "^", 
              RowBox[{"(", 
               RowBox[{"1", "/", "2"}], ")"}]}]}], "]"}]}]}], ")"}], 
        RowBox[{"VarsCleft", "[", 
         RowBox[{"[", "k", "]"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"k", ",", "1", ",", "13"}], "}"}]}], "]"}], " ", "+", " ", 
     RowBox[{"Sum", "[", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Re", "[", 
           RowBox[{"Coefficient", "[", 
            RowBox[{"EqLin2", ",", 
             RowBox[{"VarsDleft", "[", 
              RowBox[{"[", "k", "]"}], "]"}]}], "]"}], "]"}], "+", 
          RowBox[{"rr", " ", 
           RowBox[{"Im", "[", 
            RowBox[{
             RowBox[{"Coefficient", "[", 
              RowBox[{"EqLin2", ",", 
               RowBox[{"VarsDleft", "[", 
                RowBox[{"[", "k", "]"}], "]"}]}], "]"}], "/", 
             RowBox[{"2", "^", 
              RowBox[{"(", 
               RowBox[{"1", "/", "2"}], ")"}]}]}], "]"}]}]}], ")"}], 
        RowBox[{"VarsDleft", "[", 
         RowBox[{"[", "k", "]"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"k", ",", "1", ",", "6"}], "}"}]}], "]"}]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"EqLin3", "=", "\[IndentingNewLine]", 
    RowBox[{"Block", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"$MaxExtraPrecision", "=", "10000"}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"Numerator", "[", 
       RowBox[{"Factor", "[", "\[IndentingNewLine]", " ", 
        RowBox[{
         RowBox[{"Sum", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"RootApproximant", "[", "\[IndentingNewLine]", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"N", "[", 
                 RowBox[{
                  RowBox[{"w", "^", "2"}], ",", " ", "10000"}], "]"}], 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"Coefficient", "[", 
                   RowBox[{"UnivF", ",", 
                    RowBox[{"VarsCleft", "[", 
                    RowBox[{"[", "k", "]"}], "]"}]}], "]"}], "/.", 
                  RowBox[{"slsfixed", "[", 
                   RowBox[{"[", "4", "]"}], "]"}]}], ")"}]}], 
               "\[IndentingNewLine]", "+", 
               RowBox[{
                RowBox[{"N", "[", 
                 RowBox[{"w", ",", " ", "10000"}], "]"}], 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"Coefficient", "[", 
                   RowBox[{"UnivF", ",", 
                    RowBox[{"VarsCleft", "[", 
                    RowBox[{"[", "k", "]"}], "]"}]}], "]"}], "/.", 
                  RowBox[{"slsfixed", "[", 
                   RowBox[{"[", "5", "]"}], "]"}]}], ")"}]}]}], 
              "\[IndentingNewLine]", ",", "2"}], "]"}], 
            RowBox[{"VarsCleft", "[", 
             RowBox[{"[", "k", "]"}], "]"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"k", ",", "1", ",", "13"}], "}"}]}], "]"}], 
         "\[IndentingNewLine]", "-", "\[IndentingNewLine]", " ", 
         RowBox[{"Sum", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"RootApproximant", "[", 
             RowBox[{
              RowBox[{"(", "\[IndentingNewLine]", 
               RowBox[{
                RowBox[{
                 RowBox[{"N", "[", 
                  RowBox[{"1", ",", " ", "10000"}], "]"}], 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"Coefficient", "[", 
                    RowBox[{"UnivD", ",", 
                    RowBox[{"VarsDleft", "[", 
                    RowBox[{"[", "k", "]"}], "]"}]}], "]"}], "/.", 
                   RowBox[{"slsfixed", "[", 
                    RowBox[{"[", "4", "]"}], "]"}]}], ")"}]}], 
                "\[IndentingNewLine]", "+", 
                RowBox[{
                 RowBox[{"N", "[", 
                  RowBox[{"1", ",", " ", "10000"}], "]"}], 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"Coefficient", "[", 
                    RowBox[{"UnivD", ",", 
                    RowBox[{"VarsDleft", "[", 
                    RowBox[{"[", "k", "]"}], "]"}]}], "]"}], "/.", 
                   RowBox[{"slsfixed", "[", 
                    RowBox[{"[", "5", "]"}], "]"}]}], ")"}]}]}], 
               "\[IndentingNewLine]", ")"}], ",", "2"}], "]"}], 
            RowBox[{"VarsDleft", "[", 
             RowBox[{"[", "k", "]"}], "]"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"k", ",", "1", ",", "6"}], "}"}]}], "]"}]}], 
        "\[IndentingNewLine]", "]"}], "]"}]}], "\[IndentingNewLine]", "]"}]}],
    ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"EqLin3withrr", "=", 
    RowBox[{
     RowBox[{"Sum", "[", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Re", "[", 
           RowBox[{"Coefficient", "[", 
            RowBox[{"EqLin3", ",", 
             RowBox[{"VarsCleft", "[", 
              RowBox[{"[", "k", "]"}], "]"}]}], "]"}], "]"}], "+", 
          RowBox[{"rr", " ", 
           RowBox[{"Im", "[", 
            RowBox[{
             RowBox[{"Coefficient", "[", 
              RowBox[{"EqLin3", ",", 
               RowBox[{"VarsCleft", "[", 
                RowBox[{"[", "k", "]"}], "]"}]}], "]"}], "/", 
             RowBox[{"2", "^", 
              RowBox[{"(", 
               RowBox[{"1", "/", "2"}], ")"}]}]}], "]"}]}]}], ")"}], 
        RowBox[{"VarsCleft", "[", 
         RowBox[{"[", "k", "]"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"k", ",", "1", ",", "13"}], "}"}]}], "]"}], " ", "+", " ", 
     RowBox[{"Sum", "[", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Re", "[", 
           RowBox[{"Coefficient", "[", 
            RowBox[{"EqLin3", ",", 
             RowBox[{"VarsDleft", "[", 
              RowBox[{"[", "k", "]"}], "]"}]}], "]"}], "]"}], "+", 
          RowBox[{"rr", " ", 
           RowBox[{"Im", "[", 
            RowBox[{
             RowBox[{"Coefficient", "[", 
              RowBox[{"EqLin3", ",", 
               RowBox[{"VarsDleft", "[", 
                RowBox[{"[", "k", "]"}], "]"}]}], "]"}], "/", 
             RowBox[{"2", "^", 
              RowBox[{"(", 
               RowBox[{"1", "/", "2"}], ")"}]}]}], "]"}]}]}], ")"}], 
        RowBox[{"VarsDleft", "[", 
         RowBox[{"[", "k", "]"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"k", ",", "1", ",", "6"}], "}"}]}], "]"}]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"EqLin4", "=", "\[IndentingNewLine]", 
    RowBox[{"Block", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"$MaxExtraPrecision", "=", "10000"}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"Numerator", "[", 
       RowBox[{"Factor", "[", "\[IndentingNewLine]", " ", 
        RowBox[{
         RowBox[{"Sum", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"RootApproximant", "[", "\[IndentingNewLine]", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"N", "[", 
                 RowBox[{"w", ",", " ", "10000"}], "]"}], 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"Coefficient", "[", 
                   RowBox[{"UnivF", ",", 
                    RowBox[{"VarsCleft", "[", 
                    RowBox[{"[", "k", "]"}], "]"}]}], "]"}], "/.", 
                  RowBox[{"slsfixed", "[", 
                   RowBox[{"[", "4", "]"}], "]"}]}], ")"}]}], 
               "\[IndentingNewLine]", "+", 
               RowBox[{
                RowBox[{"N", "[", 
                 RowBox[{
                  RowBox[{"w", "^", "2"}], ",", " ", "10000"}], "]"}], 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"Coefficient", "[", 
                   RowBox[{"UnivF", ",", 
                    RowBox[{"VarsCleft", "[", 
                    RowBox[{"[", "k", "]"}], "]"}]}], "]"}], "/.", 
                  RowBox[{"slsfixed", "[", 
                   RowBox[{"[", "5", "]"}], "]"}]}], ")"}]}]}], 
              "\[IndentingNewLine]", ",", "2"}], "]"}], 
            RowBox[{"VarsCleft", "[", 
             RowBox[{"[", "k", "]"}], "]"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"k", ",", "1", ",", "13"}], "}"}]}], "]"}], 
         "\[IndentingNewLine]", "-", "\[IndentingNewLine]", " ", 
         RowBox[{"Sum", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"RootApproximant", "[", 
             RowBox[{
              RowBox[{"(", "\[IndentingNewLine]", 
               RowBox[{
                RowBox[{
                 RowBox[{"N", "[", 
                  RowBox[{"1", ",", " ", "10000"}], "]"}], 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"Coefficient", "[", 
                    RowBox[{"UnivD", ",", 
                    RowBox[{"VarsDleft", "[", 
                    RowBox[{"[", "k", "]"}], "]"}]}], "]"}], "/.", 
                   RowBox[{"slsfixed", "[", 
                    RowBox[{"[", "4", "]"}], "]"}]}], ")"}]}], 
                "\[IndentingNewLine]", "+", 
                RowBox[{
                 RowBox[{"N", "[", 
                  RowBox[{"1", ",", " ", "10000"}], "]"}], 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"Coefficient", "[", 
                    RowBox[{"UnivD", ",", 
                    RowBox[{"VarsDleft", "[", 
                    RowBox[{"[", "k", "]"}], "]"}]}], "]"}], "/.", 
                   RowBox[{"slsfixed", "[", 
                    RowBox[{"[", "5", "]"}], "]"}]}], ")"}]}]}], 
               "\[IndentingNewLine]", ")"}], ",", "2"}], "]"}], 
            RowBox[{"VarsDleft", "[", 
             RowBox[{"[", "k", "]"}], "]"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"k", ",", "1", ",", "6"}], "}"}]}], "]"}]}], 
        "\[IndentingNewLine]", "]"}], "]"}]}], "\[IndentingNewLine]", "]"}]}],
    ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"EqLin4withrr", "=", 
   RowBox[{
    RowBox[{"Sum", "[", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Re", "[", 
          RowBox[{"Coefficient", "[", 
           RowBox[{"EqLin4", ",", 
            RowBox[{"VarsCleft", "[", 
             RowBox[{"[", "k", "]"}], "]"}]}], "]"}], "]"}], "+", 
         RowBox[{"rr", " ", 
          RowBox[{"Im", "[", 
           RowBox[{
            RowBox[{"Coefficient", "[", 
             RowBox[{"EqLin4", ",", 
              RowBox[{"VarsCleft", "[", 
               RowBox[{"[", "k", "]"}], "]"}]}], "]"}], "/", 
            RowBox[{"2", "^", 
             RowBox[{"(", 
              RowBox[{"1", "/", "2"}], ")"}]}]}], "]"}]}]}], ")"}], 
       RowBox[{"VarsCleft", "[", 
        RowBox[{"[", "k", "]"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"k", ",", "1", ",", "13"}], "}"}]}], "]"}], " ", "+", " ", 
    RowBox[{"Sum", "[", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Re", "[", 
          RowBox[{"Coefficient", "[", 
           RowBox[{"EqLin4", ",", 
            RowBox[{"VarsDleft", "[", 
             RowBox[{"[", "k", "]"}], "]"}]}], "]"}], "]"}], "+", 
         RowBox[{"rr", " ", 
          RowBox[{"Im", "[", 
           RowBox[{
            RowBox[{"Coefficient", "[", 
             RowBox[{"EqLin4", ",", 
              RowBox[{"VarsDleft", "[", 
               RowBox[{"[", "k", "]"}], "]"}]}], "]"}], "/", 
            RowBox[{"2", "^", 
             RowBox[{"(", 
              RowBox[{"1", "/", "2"}], ")"}]}]}], "]"}]}]}], ")"}], 
       RowBox[{"VarsDleft", "[", 
        RowBox[{"[", "k", "]"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"k", ",", "1", ",", "6"}], "}"}]}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"EqLin5", "=", "\[IndentingNewLine]", 
    RowBox[{"Block", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"$MaxExtraPrecision", "=", "10000"}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"Numerator", "[", 
       RowBox[{"Factor", "[", "\[IndentingNewLine]", " ", 
        RowBox[{
         RowBox[{"Sum", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"RootApproximant", "[", "\[IndentingNewLine]", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"N", "[", 
                 RowBox[{
                  RowBox[{"w", "^", "2"}], ",", " ", "10000"}], "]"}], 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"Coefficient", "[", 
                   RowBox[{"UnivF", ",", 
                    RowBox[{"VarsCleft", "[", 
                    RowBox[{"[", "k", "]"}], "]"}]}], "]"}], "/.", 
                  RowBox[{"slsfixed", "[", 
                   RowBox[{"[", "4", "]"}], "]"}]}], ")"}]}], 
               "\[IndentingNewLine]", "+", 
               RowBox[{
                RowBox[{"N", "[", 
                 RowBox[{"w", ",", " ", "10000"}], "]"}], 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"Coefficient", "[", 
                   RowBox[{"UnivF", ",", 
                    RowBox[{"VarsCleft", "[", 
                    RowBox[{"[", "k", "]"}], "]"}]}], "]"}], "/.", 
                  RowBox[{"slsfixed", "[", 
                   RowBox[{"[", "5", "]"}], "]"}]}], ")"}]}]}], 
              "\[IndentingNewLine]", ",", "2"}], "]"}], 
            RowBox[{"VarsCleft", "[", 
             RowBox[{"[", "k", "]"}], "]"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"k", ",", "1", ",", "13"}], "}"}]}], "]"}], 
         "\[IndentingNewLine]", "-", "\[IndentingNewLine]", " ", 
         RowBox[{"Sum", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"RootApproximant", "[", 
             RowBox[{
              RowBox[{"(", "\[IndentingNewLine]", 
               RowBox[{
                RowBox[{
                 RowBox[{"N", "[", 
                  RowBox[{"w", ",", " ", "10000"}], "]"}], 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"Coefficient", "[", 
                    RowBox[{"UnivD", ",", 
                    RowBox[{"VarsDleft", "[", 
                    RowBox[{"[", "k", "]"}], "]"}]}], "]"}], "/.", 
                   RowBox[{"slsfixed", "[", 
                    RowBox[{"[", "4", "]"}], "]"}]}], ")"}]}], 
                "\[IndentingNewLine]", "+", 
                RowBox[{
                 RowBox[{"N", "[", 
                  RowBox[{
                   RowBox[{"w", "^", "2"}], ",", " ", "10000"}], "]"}], 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"Coefficient", "[", 
                    RowBox[{"UnivD", ",", 
                    RowBox[{"VarsDleft", "[", 
                    RowBox[{"[", "k", "]"}], "]"}]}], "]"}], "/.", 
                   RowBox[{"slsfixed", "[", 
                    RowBox[{"[", "5", "]"}], "]"}]}], ")"}]}]}], 
               "\[IndentingNewLine]", ")"}], ",", "2"}], "]"}], 
            RowBox[{"VarsDleft", "[", 
             RowBox[{"[", "k", "]"}], "]"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"k", ",", "1", ",", "6"}], "}"}]}], "]"}]}], 
        "\[IndentingNewLine]", "]"}], "]"}]}], "\[IndentingNewLine]", "]"}]}],
    ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"EqLin5withrr", "=", 
   RowBox[{
    RowBox[{"Sum", "[", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Re", "[", 
          RowBox[{"Coefficient", "[", 
           RowBox[{"EqLin5", ",", 
            RowBox[{"VarsCleft", "[", 
             RowBox[{"[", "k", "]"}], "]"}]}], "]"}], "]"}], "+", 
         RowBox[{"rr", " ", 
          RowBox[{"Im", "[", 
           RowBox[{
            RowBox[{"Coefficient", "[", 
             RowBox[{"EqLin5", ",", 
              RowBox[{"VarsCleft", "[", 
               RowBox[{"[", "k", "]"}], "]"}]}], "]"}], "/", 
            RowBox[{"2", "^", 
             RowBox[{"(", 
              RowBox[{"1", "/", "2"}], ")"}]}]}], "]"}]}]}], ")"}], 
       RowBox[{"VarsCleft", "[", 
        RowBox[{"[", "k", "]"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"k", ",", "1", ",", "13"}], "}"}]}], "]"}], " ", "+", " ", 
    RowBox[{"Sum", "[", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Re", "[", 
          RowBox[{"Coefficient", "[", 
           RowBox[{"EqLin5", ",", 
            RowBox[{"VarsDleft", "[", 
             RowBox[{"[", "k", "]"}], "]"}]}], "]"}], "]"}], "+", 
         RowBox[{"rr", " ", 
          RowBox[{"Im", "[", 
           RowBox[{
            RowBox[{"Coefficient", "[", 
             RowBox[{"EqLin5", ",", 
              RowBox[{"VarsDleft", "[", 
               RowBox[{"[", "k", "]"}], "]"}]}], "]"}], "/", 
            RowBox[{"2", "^", 
             RowBox[{"(", 
              RowBox[{"1", "/", "2"}], ")"}]}]}], "]"}]}]}], ")"}], 
       RowBox[{"VarsDleft", "[", 
        RowBox[{"[", "k", "]"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"k", ",", "1", ",", "6"}], "}"}]}], "]"}]}]}], ";"}]}], "Input",\

 CellChangeTimes->{{3.806937851789835*^9, 3.8069378681587553`*^9}, {
  3.8069418044935093`*^9, 3.8069419062905416`*^9}},
 CellLabel->
  "In[239]:=",ExpressionUUID->"af57f75f-f665-427a-9311-8a9c0281fc84"],

Cell[BoxData[
 SuperscriptBox["\[ExponentialE]", 
  FractionBox[
   RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "3"]]], "Output",
 CellChangeTimes->{3.806995336702568*^9},
 CellLabel->
  "Out[239]=",ExpressionUUID->"0d475061-ecf2-4e8d-a7d4-50deb263e2c2"],

Cell[BoxData["6"], "Output",
 CellChangeTimes->{3.806995350197695*^9},
 CellLabel->
  "Out[244]=",ExpressionUUID->"404e0599-f33e-4f66-a7c2-e28c112d25f9"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1.`", ",", 
   RowBox[{
    RowBox[{"-", "35.89387691339814`"}], "+", 
    RowBox[{"24.563602579745183`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{
    RowBox[{"-", "35.89387691339814`"}], "+", 
    RowBox[{"24.563602579745183`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{
    RowBox[{"-", "35.89387691339814`"}], "+", 
    RowBox[{"24.563602579745183`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{
    RowBox[{"-", "646.7976492585697`"}], "-", 
    RowBox[{"279.7455402131646`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{
    RowBox[{"-", "646.7976492585697`"}], "-", 
    RowBox[{"279.7455402131646`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{
    RowBox[{"-", "646.7976492585697`"}], "-", 
    RowBox[{"279.7455402131646`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{
    RowBox[{"-", "933.8186547719312`"}], "-", 
    RowBox[{"812.9715038534894`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{
    RowBox[{"-", "933.8186547719312`"}], "-", 
    RowBox[{"812.9715038534894`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{
    RowBox[{"-", "933.8186547719312`"}], "-", 
    RowBox[{"812.9715038534894`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{
    RowBox[{"-", "745.3564411295214`"}], "-", 
    RowBox[{"490.8947841873393`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{
    RowBox[{"-", "745.3564411295214`"}], "-", 
    RowBox[{"490.8947841873393`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{
    RowBox[{"-", "745.3564411295214`"}], "-", 
    RowBox[{"490.8947841873393`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{
    RowBox[{"-", "1536.4401062260595`"}], "-", 
    RowBox[{"239.68451764296236`", " ", "\[ImaginaryI]"}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.8069953502008457`*^9},
 CellLabel->
  "Out[245]=",ExpressionUUID->"2301a607-7b94-4a70-8b0d-e5db03ef70e0"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1.`", ",", 
   RowBox[{"22.893876913398138`", "\[VeryThinSpace]", "+", 
    RowBox[{"0.8922415429705273`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"22.893876913398138`", "\[VeryThinSpace]", "+", 
    RowBox[{"0.8922415429705273`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"22.893876913398138`", "\[VeryThinSpace]", "+", 
    RowBox[{"0.8922415429705273`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{
    RowBox[{"-", "186.4102558806024`"}], "+", 
    RowBox[{"194.05482625491348`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{
    RowBox[{"-", "186.4102558806024`"}], "+", 
    RowBox[{"194.05482625491348`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{
    RowBox[{"-", "186.4102558806024`"}], "+", 
    RowBox[{"194.05482625491348`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"217.0346203385897`", "\[VeryThinSpace]", "-", 
    RowBox[{"137.03662056343467`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"217.0346203385897`", "\[VeryThinSpace]", "-", 
    RowBox[{"137.03662056343467`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"217.0346203385897`", "\[VeryThinSpace]", "-", 
    RowBox[{"137.03662056343467`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"40.7100039603883`", "\[VeryThinSpace]", "+", 
    RowBox[{"92.22219689490184`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"40.7100039603883`", "\[VeryThinSpace]", "+", 
    RowBox[{"92.22219689490184`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"40.7100039603883`", "\[VeryThinSpace]", "+", 
    RowBox[{"92.22219689490184`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{
    RowBox[{"-", "374.70413185787373`"}], "+", 
    RowBox[{"576.3019599824141`", " ", "\[ImaginaryI]"}]}]}], "}"}]], "Output",\

 CellChangeTimes->{3.8069953502045507`*^9},
 CellLabel->
  "Out[246]=",ExpressionUUID->"d5549463-58b3-48d7-a730-d80166e2f57e"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{"26", "-", 
      RowBox[{"35", " ", "\[ImaginaryI]", " ", 
       SqrtBox["2"]}]}], ")"}]}], ",", 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{"26", "-", 
      RowBox[{"35", " ", "\[ImaginaryI]", " ", 
       SqrtBox["2"]}]}], ")"}]}], ",", 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{"26", "-", 
      RowBox[{"35", " ", "\[ImaginaryI]", " ", 
       SqrtBox["2"]}]}], ")"}]}], ",", 
   InterpretationBox[
    TemplateBox[{"Root",RowBox[{
        TemplateBox[{"\"-410.\"", 
          DynamicBox[
           FEPrivate`FrontEndResource[
           "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"], 
        "+", 
        RowBox[{
          TemplateBox[{"\"132.\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"], " ", "\[ImaginaryI]"}]}],TagBox[
       RowBox[{"Root", "[", 
         RowBox[{
           RowBox[{
             RowBox[{"4593911407017571952408", "-", 
               RowBox[{"40215155686323320", " ", 
                 SuperscriptBox["#1", "2"]}], "+", 
               RowBox[{"133607063529", " ", 
                 SuperscriptBox["#1", "4"]}]}], "&"}], ",", "2"}], "]"}], 
       Short[#, 7]& ],Complex[-409.83314504976767`, 132.15650393921015`]},
     "NumericalApproximation"],
    Root[4593911407017571952408 - 40215155686323320 #^2 + 133607063529 #^4& , 
     2, 0]], ",", 
   InterpretationBox[
    TemplateBox[{"Root",RowBox[{
        TemplateBox[{"\"-410.\"", 
          DynamicBox[
           FEPrivate`FrontEndResource[
           "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"], 
        "+", 
        RowBox[{
          TemplateBox[{"\"132.\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"], " ", "\[ImaginaryI]"}]}],TagBox[
       RowBox[{"Root", "[", 
         RowBox[{
           RowBox[{
             RowBox[{"4593911407017571952408", "-", 
               RowBox[{"40215155686323320", " ", 
                 SuperscriptBox["#1", "2"]}], "+", 
               RowBox[{"133607063529", " ", 
                 SuperscriptBox["#1", "4"]}]}], "&"}], ",", "2"}], "]"}], 
       Short[#, 7]& ],Complex[-409.83314504976767`, 132.15650393921015`]},
     "NumericalApproximation"],
    Root[4593911407017571952408 - 40215155686323320 #^2 + 133607063529 #^4& , 
     2, 0]], ",", 
   InterpretationBox[
    TemplateBox[{"Root",RowBox[{
        TemplateBox[{"\"-410.\"", 
          DynamicBox[
           FEPrivate`FrontEndResource[
           "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"], 
        "+", 
        RowBox[{
          TemplateBox[{"\"132.\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"], " ", "\[ImaginaryI]"}]}],TagBox[
       RowBox[{"Root", "[", 
         RowBox[{
           RowBox[{
             RowBox[{"4593911407017571952408", "-", 
               RowBox[{"40215155686323320", " ", 
                 SuperscriptBox["#1", "2"]}], "+", 
               RowBox[{"133607063529", " ", 
                 SuperscriptBox["#1", "4"]}]}], "&"}], ",", "2"}], "]"}], 
       Short[#, 7]& ],Complex[-409.83314504976767`, 132.15650393921015`]},
     "NumericalApproximation"],
    Root[4593911407017571952408 - 40215155686323320 #^2 + 133607063529 #^4& , 
     2, 0]], ",", 
   InterpretationBox[
    TemplateBox[{"Root",RowBox[{
        TemplateBox[{"\"-142.\"", 
          DynamicBox[
           FEPrivate`FrontEndResource[
           "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"], 
        "-", 
        RowBox[{
          TemplateBox[{"\"73.3\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"], " ", "\[ImaginaryI]"}]}],TagBox[
       RowBox[{"Root", "[", 
         RowBox[{
           RowBox[{
             RowBox[{"33369586712140590459", "-", 
               RowBox[{"1515162812494664", " ", 
                 SuperscriptBox["#1", "2"]}], "+", 
               RowBox[{"51201280008", " ", 
                 SuperscriptBox["#1", "4"]}]}], "&"}], ",", "1"}], "]"}], 
       Short[#, 7]& ],Complex[-141.9950924522203, -73.25615568405605]},
     "NumericalApproximation"],
    Root[33369586712140590459 - 1515162812494664 #^2 + 51201280008 #^4& , 1, 
     0]], ",", 
   InterpretationBox[
    TemplateBox[{"Root",RowBox[{
        TemplateBox[{"\"-142.\"", 
          DynamicBox[
           FEPrivate`FrontEndResource[
           "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"], 
        "-", 
        RowBox[{
          TemplateBox[{"\"73.3\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"], " ", "\[ImaginaryI]"}]}],TagBox[
       RowBox[{"Root", "[", 
         RowBox[{
           RowBox[{
             RowBox[{"33369586712140590459", "-", 
               RowBox[{"1515162812494664", " ", 
                 SuperscriptBox["#1", "2"]}], "+", 
               RowBox[{"51201280008", " ", 
                 SuperscriptBox["#1", "4"]}]}], "&"}], ",", "1"}], "]"}], 
       Short[#, 7]& ],Complex[-141.9950924522203, -73.25615568405605]},
     "NumericalApproximation"],
    Root[33369586712140590459 - 1515162812494664 #^2 + 51201280008 #^4& , 1, 
     0]], ",", 
   InterpretationBox[
    TemplateBox[{"Root",RowBox[{
        TemplateBox[{"\"-142.\"", 
          DynamicBox[
           FEPrivate`FrontEndResource[
           "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"], 
        "-", 
        RowBox[{
          TemplateBox[{"\"73.3\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"], " ", "\[ImaginaryI]"}]}],TagBox[
       RowBox[{"Root", "[", 
         RowBox[{
           RowBox[{
             RowBox[{"33369586712140590459", "-", 
               RowBox[{"1515162812494664", " ", 
                 SuperscriptBox["#1", "2"]}], "+", 
               RowBox[{"51201280008", " ", 
                 SuperscriptBox["#1", "4"]}]}], "&"}], ",", "1"}], "]"}], 
       Short[#, 7]& ],Complex[-141.9950924522203, -73.25615568405605]},
     "NumericalApproximation"],
    Root[33369586712140590459 - 1515162812494664 #^2 + 51201280008 #^4& , 1, 
     0]], ",", 
   InterpretationBox[
    TemplateBox[{"Root",RowBox[{
        TemplateBox[{"\"-131.\"", 
          DynamicBox[
           FEPrivate`FrontEndResource[
           "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"], 
        "+", 
        RowBox[{
          TemplateBox[{"\"133.\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"], " ", "\[ImaginaryI]"}]}],TagBox[
       RowBox[{"Root", "[", 
         RowBox[{
           RowBox[{
             RowBox[{"51745450106406808257979", "+", 
               RowBox[{"57025442648871940", " ", 
                 SuperscriptBox["#1", "2"]}], "+", 
               RowBox[{"42581701736802", " ", 
                 SuperscriptBox["#1", "4"]}]}], "&"}], ",", "2"}], "]"}], 
       Short[#, 7]& ],Complex[-130.7481826205069, 133.28423606571883`]},
     "NumericalApproximation"],
    Root[51745450106406808257979 + 57025442648871940 #^2 + 
     42581701736802 #^4& , 2, 0]], ",", 
   InterpretationBox[
    TemplateBox[{"Root",RowBox[{
        TemplateBox[{"\"-131.\"", 
          DynamicBox[
           FEPrivate`FrontEndResource[
           "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"], 
        "+", 
        RowBox[{
          TemplateBox[{"\"133.\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"], " ", "\[ImaginaryI]"}]}],TagBox[
       RowBox[{"Root", "[", 
         RowBox[{
           RowBox[{
             RowBox[{"51745450106406808257979", "+", 
               RowBox[{"57025442648871940", " ", 
                 SuperscriptBox["#1", "2"]}], "+", 
               RowBox[{"42581701736802", " ", 
                 SuperscriptBox["#1", "4"]}]}], "&"}], ",", "2"}], "]"}], 
       Short[#, 7]& ],Complex[-130.7481826205069, 133.28423606571883`]},
     "NumericalApproximation"],
    Root[51745450106406808257979 + 57025442648871940 #^2 + 
     42581701736802 #^4& , 2, 0]], ",", 
   InterpretationBox[
    TemplateBox[{"Root",RowBox[{
        TemplateBox[{"\"-131.\"", 
          DynamicBox[
           FEPrivate`FrontEndResource[
           "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"], 
        "+", 
        RowBox[{
          TemplateBox[{"\"133.\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"], " ", "\[ImaginaryI]"}]}],TagBox[
       RowBox[{"Root", "[", 
         RowBox[{
           RowBox[{
             RowBox[{"51745450106406808257979", "+", 
               RowBox[{"57025442648871940", " ", 
                 SuperscriptBox["#1", "2"]}], "+", 
               RowBox[{"42581701736802", " ", 
                 SuperscriptBox["#1", "4"]}]}], "&"}], ",", "2"}], "]"}], 
       Short[#, 7]& ],Complex[-130.7481826205069, 133.28423606571883`]},
     "NumericalApproximation"],
    Root[51745450106406808257979 + 57025442648871940 #^2 + 
     42581701736802 #^4& , 2, 0]], ",", 
   InterpretationBox[
    TemplateBox[{"Root",RowBox[{
        TemplateBox[{"\"-265.\"", 
          DynamicBox[
           FEPrivate`FrontEndResource[
           "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"], 
        "+", 
        RowBox[{
          TemplateBox[{"\"778.\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"], " ", "\[ImaginaryI]"}]}],TagBox[
       RowBox[{"Root", "[", 
         RowBox[{
           RowBox[{
             RowBox[{"838895496477971055246500246864971", "+", 
               RowBox[{"1966113411422617663376822368", " ", 
                 SuperscriptBox["#1", "2"]}], "+", 
               RowBox[{"1837896060452075699328", " ", 
                 SuperscriptBox["#1", "4"]}]}], "&"}], ",", "2"}], "]"}], 
       Short[#, 7]& ],Complex[-265.25872413908604`, 777.9741302556047]},
     "NumericalApproximation"],
    Root[838895496477971055246500246864971 + 1966113411422617663376822368 #^2 + 
     1837896060452075699328 #^4& , 2, 0]]}], "}"}]], "Output",
 CellChangeTimes->{3.806995360438609*^9},
 CellLabel->
  "Out[247]=",ExpressionUUID->"d8c2aa64-407a-40ce-bf6c-66ee6a6889b9"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{"26", "-", 
      RowBox[{"35", " ", "\[ImaginaryI]", " ", 
       SqrtBox["2"]}]}], ")"}]}], ",", 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{"26", "-", 
      RowBox[{"35", " ", "\[ImaginaryI]", " ", 
       SqrtBox["2"]}]}], ")"}]}], ",", 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{"26", "-", 
      RowBox[{"35", " ", "\[ImaginaryI]", " ", 
       SqrtBox["2"]}]}], ")"}]}], ",", 
   InterpretationBox[
    TemplateBox[{"Root",RowBox[{
        TemplateBox[{"\"410.\"", 
          DynamicBox[
           FEPrivate`FrontEndResource[
           "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"], 
        "-", 
        RowBox[{
          TemplateBox[{"\"132.\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"], " ", "\[ImaginaryI]"}]}],TagBox[
       RowBox[{"Root", "[", 
         RowBox[{
           RowBox[{
             RowBox[{"4593911407017571952408", "-", 
               RowBox[{"40215155686323320", " ", 
                 SuperscriptBox["#1", "2"]}], "+", 
               RowBox[{"133607063529", " ", 
                 SuperscriptBox["#1", "4"]}]}], "&"}], ",", "3"}], "]"}], 
       Short[#, 7]& ],Complex[409.83314504976767`, -132.15650393921015`]},
     "NumericalApproximation"],
    Root[4593911407017571952408 - 40215155686323320 #^2 + 133607063529 #^4& , 
     3, 0]], ",", 
   InterpretationBox[
    TemplateBox[{"Root",RowBox[{
        TemplateBox[{"\"410.\"", 
          DynamicBox[
           FEPrivate`FrontEndResource[
           "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"], 
        "-", 
        RowBox[{
          TemplateBox[{"\"132.\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"], " ", "\[ImaginaryI]"}]}],TagBox[
       RowBox[{"Root", "[", 
         RowBox[{
           RowBox[{
             RowBox[{"4593911407017571952408", "-", 
               RowBox[{"40215155686323320", " ", 
                 SuperscriptBox["#1", "2"]}], "+", 
               RowBox[{"133607063529", " ", 
                 SuperscriptBox["#1", "4"]}]}], "&"}], ",", "3"}], "]"}], 
       Short[#, 7]& ],Complex[409.83314504976767`, -132.15650393921015`]},
     "NumericalApproximation"],
    Root[4593911407017571952408 - 40215155686323320 #^2 + 133607063529 #^4& , 
     3, 0]], ",", 
   InterpretationBox[
    TemplateBox[{"Root",RowBox[{
        TemplateBox[{"\"410.\"", 
          DynamicBox[
           FEPrivate`FrontEndResource[
           "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"], 
        "-", 
        RowBox[{
          TemplateBox[{"\"132.\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"], " ", "\[ImaginaryI]"}]}],TagBox[
       RowBox[{"Root", "[", 
         RowBox[{
           RowBox[{
             RowBox[{"4593911407017571952408", "-", 
               RowBox[{"40215155686323320", " ", 
                 SuperscriptBox["#1", "2"]}], "+", 
               RowBox[{"133607063529", " ", 
                 SuperscriptBox["#1", "4"]}]}], "&"}], ",", "3"}], "]"}], 
       Short[#, 7]& ],Complex[409.83314504976767`, -132.15650393921015`]},
     "NumericalApproximation"],
    Root[4593911407017571952408 - 40215155686323320 #^2 + 133607063529 #^4& , 
     3, 0]], ",", 
   InterpretationBox[
    TemplateBox[{"Root",RowBox[{
        TemplateBox[{"\"142.\"", 
          DynamicBox[
           FEPrivate`FrontEndResource[
           "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"], 
        "+", 
        RowBox[{
          TemplateBox[{"\"73.3\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"], " ", "\[ImaginaryI]"}]}],TagBox[
       RowBox[{"Root", "[", 
         RowBox[{
           RowBox[{
             RowBox[{"33369586712140590459", "-", 
               RowBox[{"1515162812494664", " ", 
                 SuperscriptBox["#1", "2"]}], "+", 
               RowBox[{"51201280008", " ", 
                 SuperscriptBox["#1", "4"]}]}], "&"}], ",", "4"}], "]"}], 
       Short[#, 7]& ],Complex[141.9950924522203, 73.25615568405605]},
     "NumericalApproximation"],
    Root[33369586712140590459 - 1515162812494664 #^2 + 51201280008 #^4& , 4, 
     0]], ",", 
   InterpretationBox[
    TemplateBox[{"Root",RowBox[{
        TemplateBox[{"\"142.\"", 
          DynamicBox[
           FEPrivate`FrontEndResource[
           "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"], 
        "+", 
        RowBox[{
          TemplateBox[{"\"73.3\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"], " ", "\[ImaginaryI]"}]}],TagBox[
       RowBox[{"Root", "[", 
         RowBox[{
           RowBox[{
             RowBox[{"33369586712140590459", "-", 
               RowBox[{"1515162812494664", " ", 
                 SuperscriptBox["#1", "2"]}], "+", 
               RowBox[{"51201280008", " ", 
                 SuperscriptBox["#1", "4"]}]}], "&"}], ",", "4"}], "]"}], 
       Short[#, 7]& ],Complex[141.9950924522203, 73.25615568405605]},
     "NumericalApproximation"],
    Root[33369586712140590459 - 1515162812494664 #^2 + 51201280008 #^4& , 4, 
     0]], ",", 
   InterpretationBox[
    TemplateBox[{"Root",RowBox[{
        TemplateBox[{"\"142.\"", 
          DynamicBox[
           FEPrivate`FrontEndResource[
           "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"], 
        "+", 
        RowBox[{
          TemplateBox[{"\"73.3\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"], " ", "\[ImaginaryI]"}]}],TagBox[
       RowBox[{"Root", "[", 
         RowBox[{
           RowBox[{
             RowBox[{"33369586712140590459", "-", 
               RowBox[{"1515162812494664", " ", 
                 SuperscriptBox["#1", "2"]}], "+", 
               RowBox[{"51201280008", " ", 
                 SuperscriptBox["#1", "4"]}]}], "&"}], ",", "4"}], "]"}], 
       Short[#, 7]& ],Complex[141.9950924522203, 73.25615568405605]},
     "NumericalApproximation"],
    Root[33369586712140590459 - 1515162812494664 #^2 + 51201280008 #^4& , 4, 
     0]], ",", 
   InterpretationBox[
    TemplateBox[{"Root",RowBox[{
        TemplateBox[{"\"131.\"", 
          DynamicBox[
           FEPrivate`FrontEndResource[
           "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"], 
        "-", 
        RowBox[{
          TemplateBox[{"\"133.\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"], " ", "\[ImaginaryI]"}]}],TagBox[
       RowBox[{"Root", "[", 
         RowBox[{
           RowBox[{
             RowBox[{"51745450106406808257979", "+", 
               RowBox[{"57025442648871940", " ", 
                 SuperscriptBox["#1", "2"]}], "+", 
               RowBox[{"42581701736802", " ", 
                 SuperscriptBox["#1", "4"]}]}], "&"}], ",", "3"}], "]"}], 
       Short[#, 7]& ],Complex[130.7481826205069, -133.28423606571883`]},
     "NumericalApproximation"],
    Root[51745450106406808257979 + 57025442648871940 #^2 + 
     42581701736802 #^4& , 3, 0]], ",", 
   InterpretationBox[
    TemplateBox[{"Root",RowBox[{
        TemplateBox[{"\"131.\"", 
          DynamicBox[
           FEPrivate`FrontEndResource[
           "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"], 
        "-", 
        RowBox[{
          TemplateBox[{"\"133.\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"], " ", "\[ImaginaryI]"}]}],TagBox[
       RowBox[{"Root", "[", 
         RowBox[{
           RowBox[{
             RowBox[{"51745450106406808257979", "+", 
               RowBox[{"57025442648871940", " ", 
                 SuperscriptBox["#1", "2"]}], "+", 
               RowBox[{"42581701736802", " ", 
                 SuperscriptBox["#1", "4"]}]}], "&"}], ",", "3"}], "]"}], 
       Short[#, 7]& ],Complex[130.7481826205069, -133.28423606571883`]},
     "NumericalApproximation"],
    Root[51745450106406808257979 + 57025442648871940 #^2 + 
     42581701736802 #^4& , 3, 0]], ",", 
   InterpretationBox[
    TemplateBox[{"Root",RowBox[{
        TemplateBox[{"\"131.\"", 
          DynamicBox[
           FEPrivate`FrontEndResource[
           "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"], 
        "-", 
        RowBox[{
          TemplateBox[{"\"133.\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"], " ", "\[ImaginaryI]"}]}],TagBox[
       RowBox[{"Root", "[", 
         RowBox[{
           RowBox[{
             RowBox[{"51745450106406808257979", "+", 
               RowBox[{"57025442648871940", " ", 
                 SuperscriptBox["#1", "2"]}], "+", 
               RowBox[{"42581701736802", " ", 
                 SuperscriptBox["#1", "4"]}]}], "&"}], ",", "3"}], "]"}], 
       Short[#, 7]& ],Complex[130.7481826205069, -133.28423606571883`]},
     "NumericalApproximation"],
    Root[51745450106406808257979 + 57025442648871940 #^2 + 
     42581701736802 #^4& , 3, 0]], ",", 
   InterpretationBox[
    TemplateBox[{"Root",RowBox[{
        TemplateBox[{"\"265.\"", 
          DynamicBox[
           FEPrivate`FrontEndResource[
           "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"], 
        "-", 
        RowBox[{
          TemplateBox[{"\"778.\"", 
            DynamicBox[
             FEPrivate`FrontEndResource[
             "FEExpressions", "NumericalApproximationElider"]]}, 
           "RowDefault"], " ", "\[ImaginaryI]"}]}],TagBox[
       RowBox[{"Root", "[", 
         RowBox[{
           RowBox[{
             RowBox[{"838895496477971055246500246864971", "+", 
               RowBox[{"1966113411422617663376822368", " ", 
                 SuperscriptBox["#1", "2"]}], "+", 
               RowBox[{"1837896060452075699328", " ", 
                 SuperscriptBox["#1", "4"]}]}], "&"}], ",", "3"}], "]"}], 
       Short[#, 7]& ],Complex[265.25872413908604`, -777.9741302556047]},
     "NumericalApproximation"],
    Root[838895496477971055246500246864971 + 1966113411422617663376822368 #^2 + 
     1837896060452075699328 #^4& , 3, 0]]}], "}"}]], "Output",
 CellChangeTimes->{3.806995370532599*^9},
 CellLabel->
  "Out[248]=",ExpressionUUID->"085d4588-28f5-4db6-9263-507b528c077a"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"-", "443.5`"}], "-", 
    RowBox[{"643.4671708797582`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{
    RowBox[{"-", "443.5`"}], "-", 
    RowBox[{"643.4671708797582`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"684.9998281785115`", "\[VeryThinSpace]", "-", 
    RowBox[{"1763.3658550940052`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"684.9998281785115`", "\[VeryThinSpace]", "-", 
    RowBox[{"1763.3658550940052`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"523.3335051548218`", "\[VeryThinSpace]", "+", 
    RowBox[{"40.85373612357537`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"523.3335051548218`", "\[VeryThinSpace]", "+", 
    RowBox[{"40.85373612357537`", " ", "\[ImaginaryI]"}]}]}], "}"}]], "Output",\

 CellChangeTimes->{3.8069953705582952`*^9},
 CellLabel->
  "Out[249]=",ExpressionUUID->"1e0d0c00-dda6-4499-b09b-58f4c72410f0"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "3"], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", "6500"}], "+", 
    RowBox[{"1530", " ", "\[ImaginaryI]", " ", 
     SqrtBox["2"]}]}], ")"}]}]], "Output",
 CellChangeTimes->{3.806995375455521*^9},
 CellLabel->
  "Out[252]=",ExpressionUUID->"8207687f-ff3a-46d2-a932-d834f2f8eead"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "3"], " ", 
  RowBox[{"(", 
   RowBox[{"2875", "+", 
    RowBox[{"2124", " ", "\[ImaginaryI]", " ", 
     SqrtBox["2"]}]}], ")"}]}]], "Output",
 CellChangeTimes->{3.806995375519528*^9},
 CellLabel->
  "Out[253]=",ExpressionUUID->"ac509c19-ccc2-4863-82d7-c3eccd7cc753"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"ByteCount", "[", "The58Eqswithrr", "]"}], "\[IndentingNewLine]", 
 RowBox[{"VarsCDleft", "=", 
  RowBox[{"Join", "[", 
   RowBox[{"VarsCleft", ",", "VarsDleft"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"Length", "[", "VarsCDleft", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Eqs58mod19", "=", 
   RowBox[{"Mod", "[", 
    RowBox[{
     RowBox[{"Eqs58withrr", "/.", 
      RowBox[{"rr", "\[Rule]", "6"}]}], ",", "19"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"EqLin1mod19", "=", 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"VarsCDleft", "[", 
       RowBox[{"[", "k", "]"}], "]"}], " ", 
      RowBox[{"Mod", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Coefficient", "[", 
          RowBox[{"EqLin1withrr", ",", 
           RowBox[{"VarsCDleft", "[", 
            RowBox[{"[", "k", "]"}], "]"}]}], "]"}], "/.", 
         RowBox[{"rr", "\[Rule]", "6"}]}], ",", "19"}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"k", ",", "1", ",", "19"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"EqLin2mod19", "=", 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"VarsCDleft", "[", 
       RowBox[{"[", "k", "]"}], "]"}], " ", 
      RowBox[{"Mod", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Coefficient", "[", 
          RowBox[{"EqLin2withrr", ",", 
           RowBox[{"VarsCDleft", "[", 
            RowBox[{"[", "k", "]"}], "]"}]}], "]"}], "/.", 
         RowBox[{"rr", "\[Rule]", "6"}]}], ",", "19"}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"k", ",", "1", ",", "19"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"EqLin3mod19", "=", 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"VarsCDleft", "[", 
       RowBox[{"[", "k", "]"}], "]"}], " ", 
      RowBox[{"Mod", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Coefficient", "[", 
          RowBox[{"EqLin3withrr", ",", 
           RowBox[{"VarsCDleft", "[", 
            RowBox[{"[", "k", "]"}], "]"}]}], "]"}], "/.", 
         RowBox[{"rr", "\[Rule]", "6"}]}], ",", "19"}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"k", ",", "1", ",", "19"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"EqLin4mod19", "=", 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"VarsCDleft", "[", 
       RowBox[{"[", "k", "]"}], "]"}], " ", 
      RowBox[{"Mod", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Coefficient", "[", 
          RowBox[{"EqLin4withrr", ",", 
           RowBox[{"VarsCDleft", "[", 
            RowBox[{"[", "k", "]"}], "]"}]}], "]"}], "/.", 
         RowBox[{"rr", "\[Rule]", "6"}]}], ",", "19"}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"k", ",", "1", ",", "19"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"EqLin5mod19", "=", 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"VarsCDleft", "[", 
       RowBox[{"[", "k", "]"}], "]"}], " ", 
      RowBox[{"Mod", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Coefficient", "[", 
          RowBox[{"EqLin5withrr", ",", 
           RowBox[{"VarsCDleft", "[", 
            RowBox[{"[", "k", "]"}], "]"}]}], "]"}], "/.", 
         RowBox[{"rr", "\[Rule]", "6"}]}], ",", "19"}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"k", ",", "1", ",", "19"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.8069419215798187`*^9, 3.806941930034396*^9}},
 CellLabel->
  "In[262]:=",ExpressionUUID->"696f87b7-f5b4-4df9-af10-da41bd2c0f5b"],

Cell[BoxData["318776744"], "Output",
 CellChangeTimes->{3.806995408238175*^9},
 CellLabel->
  "Out[262]=",ExpressionUUID->"0c9826fe-b4ed-4d62-b68c-8e7a1bd75568"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "c1", ",", "c4", ",", "c7", ",", "c10", ",", "c11", ",", "c12", ",", "c13", 
   ",", "c14", ",", "c15", ",", "c16", ",", "c17", ",", "c18", ",", "c19", 
   ",", "d1", ",", "d2", ",", "d3", ",", "d4", ",", "d5", ",", "d6"}], 
  "}"}]], "Output",
 CellChangeTimes->{3.806995408247961*^9},
 CellLabel->
  "Out[263]=",ExpressionUUID->"cd339f3c-0c6b-4745-bd39-253d485b5b17"],

Cell[BoxData["19"], "Output",
 CellChangeTimes->{3.806995408251483*^9},
 CellLabel->
  "Out[264]=",ExpressionUUID->"28a4aee0-3f35-47b2-81e6-2d626d1e28c8"]
}, Open  ]],

Cell[TextData[StyleBox["I am looking at the second order neighborhood of the \
exceptional line to write quadratic equations.",
 FontSize->24,
 FontColor->RGBColor[1, 0, 0]]], "Text",
 CellChangeTimes->{{3.80694196043845*^9, 
  3.8069419702408447`*^9}},ExpressionUUID->"6a347965-4c9e-40fb-9270-\
2cbbaf7b068b"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "this", " ", "was", " ", "just", " ", "a", " ", "sanity", " ", "check"}], 
   " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"Expand", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"UnivDeg4throughpt1and2", "/.", "TtoW"}], "/.", 
      "solsexclinexact"}], "/.", 
     RowBox[{"T1", "\[Rule]", "0"}]}], "]"}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "finding", " ", "a", " ", "coordinate", " ", "chart", " ", "on", " ", 
     "the", " ", "blowup", " ", "so", " ", "that", " ", "the", " ", 
     "complement", " ", "contains", " ", "the", " ", "second", " ", "line"}], 
    " ", "*)"}], 
   RowBox[{
    RowBox[{"VarsW", "=", 
     RowBox[{"{", 
      RowBox[{
      "W1", ",", "W2", ",", "W3", ",", "W4", ",", "W5", ",", "W6", ",", "W7", 
       ",", "W8", ",", "W9", ",", "W10", ",", "W11", ",", "W12", ",", "W13", 
       ",", "W14"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"W1n", "=", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"T3", "/.", "Line2"}], ")"}], "/.", 
         RowBox[{"T4", "\[Rule]", "0"}]}], ")"}], ")"}], " ", "W1"}], "-", 
     " ", "W3", " ", "+", " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"Coefficient", "[", 
        RowBox[{
         RowBox[{"T3", "/.", "Line2"}], ",", "T4"}], "]"}], ")"}], " ", 
      "W4"}]}]}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"T1", " ", "=", " ", "W1"}], ",", " ", 
     RowBox[{"T2", " ", "=", " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"W2", "-", "1"}], ")"}], "/", "W1"}]}], " ", ",", " ", 
     "..."}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{"TtoWnew1", "=", 
    RowBox[{"FullSimplify", "[", 
     RowBox[{
      RowBox[{"Solve", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"W14", "\[Equal]", "1"}], ",", 
          RowBox[{"W1n", "\[Equal]", "T1"}], ",", " ", 
          RowBox[{"W2", "\[Equal]", 
           RowBox[{"1", "+", 
            RowBox[{"T1", "  ", "T2"}]}]}], ",", " ", 
          RowBox[{"W3", "==", 
           RowBox[{"T1", " ", "T3"}]}], ",", " ", 
          RowBox[{"W4", "\[Equal]", 
           RowBox[{"T1", " ", "T4"}]}], ",", " ", 
          RowBox[{"W5", "\[Equal]", 
           RowBox[{"1", "+", 
            RowBox[{"T1", " ", "T5"}]}]}], ",", " ", 
          RowBox[{"W6", "\[Equal]", 
           RowBox[{"T1", " ", "T6"}]}], ",", " ", 
          RowBox[{"W7", "\[Equal]", 
           RowBox[{"T1", " ", "T7"}]}], ",", " ", 
          RowBox[{"W8", "\[Equal]", 
           RowBox[{"1", "+", 
            RowBox[{"T1", " ", "T8"}]}]}], ",", " ", 
          RowBox[{"W9", "\[Equal]", 
           RowBox[{"T1", " ", "T9"}]}], ",", " ", 
          RowBox[{"W10", "\[Equal]", 
           RowBox[{"T1", " ", "T10"}]}], ",", " ", 
          RowBox[{"W11", "\[Equal]", 
           RowBox[{"1", "+", 
            RowBox[{"T1", " ", "T11"}]}]}], ",", " ", 
          RowBox[{"W12", "\[Equal]", 
           RowBox[{"T1", " ", "T12"}]}], ",", " ", 
          RowBox[{"W13", "\[Equal]", 
           RowBox[{"T1", " ", "T13"}]}]}], "}"}], ",", "VarsW"}], "]"}], "[", 
      
      RowBox[{"[", "1", "]"}], "]"}], "]"}]}], "\[IndentingNewLine]", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"EqsFPPC3W", "/.", "TtoWnew1"}], ")"}], "/.", 
     RowBox[{"T1", "\[Rule]", "0"}]}], "]"}], " ", 
   RowBox[{"(*", " ", 
    RowBox[{"sanity", " ", "check"}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"RelsT", "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"SeriesCoefficient", "[", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"EqsFPPC3W", "[", 
               RowBox[{"[", "j", "]"}], "]"}], "/.", "TtoWnew1"}], ")"}], ",", 
            RowBox[{"{", 
             RowBox[{"T1", ",", "0", ",", "k"}], "}"}]}], "]"}], " ", 
          RowBox[{"T1", "^", 
           RowBox[{"(", 
            RowBox[{"k", "-", "1"}], ")"}]}]}], ",", 
         RowBox[{"{", 
          RowBox[{"k", ",", "1", ",", "7"}], "}"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", "1", ",", "11"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Series", "[", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"singeq", "/.", "TtoWnew1"}], ")"}], ",", 
     RowBox[{"{", 
      RowBox[{"T1", ",", "0", ",", "1"}], "}"}]}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"singeqT", "=", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"SeriesCoefficient", "[", 
         RowBox[{
          RowBox[{"singeq", "/.", "TtoWnew1"}], ",", 
          RowBox[{"{", 
           RowBox[{"T1", ",", "0", ",", "k"}], "}"}]}], "]"}], " ", 
        RowBox[{"T1", "^", 
         RowBox[{"{", 
          RowBox[{"k", "-", "2"}], "}"}]}]}], ",", 
       RowBox[{"{", 
        RowBox[{"k", ",", "2", ",", "8"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"solsexclin", "=", 
     RowBox[{
      RowBox[{"NSolve", "[", 
       RowBox[{
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"0", "==", 
            RowBox[{"RelsT", "[", 
             RowBox[{"[", "j", "]"}], "]"}]}], "/.", 
           RowBox[{"T1", "\[Rule]", "0"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"j", ",", "1", ",", "11"}], "}"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "T2", ",", "T5", ",", "T6", ",", "T7", ",", "T8", ",", "T9", ",", 
          "T10", ",", "T11", ",", "T12", ",", "T13"}], "}"}], ",", "8000"}], 
       "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"solsexclinexact", "=", 
     RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"k", "=", "1"}], ",", 
      RowBox[{"k", "\[LessEqual]", "10"}], ",", 
      RowBox[{"k", "++"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"todo", "=", 
        RowBox[{
         RowBox[{
          RowBox[{"{", 
           RowBox[{
           "T2", ",", "T5", ",", "T6", ",", "T7", ",", "T8", ",", "T9", ",", 
            "T10", ",", "T11", ",", "T12", ",", "T13"}], "}"}], "[", 
          RowBox[{"[", "k", "]"}], "]"}], "/.", "solsexclin"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"AppendTo", "[", 
        RowBox[{"solsexclinexact", ",", 
         RowBox[{
          RowBox[{
           RowBox[{"{", 
            RowBox[{
            "T2", ",", "T5", ",", "T6", ",", "T7", ",", "T8", ",", "T9", ",", 
             "T10", ",", "T11", ",", "T12", ",", "T13"}], "}"}], "[", 
           RowBox[{"[", "k", "]"}], "]"}], "\[Rule]", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"Beautify", "[", 
            RowBox[{"todo", "/.", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"T3", "\[Rule]", "0"}], ",", 
               RowBox[{"T4", "\[Rule]", "0"}]}], "}"}]}], "]"}], "+", " ", 
           RowBox[{
            RowBox[{"Beautify", "[", 
             RowBox[{"Coefficient", "[", 
              RowBox[{"todo", ",", "T3"}], "]"}], "]"}], "T3"}], "+", "  ", 
           RowBox[{
            RowBox[{"Beautify", "[", 
             RowBox[{"Coefficient", "[", 
              RowBox[{"todo", ",", "T4"}], "]"}], "]"}], "T4"}]}]}]}], "]"}], 
       ";"}]}], "\[IndentingNewLine]", "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"solsexclin", "=", "solsexclinexact"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"singeqTline", "=", 
     RowBox[{"FullSimplify", "[", 
      RowBox[{
       RowBox[{"singeqT", "/.", "solsexclin"}], "/.", 
       RowBox[{"T1", "\[Rule]", "0"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "We", " ", "think", " ", "of", " ", "the", " ", "neighborhood", " ", "of",
      " ", "the", " ", "line", " ", "as", " ", "a", " ", "map", " ", "from", 
     " ", "Spec", " ", 
     RowBox[{
      RowBox[{"C", "[", 
       RowBox[{"y_", "1"}], "]"}], "[", 
      RowBox[{"[", 
       RowBox[{"y_", "2"}], "]"}], "]"}], " ", "to", " ", "the", " ", 
     RowBox[{"blowup", "."}]}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{"LineThis", "=", 
    RowBox[{"Expand", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Solve", "[", 
        RowBox[{
         RowBox[{"0", "==", "singeqTline"}], ",", "T3"}], "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}], "]"}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"UptoZeroiny2", "=", 
     RowBox[{"Simplify", "[", 
      RowBox[{"(", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"T1", "\[Rule]", "0"}], ",", 
         RowBox[{"T2", "\[Rule]", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"T2", "/.", "solsexclin"}], "/.", "LineThis"}], "/.", 
            RowBox[{"T4", "\[Rule]", "y1"}]}], ")"}]}], ",", 
         RowBox[{"T3", "\[Rule]", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"T3", "/.", "LineThis"}], "/.", 
            RowBox[{"T4", "\[Rule]", "y1"}]}], ")"}]}], ",", 
         RowBox[{"T4", "\[Rule]", "y1"}], ",", "\[IndentingNewLine]", 
         RowBox[{"T5", "\[Rule]", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"T5", "/.", "solsexclin"}], "/.", "LineThis"}], "/.", 
            RowBox[{"T4", "\[Rule]", "y1"}]}], ")"}]}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{"T6", "\[Rule]", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"T6", "/.", "solsexclin"}], "/.", "LineThis"}], "/.", 
            RowBox[{"T4", "\[Rule]", "y1"}]}], ")"}]}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{"T7", "\[Rule]", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"T7", "/.", "solsexclin"}], "/.", "LineThis"}], "/.", 
            RowBox[{"T4", "\[Rule]", "y1"}]}], ")"}]}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{"T8", "\[Rule]", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"T8", "/.", "solsexclin"}], "/.", "LineThis"}], "/.", 
            RowBox[{"T4", "\[Rule]", "y1"}]}], ")"}]}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{"T9", "\[Rule]", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"T9", "/.", "solsexclin"}], "/.", "LineThis"}], "/.", 
            RowBox[{"T4", "\[Rule]", "y1"}]}], ")"}]}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{"T10", "\[Rule]", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"T10", "/.", "solsexclin"}], "/.", "LineThis"}], "/.", 
            RowBox[{"T4", "\[Rule]", "y1"}]}], ")"}]}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{"T11", "\[Rule]", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"T11", "/.", "solsexclin"}], "/.", "LineThis"}], "/.", 
            RowBox[{"T4", "\[Rule]", "y1"}]}], ")"}]}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{"T12", "\[Rule]", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"T12", "/.", "solsexclin"}], "/.", "LineThis"}], "/.", 
            RowBox[{"T4", "\[Rule]", "y1"}]}], ")"}]}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{"T13", "\[Rule]", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"T13", "/.", "solsexclin"}], "/.", "LineThis"}], "/.", 
            RowBox[{"T4", "\[Rule]", "y1"}]}], ")"}]}]}], 
        "\[IndentingNewLine]", "}"}], ")"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"RelsTplus", "=", 
     RowBox[{"Append", "[", 
      RowBox[{"RelsT", ",", 
       RowBox[{"singeqT", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"param", "=", "UptoZeroiny2"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"param1", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"T1", "\[Rule]", "y2"}], ",", 
       RowBox[{"T2", "\[Rule]", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"T2", "/.", "param"}], ")"}], " ", "+", " ", 
         RowBox[{"t2", " ", "y2"}]}]}], ",", " ", 
       RowBox[{"T3", "\[Rule]", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"T3", "/.", "param"}], ")"}], " ", "+", " ", 
         RowBox[{"t3", " ", "y2"}]}]}], ",", " ", 
       RowBox[{"T4", "\[Rule]", "y1"}], ",", " ", "\[IndentingNewLine]", " ", 
       
       RowBox[{"T5", "\[Rule]", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"T5", "/.", "param"}], ")"}], " ", "+", " ", 
         RowBox[{"t5", " ", "y2"}]}]}], ",", " ", "\[IndentingNewLine]", " ", 
       
       RowBox[{"T6", "\[Rule]", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"T6", "/.", "param"}], ")"}], " ", "+", " ", 
         RowBox[{"t6", " ", "y2"}]}]}], ",", " ", "\[IndentingNewLine]", " ", 
       
       RowBox[{"T7", "\[Rule]", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"T7", "/.", "param"}], ")"}], " ", "+", " ", 
         RowBox[{"t7", " ", "y2"}]}]}], ",", " ", "\[IndentingNewLine]", " ", 
       
       RowBox[{"T8", "\[Rule]", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"T8", "/.", "param"}], ")"}], " ", "+", " ", 
         RowBox[{"t8", " ", "y2"}]}]}], ",", " ", "\[IndentingNewLine]", " ", 
       
       RowBox[{"T9", "\[Rule]", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"T9", "/.", "param"}], ")"}], " ", "+", " ", 
         RowBox[{"t9", " ", "y2"}]}]}], ",", " ", "\[IndentingNewLine]", " ", 
       
       RowBox[{"T10", "\[Rule]", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"T10", "/.", "param"}], ")"}], " ", "+", " ", 
         RowBox[{"t10", " ", "y2"}]}]}], ",", " ", "\[IndentingNewLine]", " ", 
       RowBox[{"T11", "\[Rule]", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"T11", "/.", "param"}], ")"}], " ", "+", " ", 
         RowBox[{"t11", " ", "y2"}]}]}], ",", " ", "\[IndentingNewLine]", " ", 
       RowBox[{"T12", "\[Rule]", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"T12", "/.", "param"}], ")"}], " ", "+", " ", 
         RowBox[{"t12", " ", "y2"}]}]}], ",", " ", "\[IndentingNewLine]", " ", 
       RowBox[{"T13", "\[Rule]", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"T13", "/.", "param"}], ")"}], " ", "+", " ", 
         RowBox[{"t13", " ", "y2"}]}]}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"solvenext", "=", 
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{"Solve", "[", 
        RowBox[{
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"0", "\[Equal]", 
            RowBox[{"SeriesCoefficient", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"RelsTplus", "[", 
                RowBox[{"[", "k", "]"}], "]"}], "/.", "param1"}], ",", " ", 
              RowBox[{"{", 
               RowBox[{"y2", ",", "0", ",", "1"}], "}"}]}], "]"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"k", ",", "1", ",", "12"}], "}"}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{
          "t2", ",", "t3", ",", "t5", ",", "t6", ",", "t7", ",", "t8", ",", 
           "t9", ",", "t10", ",", "t11", ",", "t12", ",", "t13"}], "}"}]}], 
        "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   
   RowBox[{
    RowBox[{"param1", "=", 
     RowBox[{"param1", "/.", "solvenext"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"UnivFonLine1", "=", 
     RowBox[{"Block", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"$MaxExtraPrecision", "=", "10000"}], "}"}], ",", 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Beautify", "[", 
           RowBox[{"Table", "[", 
            RowBox[{
             RowBox[{"SeriesCoefficient", "[", 
              RowBox[{
               RowBox[{"N", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{
                   RowBox[{"Coefficient", "[", 
                    RowBox[{"UnivF", ",", 
                    RowBox[{"VarsCleft", "[", 
                    RowBox[{"[", "j", "]"}], "]"}]}], "]"}], "/.", 
                   "TtoWnew1"}], "/.", "param1"}], ",", "20000"}], "]"}], ",", 
               RowBox[{"{", 
                RowBox[{"y1", ",", "0", ",", "k"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"y2", ",", "0", ",", "2"}], "}"}]}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"k", ",", "0", ",", "3"}], "}"}]}], "]"}], "]"}], " ", 
          RowBox[{"VarsCleft", "[", 
           RowBox[{"[", "j", "]"}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"j", ",", "1", ",", "13"}], "}"}]}], "]"}]}], "]"}]}], 
    ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"dens", "=", 
     RowBox[{"Denominator", "[", 
      RowBox[{"Factor", "[", "UnivFonLine1", "]"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"den", "=", 
    RowBox[{"LCM", "[", 
     RowBox[{
      RowBox[{"LCM", "[", 
       RowBox[{
        RowBox[{"dens", "[", 
         RowBox[{"[", "1", "]"}], "]"}], ",", 
        RowBox[{"dens", "[", 
         RowBox[{"[", "2", "]"}], "]"}]}], "]"}], ",", 
      RowBox[{"LCM", "[", 
       RowBox[{
        RowBox[{"dens", "[", 
         RowBox[{"[", "3", "]"}], "]"}], ",", 
        RowBox[{"dens", "[", 
         RowBox[{"[", "4", "]"}], "]"}]}], "]"}]}], "]"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"UnivFonLine1", "=", 
     RowBox[{"Simplify", "[", 
      RowBox[{"UnivFonLine1", " ", "den"}], "]"}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.806942004421575*^9, 3.80694204445533*^9}},
 CellLabel->
  "In[271]:=",ExpressionUUID->"a382c6c3-d481-4b57-8a2c-30451caa15b1"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.806995408718474*^9},
 CellLabel->
  "Out[271]=",ExpressionUUID->"5cb98577-04b8-4196-88b4-94b5e5399133"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   FractionBox["1", "99"], " ", 
   RowBox[{"(", 
    RowBox[{"753", "+", 
     RowBox[{"1520", " ", "\[ImaginaryI]", " ", 
      SqrtBox["2"]}]}], ")"}], " ", "W1"}], "-", "W3", "+", 
  RowBox[{
   FractionBox["1", "99"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "12"}], "-", 
     RowBox[{"18", " ", "\[ImaginaryI]", " ", 
      SqrtBox["2"]}]}], ")"}], " ", "W4"}]}]], "Output",
 CellChangeTimes->{3.80699540872471*^9},
 CellLabel->
  "Out[273]=",ExpressionUUID->"8fd45b1c-9bf1-45ee-87ac-830906bd95d5"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"W1", "\[Rule]", 
    FractionBox[
     RowBox[{
      RowBox[{
       RowBox[{"-", "99"}], " ", "\[ImaginaryI]", " ", "T1", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "T3"}], ")"}]}], "+", 
      RowBox[{"6", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], " ", "\[ImaginaryI]"}], "+", 
         RowBox[{"3", " ", 
          SqrtBox["2"]}]}], ")"}], " ", "T1", " ", "T4"}]}], 
     RowBox[{
      RowBox[{
       RowBox[{"-", "753"}], " ", "\[ImaginaryI]"}], "+", 
      RowBox[{"1520", " ", 
       SqrtBox["2"]}]}]]}], ",", 
   RowBox[{"W2", "\[Rule]", 
    RowBox[{"1", "+", 
     RowBox[{"T1", " ", "T2"}]}]}], ",", 
   RowBox[{"W3", "\[Rule]", 
    RowBox[{"T1", " ", "T3"}]}], ",", 
   RowBox[{"W4", "\[Rule]", 
    RowBox[{"T1", " ", "T4"}]}], ",", 
   RowBox[{"W5", "\[Rule]", 
    RowBox[{"1", "+", 
     RowBox[{"T1", " ", "T5"}]}]}], ",", 
   RowBox[{"W6", "\[Rule]", 
    RowBox[{"T1", " ", "T6"}]}], ",", 
   RowBox[{"W7", "\[Rule]", 
    RowBox[{"T1", " ", "T7"}]}], ",", 
   RowBox[{"W8", "\[Rule]", 
    RowBox[{"1", "+", 
     RowBox[{"T1", " ", "T8"}]}]}], ",", 
   RowBox[{"W9", "\[Rule]", 
    RowBox[{"T1", " ", "T9"}]}], ",", 
   RowBox[{"W10", "\[Rule]", 
    RowBox[{"T1", " ", "T10"}]}], ",", 
   RowBox[{"W11", "\[Rule]", 
    RowBox[{"1", "+", 
     RowBox[{"T1", " ", "T11"}]}]}], ",", 
   RowBox[{"W12", "\[Rule]", 
    RowBox[{"T1", " ", "T12"}]}], ",", 
   RowBox[{"W13", "\[Rule]", 
    RowBox[{"T1", " ", "T13"}]}], ",", 
   RowBox[{"W14", "\[Rule]", "1"}]}], "}"}]], "Output",
 CellChangeTimes->{3.806995408895049*^9},
 CellLabel->
  "Out[274]=",ExpressionUUID->"30b8da07-9df9-4743-b971-dd69807de6a3"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0"}], "}"}]], "Output",
 CellChangeTimes->{3.806995408946948*^9},
 CellLabel->
  "Out[275]=",ExpressionUUID->"01a6d922-04a7-49f0-9405-0609dd2e156e"],

Cell[BoxData[
 InterpretationBox[
  SuperscriptBox[
   RowBox[{"O", "[", "T1", "]"}], "2"],
  SeriesData[$CellContext`T1, 0, {}, 2, 2, 1],
  Editable->False]], "Output",
 CellChangeTimes->{3.806995413831161*^9},
 CellLabel->
  "Out[277]=",ExpressionUUID->"53035c92-f15b-41f5-a814-793967bfde7b"],

Cell[BoxData[
 RowBox[{"T3", "\[Rule]", 
  RowBox[{
   RowBox[{"-", 
    FractionBox["20775007", "27881577"]}], "-", 
   FractionBox[
    RowBox[{"1023374", " ", "\[ImaginaryI]", " ", 
     SqrtBox["2"]}], "27881577"], "-", 
   FractionBox[
    RowBox[{"3449", " ", "T4"}], "344217"], "-", 
   FractionBox[
    RowBox[{"21025", " ", "\[ImaginaryI]", " ", 
     SqrtBox["2"], " ", "T4"}], "344217"]}]}]], "Output",
 CellChangeTimes->{3.8069954186645613`*^9},
 CellLabel->
  "Out[284]=",ExpressionUUID->"47efd3d5-d78a-4a3d-9c3c-290d548dc17a"],

Cell[BoxData[\
"62019081634971993761420620663324249405278066009791408653778891395892614390098\
038710984343696218978766412815950005386553839421355581588282820524078377703578\
389474972829359780526979657916783619891526889679342242843924732145277626043297\
920078711696590891575798505434939373973041909947819470065094926461485127853410\
156771711268817259776774244006439315957609123898696398364655411948457682618295\
200981279821968861784991128055018543290636662565908758273383361550530434106889\
369387452155852668120249109453182"], "Output",
 CellChangeTimes->{3.806996117537312*^9},
 CellLabel->
  "Out[293]=",ExpressionUUID->"262423cd-5768-4f8a-871f-9a36976e698a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"UnivDonLine1", "=", 
   RowBox[{"Block", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"$MaxExtraPrecision", "=", "10000"}], "}"}], ",", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Beautify", "[", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"SeriesCoefficient", "[", 
            RowBox[{
             RowBox[{"N", "[", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"Coefficient", "[", 
                  RowBox[{"UnivD", ",", 
                   RowBox[{"VarsDleft", "[", 
                    RowBox[{"[", "j", "]"}], "]"}]}], "]"}], "/.", 
                 "TtoWnew1"}], "/.", "param1"}], ",", "20000"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"y1", ",", "0", ",", "k"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"y2", ",", "0", ",", "1"}], "}"}]}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"k", ",", "0", ",", "3"}], "}"}]}], "]"}], "]"}], " ", 
        RowBox[{"VarsDleft", "[", 
         RowBox[{"[", "j", "]"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", "1", ",", "6"}], "}"}]}], "]"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dens", "=", 
   RowBox[{"Denominator", "[", 
    RowBox[{"Factor", "[", "UnivDonLine1", "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"den", "=", 
  RowBox[{"LCM", "[", 
   RowBox[{
    RowBox[{"dens", "[", 
     RowBox[{"[", "1", "]"}], "]"}], ",", 
    RowBox[{"dens", "[", 
     RowBox[{"[", "2", "]"}], "]"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"UnivDonLine1", "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{"UnivDonLine1", " ", "den"}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{
  3.8069419813292227`*^9, {3.806942054488949*^9, 3.806942077676942*^9}, {
   3.806942119163266*^9, 3.806942119964945*^9}},
 CellLabel->
  "In[295]:=",ExpressionUUID->"5c48aa57-5a90-40e5-9b8b-0f6ef6144729"],

Cell[BoxData[\
"12105945933972868704922737144612971338491031710316608489413579958773558985212\
317695520059387431326189452039462011345348545793726210279573817204856192469805\
260019834794550978526944450469429632719376188297692161342441945555289623210422\
050212523499352947829125899203331162920752155287442237722296262369220937506088\
177364734503955213003635544426093885426525045595856385934683593473127301331643\
22331949488067082112962968297359564504461325492805876654239483"], "Output",
 CellChangeTimes->{3.8069963415833187`*^9},
 CellLabel->
  "Out[297]=",ExpressionUUID->"b0b39ac2-6759-4c7b-b789-12b245cf3c1c"]
}, Open  ]],

Cell[TextData[StyleBox["Setting up six quadratic equations",
 FontSize->18,
 FontColor->RGBColor[1, 0, 0]]], "Text",
 CellChangeTimes->{{3.80694214367163*^9, 
  3.806942149666819*^9}},ExpressionUUID->"16d4ef0b-8253-419d-824b-\
8296aa4e3556"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"aa0", ",", "aa1", ",", "aa2", ",", "aa3"}], "}"}], "=", 
   "UnivFonLine1"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"bb0", ",", "bb1"}], "}"}], "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"UnivDonLine1", "[", 
      RowBox[{"[", "1", "]"}], "]"}], ",", 
     RowBox[{"UnivDonLine1", "[", 
      RowBox[{"[", "2", "]"}], "]"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"QuadEqs", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"3", "aa3", " ", "bb0"}], " ", "-", " ", 
      RowBox[{"aa2", " ", "bb1"}]}], ",", " ", 
     RowBox[{
      RowBox[{"aa2", " ", "bb0"}], " ", "-", " ", 
      RowBox[{"aa1", " ", "bb1"}]}], ",", " ", 
     RowBox[{
      RowBox[{"aa1", " ", "bb0"}], " ", "-", " ", 
      RowBox[{"3", " ", "aa0", " ", "bb1"}]}], ",", " ", 
     RowBox[{
      RowBox[{"9", " ", "aa0", " ", "aa3"}], " ", "-", " ", 
      RowBox[{"aa1", " ", "aa2"}]}], ",", " ", 
     RowBox[{
      RowBox[{"3", " ", "aa0", " ", "aa2"}], " ", "-", " ", 
      RowBox[{"aa1", "^", "2"}]}], ",", " ", 
     RowBox[{
      RowBox[{"3", " ", "aa1", " ", "aa3"}], " ", "-", " ", 
      RowBox[{"aa2", "^", "2"}]}]}], "}"}]}], ";"}]}], "Input",
 CellChangeTimes->{3.806942157553244*^9},
 CellLabel->
  "In[299]:=",ExpressionUUID->"9d86312e-9820-46c6-94ed-4b99523323c8"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"now", " ", "the", " ", "other", " ", "line"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
   "finding", " ", "a", " ", "coordinate", " ", "chart", " ", "on", " ", 
    "the", " ", "blowup", " ", "so", " ", "that", " ", "the", " ", 
    "complement", " ", "contains", " ", "the", " ", "first", " ", "line"}], 
   " ", "*)"}], 
  RowBox[{
   RowBox[{
    RowBox[{"VarsW", "=", 
     RowBox[{"{", 
      RowBox[{
      "W1", ",", "W2", ",", "W3", ",", "W4", ",", "W5", ",", "W6", ",", "W7", 
       ",", "W8", ",", "W9", ",", "W10", ",", "W11", ",", "W12", ",", "W13", 
       ",", "W14"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"W1n", "=", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"T3", "/.", "Line1"}], ")"}], "/.", 
         RowBox[{"T4", "\[Rule]", "0"}]}], ")"}], ")"}], " ", "W1"}], "-", 
     " ", "W3", " ", "+", " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"Coefficient", "[", 
        RowBox[{
         RowBox[{"T3", "/.", "Line1"}], ",", "T4"}], "]"}], ")"}], " ", 
      "W4"}]}]}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"T1", " ", "=", " ", "W1"}], ",", " ", 
     RowBox[{"T2", " ", "=", " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"W2", "-", "1"}], ")"}], "/", "W1"}]}], " ", ",", " ", 
     "..."}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{"TtoWnew1", "=", 
    RowBox[{"FullSimplify", "[", 
     RowBox[{
      RowBox[{"Solve", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"W14", "\[Equal]", "1"}], ",", 
          RowBox[{"W1n", "\[Equal]", "T1"}], ",", " ", 
          RowBox[{"W2", "\[Equal]", 
           RowBox[{"1", "+", 
            RowBox[{"T1", "  ", "T2"}]}]}], ",", " ", 
          RowBox[{"W3", "==", 
           RowBox[{"T1", " ", "T3"}]}], ",", " ", 
          RowBox[{"W4", "\[Equal]", 
           RowBox[{"T1", " ", "T4"}]}], ",", " ", 
          RowBox[{"W5", "\[Equal]", 
           RowBox[{"1", "+", 
            RowBox[{"T1", " ", "T5"}]}]}], ",", " ", 
          RowBox[{"W6", "\[Equal]", 
           RowBox[{"T1", " ", "T6"}]}], ",", " ", 
          RowBox[{"W7", "\[Equal]", 
           RowBox[{"T1", " ", "T7"}]}], ",", " ", 
          RowBox[{"W8", "\[Equal]", 
           RowBox[{"1", "+", 
            RowBox[{"T1", " ", "T8"}]}]}], ",", " ", 
          RowBox[{"W9", "\[Equal]", 
           RowBox[{"T1", " ", "T9"}]}], ",", " ", 
          RowBox[{"W10", "\[Equal]", 
           RowBox[{"T1", " ", "T10"}]}], ",", " ", 
          RowBox[{"W11", "\[Equal]", 
           RowBox[{"1", "+", 
            RowBox[{"T1", " ", "T11"}]}]}], ",", " ", 
          RowBox[{"W12", "\[Equal]", 
           RowBox[{"T1", " ", "T12"}]}], ",", " ", 
          RowBox[{"W13", "\[Equal]", 
           RowBox[{"T1", " ", "T13"}]}]}], "}"}], ",", "VarsW"}], "]"}], "[", 
      
      RowBox[{"[", "1", "]"}], "]"}], "]"}]}], "\[IndentingNewLine]", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"EqsFPPC3W", "/.", "TtoWnew1"}], ")"}], "/.", 
     RowBox[{"T1", "\[Rule]", "0"}]}], "]"}], " ", 
   RowBox[{"(*", " ", 
    RowBox[{"sanity", " ", "check"}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"RelsT", "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"SeriesCoefficient", "[", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"EqsFPPC3W", "[", 
               RowBox[{"[", "j", "]"}], "]"}], "/.", "TtoWnew1"}], ")"}], ",", 
            RowBox[{"{", 
             RowBox[{"T1", ",", "0", ",", "k"}], "}"}]}], "]"}], " ", 
          RowBox[{"T1", "^", 
           RowBox[{"(", 
            RowBox[{"k", "-", "1"}], ")"}]}]}], ",", 
         RowBox[{"{", 
          RowBox[{"k", ",", "1", ",", "4"}], "}"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", "1", ",", "11"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Series", "[", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"singeq", "/.", "TtoWnew1"}], ")"}], ",", 
     RowBox[{"{", 
      RowBox[{"T1", ",", "0", ",", "1"}], "}"}]}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"singeqT", "=", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"SeriesCoefficient", "[", 
         RowBox[{
          RowBox[{"singeq", "/.", "TtoWnew1"}], ",", 
          RowBox[{"{", 
           RowBox[{"T1", ",", "0", ",", "k"}], "}"}]}], "]"}], " ", 
        RowBox[{"T1", "^", 
         RowBox[{"{", 
          RowBox[{"k", "-", "2"}], "}"}]}]}], ",", 
       RowBox[{"{", 
        RowBox[{"k", ",", "2", ",", "5"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"solsexclin", "=", 
     RowBox[{
      RowBox[{"NSolve", "[", 
       RowBox[{
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"0", "==", 
            RowBox[{"RelsT", "[", 
             RowBox[{"[", "j", "]"}], "]"}]}], "/.", 
           RowBox[{"T1", "\[Rule]", "0"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"j", ",", "1", ",", "11"}], "}"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "T2", ",", "T5", ",", "T6", ",", "T7", ",", "T8", ",", "T9", ",", 
          "T10", ",", "T11", ",", "T12", ",", "T13"}], "}"}], ",", "8000"}], 
       "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"solsexclinexact", "=", 
     RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"k", "=", "1"}], ",", 
      RowBox[{"k", "\[LessEqual]", "10"}], ",", 
      RowBox[{"k", "++"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"todo", "=", 
        RowBox[{
         RowBox[{
          RowBox[{"{", 
           RowBox[{
           "T2", ",", "T5", ",", "T6", ",", "T7", ",", "T8", ",", "T9", ",", 
            "T10", ",", "T11", ",", "T12", ",", "T13"}], "}"}], "[", 
          RowBox[{"[", "k", "]"}], "]"}], "/.", "solsexclin"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"AppendTo", "[", 
        RowBox[{"solsexclinexact", ",", 
         RowBox[{
          RowBox[{
           RowBox[{"{", 
            RowBox[{
            "T2", ",", "T5", ",", "T6", ",", "T7", ",", "T8", ",", "T9", ",", 
             "T10", ",", "T11", ",", "T12", ",", "T13"}], "}"}], "[", 
           RowBox[{"[", "k", "]"}], "]"}], "\[Rule]", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"Beautify", "[", 
            RowBox[{"todo", "/.", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"T3", "\[Rule]", "0"}], ",", 
               RowBox[{"T4", "\[Rule]", "0"}]}], "}"}]}], "]"}], "+", " ", 
           RowBox[{
            RowBox[{"Beautify", "[", 
             RowBox[{"Coefficient", "[", 
              RowBox[{"todo", ",", "T3"}], "]"}], "]"}], "T3"}], "+", "  ", 
           RowBox[{
            RowBox[{"Beautify", "[", 
             RowBox[{"Coefficient", "[", 
              RowBox[{"todo", ",", "T4"}], "]"}], "]"}], "T4"}]}]}]}], "]"}], 
       ";"}]}], "\[IndentingNewLine]", "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"solsexclin", "=", "solsexclinexact"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"singeqTline", "=", 
     RowBox[{"FullSimplify", "[", 
      RowBox[{
       RowBox[{"singeqT", "/.", "solsexclin"}], "/.", 
       RowBox[{"T1", "\[Rule]", "0"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "We", " ", "think", " ", "of", " ", "the", " ", "neighborhood", " ", "of",
      " ", "the", " ", "line", " ", "as", " ", "a", " ", "map", " ", "from", 
     " ", "Spec", " ", 
     RowBox[{
      RowBox[{"C", "[", 
       RowBox[{"y_", "1"}], "]"}], "[", 
      RowBox[{"[", 
       RowBox[{"y_", "2"}], "]"}], "]"}], " ", "to", " ", "the", " ", 
     RowBox[{"blowup", "."}]}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{"LineThis", "=", 
    RowBox[{"Expand", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Solve", "[", 
        RowBox[{
         RowBox[{"0", "==", "singeqTline"}], ",", "T3"}], "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}], "]"}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"UptoZeroiny2", "=", 
     RowBox[{"Simplify", "[", 
      RowBox[{"(", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"T1", "\[Rule]", "0"}], ",", 
         RowBox[{"T2", "\[Rule]", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"T2", "/.", "solsexclin"}], "/.", "LineThis"}], "/.", 
            RowBox[{"T4", "\[Rule]", "y1"}]}], ")"}]}], ",", 
         RowBox[{"T3", "\[Rule]", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"T3", "/.", "LineThis"}], "/.", 
            RowBox[{"T4", "\[Rule]", "y1"}]}], ")"}]}], ",", 
         RowBox[{"T4", "\[Rule]", "y1"}], ",", "\[IndentingNewLine]", 
         RowBox[{"T5", "\[Rule]", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"T5", "/.", "solsexclin"}], "/.", "LineThis"}], "/.", 
            RowBox[{"T4", "\[Rule]", "y1"}]}], ")"}]}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{"T6", "\[Rule]", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"T6", "/.", "solsexclin"}], "/.", "LineThis"}], "/.", 
            RowBox[{"T4", "\[Rule]", "y1"}]}], ")"}]}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{"T7", "\[Rule]", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"T7", "/.", "solsexclin"}], "/.", "LineThis"}], "/.", 
            RowBox[{"T4", "\[Rule]", "y1"}]}], ")"}]}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{"T8", "\[Rule]", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"T8", "/.", "solsexclin"}], "/.", "LineThis"}], "/.", 
            RowBox[{"T4", "\[Rule]", "y1"}]}], ")"}]}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{"T9", "\[Rule]", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"T9", "/.", "solsexclin"}], "/.", "LineThis"}], "/.", 
            RowBox[{"T4", "\[Rule]", "y1"}]}], ")"}]}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{"T10", "\[Rule]", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"T10", "/.", "solsexclin"}], "/.", "LineThis"}], "/.", 
            RowBox[{"T4", "\[Rule]", "y1"}]}], ")"}]}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{"T11", "\[Rule]", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"T11", "/.", "solsexclin"}], "/.", "LineThis"}], "/.", 
            RowBox[{"T4", "\[Rule]", "y1"}]}], ")"}]}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{"T12", "\[Rule]", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"T12", "/.", "solsexclin"}], "/.", "LineThis"}], "/.", 
            RowBox[{"T4", "\[Rule]", "y1"}]}], ")"}]}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{"T13", "\[Rule]", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"T13", "/.", "solsexclin"}], "/.", "LineThis"}], "/.", 
            RowBox[{"T4", "\[Rule]", "y1"}]}], ")"}]}]}], 
        "\[IndentingNewLine]", "}"}], ")"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"RelsTplus", "=", 
     RowBox[{"Append", "[", 
      RowBox[{"RelsT", ",", 
       RowBox[{"singeqT", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"param", "=", "UptoZeroiny2"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"param1", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"T1", "\[Rule]", "y2"}], ",", 
       RowBox[{"T2", "\[Rule]", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"T2", "/.", "param"}], ")"}], " ", "+", " ", 
         RowBox[{"t2", " ", "y2"}]}]}], ",", " ", 
       RowBox[{"T3", "\[Rule]", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"T3", "/.", "param"}], ")"}], " ", "+", " ", 
         RowBox[{"t3", " ", "y2"}]}]}], ",", " ", 
       RowBox[{"T4", "\[Rule]", "y1"}], ",", " ", "\[IndentingNewLine]", " ", 
       
       RowBox[{"T5", "\[Rule]", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"T5", "/.", "param"}], ")"}], " ", "+", " ", 
         RowBox[{"t5", " ", "y2"}]}]}], ",", " ", "\[IndentingNewLine]", " ", 
       
       RowBox[{"T6", "\[Rule]", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"T6", "/.", "param"}], ")"}], " ", "+", " ", 
         RowBox[{"t6", " ", "y2"}]}]}], ",", " ", "\[IndentingNewLine]", " ", 
       
       RowBox[{"T7", "\[Rule]", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"T7", "/.", "param"}], ")"}], " ", "+", " ", 
         RowBox[{"t7", " ", "y2"}]}]}], ",", " ", "\[IndentingNewLine]", " ", 
       
       RowBox[{"T8", "\[Rule]", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"T8", "/.", "param"}], ")"}], " ", "+", " ", 
         RowBox[{"t8", " ", "y2"}]}]}], ",", " ", "\[IndentingNewLine]", " ", 
       
       RowBox[{"T9", "\[Rule]", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"T9", "/.", "param"}], ")"}], " ", "+", " ", 
         RowBox[{"t9", " ", "y2"}]}]}], ",", " ", "\[IndentingNewLine]", " ", 
       
       RowBox[{"T10", "\[Rule]", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"T10", "/.", "param"}], ")"}], " ", "+", " ", 
         RowBox[{"t10", " ", "y2"}]}]}], ",", " ", "\[IndentingNewLine]", " ", 
       RowBox[{"T11", "\[Rule]", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"T11", "/.", "param"}], ")"}], " ", "+", " ", 
         RowBox[{"t11", " ", "y2"}]}]}], ",", " ", "\[IndentingNewLine]", " ", 
       RowBox[{"T12", "\[Rule]", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"T12", "/.", "param"}], ")"}], " ", "+", " ", 
         RowBox[{"t12", " ", "y2"}]}]}], ",", " ", "\[IndentingNewLine]", " ", 
       RowBox[{"T13", "\[Rule]", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"T13", "/.", "param"}], ")"}], " ", "+", " ", 
         RowBox[{"t13", " ", "y2"}]}]}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"solvenext", "=", 
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{"Solve", "[", 
        RowBox[{
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"0", "\[Equal]", 
            RowBox[{"SeriesCoefficient", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"RelsTplus", "[", 
                RowBox[{"[", "k", "]"}], "]"}], "/.", "param1"}], ",", " ", 
              RowBox[{"{", 
               RowBox[{"y2", ",", "0", ",", "1"}], "}"}]}], "]"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"k", ",", "1", ",", "12"}], "}"}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{
          "t2", ",", "t3", ",", "t5", ",", "t6", ",", "t7", ",", "t8", ",", 
           "t9", ",", "t10", ",", "t11", ",", "t12", ",", "t13"}], "}"}]}], 
        "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   
   RowBox[{
    RowBox[{"param1", "=", 
     RowBox[{"param1", "/.", "solvenext"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"UnivFonLine2", "=", 
     RowBox[{"Block", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"$MaxExtraPrecision", "=", "10000"}], "}"}], ",", 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Beautify", "[", 
           RowBox[{"Table", "[", 
            RowBox[{
             RowBox[{"SeriesCoefficient", "[", 
              RowBox[{
               RowBox[{"N", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{
                   RowBox[{"Coefficient", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"UnivF", "/.", "CyclicW"}], "/.", "CyclicW"}], 
                    ",", 
                    RowBox[{"VarsCleft", "[", 
                    RowBox[{"[", "j", "]"}], "]"}]}], "]"}], "/.", 
                   "TtoWnew1"}], "/.", "param1"}], ",", "20000"}], "]"}], ",", 
               RowBox[{"{", 
                RowBox[{"y1", ",", "0", ",", "k"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"y2", ",", "0", ",", "2"}], "}"}]}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"k", ",", "0", ",", "3"}], "}"}]}], "]"}], "]"}], " ", 
          RowBox[{"VarsCleft", "[", 
           RowBox[{"[", "j", "]"}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"j", ",", "1", ",", "13"}], "}"}]}], "]"}]}], "]"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"dens", "=", 
     RowBox[{"Denominator", "[", 
      RowBox[{"Factor", "[", "UnivFonLine2", "]"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"den", "=", 
    RowBox[{"LCM", "[", 
     RowBox[{
      RowBox[{"LCM", "[", 
       RowBox[{
        RowBox[{"dens", "[", 
         RowBox[{"[", "1", "]"}], "]"}], ",", 
        RowBox[{"dens", "[", 
         RowBox[{"[", "2", "]"}], "]"}]}], "]"}], ",", 
      RowBox[{"LCM", "[", 
       RowBox[{
        RowBox[{"dens", "[", 
         RowBox[{"[", "3", "]"}], "]"}], ",", 
        RowBox[{"dens", "[", 
         RowBox[{"[", "4", "]"}], "]"}]}], "]"}]}], "]"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"UnivFonLine2", "=", 
     RowBox[{"Simplify", "[", 
      RowBox[{"UnivFonLine2", " ", "den"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"UnivDonLine2", "=", 
     RowBox[{"Block", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"$MaxExtraPrecision", "=", "10000"}], "}"}], ",", 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Beautify", "[", 
           RowBox[{"Table", "[", 
            RowBox[{
             RowBox[{"SeriesCoefficient", "[", 
              RowBox[{
               RowBox[{"N", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{
                   RowBox[{"Coefficient", "[", 
                    RowBox[{"UnivD", ",", 
                    RowBox[{"VarsDleft", "[", 
                    RowBox[{"[", "j", "]"}], "]"}]}], "]"}], "/.", 
                   "TtoWnew1"}], "/.", "param1"}], ",", "20000"}], "]"}], ",", 
               RowBox[{"{", 
                RowBox[{"y1", ",", "0", ",", "k"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"y2", ",", "0", ",", "1"}], "}"}]}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"k", ",", "0", ",", "3"}], "}"}]}], "]"}], "]"}], " ", 
          RowBox[{"VarsDleft", "[", 
           RowBox[{"[", "j", "]"}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"j", ",", "1", ",", "6"}], "}"}]}], "]"}]}], "]"}]}], ";"}],
    "\[IndentingNewLine]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Simplify", "[", 
      RowBox[{"UnivDonLine2", "[", 
       RowBox[{"[", "3", "]"}], "]"}], "]"}], ",", 
     RowBox[{"Simplify", "[", 
      RowBox[{"UnivDonLine2", "[", 
       RowBox[{"[", "4", "]"}], "]"}], "]"}]}], "}"}], "\[IndentingNewLine]", 
   
   RowBox[{
    RowBox[{"dens", "=", 
     RowBox[{"Denominator", "[", 
      RowBox[{"Factor", "[", "UnivDonLine2", "]"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"den", "=", 
    RowBox[{"LCM", "[", 
     RowBox[{
      RowBox[{"dens", "[", 
       RowBox[{"[", "1", "]"}], "]"}], ",", 
      RowBox[{"dens", "[", 
       RowBox[{"[", "2", "]"}], "]"}]}], "]"}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"UnivDonLine2", "=", 
     RowBox[{"Simplify", "[", 
      RowBox[{"UnivDonLine2", " ", "den"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"{", 
      RowBox[{"aa0", ",", "aa1", ",", "aa2", ",", "aa3"}], "}"}], "=", 
     "UnivFonLine2"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"{", 
      RowBox[{"bb0", ",", "bb1"}], "}"}], "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"UnivDonLine2", "[", 
        RowBox[{"[", "1", "]"}], "]"}], ",", 
       RowBox[{"UnivDonLine2", "[", 
        RowBox[{"[", "2", "]"}], "]"}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"QuadEqs", "=", 
     RowBox[{"Join", "[", 
      RowBox[{"QuadEqs", ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"3", "aa3", " ", "bb0"}], " ", "-", " ", 
          RowBox[{"aa2", " ", "bb1"}]}], ",", " ", 
         RowBox[{
          RowBox[{"aa2", " ", "bb0"}], " ", "-", " ", 
          RowBox[{"aa1", " ", "bb1"}]}], ",", " ", 
         RowBox[{
          RowBox[{"aa1", " ", "bb0"}], " ", "-", " ", 
          RowBox[{"3", " ", "aa0", " ", "bb1"}]}], ",", " ", 
         RowBox[{
          RowBox[{"9", " ", "aa0", " ", "aa3"}], " ", "-", " ", 
          RowBox[{"aa1", " ", "aa2"}]}], ",", " ", 
         RowBox[{
          RowBox[{"3", " ", "aa0", " ", "aa2"}], " ", "-", " ", 
          RowBox[{"aa1", "^", "2"}]}], ",", " ", 
         RowBox[{
          RowBox[{"3", " ", "aa1", " ", "aa3"}], " ", "-", " ", 
          RowBox[{"aa2", "^", "2"}]}]}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.806942184100614*^9, 3.806942214336379*^9}},
 CellLabel->
  "In[302]:=",ExpressionUUID->"0f7c445b-9c17-40ed-b52b-a776598f7162"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   FractionBox["1", "18"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "79"}], "-", 
     RowBox[{"839", " ", "\[ImaginaryI]", " ", 
      SqrtBox["2"]}]}], ")"}], " ", "W1"}], "-", "W3", "+", 
  RowBox[{
   FractionBox["1", "18"], " ", 
   RowBox[{"(", 
    RowBox[{"3", "+", 
     RowBox[{"6", " ", "\[ImaginaryI]", " ", 
      SqrtBox["2"]}]}], ")"}], " ", "W4"}]}]], "Output",
 CellChangeTimes->{3.80699634192041*^9},
 CellLabel->
  "Out[303]=",ExpressionUUID->"e061c2b9-8d3c-4bd4-8a3b-18c323073274"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"W1", "\[Rule]", 
    FractionBox[
     RowBox[{"3", " ", "T1", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"6", " ", "\[ImaginaryI]", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "T3"}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "\[ImaginaryI]"}], "+", 
           RowBox[{"2", " ", 
            SqrtBox["2"]}]}], ")"}], " ", "T4"}]}], ")"}]}], 
     RowBox[{
      RowBox[{
       RowBox[{"-", "79"}], " ", "\[ImaginaryI]"}], "+", 
      RowBox[{"839", " ", 
       SqrtBox["2"]}]}]]}], ",", 
   RowBox[{"W2", "\[Rule]", 
    RowBox[{"1", "+", 
     RowBox[{"T1", " ", "T2"}]}]}], ",", 
   RowBox[{"W3", "\[Rule]", 
    RowBox[{"T1", " ", "T3"}]}], ",", 
   RowBox[{"W4", "\[Rule]", 
    RowBox[{"T1", " ", "T4"}]}], ",", 
   RowBox[{"W5", "\[Rule]", 
    RowBox[{"1", "+", 
     RowBox[{"T1", " ", "T5"}]}]}], ",", 
   RowBox[{"W6", "\[Rule]", 
    RowBox[{"T1", " ", "T6"}]}], ",", 
   RowBox[{"W7", "\[Rule]", 
    RowBox[{"T1", " ", "T7"}]}], ",", 
   RowBox[{"W8", "\[Rule]", 
    RowBox[{"1", "+", 
     RowBox[{"T1", " ", "T8"}]}]}], ",", 
   RowBox[{"W9", "\[Rule]", 
    RowBox[{"T1", " ", "T9"}]}], ",", 
   RowBox[{"W10", "\[Rule]", 
    RowBox[{"T1", " ", "T10"}]}], ",", 
   RowBox[{"W11", "\[Rule]", 
    RowBox[{"1", "+", 
     RowBox[{"T1", " ", "T11"}]}]}], ",", 
   RowBox[{"W12", "\[Rule]", 
    RowBox[{"T1", " ", "T12"}]}], ",", 
   RowBox[{"W13", "\[Rule]", 
    RowBox[{"T1", " ", "T13"}]}], ",", 
   RowBox[{"W14", "\[Rule]", "1"}]}], "}"}]], "Output",
 CellChangeTimes->{3.8069963420816603`*^9},
 CellLabel->
  "Out[304]=",ExpressionUUID->"00da595d-52fb-4ed1-8610-8dadd18addd6"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0"}], "}"}]], "Output",
 CellChangeTimes->{3.8069963421382732`*^9},
 CellLabel->
  "Out[305]=",ExpressionUUID->"506e63ed-5dac-4398-8dfe-d3c7c94bdacd"],

Cell[BoxData[
 InterpretationBox[
  SuperscriptBox[
   RowBox[{"O", "[", "T1", "]"}], "2"],
  SeriesData[$CellContext`T1, 0, {}, 2, 2, 1],
  Editable->False]], "Output",
 CellChangeTimes->{3.806996346396268*^9},
 CellLabel->
  "Out[307]=",ExpressionUUID->"f04686b9-70e1-4e75-9c28-484e90484a74"],

Cell[BoxData[
 RowBox[{"T3", "\[Rule]", 
  RowBox[{
   RowBox[{"-", 
    FractionBox["7106570", "27881577"]}], "+", 
   FractionBox[
    RowBox[{"1023374", " ", "\[ImaginaryI]", " ", 
     SqrtBox["2"]}], "27881577"], "-", 
   FractionBox[
    RowBox[{"3449", " ", "T4"}], "344217"], "-", 
   FractionBox[
    RowBox[{"21025", " ", "\[ImaginaryI]", " ", 
     SqrtBox["2"], " ", "T4"}], "344217"]}]}]], "Output",
 CellChangeTimes->{3.806996350421464*^9},
 CellLabel->
  "Out[314]=",ExpressionUUID->"723f5b8d-175a-444b-a7c1-a21703857713"],

Cell[BoxData[\
"56380983304519994328564200603022044913889150917992189685253537632629649445543\
671555440312451108162514920741772732169594399473959619625711655021889434275980\
354068157117599800479072416287985108992297172435765675312658847404797841857543\
563707919724173537796180459486308521793674463588926790968268114964986479866736\
506156101153470236160703858187672105416008294453360362149686738134961529652995\
637255708929062601622719207322744130264215147787189780248530328682300394642626\
69944313832350242556386282677562"], "Output",
 CellChangeTimes->{3.8069969881040154`*^9},
 CellLabel->
  "Out[323]=",ExpressionUUID->"60655d81-6d92-43a0-b21f-f231205c715a"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{3.806997217927331*^9},
 CellLabel->
  "Out[326]=",ExpressionUUID->"d344e9f3-c4a7-4548-a77e-25dd3128006e"],

Cell[BoxData[\
"12105945933972868704922737144612971338491031710316608489413579958773558985212\
317695520059387431326189452039462011345348545793726210279573817204856192469805\
260019834794550978526944450469429632719376188297692161342441945555289623210422\
050212523499352947829125899203331162920752155287442237722296262369220937506088\
177364734503955213003635544426093885426525045595856385934683593473127301331643\
22331949488067082112962968297359564504461325492805876654239483"], "Output",
 CellChangeTimes->{3.806997217966023*^9},
 CellLabel->
  "Out[328]=",ExpressionUUID->"2bcf6475-dfc1-429a-b4df-72bd266ec375"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "converting", " ", "quad", " ", "rels", " ", "to", " ", "rr", " ", 
    "format"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"MonsCD2", "=", 
     RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"i", "=", "1"}], ",", 
      RowBox[{"i", "\[LessEqual]", "19"}], ",", 
      RowBox[{"i", "++"}], ",", 
      RowBox[{"For", "[", 
       RowBox[{
        RowBox[{"j", "=", "1"}], ",", 
        RowBox[{"j", "\[LessEqual]", "i"}], ",", 
        RowBox[{"j", "++"}], ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"AppendTo", "[", 
          RowBox[{"MonsCD2", ",", 
           RowBox[{
            RowBox[{"VarsCDleft", "[", 
             RowBox[{"[", "i", "]"}], "]"}], 
            RowBox[{"VarsCDleft", "[", 
             RowBox[{"[", "j", "]"}], "]"}]}]}], "]"}], ";"}]}], 
       "\[IndentingNewLine]", "]"}]}], "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"QuadEqswithrr", "=", 
     RowBox[{"Sum", "[", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Re", "[", 
           RowBox[{"Coefficient", "[", 
            RowBox[{"QuadEqs", ",", 
             RowBox[{"MonsCD2", "[", 
              RowBox[{"[", "k", "]"}], "]"}]}], "]"}], "]"}], "+", 
          RowBox[{"rr", " ", 
           RowBox[{"Im", "[", 
            RowBox[{
             RowBox[{"Coefficient", "[", 
              RowBox[{"QuadEqs", ",", 
               RowBox[{"MonsCD2", "[", 
                RowBox[{"[", "k", "]"}], "]"}]}], "]"}], "/", 
             RowBox[{"2", "^", 
              RowBox[{"(", 
               RowBox[{"1", "/", "2"}], ")"}]}]}], "]"}]}]}], ")"}], 
        RowBox[{"MonsCD2", "[", 
         RowBox[{"[", "k", "]"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"k", ",", "1", ",", 
         RowBox[{"Length", "[", "MonsCD2", "]"}]}], "}"}]}], "]"}]}], " ", 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{"DeleteDuplicates", "[", 
    RowBox[{"Simplify", "[", 
     RowBox[{"QuadEqs", " ", "-", " ", 
      RowBox[{"(", 
       RowBox[{"QuadEqswithrr", "/.", 
        RowBox[{"rr", "\[Rule]", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"-", "2"}], ")"}], "^", 
          RowBox[{"(", 
           RowBox[{"1", "/", "2"}], ")"}]}]}]}], ")"}]}], "]"}], 
    "]"}]}]}]], "Input",
 CellChangeTimes->{3.806942217152481*^9},
 CellLabel->
  "In[333]:=",ExpressionUUID->"75715d9d-827f-41cf-b076-2d68961142a4"],

Cell[BoxData[
 RowBox[{"{", "0", "}"}]], "Output",
 CellChangeTimes->{3.806997223232088*^9},
 CellLabel->
  "Out[336]=",ExpressionUUID->"523a0182-acad-4548-a1cc-b6a18dae14ef"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"QuadEqsMod19", "=", 
    RowBox[{"Sum", "[", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"Mod", "[", 
        RowBox[{
         RowBox[{"Coefficient", "[", 
          RowBox[{
           RowBox[{"QuadEqswithrr", "/.", 
            RowBox[{"rr", "\[Rule]", "6"}]}], ",", 
           RowBox[{"MonsCD2", "[", 
            RowBox[{"[", "k", "]"}], "]"}]}], "]"}], ",", "19"}], "]"}], " ", 
       
       RowBox[{"MonsCD2", "[", 
        RowBox[{"[", "k", "]"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"k", ",", "1", ",", 
        RowBox[{"Length", "[", "MonsCD2", "]"}]}], "}"}]}], "]"}]}], " ", 
   ";"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
   "now", " ", "writing", " ", "the", " ", "equations", " ", "mod", " ", "19",
     " ", "\[IndentingNewLine]", "the", " ", "file", " ", "will", " ", "have",
     " ", "cubic", " ", "and", " ", "quadratic", " ", "equations", " ", "and",
     " ", "two", " ", "versions", " ", "of", " ", "linear", " ", 
    "equations"}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"EqsMod19deg23", "=", 
    RowBox[{"Join", "[", 
     RowBox[{
      RowBox[{"Eqs58mod19", ".", "AllMonsCD"}], ",", "QuadEqsMod19"}], 
     "]"}]}], ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 StyleBox[
  RowBox[{
   RowBox[{"fname", "=", "\"\<Desktop/FPP2020/Eqs58mod19v1\>\""}], ";"}],
  FontSize->16], "\[IndentingNewLine]", 
 StyleBox[
  RowBox[{
   RowBox[{"OpenWrite", "[", "fname", "]"}], ";"}],
  FontSize->16], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   StyleBox["Write",
    FontSize->16], 
   StyleBox["[",
    FontSize->18], 
   RowBox[{
    StyleBox["fname",
     FontSize->18], 
    StyleBox[",",
     FontSize->18], 
    RowBox[{
     StyleBox["{",
      FontSize->18], 
     RowBox[{
      StyleBox["VarsCDleft",
       FontSize->18], ",", "EqsMod19deg23", ",", 
      RowBox[{"{", 
       RowBox[{"EqLin1mod19", ",", "EqLin2mod19", ",", "EqLin3mod19"}], "}"}],
       ",", 
      RowBox[{"{", 
       RowBox[{"EqLin1mod19", ",", "EqLin4mod19", ",", "EqLin5mod19"}], 
       "}"}]}], "}"}]}], 
   StyleBox["]",
    FontSize->18]}], 
  StyleBox[";",
   FontSize->18]}], "\[IndentingNewLine]", 
 RowBox[{
  StyleBox[
   RowBox[{
    RowBox[{"Close", "[", "fname", "]"}], ";"}],
   FontSize->16], 
  StyleBox["\[IndentingNewLine]",
   FontSize->16], "\[IndentingNewLine]", 
  StyleBox[
   RowBox[{"(*", " ", 
    RowBox[{
    "the", " ", "first", " ", "version", " ", "gave", " ", "the", " ", 
     "solutions"}], " ", "*)"}],
   FontSize->16]}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.806942230511142*^9, 3.806942251654056*^9}},
 CellLabel->
  "In[337]:=",ExpressionUUID->"928fa8b9-2dad-4491-97ec-d8b3f40f325e"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"(*", " ", 
    RowBox[{
    "the", " ", "below", " ", "point", " ", "was", " ", "found", " ", "by", 
     " ", "Magma", " ", "by", " ", "adding", " ", "linear", " ", "cuts", " ", 
     "and", " ", "checking", " ", "Hilbert", " ", "polynomial"}], " ", "*)"}],
   
   FontSize->16], 
  StyleBox["\[IndentingNewLine]",
   FontSize->16], 
  RowBox[{
   RowBox[{
    StyleBox["PtMod19",
     FontSize->14], 
    StyleBox["=",
     FontSize->14], 
    RowBox[{
     RowBox[{
      StyleBox["Solve",
       FontSize->14], 
      StyleBox["[",
       FontSize->14], 
      RowBox[{
       StyleBox["{",
        FontSize->14], 
       RowBox[{
        RowBox[{
         RowBox[{"c1", "+", 
          RowBox[{"2", "*", "d6"}]}], "\[Equal]", "0"}], ",", 
        RowBox[{
         RowBox[{"c4", "+", 
          RowBox[{"16", "*", "d6"}]}], "\[Equal]", "0"}], ",", 
        RowBox[{
         RowBox[{"c7", "+", 
          RowBox[{"18", "*", "d6"}]}], "\[Equal]", "0"}], ",", 
        RowBox[{
         RowBox[{"c10", "+", 
          RowBox[{"15", "*", "d6"}]}], "\[Equal]", "0"}], ",", 
        RowBox[{
         RowBox[{"c11", "+", 
          RowBox[{"16", "*", "d6"}]}], "\[Equal]", "0"}], ",", 
        RowBox[{
         RowBox[{"c12", "+", 
          RowBox[{"15", "*", "d6"}]}], "\[Equal]", "0"}], ",", 
        RowBox[{
         RowBox[{"c13", "+", 
          RowBox[{"8", "*", "d6"}]}], "\[Equal]", "0"}], ",", 
        RowBox[{
         RowBox[{"c14", "+", 
          RowBox[{"8", "*", "d6"}]}], "\[Equal]", "0"}], ",", 
        RowBox[{
         RowBox[{"c15", "+", 
          RowBox[{"10", "*", "d6"}]}], "\[Equal]", "0"}], ",", 
        RowBox[{
         RowBox[{"c16", "+", 
          RowBox[{"2", "*", "d6"}]}], "\[Equal]", "0"}], ",", 
        RowBox[{
         RowBox[{"c17", "+", 
          RowBox[{"8", "*", "d6"}]}], "\[Equal]", "0"}], ",", 
        RowBox[{
         RowBox[{"c18", "+", 
          RowBox[{"4", "*", "d6"}]}], "\[Equal]", "0"}], ",", 
        RowBox[{
         RowBox[{"c19", "+", 
          RowBox[{"8", "*", "d6"}]}], "\[Equal]", "0"}], ",", 
        RowBox[{
         RowBox[{"d1", "+", "d6"}], "\[Equal]", "0"}], ",", 
        RowBox[{
         RowBox[{"d2", "+", 
          RowBox[{"2", "*", "d6"}]}], "\[Equal]", "0"}], ",", 
        RowBox[{
         RowBox[{"d3", "+", 
          RowBox[{"15", "*", "d6"}]}], "\[Equal]", "0"}], ",", 
        RowBox[{
         RowBox[{"d4", "+", 
          RowBox[{"16", "*", "d6"}]}], "\[Equal]", "0"}], ",", 
        RowBox[{
         RowBox[{"d5", "+", 
          RowBox[{"14", "*", "d6"}]}], "\[Equal]", "0"}], ",", 
        RowBox[{"d1", "\[Equal]", "1"}]}], "}"}], "]"}], "[", 
     RowBox[{"[", "1", "]"}], "]"}]}], "\[IndentingNewLine]", 
   RowBox[{"Mod", "[", 
    RowBox[{
     RowBox[{"EqsMod19deg23", "/.", "PtMod19"}], ",", "19"}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Mod", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"{", 
       RowBox[{"EqLin1mod19", ",", "EqLin2mod19", ",", "EqLin3mod19"}], "}"}],
       "/.", "PtMod19"}], ",", "19"}], "]"}]}]}]], "Input",
 CellChangeTimes->{3.806942267442746*^9},
 CellLabel->
  "In[343]:=",ExpressionUUID->"eba1d740-7b48-4f73-ac4b-f608b9c83842"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"c1", "\[Rule]", "2"}], ",", 
   RowBox[{"c10", "\[Rule]", "15"}], ",", 
   RowBox[{"c11", "\[Rule]", "16"}], ",", 
   RowBox[{"c12", "\[Rule]", "15"}], ",", 
   RowBox[{"c13", "\[Rule]", "8"}], ",", 
   RowBox[{"c14", "\[Rule]", "8"}], ",", 
   RowBox[{"c15", "\[Rule]", "10"}], ",", 
   RowBox[{"c16", "\[Rule]", "2"}], ",", 
   RowBox[{"c17", "\[Rule]", "8"}], ",", 
   RowBox[{"c18", "\[Rule]", "4"}], ",", 
   RowBox[{"c19", "\[Rule]", "8"}], ",", 
   RowBox[{"c4", "\[Rule]", "16"}], ",", 
   RowBox[{"c7", "\[Rule]", "18"}], ",", 
   RowBox[{"d1", "\[Rule]", "1"}], ",", 
   RowBox[{"d2", "\[Rule]", "2"}], ",", 
   RowBox[{"d3", "\[Rule]", "15"}], ",", 
   RowBox[{"d4", "\[Rule]", "16"}], ",", 
   RowBox[{"d5", "\[Rule]", "14"}], ",", 
   RowBox[{"d6", "\[Rule]", 
    RowBox[{"-", "1"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.806997225821493*^9},
 CellLabel->
  "Out[343]=",ExpressionUUID->"63991bc2-a2cc-4f5d-86ac-12f244dd96e4"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{3.806997225927843*^9},
 CellLabel->
  "Out[344]=",ExpressionUUID->"8b2539f2-12be-41ba-a233-2aae3ff262a0"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{3.80699722593331*^9},
 CellLabel->
  "Out[345]=",ExpressionUUID->"a072784d-6768-4257-bb03-7bbf94565d1e"]
}, Open  ]],

Cell[BoxData[{
 StyleBox[
  RowBox[{
   RowBox[{"fname", "=", "\"\<Desktop/FPP2020/UnivF\>\""}], ";"}],
  FontSize->16], "\[IndentingNewLine]", 
 StyleBox[
  RowBox[{
   RowBox[{"OpenWrite", "[", "fname", "]"}], ";"}],
  FontSize->16], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   StyleBox["Write",
    FontSize->16], 
   StyleBox["[",
    FontSize->18], 
   StyleBox[
    RowBox[{"fname", ",", "UnivF"}],
    FontSize->18], 
   StyleBox["]",
    FontSize->18]}], 
  StyleBox[";",
   FontSize->18]}], "\[IndentingNewLine]", 
 StyleBox[
  RowBox[{
   RowBox[{"Close", "[", "fname", "]"}], ";"}],
  FontSize->16], "\[IndentingNewLine]", 
 StyleBox[
  RowBox[{
   RowBox[{"fname", "=", "\"\<Desktop/FPP2020/UnivD\>\""}], ";"}],
  FontSize->16], "\[IndentingNewLine]", 
 StyleBox[
  RowBox[{
   RowBox[{"OpenWrite", "[", "fname", "]"}], ";"}],
  FontSize->16], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   StyleBox["Write",
    FontSize->16], 
   StyleBox["[",
    FontSize->18], 
   StyleBox[
    RowBox[{"fname", ",", "UnivD"}],
    FontSize->18], 
   StyleBox["]",
    FontSize->18]}], 
  StyleBox[";",
   FontSize->18]}], "\[IndentingNewLine]", 
 RowBox[{
  StyleBox[
   RowBox[{
    RowBox[{"Close", "[", "fname", "]"}], ";"}],
   FontSize->16], 
  StyleBox["\[IndentingNewLine]",
   FontSize->16]}], "\[IndentingNewLine]", 
 StyleBox[
  RowBox[{
   RowBox[{"fname", "=", "\"\<Desktop/FPP2020/EqsCD\>\""}], ";"}],
  FontSize->16], "\[IndentingNewLine]", 
 StyleBox[
  RowBox[{
   RowBox[{"OpenWrite", "[", "fname", "]"}], ";"}],
  FontSize->16], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   StyleBox["Write",
    FontSize->16], 
   StyleBox["[",
    FontSize->18], 
   RowBox[{
    StyleBox["fname",
     FontSize->18], 
    StyleBox[",",
     FontSize->18], 
    RowBox[{
     StyleBox["Join",
      FontSize->18], 
     StyleBox["[",
      FontSize->18], 
     RowBox[{
      RowBox[{"The58Eqswithrr", "/.", 
       RowBox[{"rr", "\[Rule]", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"-", "2"}], ")"}], "^", 
         RowBox[{"(", 
          RowBox[{"1", "/", "2"}], ")"}]}]}]}], ",", 
      RowBox[{"Join", "[", 
       RowBox[{"QuadEqs", ",", 
        RowBox[{"{", 
         RowBox[{"EqLin1", ",", "EqLin2", ",", "EqLin3"}], "}"}]}], "]"}]}], 
     "]"}]}], 
   StyleBox["]",
    FontSize->18]}], 
  StyleBox[";",
   FontSize->18]}], "\[IndentingNewLine]", 
 StyleBox[
  RowBox[{
   RowBox[{"Close", "[", "fname", "]"}], ";"}],
  FontSize->16]}], "Input",
 CellChangeTimes->{3.80694232326151*^9},
 CellLabel->
  "In[346]:=",ExpressionUUID->"dd3cc113-11a4-4c44-ba72-864778b56f09"],

Cell[TextData[StyleBox["Now we will get to the business of building the \
actual triple cover. We first solve for f and d.",
 FontSize->24,
 FontColor->RGBColor[1, 0, 0]]], "Text",
 CellChangeTimes->{{3.806942357706209*^9, 3.806942369972739*^9}, {
  3.806942410665409*^9, 
  3.8069424185154877`*^9}},ExpressionUUID->"d63aef0d-f783-4c6b-a46f-\
f530b6237153"],

Cell[BoxData[{
 StyleBox[
  RowBox[{
   RowBox[{"fname", "=", "\"\<Desktop/FPP2020/UnivF\>\""}], ";"}],
  FontSize->16], "\[IndentingNewLine]", 
 StyleBox[
  RowBox[{
   RowBox[{"OpenRead", "[", "fname", "]"}], ";"}],
  FontSize->16], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   StyleBox["UnivF",
    FontSize->18], 
   StyleBox["=",
    FontSize->18], 
   RowBox[{
    StyleBox["Read",
     FontSize->16], 
    StyleBox["[",
     FontSize->18], 
    StyleBox["fname",
     FontSize->18], 
    StyleBox["]",
     FontSize->18]}]}], 
  StyleBox[";",
   FontSize->18]}], "\[IndentingNewLine]", 
 StyleBox[
  RowBox[{
   RowBox[{
    RowBox[{"Close", "[", "fname", "]"}], ";"}], "\[IndentingNewLine]"}],
  FontSize->16], "\[IndentingNewLine]", 
 StyleBox[
  RowBox[{
   RowBox[{"fname", "=", "\"\<Desktop/FPP2020/UnivD\>\""}], ";"}],
  FontSize->16], "\[IndentingNewLine]", 
 StyleBox[
  RowBox[{
   RowBox[{"OpenRead", "[", "fname", "]"}], ";"}],
  FontSize->16], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   StyleBox["UnivD",
    FontSize->16], 
   StyleBox["=",
    FontSize->16], 
   RowBox[{
    StyleBox["Read",
     FontSize->16], 
    StyleBox["[",
     FontSize->18], 
    StyleBox["fname",
     FontSize->18], 
    StyleBox["]",
     FontSize->18]}]}], 
  StyleBox[";",
   FontSize->18]}], "\[IndentingNewLine]", 
 StyleBox[
  RowBox[{
   RowBox[{
    RowBox[{"Close", "[", "fname", "]"}], ";"}], "\[IndentingNewLine]"}],
  FontSize->16], "\[IndentingNewLine]", 
 StyleBox[
  RowBox[{
   RowBox[{"fname", "=", "\"\<Desktop/FPP2020/EqsCD\>\""}], ";"}],
  FontSize->16], "\[IndentingNewLine]", 
 StyleBox[
  RowBox[{
   RowBox[{"OpenRead", "[", "fname", "]"}], ";"}],
  FontSize->16], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   StyleBox["EqsCD",
    FontSize->16], 
   StyleBox["=",
    FontSize->16], 
   RowBox[{
    StyleBox["Read",
     FontSize->16], 
    StyleBox["[",
     FontSize->18], 
    StyleBox["fname",
     FontSize->18], 
    StyleBox["]",
     FontSize->18]}]}], 
  StyleBox[";",
   FontSize->18]}], "\[IndentingNewLine]", 
 StyleBox[
  RowBox[{
   RowBox[{"Close", "[", "fname", "]"}], ";"}],
  FontSize->16]}], "Input",
 CellChangeTimes->{3.8069423729029827`*^9},
 CellLabel->
  "In[358]:=",ExpressionUUID->"ef0888b7-d2bd-4c6c-b44c-d0e20b718b53"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"VarsCDleft", "=", 
   RowBox[{"{", 
    RowBox[{
    "c1", ",", "c4", ",", "c7", ",", "c10", ",", "c11", ",", "c12", ",", 
     "c13", ",", "c14", ",", "c15", ",", "c16", ",", "c17", ",", "c18", ",", 
     "c19", ",", "d1", ",", "d2", ",", "d3", ",", "d4", ",", "d5", ",", 
     "d6"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Length", "[", "VarsCDleft", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  StyleBox["Point19",
   FontSize->14], 
  StyleBox["=",
   FontSize->14], 
  RowBox[{
   RowBox[{
    StyleBox["Solve",
     FontSize->14], 
    StyleBox["[",
     FontSize->14], 
    RowBox[{
     RowBox[{
      StyleBox["{",
       FontSize->14], 
      RowBox[{
       RowBox[{
        RowBox[{"c1", "+", 
         RowBox[{"2", "*", "d6"}]}], "\[Equal]", "0"}], ",", 
       RowBox[{
        RowBox[{"c4", "+", 
         RowBox[{"16", "*", "d6"}]}], "\[Equal]", "0"}], ",", 
       RowBox[{
        RowBox[{"c7", "+", 
         RowBox[{"18", "*", "d6"}]}], "\[Equal]", "0"}], ",", 
       RowBox[{
        RowBox[{"c10", "+", 
         RowBox[{"15", "*", "d6"}]}], "\[Equal]", "0"}], ",", 
       RowBox[{
        RowBox[{"c11", "+", 
         RowBox[{"16", "*", "d6"}]}], "\[Equal]", "0"}], ",", 
       RowBox[{
        RowBox[{"c12", "+", 
         RowBox[{"15", "*", "d6"}]}], "\[Equal]", "0"}], ",", 
       RowBox[{
        RowBox[{"c13", "+", 
         RowBox[{"8", "*", "d6"}]}], "\[Equal]", "0"}], ",", 
       RowBox[{
        RowBox[{"c14", "+", 
         RowBox[{"8", "*", "d6"}]}], "\[Equal]", "0"}], ",", 
       RowBox[{
        RowBox[{"c15", "+", 
         RowBox[{"10", "*", "d6"}]}], "\[Equal]", "0"}], ",", 
       RowBox[{
        RowBox[{"c16", "+", 
         RowBox[{"2", "*", "d6"}]}], "\[Equal]", "0"}], ",", 
       RowBox[{
        RowBox[{"c17", "+", 
         RowBox[{"8", "*", "d6"}]}], "\[Equal]", "0"}], ",", 
       RowBox[{
        RowBox[{"c18", "+", 
         RowBox[{"4", "*", "d6"}]}], "\[Equal]", "0"}], ",", 
       RowBox[{
        RowBox[{"c19", "+", 
         RowBox[{"8", "*", "d6"}]}], "\[Equal]", "0"}], ",", 
       RowBox[{
        RowBox[{"d1", "+", "d6"}], "\[Equal]", "0"}], ",", 
       RowBox[{
        RowBox[{"d2", "+", 
         RowBox[{"2", "*", "d6"}]}], "\[Equal]", "0"}], ",", 
       RowBox[{
        RowBox[{"d3", "+", 
         RowBox[{"15", "*", "d6"}]}], "\[Equal]", "0"}], ",", 
       RowBox[{
        RowBox[{"d4", "+", 
         RowBox[{"16", "*", "d6"}]}], "\[Equal]", "0"}], ",", 
       RowBox[{
        RowBox[{"d5", "+", 
         RowBox[{"14", "*", "d6"}]}], "\[Equal]", "0"}], ",", 
       RowBox[{"d1", "\[Equal]", "1"}]}], "}"}], ",", 
     RowBox[{"Modulus", "\[Rule]", "19"}]}], "]"}], "[", 
   RowBox[{"[", "1", "]"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"AllMons3", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"For", "[", 
   RowBox[{
    RowBox[{"i", "=", "1"}], ",", 
    RowBox[{"i", "\[LessEqual]", "13"}], ",", 
    RowBox[{"i", "++"}], ",", 
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"j", "=", "1"}], ",", 
      RowBox[{"j", "\[LessEqual]", "i"}], ",", 
      RowBox[{"j", "++"}], ",", 
      RowBox[{"For", "[", 
       RowBox[{
        RowBox[{"k", "=", "1"}], ",", 
        RowBox[{"k", "\[LessEqual]", "j"}], ",", 
        RowBox[{"k", "++"}], ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"AppendTo", "[", 
          RowBox[{"AllMons3", ",", 
           RowBox[{
            RowBox[{"VarsCDleft", "[", 
             RowBox[{"[", "i", "]"}], "]"}], 
            RowBox[{"VarsCDleft", "[", 
             RowBox[{"[", "j", "]"}], "]"}], 
            RowBox[{"VarsCDleft", "[", 
             RowBox[{"[", "k", "]"}], "]"}]}]}], "]"}], ";"}]}], 
       "\[IndentingNewLine]", "]"}]}], "]"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"For", "[", 
   RowBox[{
    RowBox[{"i", "=", "14"}], ",", 
    RowBox[{"i", "\[LessEqual]", "19"}], ",", 
    RowBox[{"i", "++"}], ",", 
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"j", "=", "14"}], ",", 
      RowBox[{"j", "\[LessEqual]", "i"}], ",", 
      RowBox[{"j", "++"}], ",", 
      RowBox[{"For", "[", 
       RowBox[{
        RowBox[{"k", "=", "14"}], ",", 
        RowBox[{"k", "\[LessEqual]", "j"}], ",", 
        RowBox[{"k", "++"}], ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"AppendTo", "[", 
          RowBox[{"AllMons3", ",", 
           RowBox[{
            RowBox[{"VarsCDleft", "[", 
             RowBox[{"[", "i", "]"}], "]"}], 
            RowBox[{"VarsCDleft", "[", 
             RowBox[{"[", "j", "]"}], "]"}], 
            RowBox[{"VarsCDleft", "[", 
             RowBox[{"[", "k", "]"}], "]"}]}]}], "]"}], ";"}]}], 
       "\[IndentingNewLine]", "]"}]}], "]"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"AllMons2", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"For", "[", 
   RowBox[{
    RowBox[{"i", "=", "1"}], ",", 
    RowBox[{"i", "\[LessEqual]", "19"}], ",", 
    RowBox[{"i", "++"}], ",", 
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"j", "=", "1"}], ",", 
      RowBox[{"j", "\[LessEqual]", "i"}], ",", 
      RowBox[{"j", "++"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"AppendTo", "[", 
        RowBox[{"AllMons2", ",", 
         RowBox[{
          RowBox[{"VarsCDleft", "[", 
           RowBox[{"[", "i", "]"}], "]"}], 
          RowBox[{"VarsCDleft", "[", 
           RowBox[{"[", "j", "]"}], "]"}]}]}], "]"}], ";"}]}], 
     "\[IndentingNewLine]", "]"}]}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"AllMons1", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"For", "[", 
   RowBox[{
    RowBox[{"i", "=", "1"}], ",", 
    RowBox[{"i", "\[LessEqual]", "19"}], ",", 
    RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"AppendTo", "[", 
      RowBox[{"AllMons1", ",", 
       RowBox[{"VarsCDleft", "[", 
        RowBox[{"[", "i", "]"}], "]"}]}], "]"}], ";"}]}], 
   "\[IndentingNewLine]", "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"EqsCDwithrr", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Length", "[", "EqsCD", "]"}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"For", "[", 
    RowBox[{
     RowBox[{"numeq", "=", "1"}], ",", 
     RowBox[{"numeq", "\[LessEqual]", "73"}], ",", 
     RowBox[{"numeq", "++"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Mod", "[", 
          RowBox[{"numeq", ",", "20"}], "]"}], "\[Equal]", "10"}], ",", 
        RowBox[{"Print", "[", "numeq", "]"}]}], "]"}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"AllMons", "=", "AllMons1"}], ";", "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"numeq", "\[LessEqual]", "58"}], ",", 
        RowBox[{"AllMons", "=", "AllMons3"}], ",", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{"numeq", "\[LessEqual]", "70"}], ",", 
          RowBox[{"AllMons", "=", "AllMons2"}]}], "]"}]}], "]"}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"eq", "=", 
       RowBox[{"Expand", "[", 
        RowBox[{"EqsCD", "[", 
         RowBox[{"[", "numeq", "]"}], "]"}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"eqwithrr", "=", "0"}], ";", "\[IndentingNewLine]", 
      RowBox[{"For", "[", 
       RowBox[{
        RowBox[{"k", "=", "1"}], ",", 
        RowBox[{"k", "\[LessEqual]", 
         RowBox[{"Length", "[", "AllMons", "]"}]}], ",", 
        RowBox[{"k", "++"}], ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"coef", "=", 
          RowBox[{
           RowBox[{"Coefficient", "[", 
            RowBox[{"eq", ",", 
             RowBox[{"AllMons", "[", 
              RowBox[{"[", "k", "]"}], "]"}]}], "]"}], "/.", 
           RowBox[{"Table", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"VarsCDleft", "[", 
               RowBox[{"[", "m", "]"}], "]"}], "\[Rule]", "0"}], ",", 
             RowBox[{"{", 
              RowBox[{"m", ",", "1", ",", "19"}], "}"}]}], "]"}]}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"eqwithrr", "+=", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"Re", "[", "coef", "]"}], "  ", "+", " ", 
             RowBox[{"rr", " ", 
              RowBox[{"Im", "[", 
               RowBox[{"coef", "/", 
                RowBox[{"2", "^", 
                 RowBox[{"(", 
                  RowBox[{"1", "/", "2"}], ")"}]}]}], "]"}]}]}], ")"}], " ", 
           RowBox[{"AllMons", "[", 
            RowBox[{"[", "k", "]"}], "]"}]}]}], ";"}]}], 
       "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
      RowBox[{"AppendTo", "[", 
       RowBox[{"EqsCDwithrr", ",", "eqwithrr"}], "]"}], ";"}]}], 
    "\[IndentingNewLine]", "]"}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"Simplify", "[", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"EqsCDwithrr", "/.", 
     RowBox[{"rr", "\[Rule]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"-", "2"}], ")"}], "^", 
       RowBox[{"(", 
        RowBox[{"1", "/", "2"}], ")"}]}]}]}], ")"}], "-", "EqsCD"}], 
  "]"}]}], "Input",
 CellChangeTimes->{{3.8069423884835033`*^9, 3.806942395117696*^9}, {
  3.80694243008497*^9, 3.806942463168086*^9}},
 CellLabel->
  "In[370]:=",ExpressionUUID->"065bfa92-cea6-4000-b0ef-bc91e7401673"],

Cell[BoxData["19"], "Output",
 CellChangeTimes->{3.806997422125112*^9},
 CellLabel->
  "Out[371]=",ExpressionUUID->"9f4c77cb-a686-4f3b-ae97-764f31eb5aad"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"c1", "\[Rule]", "2"}], ",", 
   RowBox[{"c10", "\[Rule]", "15"}], ",", 
   RowBox[{"c11", "\[Rule]", "16"}], ",", 
   RowBox[{"c12", "\[Rule]", "15"}], ",", 
   RowBox[{"c13", "\[Rule]", "8"}], ",", 
   RowBox[{"c14", "\[Rule]", "8"}], ",", 
   RowBox[{"c15", "\[Rule]", "10"}], ",", 
   RowBox[{"c16", "\[Rule]", "2"}], ",", 
   RowBox[{"c17", "\[Rule]", "8"}], ",", 
   RowBox[{"c18", "\[Rule]", "4"}], ",", 
   RowBox[{"c19", "\[Rule]", "8"}], ",", 
   RowBox[{"c4", "\[Rule]", "16"}], ",", 
   RowBox[{"c7", "\[Rule]", "18"}], ",", 
   RowBox[{"d1", "\[Rule]", "1"}], ",", 
   RowBox[{"d2", "\[Rule]", "2"}], ",", 
   RowBox[{"d3", "\[Rule]", "15"}], ",", 
   RowBox[{"d4", "\[Rule]", "16"}], ",", 
   RowBox[{"d5", "\[Rule]", "14"}], ",", 
   RowBox[{"d6", "\[Rule]", "18"}]}], "}"}]], "Output",
 CellChangeTimes->{3.806997422129529*^9},
 CellLabel->
  "Out[372]=",ExpressionUUID->"9d3ea8f5-8838-4e9e-8b2a-cb1c61aaa719"],

Cell[CellGroupData[{

Cell[BoxData["10"], "Print",
 CellChangeTimes->{3.80699743092686*^9},
 CellLabel->
  "During evaluation of \
In[370]:=",ExpressionUUID->"666004a1-09d5-4906-aa93-e33af21acfe2"],

Cell[BoxData["30"], "Print",
 CellChangeTimes->{3.8069974499770937`*^9},
 CellLabel->
  "During evaluation of \
In[370]:=",ExpressionUUID->"5c7f8711-2257-4072-9141-c80d60ddf073"],

Cell[BoxData["50"], "Print",
 CellChangeTimes->{3.806997468990347*^9},
 CellLabel->
  "During evaluation of \
In[370]:=",ExpressionUUID->"441e6196-93d9-427f-977e-658d255a884c"],

Cell[BoxData["70"], "Print",
 CellChangeTimes->{3.8069974780413113`*^9},
 CellLabel->
  "During evaluation of \
In[370]:=",ExpressionUUID->"4cc699c5-7175-42e3-860f-86f8bf2066f0"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{3.806997479759013*^9},
 CellLabel->
  "Out[383]=",ExpressionUUID->"acd18b39-ba4c-4523-b1df-06ac0ce6b6f1"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "finding", " ", "linearly", " ", "independent", " ", "equations", " ", 
    "near", " ", "a", " ", "point"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"GoodEqs", "=", 
     RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"runningmatrix", "=", 
     RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"rk", "=", "0"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"j", "=", "73"}], ",", 
      RowBox[{"j", "\[GreaterEqual]", "1"}], ",", 
      RowBox[{"j", "--"}], ",", "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"MatrixRank", "[", 
          RowBox[{
           RowBox[{"Append", "[", 
            RowBox[{"runningmatrix", ",", 
             RowBox[{"Mod", "[", 
              RowBox[{
               RowBox[{"Table", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{"D", "[", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"EqsCDwithrr", "[", 
                    RowBox[{"[", "j", "]"}], "]"}], "/.", 
                    RowBox[{"rr", "\[Rule]", "6"}]}], ",", 
                    RowBox[{"VarsCDleft", "[", 
                    RowBox[{"[", "k", "]"}], "]"}]}], "]"}], "/.", 
                  "Point19"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"k", ",", "1", ",", "19"}], "}"}]}], "]"}], ",", 
               "19"}], "]"}]}], "]"}], ",", 
           RowBox[{"Modulus", "\[Rule]", "19"}]}], "]"}], ">", "rk"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"AppendTo", "[", 
          RowBox[{"runningmatrix", ",", 
           RowBox[{"Mod", "[", 
            RowBox[{
             RowBox[{"Table", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"D", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"EqsCDwithrr", "[", 
                    RowBox[{"[", "j", "]"}], "]"}], "/.", 
                   RowBox[{"rr", "\[Rule]", "6"}]}], ",", 
                  RowBox[{"VarsCDleft", "[", 
                   RowBox[{"[", "k", "]"}], "]"}]}], "]"}], "/.", "Point19"}],
                ",", 
               RowBox[{"{", 
                RowBox[{"k", ",", "1", ",", "19"}], "}"}]}], "]"}], ",", 
             "19"}], "]"}]}], "]"}], ";", "\[IndentingNewLine]", 
         RowBox[{"rk", "++"}], ";", "\[IndentingNewLine]", 
         RowBox[{"AppendTo", "[", 
          RowBox[{"GoodEqs", ",", 
           RowBox[{"EqsCDwithrr", "[", 
            RowBox[{"[", "j", "]"}], "]"}]}], "]"}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"Print", "[", 
          RowBox[{"{", 
           RowBox[{"j", ",", " ", "rk"}], "}"}], "]"}], ";"}]}], 
       "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]", "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"finding", " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"-", "2"}], ")"}], "^", 
      RowBox[{"(", 
       RowBox[{"1", "/", "2"}], ")"}]}], " ", "mod", " ", "powers", " ", "of",
      " ", "19", " ", "using", " ", 
     RowBox[{"Newton", "'"}], "s", " ", "method"}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"rvalue", "=", "6"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"i", "=", "1"}], ",", 
      RowBox[{"i", "\[LessEqual]", "16"}], ",", 
      RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"rvalue", "+=", " ", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"rvalue", "^", "2"}], "+", "2"}], ")"}]}], "/", 
         RowBox[{"(", 
          RowBox[{"2", " ", "rvalue"}], ")"}]}]}], ";"}]}], 
     "\[IndentingNewLine]", "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"acc", "=", 
    RowBox[{"IntegerExponent", "[", 
     RowBox[{
      RowBox[{"Numerator", "[", 
       RowBox[{"Factor", "[", 
        RowBox[{
         RowBox[{"rvalue", "^", "2"}], "+", "2"}], "]"}], "]"}], ",", "19"}], 
     "]"}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"rvalue", "=", 
     RowBox[{"x", "/.", 
      RowBox[{
       RowBox[{"Solve", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"Denominator", "[", "rvalue", "]"}], " ", "x"}], " ", 
          "\[Equal]", 
          RowBox[{"Numerator", "[", "rvalue", "]"}]}], ",", " ", 
         RowBox[{"Modulus", "\[Rule]", 
          RowBox[{"19", "^", "acc"}]}]}], "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"IntegerExponent", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"rvalue", "^", "2"}], "+", "2"}], ",", "19"}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"N", "[", "rvalue", "]"}], "\[IndentingNewLine]", 
   RowBox[{"N", "[", 
    RowBox[{"19", "^", "acc"}], "]"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"finding", " ", "solutions", " ", "modulo", " ", 
     RowBox[{"19", "^", "20"}], "K", " ", "using", " ", 
     RowBox[{"Newton", "'"}], "s", " ", "method"}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"NewPt", "=", 
     RowBox[{"{", 
      RowBox[{
      "v1", ",", "v2", ",", "v3", ",", "v4", ",", "v5", ",", "v6", ",", "v7", 
       ",", "v8", ",", "v9", ",", "v10", ",", "v11", ",", "v12", ",", "v13", 
       ",", "v14", ",", "v15", ",", "v16", ",", "v17", ",", "v18", ",", 
       "v19"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Pt", "=", 
     RowBox[{"VarsCDleft", "/.", "Point19"}]}], ";"}], "\[IndentingNewLine]", 
   
   RowBox[{
    RowBox[{"acc", "=", "20000"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"GoodEqs1", "=", 
     RowBox[{"Join", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"d1", "-", "1"}], "}"}], ",", 
       RowBox[{"GoodEqs", "/.", 
        RowBox[{"rr", "\[Rule]", "rvalue"}]}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"i", "=", "1"}], ",", 
      RowBox[{"i", "\[LessEqual]", "15"}], ",", 
      RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"Print", "[", "i", "]"}], ";", "\[IndentingNewLine]", 
       RowBox[{"Defect", "=", 
        RowBox[{"Mod", "[", 
         RowBox[{
          RowBox[{"GoodEqs1", "/.", 
           RowBox[{"Table", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"VarsCDleft", "[", 
               RowBox[{"[", "k", "]"}], "]"}], "\[Rule]", 
              RowBox[{"Pt", "[", 
               RowBox[{"[", "k", "]"}], "]"}]}], ",", 
             RowBox[{"{", 
              RowBox[{"k", ",", "1", ",", "19"}], "}"}]}], "]"}]}], ",", 
          RowBox[{"19", "^", "acc"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"JacMat", "=", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"Mod", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"D", "[", 
              RowBox[{
               RowBox[{"GoodEqs1", "[", 
                RowBox[{"[", "n", "]"}], "]"}], ",", 
               RowBox[{"VarsCDleft", "[", 
                RowBox[{"[", "m", "]"}], "]"}]}], "]"}], "/.", 
             RowBox[{"Table", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"VarsCDleft", "[", 
                 RowBox[{"[", "k", "]"}], "]"}], "\[Rule]", 
                RowBox[{"Pt", "[", 
                 RowBox[{"[", "k", "]"}], "]"}]}], ",", 
               RowBox[{"{", 
                RowBox[{"k", ",", "1", ",", "19"}], "}"}]}], "]"}]}], ",", 
            RowBox[{"19", "^", "acc"}]}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"m", ",", "1", ",", "19"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"n", ",", "1", ",", "19"}], "}"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"Pt", "+=", 
        RowBox[{"NewPt", "/.", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Solve", "[", 
            RowBox[{
             RowBox[{"Table", "[", 
              RowBox[{
               RowBox[{"0", "\[Equal]", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"Transpose", "[", "JacMat", "]"}], ".", "NewPt"}],
                    " ", "+", " ", "Defect"}], ")"}], "[", 
                 RowBox[{"[", "k", "]"}], "]"}]}], ",", 
               RowBox[{"{", 
                RowBox[{"k", ",", "1", ",", "19"}], "}"}]}], "]"}], ",", 
             RowBox[{"Modulus", "\[Rule]", 
              RowBox[{"19", "^", "acc"}]}]}], "]"}], "[", 
           RowBox[{"[", "1", "]"}], "]"}], ")"}]}]}], ";"}]}], 
     "\[IndentingNewLine]", "]"}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"checking", " ", "the", " ", "answers"}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{"IntegerExponent", "[", 
    RowBox[{
     RowBox[{"GoodEqs1", "/.", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"VarsCDleft", "[", 
          RowBox[{"[", "k", "]"}], "]"}], "\[Rule]", 
         RowBox[{"Pt", "[", 
          RowBox[{"[", "k", "]"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"k", ",", "1", ",", "19"}], "}"}]}], "]"}]}], ",", "19"}], 
    "]"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{
     "we", " ", "will", " ", "now", " ", "try", " ", "to", " ", "translate", 
      " ", "from", " ", "approximate", " ", "p"}], "-", 
     RowBox[{"adic", " ", "to", " ", "complex"}]}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"smallsols", "=", 
     RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"rootscx", "=", 
     RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"i", "=", "1"}], ",", 
      RowBox[{"i", "\[LessEqual]", "19"}], ",", 
      RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"FourNumbers", "=", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Pt", "[", 
           RowBox[{"[", "i", "]"}], "]"}], ",", "1", ",", " ", 
          RowBox[{"Mod", "[", 
           RowBox[{"rvalue", " ", ",", 
            RowBox[{"19", "^", 
             RowBox[{"(", 
              RowBox[{"acc", "-", "1"}], ")"}]}]}], "]"}], ",", " ", 
          RowBox[{"19", "^", 
           RowBox[{"(", 
            RowBox[{"acc", "-", "1"}], ")"}]}]}], "}"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"vec1", "=", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"f1", ",", "f2", ",", "f3", ",", "f4"}], "}"}], "/.", 
         RowBox[{
          RowBox[{"Solve", "[", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"f1", "\[Equal]", "1"}], ",", 
             RowBox[{"f3", "\[Equal]", "0"}], ",", 
             RowBox[{"f4", "\[Equal]", "0"}], ",", 
             RowBox[{
              RowBox[{
               RowBox[{"{", 
                RowBox[{"f1", ",", "f2", ",", "f3", ",", "f4"}], "}"}], ".", 
               "FourNumbers"}], "\[Equal]", "0"}]}], "}"}], "]"}], "[", 
          RowBox[{"[", "1", "]"}], "]"}]}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"vec2", "=", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"f1", ",", "f2", ",", "f3", ",", "f4"}], "}"}], "/.", 
         RowBox[{
          RowBox[{"Solve", "[", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"f1", "\[Equal]", "0"}], ",", 
             RowBox[{"f3", "\[Equal]", "1"}], ",", 
             RowBox[{"f4", "\[Equal]", "0"}], ",", 
             RowBox[{
              RowBox[{
               RowBox[{"{", 
                RowBox[{"f1", ",", "f2", ",", "f3", ",", "f4"}], "}"}], ".", 
               "FourNumbers"}], "\[Equal]", "0"}]}], "}"}], "]"}], "[", 
          RowBox[{"[", "1", "]"}], "]"}]}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"vec3", "=", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"f1", ",", "f2", ",", "f3", ",", "f4"}], "}"}], "/.", 
         RowBox[{
          RowBox[{"Solve", "[", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"f1", "\[Equal]", "0"}], ",", 
             RowBox[{"f3", "\[Equal]", "0"}], ",", 
             RowBox[{"f4", "\[Equal]", "1"}], ",", 
             RowBox[{
              RowBox[{
               RowBox[{"{", 
                RowBox[{"f1", ",", "f2", ",", "f3", ",", "f4"}], "}"}], ".", 
               "FourNumbers"}], "\[Equal]", "0"}]}], "}"}], "]"}], "[", 
          RowBox[{"[", "1", "]"}], "]"}]}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"AppendTo", "[", 
        RowBox[{"smallsols", ",", 
         RowBox[{
          RowBox[{"LatticeReduce", "[", 
           RowBox[{"{", 
            RowBox[{"vec1", ",", "vec2", ",", "vec3"}], "}"}], "]"}], "[", 
          RowBox[{"[", "1", "]"}], "]"}]}], "]"}], ";", " ", 
       RowBox[{"(*", " ", 
        RowBox[{
        "finding", " ", "a", " ", "small", " ", "linear", " ", 
         "combination"}], " ", "*)"}], "\[IndentingNewLine]", 
       RowBox[{"AppendTo", "[", 
        RowBox[{"rootscx", ",", 
         RowBox[{
          RowBox[{"-", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"smallsols", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "[", 
              RowBox[{"[", "2", "]"}], "]"}], "+", 
             RowBox[{
              RowBox[{"Sqrt", "[", 
               RowBox[{"-", "2"}], "]"}], " ", 
              RowBox[{
               RowBox[{"smallsols", "[", 
                RowBox[{"[", "i", "]"}], "]"}], "[", 
               RowBox[{"[", "3", "]"}], "]"}]}]}], ")"}]}], "/", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"smallsols", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "[", 
            RowBox[{"[", "1", "]"}], "]"}], ")"}]}]}], "]"}], ";"}]}], 
     "\[IndentingNewLine]", "]"}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"N", "[", 
      RowBox[{"Denominator", "[", 
       RowBox[{"rootscx", "[", 
        RowBox[{"[", "k", "]"}], "]"}], "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"k", ",", "1", ",", "19"}], "}"}]}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"RunningLCM", "=", "1"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"i", "=", "1"}], ",", 
      RowBox[{"i", "\[LessEqual]", "19"}], ",", 
      RowBox[{"i", "++"}], ",", 
      RowBox[{"RunningLCM", "=", 
       RowBox[{"LCM", "[", 
        RowBox[{"RunningLCM", ",", 
         RowBox[{"Denominator", "[", 
          RowBox[{"rootscx", "[", 
           RowBox[{"[", "i", "]"}], "]"}], "]"}]}], "]"}]}]}], "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"N", "[", "RunningLCM", "]"}]}]}]], "Input",
 CellChangeTimes->{{3.806942467688262*^9, 3.806942539244543*^9}},
 CellLabel->
  "In[384]:=",ExpressionUUID->"39b29c06-efc6-46ca-a759-a9f8c265b819"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"73", ",", "1"}], "}"}]], "Print",
 CellChangeTimes->{3.8069974801094007`*^9},
 CellLabel->
  "During evaluation of \
In[384]:=",ExpressionUUID->"ba6c8762-8cdd-4c77-b782-bae213b67339"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"72", ",", "2"}], "}"}]], "Print",
 CellChangeTimes->{3.8069974801192513`*^9},
 CellLabel->
  "During evaluation of \
In[384]:=",ExpressionUUID->"93c08cf3-b267-49c4-8424-b0295c6799a2"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"71", ",", "3"}], "}"}]], "Print",
 CellChangeTimes->{3.8069974801214933`*^9},
 CellLabel->
  "During evaluation of \
In[384]:=",ExpressionUUID->"25fa843f-b440-45fb-86fd-f50d7ef4679d"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"70", ",", "4"}], "}"}]], "Print",
 CellChangeTimes->{3.80699748012355*^9},
 CellLabel->
  "During evaluation of \
In[384]:=",ExpressionUUID->"bfbaa87b-1de3-4bf4-bd69-3485ddf94659"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"69", ",", "5"}], "}"}]], "Print",
 CellChangeTimes->{3.8069974801249237`*^9},
 CellLabel->
  "During evaluation of \
In[384]:=",ExpressionUUID->"85da46b3-d58d-4997-8a8a-560c5e5034b4"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"67", ",", "6"}], "}"}]], "Print",
 CellChangeTimes->{3.806997480127679*^9},
 CellLabel->
  "During evaluation of \
In[384]:=",ExpressionUUID->"8d0d9109-acad-4cb9-bdf7-c62282422871"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"64", ",", "7"}], "}"}]], "Print",
 CellChangeTimes->{3.8069974801394653`*^9},
 CellLabel->
  "During evaluation of \
In[384]:=",ExpressionUUID->"c735e7a3-4a8a-432b-935c-32aeabb50a80"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"63", ",", "8"}], "}"}]], "Print",
 CellChangeTimes->{3.806997480141676*^9},
 CellLabel->
  "During evaluation of \
In[384]:=",ExpressionUUID->"fc09f161-8851-4783-9f9f-6c2df055b771"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"61", ",", "9"}], "}"}]], "Print",
 CellChangeTimes->{3.806997480143291*^9},
 CellLabel->
  "During evaluation of \
In[384]:=",ExpressionUUID->"5bbf9084-1e9e-49a3-b8c5-439a5ed09c02"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"58", ",", "10"}], "}"}]], "Print",
 CellChangeTimes->{3.806997480323276*^9},
 CellLabel->
  "During evaluation of \
In[384]:=",ExpressionUUID->"bd4fe8bb-ba55-47f4-a380-d8dc7a537702"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"57", ",", "11"}], "}"}]], "Print",
 CellChangeTimes->{3.806997480507381*^9},
 CellLabel->
  "During evaluation of \
In[384]:=",ExpressionUUID->"5184a6a1-5ade-45c4-8827-db802dd90bec"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"56", ",", "12"}], "}"}]], "Print",
 CellChangeTimes->{3.806997480691032*^9},
 CellLabel->
  "During evaluation of \
In[384]:=",ExpressionUUID->"927e9001-93f6-4220-ba26-fbbcc70305b7"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"55", ",", "13"}], "}"}]], "Print",
 CellChangeTimes->{3.806997480873094*^9},
 CellLabel->
  "During evaluation of \
In[384]:=",ExpressionUUID->"277d2454-c58f-4de6-a1c4-ff9419418714"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"54", ",", "14"}], "}"}]], "Print",
 CellChangeTimes->{3.80699748105802*^9},
 CellLabel->
  "During evaluation of \
In[384]:=",ExpressionUUID->"e356516a-ebe6-44da-a4a6-783945966b92"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"53", ",", "15"}], "}"}]], "Print",
 CellChangeTimes->{3.806997481241232*^9},
 CellLabel->
  "During evaluation of \
In[384]:=",ExpressionUUID->"317510e5-7b34-41c3-80a2-0e46efd4cf3f"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"52", ",", "16"}], "}"}]], "Print",
 CellChangeTimes->{3.806997481416061*^9},
 CellLabel->
  "During evaluation of \
In[384]:=",ExpressionUUID->"4abe10b8-ac8f-4f07-a443-3492c3357304"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"51", ",", "17"}], "}"}]], "Print",
 CellChangeTimes->{3.8069974815959187`*^9},
 CellLabel->
  "During evaluation of \
In[384]:=",ExpressionUUID->"1b0a8e67-386c-48b0-a100-66bc06f1e704"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"50", ",", "18"}], "}"}]], "Print",
 CellChangeTimes->{3.806997481771654*^9},
 CellLabel->
  "During evaluation of \
In[384]:=",ExpressionUUID->"a1c4afd2-cce8-4877-8f72-24bae928f89d"]
}, Open  ]],

Cell[BoxData["65536"], "Output",
 CellChangeTimes->{3.806997485952426*^9},
 CellLabel->
  "Out[390]=",ExpressionUUID->"5782bbf5-0566-491b-a831-a013c174d7ee"],

Cell[BoxData["65536"], "Output",
 CellChangeTimes->{3.8069974861044607`*^9},
 CellLabel->
  "Out[392]=",ExpressionUUID->"8e9a04b3-4b13-4d16-95b5-c7f039c14d69"],

Cell[BoxData["7.09145755040668905445336168715115891`15.954589770191005*^\
83803"], "Output",
 CellChangeTimes->{3.806997486107512*^9},
 CellLabel->
  "Out[393]=",ExpressionUUID->"9362b1a0-3481-4ef2-8b2b-0175d4a78fbe"],

Cell[BoxData["2.488811727841070527958265258461555877`15.954589770191005*^\
83804"], "Output",
 CellChangeTimes->{3.806997486110038*^9},
 CellLabel->
  "Out[394]=",ExpressionUUID->"676dd1d7-df2e-452f-b89a-58dfe067f8dc"],

Cell[CellGroupData[{

Cell[BoxData["1"], "Print",
 CellChangeTimes->{3.806997488348775*^9},
 CellLabel->
  "During evaluation of \
In[384]:=",ExpressionUUID->"f17b3797-8173-4f79-bf34-53401c47278f"],

Cell[BoxData["2"], "Print",
 CellChangeTimes->{3.806998313116416*^9},
 CellLabel->
  "During evaluation of \
In[384]:=",ExpressionUUID->"9816edba-3f6f-4433-901e-0553c7a7a5d2"],

Cell[BoxData["3"], "Print",
 CellChangeTimes->{3.806998436140541*^9},
 CellLabel->
  "During evaluation of \
In[384]:=",ExpressionUUID->"9e47d352-b3e2-41bd-a90f-55b1cc0fcd2d"],

Cell[BoxData["4"], "Print",
 CellChangeTimes->{3.806998564743067*^9},
 CellLabel->
  "During evaluation of \
In[384]:=",ExpressionUUID->"f2d26986-ac9f-4739-8848-76bc437e51b8"],

Cell[BoxData["5"], "Print",
 CellChangeTimes->{3.8069986834868727`*^9},
 CellLabel->
  "During evaluation of \
In[384]:=",ExpressionUUID->"18a0b82c-c7a9-4c2e-957f-eabbc13ab61b"],

Cell[BoxData["6"], "Print",
 CellChangeTimes->{3.806998809752796*^9},
 CellLabel->
  "During evaluation of \
In[384]:=",ExpressionUUID->"58666b5f-b4ba-4094-b219-37cb35b8b213"],

Cell[BoxData["7"], "Print",
 CellChangeTimes->{3.8069989534813633`*^9},
 CellLabel->
  "During evaluation of \
In[384]:=",ExpressionUUID->"b9dab1df-da12-4053-b446-5ab356bdea71"],

Cell[BoxData["8"], "Print",
 CellChangeTimes->{3.806999097138358*^9},
 CellLabel->
  "During evaluation of \
In[384]:=",ExpressionUUID->"637a5e87-d622-4f9a-8141-3719e7ddb783"],

Cell[BoxData["9"], "Print",
 CellChangeTimes->{3.806999253733626*^9},
 CellLabel->
  "During evaluation of \
In[384]:=",ExpressionUUID->"7a05455b-500b-4b05-b889-59b0989dc297"],

Cell[BoxData["10"], "Print",
 CellChangeTimes->{3.806999419385799*^9},
 CellLabel->
  "During evaluation of \
In[384]:=",ExpressionUUID->"01464679-4cb2-4100-a5dc-c5fa15af3599"],

Cell[BoxData["11"], "Print",
 CellChangeTimes->{3.8069995721309853`*^9},
 CellLabel->
  "During evaluation of \
In[384]:=",ExpressionUUID->"e6c68605-abce-4ffe-8f5d-524891617026"],

Cell[BoxData["12"], "Print",
 CellChangeTimes->{3.8069997288341923`*^9},
 CellLabel->
  "During evaluation of \
In[384]:=",ExpressionUUID->"d96ec796-f6b3-457a-b724-43696ae44982"],

Cell[BoxData["13"], "Print",
 CellChangeTimes->{3.8069998635398703`*^9},
 CellLabel->
  "During evaluation of \
In[384]:=",ExpressionUUID->"d5cb5986-0bb9-45eb-a92a-0a2b712139cf"],

Cell[BoxData["14"], "Print",
 CellChangeTimes->{3.806999986431535*^9},
 CellLabel->
  "During evaluation of \
In[384]:=",ExpressionUUID->"23b0b3fc-efef-45fa-805b-c3f784951d0c"],

Cell[BoxData["15"], "Print",
 CellChangeTimes->{3.807000104682136*^9},
 CellLabel->
  "During evaluation of \
In[384]:=",ExpressionUUID->"08d5c17f-5366-4a08-ba25-2bae8c64e9b0"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "\[Infinity]", ",", "20000", ",", "20000", ",", "20000", ",", "20000", ",", 
   "20000", ",", "20000", ",", "20000", ",", "20000", ",", "20000", ",", 
   "20000", ",", "20000", ",", "20000", ",", "20000", ",", "20000", ",", 
   "20000", ",", "20000", ",", "20000", ",", "20000"}], "}"}]], "Output",
 CellChangeTimes->{3.807000230379908*^9},
 CellLabel->
  "Out[400]=",ExpressionUUID->"cfe689dc-8824-470a-8393-513e662922f9"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "7.6650033409450756688181490474445453167148`15.954589770191005*^869", ",", 
   "7.6650033409450756688181490474445453167148`15.954589770191005*^869", ",", 
   "3.7408508252538192624783548303780113796`15.954589770191005*^866", ",", 
   "7.6650033409450756688181490474445453167148`15.954589770191005*^869", ",", 
   "9.42800804827484231577140019`15.954589770191005*^874", ",", 
   "8.485207243447358084194260177`15.954589770191005*^875", ",", 
   "8.485207243447358084194260177`15.954589770191005*^875", ",", 
   "9.42800804827484231577140019`15.954589770191005*^874", ",", 
   "2.828402414482452694731420059`15.954589770191005*^875", ",", 
   "9.42800804827484231577140019`15.954589770191005*^874", ",", 
   "2.828402414482452694731420059`15.954589770191005*^875", ",", 
   "3.14266934942494743859046673`15.954589770191005*^874", ",", 
   "2.0630214547647357364926477454733152154283779`15.954589770191005*^872", 
   ",", "1.`", ",", 
   "7.254868213198217546186169018059384989`15.954589770191005*^441", ",", 
   "7.254868213198217546186169018059384989`15.954589770191005*^441", ",", 
   "7.254868213198217546186169018059384989`15.954589770191005*^441", ",", 
   "5.560051195044768747004071887581514002759261`15.954589770191005*^447", 
   ",", "5.05459199549524431545824717052864909341751`15.954589770191005*^446"}\
], "}"}]], "Output",
 CellChangeTimes->{3.807000247730029*^9},
 CellLabel->
  "Out[404]=",ExpressionUUID->"8952efa3-12b4-4579-afb2-fe573acb16dd"],

Cell[BoxData["2.80011839033762816778410585845`15.954589770191005*^877"], \
"Output",
 CellChangeTimes->{3.807000247779395*^9},
 CellLabel->
  "Out[407]=",ExpressionUUID->"515c46c9-ccce-44b7-acda-ca3d8e5a082a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"N", "[", 
   RowBox[{"rootscx", ",", "6"}], "]"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"Block", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"$MaxExtraPrecision", "=", "60000"}], "}"}], ",", 
   RowBox[{"Expand", "[", 
    RowBox[{"EqsCD", "/.", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"VarsCDleft", "[", 
         RowBox[{"[", "l", "]"}], "]"}], "\[Rule]", 
        RowBox[{"rootscx", "[", 
         RowBox[{"[", "l", "]"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"l", ",", "1", ",", "19"}], "}"}]}], "]"}]}], "]"}]}], 
  "]"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.8069425491744633`*^9, 3.806942580649684*^9}},
 CellLabel->
  "In[408]:=",ExpressionUUID->"39a6d0d8-f54d-487f-8301-bf382dd5b7b6"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"0.8632623741178614972`5.782882544280393", "-", 
    RowBox[{
    "1.8181498378581977589`6.106369403534962", " ", "\[ImaginaryI]"}]}], ",", 
   
   RowBox[{
    RowBox[{"-", "0.0005857722556176877`6.149331543685307"}], "-", 
    RowBox[{
    "0.0000433031364880663`5.018122099538586", " ", "\[ImaginaryI]"}]}], ",", 
   
   RowBox[{"0.0389394468842972242`6.12570990404928", "+", 
    RowBox[{
    "0.0135457686776280132`5.6671237806068495", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{
    RowBox[{"-", "0.0009085078171166217`6.061224919106888"}], "-", 
    RowBox[{
    "0.0006479266226206821`5.9144220756398544", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"0.0000869489476421197`5.2473281785906565", "-", 
    RowBox[{
    "0.0006902922120803365`6.1470968222385824", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{
    RowBox[{"-", "0.0012933161503824094`6.09610938252938"}], "+", 
    RowBox[{
    "0.0006901124819636893`5.823324564134972", " ", "\[ImaginaryI]"}]}], ",", 
   
   RowBox[{
    RowBox[{
    "-", "0.00002814266715447360251971079474922697`5.385866521714986"}], "+", 
    
    RowBox[{
    "0.0001612493958031399153200035744957117`6.143999363458561", " ", 
     "\[ImaginaryI]"}]}], ",", 
   RowBox[{
    RowBox[{"-", "0.0013133099203809852`6.131909485331898"}], "+", 
    RowBox[{
    "0.0003928077618109612`5.607722321296121", " ", "\[ImaginaryI]"}]}], ",", 
   
   RowBox[{
    RowBox[{"-", "0.0003821042615272998`5.764140482611404"}], "-", 
    RowBox[{
    "0.0008480500733740511`6.110380097365624", " ", "\[ImaginaryI]"}]}], ",", 
   
   RowBox[{"0.0004357091197591318`5.442200695522288", "+", 
    RowBox[{
    "0.0021828672366587318`6.142031367794036", " ", "\[ImaginaryI]"}]}], ",", 
   
   RowBox[{"0.0004975631123196392`6.090669406987685", "-", 
    RowBox[{
    "0.0002802829521038289`5.841417914354124", " ", "\[ImaginaryI]"}]}], ",", 
   
   RowBox[{
    RowBox[{
    "-", "0.00032610532604477395239236936497206898`6.113038045232685"}], "+", 
    
    RowBox[{
    "0.00014153725899847859883914913403657465`5.750550934179487", " ", 
     "\[ImaginaryI]"}]}], ",", 
   RowBox[{
    RowBox[{"-", "0.0017282792302081141`6.089900111976622"}], "-", 
    RowBox[{
    "0.0009807050030834258`5.843824592048765", " ", "\[ImaginaryI]"}]}], ",", 
   "1.`6.", ",", 
   RowBox[{
   "0.0003099427120940380783881920336379354`6.1499494086049555", "-", 
    RowBox[{
    "0.00001582842458892095724750379956997313`4.858105671140505", " ", 
     "\[ImaginaryI]"}]}], ",", 
   RowBox[{
    RowBox[{"-", "0.0369796549478975421`6.141000239783514"}], "-", 
    RowBox[{
    "0.0078263509947435427`5.466596706443984", " ", "\[ImaginaryI]"}]}], ",", 
   
   RowBox[{"0.0006962629759464096`6.146432808795799", "+", 
    RowBox[{
    "0.0000959151018409619`5.285546499041245", " ", "\[ImaginaryI]"}]}], ",", 
   
   RowBox[{
    RowBox[{
    "-", "0.0002081825578832414435890381025386697`5.976477013423682"}], "+", 
    RowBox[{
    "0.00023077531794902397633074423817399153`6.021222031116562", " ", 
     "\[ImaginaryI]"}]}], ",", 
   RowBox[{"6.60705583388668216861679488749683`5.059704804442116*^-6", "-", 
    RowBox[{
    "0.000081167862765088056386570677442307`6.149080938238273", " ", 
     "\[ImaginaryI]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.807000250079821*^9},
 CellLabel->
  "Out[408]=",ExpressionUUID->"34a8273b-b10e-407f-b14c-9d1037310dd2"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{3.8070002954308157`*^9},
 CellLabel->
  "Out[409]=",ExpressionUUID->"e54dbad5-8338-4f8a-8b76-dbca0561d1c6"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "we", " ", "will", " ", "not", " ", "look", " ", "for", " ", "a", " ", 
    "nicer", " ", "formula", " ", "for", " ", "f", "\[IndentingNewLine]", 
    "and", " ", "will", " ", "just", " ", "proceed", " ", "with", " ", "the", 
    " ", "plan"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"VarsW", "=", 
     RowBox[{"{", 
      RowBox[{
      "W1", ",", "W2", ",", "W3", ",", "W4", ",", "W5", ",", "W6", ",", "W7", 
       ",", "W8", ",", "W9", ",", "W10", ",", "W11", ",", "W12", ",", "W13", 
       ",", "W14"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"AllMons6", "=", 
     RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"i", "=", "1"}], ",", 
      RowBox[{"i", "\[LessEqual]", "4"}], ",", 
      RowBox[{"i", "++"}], ",", 
      RowBox[{"For", "[", 
       RowBox[{
        RowBox[{"j", "=", "1"}], ",", 
        RowBox[{"j", "\[LessEqual]", "i"}], ",", 
        RowBox[{"j", "++"}], ",", 
        RowBox[{"For", "[", 
         RowBox[{
          RowBox[{"k", "=", "1"}], ",", 
          RowBox[{"k", "\[LessEqual]", "j"}], ",", 
          RowBox[{"k", "++"}], ",", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"AppendTo", "[", 
            RowBox[{"AllMons6", ",", 
             RowBox[{
              RowBox[{"VarsW", "[", 
               RowBox[{"[", "i", "]"}], "]"}], 
              RowBox[{"VarsW", "[", 
               RowBox[{"[", "j", "]"}], "]"}], 
              RowBox[{"VarsW", "[", 
               RowBox[{"[", "k", "]"}], "]"}]}]}], "]"}], ";"}]}], 
         "\[IndentingNewLine]", "]"}]}], "]"}]}], "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"i", "=", "5"}], ",", 
      RowBox[{"i", "\[LessEqual]", "14"}], ",", 
      RowBox[{"i", "++"}], ",", 
      RowBox[{"For", "[", 
       RowBox[{
        RowBox[{"j", "=", "5"}], ",", 
        RowBox[{"j", "\[LessEqual]", "i"}], ",", 
        RowBox[{"j", "++"}], ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"AppendTo", "[", 
          RowBox[{"AllMons6", ",", 
           RowBox[{
            RowBox[{"VarsW", "[", 
             RowBox[{"[", "i", "]"}], "]"}], 
            RowBox[{"VarsW", "[", 
             RowBox[{"[", "j", "]"}], "]"}]}]}], "]"}], ";"}]}], 
       "\[IndentingNewLine]", "]"}]}], "]"}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Sectionf", "=", 
     RowBox[{"UnivF", "/.", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"VarsCDleft", "[", 
          RowBox[{"[", "l", "]"}], "]"}], "\[Rule]", 
         RowBox[{"rootscx", "[", 
          RowBox[{"[", "l", "]"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"l", ",", "1", ",", "19"}], "}"}]}], "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Sectiond", "=", 
     RowBox[{"UnivD", "/.", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"VarsCDleft", "[", 
          RowBox[{"[", "l", "]"}], "]"}], "\[Rule]", 
         RowBox[{"rootscx", "[", 
          RowBox[{"[", "l", "]"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"l", ",", "1", ",", "19"}], "}"}]}], "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Numf", "=", 
     RowBox[{"Sectionf", " ", 
      RowBox[{"(", 
       RowBox[{"W2", "+", "W3", "+", "W4"}], ")"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Numf", "=", 
     RowBox[{"Numerator", "[", 
      RowBox[{"Factor", "[", "Numf", "]"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"N", "[", 
    RowBox[{"Max", "[", 
     RowBox[{"Abs", "[", 
      RowBox[{"Coefficient", "[", 
       RowBox[{"Numf", ",", "AllMons6"}], "]"}], "]"}], "]"}], "]"}], 
   "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{3.80694260286826*^9},
 CellLabel->
  "In[410]:=",ExpressionUUID->"21bc0e56-1872-4f17-8466-0384da03870d"],

Cell[BoxData["1.683445534180258290854433135338`15.954589770191005*^955"], \
"Output",
 CellChangeTimes->{3.807000299990131*^9},
 CellLabel->
  "Out[418]=",ExpressionUUID->"16916bf1-583a-45d1-ab03-18c82accdd6b"]
}, Open  ]],

Cell[TextData[StyleBox["We will find multiple points on C, sigma(C) and \
sigma^2(C).",
 FontSize->24,
 FontColor->RGBColor[1, 0, 0]]], "Text",
 CellChangeTimes->{
  3.806942619324277*^9},ExpressionUUID->"2745cf41-ed58-4591-9616-\
58db364e6eff"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"finding", " ", "points", " ", "on", " ", "C1"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"CyclicW", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"W2", "\[Rule]", "W3"}], ",", 
       RowBox[{"W3", "\[Rule]", "W4"}], ",", 
       RowBox[{"W4", "\[Rule]", "W2"}], ",", 
       RowBox[{"W5", "\[Rule]", "W6"}], ",", 
       RowBox[{"W6", "\[Rule]", "W7"}], ",", 
       RowBox[{"W7", "\[Rule]", "W5"}], ",", 
       RowBox[{"W8", "\[Rule]", "W9"}], ",", 
       RowBox[{"W9", "\[Rule]", "W10"}], ",", 
       RowBox[{"W10", "\[Rule]", "W8"}], ",", 
       RowBox[{"W11", "\[Rule]", "W12"}], ",", 
       RowBox[{"W12", "\[Rule]", "W13"}], ",", 
       RowBox[{"W13", "\[Rule]", "W11"}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"SetOfPointsC", "=", 
     RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"SetOfPointsSigmaC", "=", 
     RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"SetOfPointsSigma2C", "=", 
     RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"prec", "=", "6000"}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"numpt", "=", "1"}], ",", 
      RowBox[{"numpt", "\[LessEqual]", "100"}], ",", 
      RowBox[{"numpt", "++"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Mod", "[", 
           RowBox[{"numpt", ",", "20"}], "]"}], "\[Equal]", "0"}], ",", 
         RowBox[{"Print", "[", "numpt", "]"}]}], "]"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"rpt1", "=", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"RandomInteger", "[", "100000", "]"}], "+", "1"}], ")"}], 
          "/", "10000"}], " ", "+", " ", 
         RowBox[{"I", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"RandomInteger", "[", "100000", "]"}], "+", "1"}], ")"}],
            "/", "10000"}]}]}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"RelsToSolve", "=", 
        RowBox[{"Join", "[", 
         RowBox[{
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"EqsFPPC3W", "[", 
              RowBox[{"[", "i", "]"}], "]"}], "\[Equal]", "0"}], ",", 
            RowBox[{"{", 
             RowBox[{"i", ",", "1", ",", "38"}], "}"}]}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"0", "\[Equal]", "Sectionf"}], ",", 
            RowBox[{"0", "\[Equal]", "Sectiond"}], ",", 
            RowBox[{"W2", "\[Equal]", "rpt1"}], ",", 
            RowBox[{
             RowBox[{"W2", "+", "W3", "+", "W4"}], "\[Equal]", "1"}]}], 
           "}"}]}], "]"}]}], ";", " ", 
       RowBox[{"(*", " ", 
        RowBox[{
         RowBox[{
          RowBox[{"so", " ", "that", " ", "we", " ", 
           RowBox[{"don", "'"}], "t", " ", "pick", " ", "up", " ", 
           "solutions", " ", "of", " ", "upexact", " ", "with", " ", "W2"}], 
          "+", "W3", "+", "W4"}], "=", "0"}], " ", "*)"}], 
       "\[IndentingNewLine]", 
       RowBox[{"sols", "=", 
        RowBox[{
         RowBox[{"NSolve", "[", 
          RowBox[{"RelsToSolve", ",", "600"}], "]"}], "[", 
         RowBox[{"[", "1", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Abs", "[", 
           RowBox[{"Sectionf", "/.", "sols"}], "]"}], "<", 
          RowBox[{"10", "^", 
           RowBox[{"(", 
            RowBox[{"-", "40"}], ")"}]}]}], ",", " ", 
         RowBox[{"(*", " ", 
          RowBox[{
          "to", " ", "avoid", " ", "some", " ", "spurrious", " ", "results"}],
           " ", "*)"}], "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"fr", "=", " ", 
           RowBox[{"FindRoot", "[", 
            RowBox[{
             RowBox[{"Join", "[", 
              RowBox[{
               RowBox[{"Table", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{"EqsFPPC3W", "[", 
                   RowBox[{"[", "i", "]"}], "]"}], "\[Equal]", "0"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"i", ",", "1", ",", "11"}], "}"}]}], "]"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"0", "\[Equal]", "Sectiond"}], ",", 
                 RowBox[{"W2", "\[Equal]", "rpt1"}], ",", 
                 RowBox[{
                  RowBox[{"W2", "+", "W3", "+", "W4"}], "\[Equal]", "1"}]}], 
                "}"}]}], "]"}], ",", 
             RowBox[{"Table", "[", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"VarsW", "[", 
                  RowBox[{"[", "k", "]"}], "]"}], ",", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"VarsW", "[", 
                    RowBox[{"[", "k", "]"}], "]"}], "/.", "sols"}], ")"}]}], 
                "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"k", ",", "1", ",", "14"}], "}"}]}], "]"}], ",", 
             RowBox[{"AccuracyGoal", "\[Rule]", "prec"}], ",", 
             RowBox[{"WorkingPrecision", "\[Rule]", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"3", "/", "2"}], ")"}], "prec"}]}], ",", 
             RowBox[{"PrecisionGoal", "\[Rule]", "prec"}]}], "]"}]}], ";", 
          RowBox[{"(*", " ", 
           RowBox[{
           "it", " ", "is", " ", "better", " ", "to", " ", "use", " ", 
            "Sectiond", " ", "which", " ", 
            RowBox[{"doesn", "'"}], "t", " ", "have", " ", "the", " ", 
            "multiple", " ", "root"}], " ", "*)"}], "\[IndentingNewLine]", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Sum", "[", 
              RowBox[{
               RowBox[{"Abs", "[", 
                RowBox[{
                 RowBox[{"EqsFPPC3W", "[", 
                  RowBox[{"[", "k", "]"}], "]"}], "/.", "fr"}], "]"}], ",", 
               RowBox[{"{", 
                RowBox[{"k", ",", "1", ",", "38"}], "}"}]}], "]"}], 
             "\[LessEqual]", 
             RowBox[{"10", "^", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "prec"}], "+", "1"}], ")"}]}]}], ",", 
            "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"AppendTo", "[", 
              RowBox[{"SetOfPointsC", ",", 
               RowBox[{"N", "[", 
                RowBox[{"fr", ",", "prec"}], "]"}]}], "]"}], ";", 
             "\[IndentingNewLine]", 
             RowBox[{"AppendTo", "[", 
              RowBox[{"SetOfPointsSigma2C", ",", 
               RowBox[{
                RowBox[{"N", "[", 
                 RowBox[{"fr", ",", "prec"}], "]"}], "/.", "CyclicW"}]}], 
              "]"}], ";", "\[IndentingNewLine]", 
             RowBox[{"AppendTo", "[", 
              RowBox[{"SetOfPointsSigmaC", ",", 
               RowBox[{
                RowBox[{
                 RowBox[{"N", "[", 
                  RowBox[{"fr", ",", "prec"}], "]"}], "/.", "CyclicW"}], "/.",
                 "CyclicW"}]}], "]"}], ";"}]}], "\[IndentingNewLine]", "]"}], 
          ";"}]}], "\[IndentingNewLine]", "]"}], ";"}]}], 
     "\[IndentingNewLine]", "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Print", "[", 
     RowBox[{
      RowBox[{"Length", "[", "SetOfPointsC", "]"}], ",", "\"\< points\>\""}], 
     "]"}], ";"}], "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{3.806942629068681*^9},
 CellLabel->
  "In[419]:=",ExpressionUUID->"2b09899e-4eec-4c44-985d-f38e67071811"],

Cell[CellGroupData[{

Cell[BoxData["20"], "Print",
 CellChangeTimes->{3.807000663531013*^9},
 CellLabel->
  "During evaluation of \
In[419]:=",ExpressionUUID->"e5ff8b2f-e635-458a-abba-39ba4704bd56"],

Cell[BoxData["40"], "Print",
 CellChangeTimes->{3.807001045745729*^9},
 CellLabel->
  "During evaluation of \
In[419]:=",ExpressionUUID->"8784d9b0-7968-473d-a0f9-91d255d2a793"],

Cell[BoxData["60"], "Print",
 CellChangeTimes->{3.807001432180818*^9},
 CellLabel->
  "During evaluation of \
In[419]:=",ExpressionUUID->"42001529-a6d9-400e-89fa-62a4ec121c4f"],

Cell[BoxData["80"], "Print",
 CellChangeTimes->{3.8070018161383667`*^9},
 CellLabel->
  "During evaluation of \
In[419]:=",ExpressionUUID->"e38f6190-22c9-4ae1-afc7-c3d937057bf9"],

Cell[BoxData["100"], "Print",
 CellChangeTimes->{3.80700219913877*^9},
 CellLabel->
  "During evaluation of \
In[419]:=",ExpressionUUID->"fcea8f16-504b-4a79-b4b5-e11bae8aceed"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"100", "\[InvisibleSpace]", "\<\" points\"\>"}],
  SequenceForm[100, " points"],
  Editable->False]], "Print",
 CellChangeTimes->{3.807002218443541*^9},
 CellLabel->
  "During evaluation of \
In[419]:=",ExpressionUUID->"1f4bb1d3-5c25-4b40-bab7-adff5914c1c6"]
}, Open  ]]
}, Open  ]],

Cell[TextData[StyleBox["Defining sigma_lift action and the cube of z.",
 FontSize->24,
 FontColor->RGBColor[1, 0, 0]]], "Text",
 CellChangeTimes->{
  3.8069426438236523`*^9},ExpressionUUID->"99679113-4c08-4819-a0c7-\
b061ef1ae142"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"SubSigma", "=", 
   RowBox[{"Append", "[", 
    RowBox[{"CyclicW", ",", 
     RowBox[{"z", "\[Rule]", 
      RowBox[{"z", " ", 
       RowBox[{"Sectiond", " ", "/", "SectionSigmaf"}]}]}]}], " ", "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"zcube", " ", "=", " ", 
   RowBox[{"SectionSigmaf", " ", "/", "Sectionf"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"SectionSigmaf", "=", 
   RowBox[{"Sectionf", "/.", "CyclicW"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"SectionSigma2f", "=", 
   RowBox[{"SectionSigmaf", "/.", "CyclicW"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"N", "[", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"z", "^", "3"}], "/.", "SubSigma"}], " ", ")"}], "/.", 
       RowBox[{
        RowBox[{"z", "^", "3"}], "->", 
        RowBox[{"SectionSigmaf", " ", "/", "Sectionf"}]}]}], ")"}], " ", "-", 
     " ", 
     RowBox[{"(", 
      RowBox[{"zcube", "/.", "SubSigma"}], ")"}]}], ")"}], "/.", 
   RowBox[{"SetOfPointsWextra", "[", 
    RowBox[{"[", "45", "]"}], "]"}]}], "]"}]}], "Input",
 CellChangeTimes->{3.8069426508352947`*^9},
 CellLabel->
  "In[426]:=",ExpressionUUID->"85aa9592-3a82-457c-9730-27abe6ae1b59"],

Cell[BoxData[
 RowBox[{"0.`", "\[VeryThinSpace]", "+", 
  RowBox[{"0.`", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{3.807002227401479*^9},
 CellLabel->
  "Out[430]=",ExpressionUUID->"9ba4cdfe-7a3d-4647-9be1-0cc335d1ddc3"]
}, Open  ]],

Cell[TextData[StyleBox["Finding conditions of tangency at C, sigma(C), \
sigma^2(C) in the form of a tangent vector to the surface which is normal to \
the curve.",
 FontSize->24,
 FontColor->RGBColor[1, 0, 0]]], "Text",
 CellChangeTimes->{
  3.806942663455159*^9},ExpressionUUID->"9d3c50f8-c1da-48eb-8b2c-\
2b7936229c92"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"TangentsAtC", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"For", "[", 
   RowBox[{
    RowBox[{"i", "=", "1"}], ",", 
    RowBox[{"i", "\[LessEqual]", "100"}], ",", 
    RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Mod", "[", 
         RowBox[{"i", ",", "20"}], "]"}], "\[Equal]", "0"}], ",", 
       RowBox[{"Print", "[", "i", "]"}]}], "]"}], ";", "\[IndentingNewLine]", 
     
     RowBox[{"pt", "=", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"VarsW", "/.", 
         RowBox[{"SetOfPointsC", "[", 
          RowBox[{"[", "i", "]"}], "]"}]}], ")"}], "+", " ", 
       RowBox[{"t", 
        RowBox[{"{", 
         RowBox[{
         "0", ",", "0", ",", "1", ",", "dW4", ",", "dW5", ",", "dW6", ",", 
          "dW7", ",", "dW8", ",", "dW9", ",", "dW10", ",", "dW11", ",", 
          "dW12", ",", "dw13", ",", "dw14"}], "}"}]}]}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"pts", "=", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"VarsW", "[", 
          RowBox[{"[", "k", "]"}], "]"}], "\[Rule]", 
         RowBox[{"pt", "[", 
          RowBox[{"[", "k", "]"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"k", ",", "1", ",", "14"}], "}"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"EqsPlus", "=", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"EqsFPPC3W", "[", 
         RowBox[{"[", "i", "]"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", "11"}], "}"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"sols", "=", 
      RowBox[{
       RowBox[{"Solve", "[", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"0", "\[Equal]", " ", 
           RowBox[{"SeriesCoefficient", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"EqsPlus", "[", 
               RowBox[{"[", "j", "]"}], "]"}], "/.", "pts"}], ",", 
             RowBox[{"{", 
              RowBox[{"t", ",", "0", ",", "1"}], "}"}]}], "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"j", ",", "1", ",", "11"}], "}"}]}], "]"}], "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"AppendTo", "[", 
      RowBox[{"TangentsAtC", ",", " ", 
       RowBox[{"pts", "/.", "sols"}]}], "]"}], ";"}]}], "\[IndentingNewLine]",
    "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"TangentsAtSigma2C", "=", 
   RowBox[{"TangentsAtC", "/.", "CyclicW"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"TangentsAtSigmaC", "=", 
   RowBox[{
    RowBox[{"TangentsAtC", "/.", "CyclicW"}], "/.", "CyclicW"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{3.806942671456176*^9},
 CellLabel->
  "In[431]:=",ExpressionUUID->"e84ba755-cc44-411d-9c9c-ac0e70c336ea"],

Cell[CellGroupData[{

Cell[BoxData["20"], "Print",
 CellChangeTimes->{3.807002245985787*^9},
 CellLabel->
  "During evaluation of \
In[431]:=",ExpressionUUID->"e4898cac-8412-46f9-b431-6947ee571963"],

Cell[BoxData["40"], "Print",
 CellChangeTimes->{3.8070022639858847`*^9},
 CellLabel->
  "During evaluation of \
In[431]:=",ExpressionUUID->"c50a2118-ab3a-4ff9-b439-0909ade219ae"],

Cell[BoxData["60"], "Print",
 CellChangeTimes->{3.807002281999042*^9},
 CellLabel->
  "During evaluation of \
In[431]:=",ExpressionUUID->"b5266ab7-72b6-4a1f-b886-953979b4c960"],

Cell[BoxData["80"], "Print",
 CellChangeTimes->{3.80700230013583*^9},
 CellLabel->
  "During evaluation of \
In[431]:=",ExpressionUUID->"3cc426c7-a740-42ae-95b3-86f9e67cb7eb"],

Cell[BoxData["100"], "Print",
 CellChangeTimes->{3.807002319135915*^9},
 CellLabel->
  "During evaluation of \
In[431]:=",ExpressionUUID->"e12cc989-1b39-48f3-be8f-e8c2f2425942"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"sanity", " ", "check"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"N", "[", 
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{"Sectionf", "/.", 
       RowBox[{"TangentsAtC", "[", 
        RowBox[{"[", "10", "]"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"t", ",", "0", ",", "2"}], "}"}]}], "]"}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"N", "[", 
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{"SectionSigma2f", "/.", 
       RowBox[{"TangentsAtSigmaC", "[", 
        RowBox[{"[", "10", "]"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"t", ",", "0", ",", "2"}], "}"}]}], "]"}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"N", "[", 
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{"SectionSigmaf", "/.", 
       RowBox[{"TangentsAtSigma2C", "[", 
        RowBox[{"[", "10", "]"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"t", ",", "0", ",", "2"}], "}"}]}], "]"}], "]"}]}]}]], "Input",\

 CellChangeTimes->{3.806942677470105*^9},
 CellLabel->
  "In[435]:=",ExpressionUUID->"67bd6403-3ed4-4eca-a9b9-1eaa4844c66c"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{"0.004063260462706716`", "\[VeryThinSpace]", "+", 
      RowBox[{"0.006534193010597697`", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"t", "+", "0.`"}], ")"}], "2"]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", 
      RowBox[{"t", "+", "0.`"}], "]"}], "3"],
    SeriesData[$CellContext`t, 0., {}, 2, 3, 1],
    Editable->False]}],
  SeriesData[$CellContext`t, 0., {
    Complex[0.004063260462706716, 0.006534193010597697]}, 2, 3, 1],
  Editable->False]], "Output",
 CellChangeTimes->{3.807002321899337*^9},
 CellLabel->
  "Out[435]=",ExpressionUUID->"2767c9e6-21f4-4f5c-8f20-dd911324c277"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{"0.004063260462706716`", "\[VeryThinSpace]", "+", 
      RowBox[{"0.006534193010597697`", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"t", "+", "0.`"}], ")"}], "2"]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", 
      RowBox[{"t", "+", "0.`"}], "]"}], "3"],
    SeriesData[$CellContext`t, 0., {}, 2, 3, 1],
    Editable->False]}],
  SeriesData[$CellContext`t, 0., {
    Complex[0.004063260462706716, 0.006534193010597697]}, 2, 3, 1],
  Editable->False]], "Output",
 CellChangeTimes->{3.807002322536145*^9},
 CellLabel->
  "Out[436]=",ExpressionUUID->"511739c6-797e-4975-a389-9ac7503a9b17"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{"0.004063260462706716`", "\[VeryThinSpace]", "+", 
      RowBox[{"0.006534193010597697`", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"t", "+", "0.`"}], ")"}], "2"]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", 
      RowBox[{"t", "+", "0.`"}], "]"}], "3"],
    SeriesData[$CellContext`t, 0., {}, 2, 3, 1],
    Editable->False]}],
  SeriesData[$CellContext`t, 0., {
    Complex[0.004063260462706716, 0.006534193010597697]}, 2, 3, 1],
  Editable->False]], "Output",
 CellChangeTimes->{3.807002322997078*^9},
 CellLabel->
  "Out[437]=",ExpressionUUID->"55435391-6314-4381-a1f7-208f88dac871"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"AllMons", "=", 
    RowBox[{"MonomialList", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"W1", "+", "W2", "+", "W3", "+", "W4"}], ")"}], "^", "3"}], 
      " ", "+", " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"W5", "+", "W6", "+", "W7", "+", "W8"}], ")"}], 
       RowBox[{"(", 
        RowBox[{
        "W9", "+", "W10", "+", "W11", "+", "W12", "+", "W13", "+", "W14"}], 
        ")"}]}]}], "]"}]}], ";"}], " "}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"maxlength", "=", "500"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"CoeffList", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"ToExpression", "[", 
      RowBox[{"StringJoin", "[", 
       RowBox[{"\"\<A\>\"", ",", 
        RowBox[{"ToString", "[", "i", "]"}]}], "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "maxlength"}], "}"}]}], "]"}]}], ";", 
  RowBox[{"(*", " ", 
   RowBox[{
   "experimentally", " ", "found", " ", "to", " ", "give", " ", "one", " ", 
    "solution", " ", "up", " ", "to", " ", "scaling"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"count", "=", 
   RowBox[{"Length", "[", "AllMons", "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"AllMons", "=", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"AllMons", "[", 
        RowBox[{"[", "i", "]"}], "]"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"AllMons", "[", 
          RowBox[{"[", "i", "]"}], "]"}], "/.", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"VarsW", "[", 
             RowBox[{"[", "k", "]"}], "]"}], "\[Rule]", "1"}], ",", 
           RowBox[{"{", 
            RowBox[{"k", ",", "1", ",", "14"}], "}"}]}], "]"}]}], ")"}]}], 
      ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", "count"}], "}"}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"UnivPoly", "=", 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"CoeffList", "[", 
       RowBox[{"[", "i", "]"}], "]"}], " ", 
      RowBox[{"AllMons", "[", 
       RowBox[{"[", "i", "]"}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", 
       RowBox[{"Length", "[", "AllMons", "]"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Eqs", " ", "=", " ", 
   RowBox[{"Join", "[", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"0", "\[Equal]", "UnivPoly"}], "/.", 
        RowBox[{"SetOfPointsC", "[", 
         RowBox[{"[", "i", "]"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", "81"}], "}"}]}], "]"}], ",", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"0", "\[Equal]", "UnivPoly"}], "/.", 
        RowBox[{"SetOfPointsSigmaC", "[", 
         RowBox[{"[", "i", "]"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", "81"}], "}"}]}], "]"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Eqs", "=", 
   RowBox[{"Join", "[", 
    RowBox[{"Eqs", ",", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"0", "\[Equal]", 
        RowBox[{"SeriesCoefficient", "[", 
         RowBox[{
          RowBox[{"UnivPoly", "/.", 
           RowBox[{"TangentsAtC", "[", 
            RowBox[{"[", "i", "]"}], "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"t", ",", "0", ",", "1"}], "}"}]}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", "100"}], "}"}]}], "]"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"sols", "=", 
   RowBox[{
    RowBox[{"Chop", "[", 
     RowBox[{"Solve", "[", "Eqs", "]"}], "]"}], "[", 
    RowBox[{"[", "1", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"UnivPolySolved", " ", "=", 
    RowBox[{"UnivPoly", "/.", "sols"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"PossibleEqs", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"For", "[", 
   RowBox[{
    RowBox[{"j", "=", "1"}], ",", 
    RowBox[{"j", "\[LessEqual]", 
     RowBox[{"Length", "[", "AllMons", "]"}]}], ",", 
    RowBox[{"j", "++"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"UPs", "=", 
      RowBox[{"Coefficient", "[", 
       RowBox[{"UnivPolySolved", ",", 
        RowBox[{"CoeffList", "[", 
         RowBox[{"[", "j", "]"}], "]"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Abs", "[", 
         RowBox[{"UPs", "/.", 
          RowBox[{"SetOfPointsWextra", "[", 
           RowBox[{"[", "1", "]"}], "]"}]}], "]"}], ">", ".1"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"Print", "[", "j", "]"}], ";", "\[IndentingNewLine]", 
        RowBox[{"Block", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"$MaxExtraPrecision", "=", "10000"}], "}"}], ",", 
          RowBox[{"AppendTo", "[", 
           RowBox[{"PossibleEqs", ",", 
            RowBox[{"Sum", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"RootApproximant", "[", 
                RowBox[{
                 RowBox[{"Coefficient", "[", 
                  RowBox[{"UPs", ",", 
                   RowBox[{"AllMons", "[", 
                    RowBox[{"[", "i", "]"}], "]"}]}], "]"}], ",", "2"}], 
                "]"}], 
               RowBox[{"AllMons", "[", 
                RowBox[{"[", "i", "]"}], "]"}]}], ",", 
              RowBox[{"{", 
               RowBox[{"i", ",", "1", ",", 
                RowBox[{"Length", "[", "AllMons", "]"}]}], "}"}]}], "]"}]}], 
           "]"}]}], "\[IndentingNewLine]", "]"}], ";"}]}], 
      "\[IndentingNewLine]", "]"}], ";"}]}], "\[IndentingNewLine]", "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"U4", "=", " ", 
   RowBox[{"Factor", "[", 
    RowBox[{"z", " ", 
     RowBox[{
      RowBox[{"PossibleEqs", "[", 
       RowBox[{"[", "1", "]"}], "]"}], "/", "Sectiond"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"U5", "=", " ", 
   RowBox[{"Factor", "[", 
    RowBox[{"U4", "/.", "SubSigma"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"U6", "=", 
   RowBox[{"Factor", "[", 
    RowBox[{"U5", "/.", "SubSigma"}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{3.8069426885745087`*^9},
 CellLabel->
  "In[438]:=",ExpressionUUID->"ab21d486-12fd-4b27-9bda-5b9317203378"],

Cell[BoxData["44"], "Output",
 CellChangeTimes->{3.807002323600856*^9},
 CellLabel->
  "Out[440]=",ExpressionUUID->"0955c718-ba37-415f-9ded-0c958d13442c"],

Cell[BoxData["1"], "Print",
 CellChangeTimes->{3.8070023642865887`*^9},
 CellLabel->
  "During evaluation of \
In[438]:=",ExpressionUUID->"ba2b10c9-aa92-4dbd-b4cd-0f8b0b4b7e6a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"AllMons", "=", 
     RowBox[{"MonomialList", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"W1", "+", "W2", "+", "W3", "+", "W4"}], ")"}], "^", "3"}], 
       " ", "+", " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"W5", "+", "W6", "+", "W7", "+", "W8"}], ")"}], 
        RowBox[{"(", 
         RowBox[{
         "W9", "+", "W10", "+", "W11", "+", "W12", "+", "W13", "+", "W14"}], 
         ")"}]}]}], "]"}]}], ";", " ", 
    RowBox[{"(*", " ", 
     RowBox[{
     "experimentally", " ", "found", " ", "to", " ", "give", " ", "one", " ", 
      "solution", " ", "up", " ", "to", " ", "scaling"}], " ", "*)"}], 
    "\[IndentingNewLine]", 
    RowBox[{"count", "=", 
     RowBox[{"Length", "[", "AllMons", "]"}]}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"AllMons", "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"AllMons", "[", 
         RowBox[{"[", "i", "]"}], "]"}], "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"AllMons", "[", 
           RowBox[{"[", "i", "]"}], "]"}], "/.", 
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"VarsW", "[", 
              RowBox[{"[", "k", "]"}], "]"}], "\[Rule]", "1"}], ",", 
            RowBox[{"{", 
             RowBox[{"k", ",", "1", ",", "14"}], "}"}]}], "]"}]}], ")"}]}], 
       ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", "count"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"UnivPoly", "=", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"CoeffList", "[", 
         RowBox[{"[", "i", "]"}], "]"}], " ", 
        RowBox[{"AllMons", "[", 
         RowBox[{"[", "i", "]"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", 
         RowBox[{"Length", "[", "AllMons", "]"}]}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Eqs", " ", "=", " ", 
     RowBox[{"Join", "[", 
      RowBox[{
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"0", "\[Equal]", "UnivPoly"}], "/.", 
          RowBox[{"SetOfPointsSigma2C", "[", 
           RowBox[{"[", "i", "]"}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", "81"}], "}"}]}], "]"}], ",", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"0", "\[Equal]", "UnivPoly"}], "/.", 
          RowBox[{"SetOfPointsSigmaC", "[", 
           RowBox[{"[", "i", "]"}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", "100"}], "}"}]}], "]"}]}], "]"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Eqs", "=", 
     RowBox[{"Join", "[", 
      RowBox[{"Eqs", ",", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"0", "\[Equal]", 
          RowBox[{"SeriesCoefficient", "[", 
           RowBox[{
            RowBox[{"UnivPoly", "/.", 
             RowBox[{"TangentsAtSigma2C", "[", 
              RowBox[{"[", "i", "]"}], "]"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"t", ",", "0", ",", "1"}], "}"}]}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", "81"}], "}"}]}], "]"}]}], "]"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"sols", "=", 
     RowBox[{
      RowBox[{"Chop", "[", 
       RowBox[{"Solve", "[", "Eqs", "]"}], "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"UnivPolySolved", " ", "=", 
     RowBox[{"UnivPoly", "/.", "sols"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"PossibleEqs", "=", 
     RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"j", "=", "1"}], ",", 
      RowBox[{"j", "\[LessEqual]", 
       RowBox[{"Length", "[", "AllMons", "]"}]}], ",", 
      RowBox[{"j", "++"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"UPs", "=", 
        RowBox[{"Coefficient", "[", 
         RowBox[{"UnivPolySolved", ",", 
          RowBox[{"CoeffList", "[", 
           RowBox[{"[", "j", "]"}], "]"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Abs", "[", 
           RowBox[{"UPs", "/.", 
            RowBox[{"SetOfPointsWextra", "[", 
             RowBox[{"[", "45", "]"}], "]"}]}], "]"}], ">", ".1"}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"Print", "[", "j", "]"}], ";", "\[IndentingNewLine]", 
          RowBox[{"Block", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"$MaxExtraPrecision", "=", "10000"}], "}"}], ",", 
            "\[IndentingNewLine]", 
            RowBox[{"AppendTo", "[", 
             RowBox[{"PossibleEqs", ",", 
              RowBox[{"Sum", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"RootApproximant", "[", 
                  RowBox[{
                   RowBox[{"Coefficient", "[", 
                    RowBox[{"UPs", ",", 
                    RowBox[{"AllMons", "[", 
                    RowBox[{"[", "i", "]"}], "]"}]}], "]"}], ",", "2"}], 
                  "]"}], 
                 RowBox[{"AllMons", "[", 
                  RowBox[{"[", "i", "]"}], "]"}]}], ",", 
                RowBox[{"{", 
                 RowBox[{"i", ",", "1", ",", 
                  RowBox[{"Length", "[", "AllMons", "]"}]}], "}"}]}], "]"}]}],
              "]"}]}], "\[IndentingNewLine]", "]"}], ";"}]}], 
        "\[IndentingNewLine]", "]"}], ";"}]}], "\[IndentingNewLine]", "]"}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"U7", "=", " ", 
     RowBox[{"Factor", "[", 
      RowBox[{
       RowBox[{"z", "^", 
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}]}], " ", 
       RowBox[{
        RowBox[{"PossibleEqs", "[", 
         RowBox[{"[", "1", "]"}], "]"}], "/", " ", "Sectiond"}]}], "]"}]}], 
    " ", ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"U8", "=", 
     RowBox[{"Factor", "[", " ", 
      RowBox[{"U7", "/.", "SubSigma"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"U9", "=", 
     RowBox[{"Factor", "[", 
      RowBox[{"U8", "/.", "SubSigma"}], "]"}]}], ";"}], "\[IndentingNewLine]",
    "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.806942702902317*^9, 3.806942705456382*^9}},
 CellLabel->
  "In[452]:=",ExpressionUUID->"1e047e53-e108-42ec-ad02-86623359ab48"],

Cell[BoxData["44"], "Output",
 CellChangeTimes->{3.8070023705512*^9},
 CellLabel->
  "Out[452]=",ExpressionUUID->"7dd04d45-2ae5-4b9a-9d68-791bc9f217c9"],

Cell[BoxData["1"], "Print",
 CellChangeTimes->{3.807002407348338*^9},
 CellLabel->
  "During evaluation of \
In[452]:=",ExpressionUUID->"2eb77e71-13d3-4e17-a853-60c9e5db291d"]
}, Open  ]],

Cell[TextData[StyleBox["Now we find the cubic equations. We will call the \
variables P0,...,P9. This calculation takes a long time, be patient.",
 FontSize->24,
 FontColor->RGBColor[1, 0, 0]]], "Text",
 CellChangeTimes->{
  3.806942715491008*^9, {3.807045115398682*^9, 
   3.8070451588321667`*^9}},ExpressionUUID->"ab0f9cc5-a789-4c44-aa16-\
0fa7e06f0f82"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"make", " ", "points", " ", "on", " ", "FPP"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"prec", "=", 
    RowBox[{
     RowBox[{"Round", "[", 
      RowBox[{"Accuracy", "[", "SetOfPointsWextra", "]"}], "]"}], "-", 
     "1"}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"SetOfPointsW", "=", 
     RowBox[{"N", "[", 
      RowBox[{"SetOfPointsWextra", ",", "prec"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"SetOfPointsZ", "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"Append", "[", 
        RowBox[{
         RowBox[{"SetOfPointsW", "[", 
          RowBox[{"[", "i", "]"}], "]"}], ",", 
         RowBox[{"z", "->", 
          RowBox[{"N", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"zcube", "/.", 
               RowBox[{"SetOfPointsW", "[", 
                RowBox[{"[", "i", "]"}], "]"}]}], ")"}], "^", 
             RowBox[{"(", 
              RowBox[{"1", "/", "3"}], ")"}]}], ",", "prec"}], "]"}]}]}], 
        "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", 
         RowBox[{"Length", "[", "SetOfPointsW", "]"}]}], "}"}]}], "]"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"SetOfPointsP", " ", "=", " ", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"P0", "\[Rule]", "W1"}], "/.", 
          RowBox[{"SetOfPointsZ", "[", 
           RowBox[{"[", "i", "]"}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"P1", "\[Rule]", "W2"}], "/.", 
          RowBox[{"SetOfPointsZ", "[", 
           RowBox[{"[", "i", "]"}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"P2", "\[Rule]", "W3"}], "/.", 
          RowBox[{"SetOfPointsZ", "[", 
           RowBox[{"[", "i", "]"}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"P3", "\[Rule]", "W4"}], "/.", 
          RowBox[{"SetOfPointsZ", "[", 
           RowBox[{"[", "i", "]"}], "]"}]}], ",", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"P4", "\[Rule]", "U4"}], "/.", 
          RowBox[{"SetOfPointsZ", "[", 
           RowBox[{"[", "i", "]"}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"P5", "\[Rule]", "U5"}], "/.", 
          RowBox[{"SetOfPointsZ", "[", 
           RowBox[{"[", "i", "]"}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"P6", "\[Rule]", "U6"}], "/.", 
          RowBox[{"SetOfPointsZ", "[", 
           RowBox[{"[", "i", "]"}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"P7", "\[Rule]", "U7"}], "/.", 
          RowBox[{"SetOfPointsZ", "[", 
           RowBox[{"[", "i", "]"}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"P8", "\[Rule]", "U8"}], "/.", 
          RowBox[{"SetOfPointsZ", "[", 
           RowBox[{"[", "i", "]"}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"P9", "\[Rule]", "U9"}], "/.", 
          RowBox[{"SetOfPointsZ", "[", 
           RowBox[{"[", "i", "]"}], "]"}]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", 
         RowBox[{"Length", "[", "SetOfPointsZ", "]"}]}], "}"}]}], "]"}]}], 
    ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"maxlength", "=", "500"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"CoeffList", "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"ToExpression", "[", 
        RowBox[{"StringJoin", "[", 
         RowBox[{"\"\<A\>\"", ",", 
          RowBox[{"ToString", "[", "i", "]"}]}], "]"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", "maxlength"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Beautify", "[", "x_", "]"}], ":=", "\[IndentingNewLine]", 
     RowBox[{"Ret", "=", 
      RowBox[{"Expand", "[", 
       RowBox[{
        RowBox[{"Rationalize", "[", 
         RowBox[{"Chop", "[", 
          RowBox[{"N", "[", 
           RowBox[{
            RowBox[{"Re", "[", "x", "]"}], ",", 
            RowBox[{"Round", "[", 
             RowBox[{"prec", "/", "2"}], "]"}]}], "]"}], "]"}], "]"}], "+", 
        RowBox[{
         RowBox[{"Rationalize", "[", 
          RowBox[{"Chop", "[", 
           RowBox[{"N", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"Im", "[", "x", "]"}], "/", 
              SqrtBox["2"]}], ",", 
             RowBox[{"Round", "[", 
              RowBox[{"prec", "/", "2"}], "]"}]}], "]"}], "]"}], "]"}], " ", 
         "I", 
         SqrtBox["2"]}]}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"deg", "=", "3"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"VarsP", "=", 
     RowBox[{"{", 
      RowBox[{
      "P0", ",", "P1", ",", "P2", ",", "P3", ",", "P4", ",", "P5", ",", "P6", 
       ",", "P7", ",", "P8", ",", "P9"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"AllMons", "=", 
     RowBox[{"MonomialList", "[", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
        "P0", "+", "P1", "+", "P2", "+", "P3", "+", "P4", "+", "P5", "+", 
         "P6", "+", "P7", "+", "P8", "+", "P9"}], ")"}], "^", "deg"}], 
      "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"count", "=", 
    RowBox[{"Length", "[", "AllMons", "]"}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"AllMons", "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"AllMons", "[", 
         RowBox[{"[", "i", "]"}], "]"}], "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"AllMons", "[", 
           RowBox[{"[", "i", "]"}], "]"}], "/.", 
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"VarsP", "[", 
              RowBox[{"[", "m", "]"}], "]"}], "\[Rule]", "1"}], ",", 
            RowBox[{"{", 
             RowBox[{"m", ",", "1", ",", "10"}], "}"}]}], "]"}]}], ")"}]}], 
       ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", "count"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"WtinZ", "=", 
     RowBox[{"{", 
      RowBox[{
      "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "1", ",", "1", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"EqsFPP", "=", 
     RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"k", "=", "0"}], ",", 
      RowBox[{"k", "\[LessEqual]", "2"}], ",", 
      RowBox[{"k", "++"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"UnivPolyP", "=", "0"}], ";", "\[IndentingNewLine]", 
       RowBox[{"Print", "[", "k", "]"}], ";", "\[IndentingNewLine]", 
       RowBox[{"count1", "=", "0"}], ";", "\[IndentingNewLine]", 
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"j", "=", "1"}], ",", 
         RowBox[{"j", "\[LessEqual]", "count"}], ",", " ", 
         RowBox[{"j", "++"}], ",", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"expall", "=", 
           RowBox[{"Sum", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"Exponent", "[", 
               RowBox[{
                RowBox[{"AllMons", "[", 
                 RowBox[{"[", "j", "]"}], "]"}], ",", 
                RowBox[{"VarsP", "[", 
                 RowBox[{"[", "m", "]"}], "]"}]}], "]"}], " ", 
              RowBox[{"WtinZ", "[", 
               RowBox[{"[", "m", "]"}], "]"}]}], ",", 
             RowBox[{"{", 
              RowBox[{"m", ",", "1", ",", "10"}], "}"}]}], "]"}]}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Mod", "[", 
              RowBox[{"expall", ",", "3"}], "]"}], "\[Equal]", "k"}], ",", 
            "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"UnivPolyP", "+=", 
              RowBox[{
               RowBox[{"CoeffList", "[", 
                RowBox[{"[", "j", "]"}], "]"}], " ", 
               RowBox[{"AllMons", "[", 
                RowBox[{"[", "j", "]"}], "]"}]}]}], ";", 
             "\[IndentingNewLine]", 
             RowBox[{"count1", "++"}], ";"}]}], "\[IndentingNewLine]", "]"}], 
          ";"}]}], "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
       "\[IndentingNewLine]", 
       RowBox[{"Eqs", "=", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"0", "\[Equal]", "UnivPolyP"}], "/.", 
           RowBox[{"SetOfPointsP", "[", 
            RowBox[{"[", "l", "]"}], "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"l", ",", "1", ",", 
            RowBox[{"count1", "+", "10"}]}], "}"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"sols", "=", 
        RowBox[{"Block", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"$MaxExtraPrecision", "=", "10000"}], "}"}], ",", 
          RowBox[{
           RowBox[{"NSolve", "[", "Eqs", "]"}], "[", 
           RowBox[{"[", "1", "]"}], "]"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"UpSolved", "=", 
        RowBox[{"UnivPolyP", "/.", "sols"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"j", "=", "1"}], ",", 
         RowBox[{"j", "\[LessEqual]", "count"}], ",", " ", 
         RowBox[{"j", "++"}], ",", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"neweq", "=", 
           RowBox[{"Coefficient", "[", 
            RowBox[{"UpSolved", ",", 
             RowBox[{"CoeffList", "[", 
              RowBox[{"[", "j", "]"}], "]"}]}], "]"}]}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"ByteCount", "[", "neweq", "]"}], ">", "100"}], ",", 
            "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"Block", "[", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"$MaxExtraPrecision", "=", "10000"}], "}"}], ",", 
               RowBox[{"AppendTo", "[", 
                RowBox[{"EqsFPP", ",", 
                 RowBox[{"Sum", "[", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"Beautify", "[", 
                    RowBox[{"Coefficient", "[", 
                    RowBox[{"neweq", ",", 
                    RowBox[{"AllMons", "[", 
                    RowBox[{"[", "l", "]"}], "]"}]}], "]"}], "]"}], 
                    RowBox[{"AllMons", "[", 
                    RowBox[{"[", "l", "]"}], "]"}]}], ",", 
                   RowBox[{"{", 
                    RowBox[{"l", ",", "1", ",", "count"}], "}"}]}], "]"}]}], 
                "]"}]}], "\[IndentingNewLine]", "]"}], ";"}]}], 
           "\[IndentingNewLine]", "]"}], ";"}]}], "\[IndentingNewLine]", 
        "]"}], ";"}]}], "\[IndentingNewLine]", "\[IndentingNewLine]", "]"}], 
    ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Print", "[", 
     RowBox[{"Length", "[", "EqsFPP", "]"}], "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Accuracy", "[", 
      RowBox[{"EqsFPP", "[", 
       RowBox[{"[", "k", "]"}], "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"k", ",", "1", ",", "84"}], "}"}]}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"ByteCount", "[", 
      RowBox[{"EqsFPP", "[", 
       RowBox[{"[", "k", "]"}], "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"k", ",", "1", ",", "84"}], "}"}]}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"EqsFPP", "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"Numerator", "[", 
        RowBox[{"Factor", "[", 
         RowBox[{"EqsFPP", "[", 
          RowBox[{"[", "k", "]"}], "]"}], "]"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"k", ",", "1", ",", "84"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"ByteCount", "[", 
      RowBox[{"EqsFPP", "[", 
       RowBox[{"[", "k", "]"}], "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"k", ",", "1", ",", "84"}], "}"}]}], "]"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.806942724967628*^9, 3.806942749285161*^9}},
 CellLabel->
  "In[484]:=",ExpressionUUID->"bf94b696-7c77-4d54-9598-aca69c91e725"],

Cell[BoxData["59995"], "Output",
 CellChangeTimes->{3.807002412692453*^9, 3.8070120717031927`*^9},
 CellLabel->
  "Out[484]=",ExpressionUUID->"33d2a08f-c3cb-4bcb-9101-862b68dea294"],

Cell[BoxData["220"], "Output",
 CellChangeTimes->{3.807002412692453*^9, 3.807013205890369*^9},
 CellLabel->
  "Out[494]=",ExpressionUUID->"09016af7-a49e-4c11-8226-4834ecde47c3"],

Cell[CellGroupData[{

Cell[BoxData["0"], "Print",
 CellChangeTimes->{3.807003619851509*^9, 3.807013205990048*^9},
 CellLabel->
  "During evaluation of \
In[484]:=",ExpressionUUID->"0870cca7-0f05-4df5-8cf0-7e63907e18b4"],

Cell[BoxData["1"], "Print",
 CellChangeTimes->{3.807003619851509*^9, 3.807025688188992*^9},
 CellLabel->
  "During evaluation of \
In[484]:=",ExpressionUUID->"927fc49f-8df6-469f-bab3-02b8b28504a6"],

Cell[BoxData["2"], "Print",
 CellChangeTimes->{3.807003619851509*^9, 3.807033756906646*^9},
 CellLabel->
  "During evaluation of \
In[484]:=",ExpressionUUID->"56b2464a-f645-49f2-87fd-20c6e3d1e6b7"],

Cell[BoxData["84"], "Print",
 CellChangeTimes->{3.807003619851509*^9, 3.8070424548209267`*^9},
 CellLabel->
  "During evaluation of \
In[484]:=",ExpressionUUID->"de7b2f34-1acf-4943-8075-1f5a9fa67441"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "\[Infinity]", ",", "\[Infinity]", ",", "\[Infinity]", ",", "\[Infinity]", 
   ",", "\[Infinity]", ",", "\[Infinity]", ",", "\[Infinity]", ",", 
   "\[Infinity]", ",", "\[Infinity]", ",", "\[Infinity]", ",", "\[Infinity]", 
   ",", "\[Infinity]", ",", "\[Infinity]", ",", "\[Infinity]", ",", 
   "\[Infinity]", ",", "\[Infinity]", ",", "\[Infinity]", ",", "\[Infinity]", 
   ",", "\[Infinity]", ",", "\[Infinity]", ",", "\[Infinity]", ",", 
   "\[Infinity]", ",", "\[Infinity]", ",", "\[Infinity]", ",", "\[Infinity]", 
   ",", "\[Infinity]", ",", "\[Infinity]", ",", "\[Infinity]", ",", 
   "\[Infinity]", ",", "\[Infinity]", ",", "\[Infinity]", ",", "\[Infinity]", 
   ",", "\[Infinity]", ",", "\[Infinity]", ",", "\[Infinity]", ",", 
   "\[Infinity]", ",", "\[Infinity]", ",", "\[Infinity]", ",", "\[Infinity]", 
   ",", "\[Infinity]", ",", "\[Infinity]", ",", "\[Infinity]", ",", 
   "\[Infinity]", ",", "\[Infinity]", ",", "\[Infinity]", ",", "\[Infinity]", 
   ",", "\[Infinity]", ",", "\[Infinity]", ",", "\[Infinity]", ",", 
   "\[Infinity]", ",", "\[Infinity]", ",", "\[Infinity]", ",", "\[Infinity]", 
   ",", "\[Infinity]", ",", "\[Infinity]", ",", "\[Infinity]", ",", 
   "\[Infinity]", ",", "\[Infinity]", ",", "\[Infinity]", ",", "\[Infinity]", 
   ",", "\[Infinity]", ",", "\[Infinity]", ",", "\[Infinity]", ",", 
   "\[Infinity]", ",", "\[Infinity]", ",", "\[Infinity]", ",", "\[Infinity]", 
   ",", "\[Infinity]", ",", "\[Infinity]", ",", "\[Infinity]", ",", 
   "\[Infinity]", ",", "\[Infinity]", ",", "\[Infinity]", ",", "\[Infinity]", 
   ",", "\[Infinity]", ",", "\[Infinity]", ",", "\[Infinity]", ",", 
   "\[Infinity]", ",", "\[Infinity]", ",", "\[Infinity]", ",", "\[Infinity]", 
   ",", "\[Infinity]", ",", "\[Infinity]", ",", "\[Infinity]"}], 
  "}"}]], "Output",
 CellChangeTimes->{3.807002412692453*^9, 3.807042455225093*^9},
 CellLabel->
  "Out[500]=",ExpressionUUID->"2d43adb5-d2be-48b4-8b39-d08c423ed282"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "327032", ",", "325496", ",", "325496", ",", "302648", ",", "302648", ",", 
   "302648", ",", "302648", ",", "302648", ",", "302648", ",", "302648", ",", 
   "302648", ",", "302648", ",", "348072", ",", "348032", ",", "326264", ",", 
   "326712", ",", "325752", ",", "305832", ",", "322216", ",", "322216", ",", 
   "305832", ",", "322216", ",", "322216", ",", "305832", ",", "322216", ",", 
   "322216", ",", "358976", ",", "359032", ",", "359032", ",", "358976", ",", 
   "235120", ",", "235120", ",", "235152", ",", "235056", ",", "235056", ",", 
   "235056", ",", "235056", ",", "235024", ",", "238864", ",", "238992", ",", 
   "238992", ",", "239248", ",", "239184", ",", "238928", ",", "305168", ",", 
   "304912", ",", "235056", ",", "235056", ",", "235024", ",", "235088", ",", 
   "235088", ",", "235056", ",", "286112", ",", "286048", ",", "263168", ",", 
   "286112", ",", "263168", ",", "235184", ",", "235200", ",", "235152", ",", 
   "235120", ",", "235088", ",", "235104", ",", "235136", ",", "235120", ",", 
   "240208", ",", "239376", ",", "238864", ",", "239696", ",", "239376", ",", 
   "239568", ",", "234800", ",", "235152", ",", "235136", ",", "235120", ",", 
   "235152", ",", "235136", ",", "235120", ",", "291376", ",", "291312", ",", 
   "291312", ",", "291376", ",", "291312", ",", "291376"}], "}"}]], "Output",
 CellChangeTimes->{3.807002412692453*^9, 3.8070424552777452`*^9},
 CellLabel->
  "Out[501]=",ExpressionUUID->"a050e0ef-3f52-4108-bbe5-a6cb93c0764d"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "281216", ",", "281216", ",", "281216", ",", "302912", ",", "302912", ",", 
   "302912", ",", "302912", ",", "302912", ",", "302912", ",", "302912", ",", 
   "302912", ",", "302912", ",", "310160", ",", "310160", ",", "281216", ",", 
   "281152", ",", "281216", ",", "310096", ",", "332368", ",", "332368", ",", 
   "310096", ",", "332368", ",", "332368", ",", "310096", ",", "332368", ",", 
   "332368", ",", "324728", ",", "324736", ",", "324736", ",", "324728", ",", 
   "221280", ",", "221280", ",", "221280", ",", "221216", ",", "221216", ",", 
   "221216", ",", "221216", ",", "221216", ",", "221280", ",", "221216", ",", 
   "221216", ",", "221280", ",", "221216", ",", "221280", ",", "254848", ",", 
   "254848", ",", "221216", ",", "221216", ",", "221216", ",", "221216", ",", 
   "221216", ",", "221216", ",", "249200", ",", "249136", ",", "249136", ",", 
   "249200", ",", "249136", ",", "221408", ",", "221408", ",", "221344", ",", 
   "221344", ",", "221344", ",", "221344", ",", "221344", ",", "221344", ",", 
   "221408", ",", "221344", ",", "221344", ",", "221408", ",", "221344", ",", 
   "221408", ",", "208384", ",", "221344", ",", "221344", ",", "221344", ",", 
   "221344", ",", "221344", ",", "221344", ",", "254976", ",", "254912", ",", 
   "254912", ",", "254976", ",", "254912", ",", "254976"}], "}"}]], "Output",
 CellChangeTimes->{3.807002412692453*^9, 3.807042497772379*^9},
 CellLabel->
  "Out[503]=",ExpressionUUID->"01e57f52-9c4e-40d9-8c29-65f28640915b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"MatrixRank", "[", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{"EqsFPP", ",", 
       RowBox[{"VarsP", "[", 
        RowBox[{"[", "k", "]"}], "]"}]}], "]"}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"P0", "\[Rule]", "0"}], ",", 
       RowBox[{"P1", "\[Rule]", "1"}], ",", 
       RowBox[{"P2", "\[Rule]", "0"}], ",", 
       RowBox[{"P3", "\[Rule]", "0"}], ",", 
       RowBox[{"P4", "\[Rule]", "0"}], ",", 
       RowBox[{"P5", "\[Rule]", "0"}], ",", 
       RowBox[{"P6", "\[Rule]", "0"}], ",", 
       RowBox[{"P7", "\[Rule]", "0"}], ",", 
       RowBox[{"P8", "\[Rule]", "0"}], ",", 
       RowBox[{"P9", "\[Rule]", "0"}]}], "}"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"k", ",", "1", ",", "10"}], "}"}]}], "]"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ns", "=", 
   RowBox[{"NullSpace", "[", 
    RowBox[{"Transpose", "[", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{"EqsFPP", ",", 
          RowBox[{"VarsP", "[", 
           RowBox[{"[", "k", "]"}], "]"}]}], "]"}], "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"P0", "\[Rule]", "0"}], ",", 
          RowBox[{"P1", "\[Rule]", "1"}], ",", 
          RowBox[{"P2", "\[Rule]", "0"}], ",", 
          RowBox[{"P3", "\[Rule]", "0"}], ",", 
          RowBox[{"P4", "\[Rule]", "0"}], ",", 
          RowBox[{"P5", "\[Rule]", "0"}], ",", 
          RowBox[{"P6", "\[Rule]", "0"}], ",", 
          RowBox[{"P7", "\[Rule]", "0"}], ",", 
          RowBox[{"P8", "\[Rule]", "0"}], ",", 
          RowBox[{"P9", "\[Rule]", "0"}]}], "}"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"k", ",", "1", ",", "10"}], "}"}]}], "]"}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ns", "=", 
   RowBox[{"RootReduce", "[", "ns", "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.8069427720516872`*^9, 3.806942780992229*^9}},
 CellLabel->
  "In[504]:=",ExpressionUUID->"733ce22d-c50a-4671-922c-97c209baea39"],

Cell[BoxData["7"], "Output",
 CellChangeTimes->{3.807043720966625*^9},
 CellLabel->
  "Out[504]=",ExpressionUUID->"d2d67074-2900-417c-ad75-3067ad7ee14c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"w", "=", 
  RowBox[{"Exp", "[", 
   RowBox[{"2", "Pi", " ", 
    RowBox[{"I", "/", "3"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"slsfixedapprox1", "=", 
   RowBox[{"NSolve", "[", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"0", "\[Equal]", 
         RowBox[{"EqsFPP", "[", 
          RowBox[{"[", "k", "]"}], "]"}]}], "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"P0", "\[Rule]", "1"}], ",", 
          RowBox[{"P2", "\[Rule]", "P1"}], ",", 
          RowBox[{"P3", "\[Rule]", "P1"}], ",", 
          RowBox[{"P5", "\[Rule]", "P4"}], ",", 
          RowBox[{"P6", "\[Rule]", "P4"}], ",", 
          RowBox[{"P8", "\[Rule]", "P7"}], ",", 
          RowBox[{"P9", "\[Rule]", "P7"}]}], "}"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"k", ",", "1", ",", "84"}], "}"}]}], "]"}], ",", "20000"}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"slsfixed1", "=", 
   RowBox[{
    RowBox[{"VarsP", "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"P0", "\[Rule]", "1"}], ",", 
       RowBox[{"P2", "\[Rule]", "P1"}], ",", 
       RowBox[{"P3", "\[Rule]", "P1"}], ",", 
       RowBox[{"P5", "\[Rule]", "P4"}], ",", 
       RowBox[{"P6", "\[Rule]", "P4"}], ",", 
       RowBox[{"P8", "\[Rule]", "P7"}], ",", 
       RowBox[{"P9", "\[Rule]", "P7"}]}], "}"}]}], "/.", 
    "slsfixedapprox1"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"slsfixedapprox2", "=", 
   RowBox[{"NSolve", "[", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"0", "\[Equal]", 
         RowBox[{"EqsFPP", "[", 
          RowBox[{"[", "k", "]"}], "]"}]}], "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"P0", "\[Rule]", "1"}], ",", 
          RowBox[{"P2", "\[Rule]", " ", "P1"}], ",", 
          RowBox[{"P3", "\[Rule]", "  ", "P1"}], ",", 
          RowBox[{"P5", "\[Rule]", " ", 
           RowBox[{"w", " ", "P4"}]}], ",", 
          RowBox[{"P6", "\[Rule]", 
           RowBox[{
            RowBox[{"w", "^", "2"}], " ", "P4"}]}], ",", 
          RowBox[{"P8", "\[Rule]", " ", 
           RowBox[{
            RowBox[{"w", "^", "2"}], " ", "P7"}]}], ",", 
          RowBox[{"P9", "\[Rule]", " ", 
           RowBox[{"w", " ", "P7"}]}]}], "}"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"k", ",", "1", ",", "84"}], "}"}]}], "]"}], ",", "20000"}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"slsfixed2", "=", 
   RowBox[{
    RowBox[{"VarsP", "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"P0", "\[Rule]", "1"}], ",", 
       RowBox[{"P2", "\[Rule]", " ", "P1"}], ",", 
       RowBox[{"P3", "\[Rule]", "  ", "P1"}], ",", 
       RowBox[{"P5", "\[Rule]", " ", 
        RowBox[{"w", " ", "P4"}]}], ",", 
       RowBox[{"P6", "\[Rule]", 
        RowBox[{
         RowBox[{"w", "^", "2"}], " ", "P4"}]}], ",", 
       RowBox[{"P8", "\[Rule]", " ", 
        RowBox[{
         RowBox[{"w", "^", "2"}], " ", "P7"}]}], ",", 
       RowBox[{"P9", "\[Rule]", " ", 
        RowBox[{"w", " ", "P7"}]}]}], "}"}]}], "/.", "slsfixedapprox2"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"slsfixedapprox3", "=", 
   RowBox[{"NSolve", "[", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"0", "\[Equal]", 
         RowBox[{"EqsFPP", "[", 
          RowBox[{"[", "k", "]"}], "]"}]}], "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"P0", "\[Rule]", "1"}], ",", 
          RowBox[{"P2", "\[Rule]", "P1"}], ",", 
          RowBox[{"P3", "\[Rule]", "P1"}], ",", 
          RowBox[{"P5", "\[Rule]", 
           RowBox[{
            RowBox[{"w", "^", "2"}], " ", "P4"}]}], ",", 
          RowBox[{"P6", "\[Rule]", 
           RowBox[{"w", " ", "P4"}]}], ",", 
          RowBox[{"P8", "\[Rule]", 
           RowBox[{"w", " ", "P7"}]}], ",", 
          RowBox[{"P9", "\[Rule]", 
           RowBox[{
            RowBox[{"w", "^", "2"}], " ", "P7"}]}]}], "}"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"k", ",", "1", ",", "84"}], "}"}]}], "]"}], ",", "20000"}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"slsfixed3", "=", 
   RowBox[{
    RowBox[{"VarsP", "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"P0", "\[Rule]", "1"}], ",", 
       RowBox[{"P2", "\[Rule]", "P1"}], ",", 
       RowBox[{"P3", "\[Rule]", "P1"}], ",", 
       RowBox[{"P5", "\[Rule]", 
        RowBox[{
         RowBox[{"w", "^", "2"}], " ", "P4"}]}], ",", 
       RowBox[{"P6", "\[Rule]", 
        RowBox[{"w", " ", "P4"}]}], ",", 
       RowBox[{"P8", "\[Rule]", 
        RowBox[{"w", " ", "P7"}]}], ",", 
       RowBox[{"P9", "\[Rule]", 
        RowBox[{
         RowBox[{"w", "^", "2"}], " ", "P7"}]}]}], "}"}]}], "/.", 
    "slsfixedapprox3"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"value1", "=", 
   RowBox[{"Beautify", "[", " ", 
    RowBox[{"slsfixed1", "[", 
     RowBox[{"[", "3", "]"}], "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"value2", "=", 
   RowBox[{"Block", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"$MaxExtraPrecision", "=", "10000"}], "}"}], ",", 
     RowBox[{"RootApproximant", " ", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"w", " ", 
         RowBox[{"slsfixed2", "[", 
          RowBox[{"[", "1", "]"}], "]"}]}], "+", " ", 
        RowBox[{
         RowBox[{"w", "^", "2"}], " ", 
         RowBox[{"slsfixed3", "[", 
          RowBox[{"[", "1", "]"}], "]"}]}]}], ",", "2"}], "]"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"value3", "=", 
    RowBox[{"Block", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"$MaxExtraPrecision", "=", "10000"}], "}"}], ",", 
      RowBox[{"RootApproximant", " ", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"w", "^", "2"}], " ", 
          RowBox[{"slsfixed2", "[", 
           RowBox[{"[", "1", "]"}], "]"}]}], "+", " ", 
         RowBox[{"w", " ", 
          RowBox[{"slsfixed3", "[", 
           RowBox[{"[", "1", "]"}], "]"}]}]}], ",", "2"}], "]"}]}], "]"}]}], 
   ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"help456", "=", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"c1", ",", "c2", ",", "c3"}], "}"}], "/.", 
    RowBox[{
     RowBox[{"Solve", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"1", "\[Equal]", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"c1", ",", "c2", ",", "c3"}], "}"}], ".", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"value1", "[", 
             RowBox[{"[", "5", "]"}], "]"}], ",", 
            RowBox[{"value1", "[", 
             RowBox[{"[", "6", "]"}], "]"}], ",", 
            RowBox[{"value1", "[", 
             RowBox[{"[", "7", "]"}], "]"}]}], "}"}]}]}], ",", 
        RowBox[{"1", "==", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"c1", ",", "c2", ",", "c3"}], "}"}], ".", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"value2", "[", 
             RowBox[{"[", "5", "]"}], "]"}], ",", 
            RowBox[{"value2", "[", 
             RowBox[{"[", "6", "]"}], "]"}], ",", 
            RowBox[{"value2", "[", 
             RowBox[{"[", "7", "]"}], "]"}]}], "}"}]}]}], ",", 
        RowBox[{"1", "\[Equal]", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"c1", ",", "c2", ",", "c3"}], "}"}], ".", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"value3", "[", 
             RowBox[{"[", "5", "]"}], "]"}], ",", 
            RowBox[{"value3", "[", 
             RowBox[{"[", "6", "]"}], "]"}], ",", 
            RowBox[{"value3", "[", 
             RowBox[{"[", "7", "]"}], "]"}]}], "}"}]}]}]}], "}"}], "]"}], "[", 
     RowBox[{"[", "1", "]"}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"help789", "=", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"c1", ",", "c2", ",", "c3"}], "}"}], "/.", 
    RowBox[{
     RowBox[{"Solve", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"1", "\[Equal]", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"c1", ",", "c2", ",", "c3"}], "}"}], ".", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"value1", "[", 
             RowBox[{"[", "8", "]"}], "]"}], ",", 
            RowBox[{"value1", "[", 
             RowBox[{"[", "9", "]"}], "]"}], ",", 
            RowBox[{"value1", "[", 
             RowBox[{"[", "10", "]"}], "]"}]}], "}"}]}]}], ",", 
        RowBox[{"1", "==", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"c1", ",", "c2", ",", "c3"}], "}"}], ".", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"value2", "[", 
             RowBox[{"[", "8", "]"}], "]"}], ",", 
            RowBox[{"value2", "[", 
             RowBox[{"[", "9", "]"}], "]"}], ",", 
            RowBox[{"value2", "[", 
             RowBox[{"[", "10", "]"}], "]"}]}], "}"}]}]}], ",", 
        RowBox[{"1", "\[Equal]", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"c1", ",", "c2", ",", "c3"}], "}"}], ".", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"value3", "[", 
             RowBox[{"[", "8", "]"}], "]"}], ",", 
            RowBox[{"value3", "[", 
             RowBox[{"[", "9", "]"}], "]"}], ",", 
            RowBox[{"value3", "[", 
             RowBox[{"[", "10", "]"}], "]"}]}], "}"}]}]}]}], "}"}], "]"}], 
     "[", 
     RowBox[{"[", "1", "]"}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.806942794657762*^9, 3.806942811383658*^9}},
 CellLabel->
  "In[507]:=",ExpressionUUID->"89cc8f98-4b21-4c17-a8e3-c162a71aa4a9"],

Cell[BoxData[
 SuperscriptBox["\[ExponentialE]", 
  FractionBox[
   RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "3"]]], "Output",
 CellChangeTimes->{3.8070437246902246`*^9},
 CellLabel->
  "Out[507]=",ExpressionUUID->"03409cc8-560d-41fa-bf89-04f2f977eb94"]
}, Open  ]],

Cell[TextData[StyleBox["Now we will recompute the equations but in better \
variables.",
 FontSize->18,
 FontColor->RGBColor[1, 0, 0]]], "Text",
 CellChangeTimes->{{3.8069428301955853`*^9, 
  3.806942835446848*^9}},ExpressionUUID->"61198d4a-10a6-4dee-96e0-\
2763bb63ba30"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"make", " ", "points", " ", "on", " ", "FPP"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"prec", "=", "1000"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"SetOfPointsW", "=", 
     RowBox[{"N", "[", 
      RowBox[{"SetOfPointsWextra", ",", "prec"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"SetOfPointsZ", "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"Append", "[", 
        RowBox[{
         RowBox[{"SetOfPointsW", "[", 
          RowBox[{"[", "i", "]"}], "]"}], ",", 
         RowBox[{"z", "->", 
          RowBox[{"N", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"zcube", "/.", 
               RowBox[{"SetOfPointsW", "[", 
                RowBox[{"[", "i", "]"}], "]"}]}], ")"}], "^", 
             RowBox[{"(", 
              RowBox[{"1", "/", "3"}], ")"}]}], ",", "prec"}], "]"}]}]}], 
        "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", 
         RowBox[{"Length", "[", "SetOfPointsW", "]"}]}], "}"}]}], "]"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"SetOfPointsQ", " ", "=", " ", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"Q0", "\[Rule]", "W1"}], "/.", 
          RowBox[{"SetOfPointsZ", "[", 
           RowBox[{"[", "i", "]"}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"Q1", "\[Rule]", "W2"}], "/.", 
          RowBox[{"SetOfPointsZ", "[", 
           RowBox[{"[", "i", "]"}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"Q2", "\[Rule]", "W3"}], "/.", 
          RowBox[{"SetOfPointsZ", "[", 
           RowBox[{"[", "i", "]"}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"Q3", "\[Rule]", "W4"}], "/.", 
          RowBox[{"SetOfPointsZ", "[", 
           RowBox[{"[", "i", "]"}], "]"}]}], ",", "\[IndentingNewLine]", 
         "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"Q4", "\[Rule]", 
           RowBox[{"help456", ".", 
            RowBox[{"{", " ", 
             RowBox[{"U4", ",", " ", "U5", ",", " ", "U6"}], "}"}]}]}], "/.", 
          
          RowBox[{"SetOfPointsZ", "[", 
           RowBox[{"[", "i", "]"}], "]"}]}], ",", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"Q5", "\[Rule]", 
           RowBox[{"help456", ".", 
            RowBox[{"{", " ", 
             RowBox[{"U5", ",", " ", "U6", ",", "U4"}], "}"}]}]}], "/.", 
          RowBox[{"SetOfPointsZ", "[", 
           RowBox[{"[", "i", "]"}], "]"}]}], ",", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"Q6", "\[Rule]", 
           RowBox[{"help456", ".", 
            RowBox[{"{", " ", 
             RowBox[{"U6", ",", " ", "U4", ",", " ", "U5"}], "}"}]}]}], "/.", 
          
          RowBox[{"SetOfPointsZ", "[", 
           RowBox[{"[", "i", "]"}], "]"}]}], ",", "\[IndentingNewLine]", 
         "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"Q7", "\[Rule]", 
           RowBox[{"help789", ".", 
            RowBox[{"{", " ", 
             RowBox[{"U7", ",", " ", "U8", ",", "U9"}], "}"}]}]}], "/.", 
          RowBox[{"SetOfPointsZ", "[", 
           RowBox[{"[", "i", "]"}], "]"}]}], ",", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"Q8", "\[Rule]", 
           RowBox[{"help789", ".", 
            RowBox[{"{", " ", 
             RowBox[{"U8", ",", " ", "U9", ",", "U7"}], "}"}]}]}], "/.", 
          RowBox[{"SetOfPointsZ", "[", 
           RowBox[{"[", "i", "]"}], "]"}]}], ",", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"Q9", "\[Rule]", 
           RowBox[{"help789", ".", 
            RowBox[{"{", " ", 
             RowBox[{"U9", ",", " ", "U7", ",", " ", "U8"}], "}"}]}]}], "/.", 
          
          RowBox[{"SetOfPointsZ", "[", 
           RowBox[{"[", "i", "]"}], "]"}]}]}], "}"}], ",", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", 
         RowBox[{"Length", "[", "SetOfPointsZ", "]"}]}], "}"}]}], "]"}]}], 
    ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"maxlength", "=", "500"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"CoeffList", "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"ToExpression", "[", 
        RowBox[{"StringJoin", "[", 
         RowBox[{"\"\<A\>\"", ",", 
          RowBox[{"ToString", "[", "i", "]"}]}], "]"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", "maxlength"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Beautify", "[", "x_", "]"}], ":=", "\[IndentingNewLine]", 
     RowBox[{"Ret", "=", 
      RowBox[{"Expand", "[", 
       RowBox[{
        RowBox[{"Rationalize", "[", 
         RowBox[{"Chop", "[", 
          RowBox[{"N", "[", 
           RowBox[{
            RowBox[{"Re", "[", "x", "]"}], ",", 
            RowBox[{"Round", "[", 
             RowBox[{"prec", "/", "2"}], "]"}]}], "]"}], "]"}], "]"}], "+", 
        RowBox[{
         RowBox[{"Rationalize", "[", 
          RowBox[{"Chop", "[", 
           RowBox[{"N", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"Im", "[", "x", "]"}], "/", 
              SqrtBox["2"]}], ",", 
             RowBox[{"Round", "[", 
              RowBox[{"prec", "/", "2"}], "]"}]}], "]"}], "]"}], "]"}], " ", 
         "I", 
         SqrtBox["2"]}]}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"deg", "=", "3"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"VarsQ", "=", 
     RowBox[{"{", 
      RowBox[{
      "Q0", ",", "Q1", ",", "Q2", ",", "Q3", ",", "Q4", ",", "Q5", ",", "Q6", 
       ",", "Q7", ",", "Q8", ",", "Q9"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"AllMons", "=", 
     RowBox[{"MonomialList", "[", 
      RowBox[{
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{"VarsQ", "[", 
          RowBox[{"[", "k", "]"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"k", ",", "1", ",", "10"}], "}"}]}], "]"}], "^", "deg"}], 
      "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"count", "=", 
    RowBox[{"Length", "[", "AllMons", "]"}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"AllMons", "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"AllMons", "[", 
         RowBox[{"[", "i", "]"}], "]"}], "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"AllMons", "[", 
           RowBox[{"[", "i", "]"}], "]"}], "/.", 
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"VarsQ", "[", 
              RowBox[{"[", "m", "]"}], "]"}], "\[Rule]", "1"}], ",", 
            RowBox[{"{", 
             RowBox[{"m", ",", "1", ",", "10"}], "}"}]}], "]"}]}], ")"}]}], 
       ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", "count"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"WtinZ", "=", 
     RowBox[{"{", 
      RowBox[{
      "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "1", ",", "1", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"EqsFPPQ", "=", 
     RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"k", "=", "0"}], ",", 
      RowBox[{"k", "\[LessEqual]", "2"}], ",", 
      RowBox[{"k", "++"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"UnivPolyQ", "=", "0"}], ";", "\[IndentingNewLine]", 
       RowBox[{"Print", "[", "k", "]"}], ";", "\[IndentingNewLine]", 
       RowBox[{"count1", "=", "0"}], ";", "\[IndentingNewLine]", 
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"j", "=", "1"}], ",", 
         RowBox[{"j", "\[LessEqual]", "count"}], ",", " ", 
         RowBox[{"j", "++"}], ",", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"expall", "=", 
           RowBox[{"Sum", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"Exponent", "[", 
               RowBox[{
                RowBox[{"AllMons", "[", 
                 RowBox[{"[", "j", "]"}], "]"}], ",", 
                RowBox[{"VarsQ", "[", 
                 RowBox[{"[", "m", "]"}], "]"}]}], "]"}], " ", 
              RowBox[{"WtinZ", "[", 
               RowBox[{"[", "m", "]"}], "]"}]}], ",", 
             RowBox[{"{", 
              RowBox[{"m", ",", "1", ",", "10"}], "}"}]}], "]"}]}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Mod", "[", 
              RowBox[{"expall", ",", "3"}], "]"}], "\[Equal]", "k"}], ",", 
            "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"UnivPolyQ", "+=", 
              RowBox[{
               RowBox[{"CoeffList", "[", 
                RowBox[{"[", "j", "]"}], "]"}], " ", 
               RowBox[{"AllMons", "[", 
                RowBox[{"[", "j", "]"}], "]"}]}]}], ";", 
             "\[IndentingNewLine]", 
             RowBox[{"count1", "++"}], ";"}]}], "\[IndentingNewLine]", "]"}], 
          ";"}]}], "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
       "\[IndentingNewLine]", 
       RowBox[{"Eqs", "=", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"0", "\[Equal]", "UnivPolyQ"}], "/.", 
           RowBox[{"SetOfPointsQ", "[", 
            RowBox[{"[", "l", "]"}], "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"l", ",", "1", ",", 
            RowBox[{"count1", "+", "10"}]}], "}"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"sols", "=", 
        RowBox[{"Block", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"$MaxExtraPrecision", "=", "10000"}], "}"}], ",", 
          RowBox[{
           RowBox[{"NSolve", "[", "Eqs", "]"}], "[", 
           RowBox[{"[", "1", "]"}], "]"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"UpSolved", "=", 
        RowBox[{"UnivPolyQ", "/.", "sols"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"j", "=", "1"}], ",", 
         RowBox[{"j", "\[LessEqual]", "count"}], ",", " ", 
         RowBox[{"j", "++"}], ",", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"neweq", "=", 
           RowBox[{"Coefficient", "[", 
            RowBox[{"UpSolved", ",", 
             RowBox[{"CoeffList", "[", 
              RowBox[{"[", "j", "]"}], "]"}]}], "]"}]}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"ByteCount", "[", "neweq", "]"}], ">", "100"}], ",", 
            "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"Block", "[", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"$MaxExtraPrecision", "=", "10000"}], "}"}], ",", 
               RowBox[{"AppendTo", "[", 
                RowBox[{"EqsFPPQ", ",", 
                 RowBox[{"Sum", "[", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"Beautify", "[", 
                    RowBox[{"Coefficient", "[", 
                    RowBox[{"neweq", ",", 
                    RowBox[{"AllMons", "[", 
                    RowBox[{"[", "l", "]"}], "]"}]}], "]"}], "]"}], 
                    RowBox[{"AllMons", "[", 
                    RowBox[{"[", "l", "]"}], "]"}]}], ",", 
                   RowBox[{"{", 
                    RowBox[{"l", ",", "1", ",", "count"}], "}"}]}], "]"}]}], 
                "]"}]}], "\[IndentingNewLine]", "]"}], ";"}]}], 
           "\[IndentingNewLine]", "]"}], ";"}]}], "\[IndentingNewLine]", 
        "]"}], ";"}]}], "\[IndentingNewLine]", "\[IndentingNewLine]", "]"}], 
    ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Print", "[", 
     RowBox[{"Length", "[", "EqsFPPQ", "]"}], "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Accuracy", "[", 
      RowBox[{"EqsFPPQ", "[", 
       RowBox[{"[", "k", "]"}], "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"k", ",", "1", ",", "84"}], "}"}]}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"ByteCount", "[", 
      RowBox[{"EqsFPPQ", "[", 
       RowBox[{"[", "k", "]"}], "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"k", ",", "1", ",", "84"}], "}"}]}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"EqsFPPQ", "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"Numerator", "[", 
        RowBox[{"Factor", "[", 
         RowBox[{"EqsFPPQ", "[", 
          RowBox[{"[", "i", "]"}], "]"}], "]"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", "84"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"ByteCount", "[", 
      RowBox[{"EqsFPPQ", "[", 
       RowBox[{"[", "k", "]"}], "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"k", ",", "1", ",", "84"}], "}"}]}], "]"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.80694284491875*^9, 3.806942858728218*^9}},
 CellLabel->
  "In[519]:=",ExpressionUUID->"d17d8040-8cc5-480b-b637-29e924bb13cd"],

Cell[BoxData["220"], "Output",
 CellChangeTimes->{3.8070438648369913`*^9},
 CellLabel->
  "Out[529]=",ExpressionUUID->"b1ca6712-3d89-4ddd-b896-7b43a78d354d"],

Cell[CellGroupData[{

Cell[BoxData["0"], "Print",
 CellChangeTimes->{3.807043864880356*^9},
 CellLabel->
  "During evaluation of \
In[519]:=",ExpressionUUID->"5e7e7bd1-17c6-42ea-91cc-d4d2371aa419"],

Cell[BoxData["1"], "Print",
 CellChangeTimes->{3.807043870026678*^9},
 CellLabel->
  "During evaluation of \
In[519]:=",ExpressionUUID->"07f5a56d-34f4-4f5e-a4ab-da99812e59a4"],

Cell[BoxData["2"], "Print",
 CellChangeTimes->{3.8070438743770027`*^9},
 CellLabel->
  "During evaluation of \
In[519]:=",ExpressionUUID->"5dbf7e65-93c0-4204-a807-b1a4f9a1967e"],

Cell[BoxData["84"], "Print",
 CellChangeTimes->{3.80704387862702*^9},
 CellLabel->
  "During evaluation of \
In[519]:=",ExpressionUUID->"5e379d3a-bd40-4f4d-88da-d082a41f301c"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "\[Infinity]", ",", "\[Infinity]", ",", "\[Infinity]", ",", "\[Infinity]", 
   ",", "\[Infinity]", ",", "\[Infinity]", ",", "\[Infinity]", ",", 
   "\[Infinity]", ",", "\[Infinity]", ",", "\[Infinity]", ",", "\[Infinity]", 
   ",", "\[Infinity]", ",", "\[Infinity]", ",", "\[Infinity]", ",", 
   "\[Infinity]", ",", "\[Infinity]", ",", "\[Infinity]", ",", "\[Infinity]", 
   ",", "\[Infinity]", ",", "\[Infinity]", ",", "\[Infinity]", ",", 
   "\[Infinity]", ",", "\[Infinity]", ",", "\[Infinity]", ",", "\[Infinity]", 
   ",", "\[Infinity]", ",", "\[Infinity]", ",", "\[Infinity]", ",", 
   "\[Infinity]", ",", "\[Infinity]", ",", "\[Infinity]", ",", "\[Infinity]", 
   ",", "\[Infinity]", ",", "\[Infinity]", ",", "\[Infinity]", ",", 
   "\[Infinity]", ",", "\[Infinity]", ",", "\[Infinity]", ",", "\[Infinity]", 
   ",", "\[Infinity]", ",", "\[Infinity]", ",", "\[Infinity]", ",", 
   "\[Infinity]", ",", "\[Infinity]", ",", "\[Infinity]", ",", "\[Infinity]", 
   ",", "\[Infinity]", ",", "\[Infinity]", ",", "\[Infinity]", ",", 
   "\[Infinity]", ",", "\[Infinity]", ",", "\[Infinity]", ",", "\[Infinity]", 
   ",", "\[Infinity]", ",", "\[Infinity]", ",", "\[Infinity]", ",", 
   "\[Infinity]", ",", "\[Infinity]", ",", "\[Infinity]", ",", "\[Infinity]", 
   ",", "\[Infinity]", ",", "\[Infinity]", ",", "\[Infinity]", ",", 
   "\[Infinity]", ",", "\[Infinity]", ",", "\[Infinity]", ",", "\[Infinity]", 
   ",", "\[Infinity]", ",", "\[Infinity]", ",", "\[Infinity]", ",", 
   "\[Infinity]", ",", "\[Infinity]", ",", "\[Infinity]", ",", "\[Infinity]", 
   ",", "\[Infinity]", ",", "\[Infinity]", ",", "\[Infinity]", ",", 
   "\[Infinity]", ",", "\[Infinity]", ",", "\[Infinity]", ",", "\[Infinity]", 
   ",", "\[Infinity]", ",", "\[Infinity]", ",", "\[Infinity]"}], 
  "}"}]], "Output",
 CellChangeTimes->{3.807043878631505*^9},
 CellLabel->
  "Out[535]=",ExpressionUUID->"661a2463-fb8c-4d39-988e-046cb7b4d7a8"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "32632", ",", "32760", ",", "32632", ",", "32608", ",", "32776", ",", 
   "32608", ",", "32712", ",", "32560", ",", "32560", ",", "32680", ",", 
   "32592", ",", "32672", ",", "33320", ",", "33064", ",", "32728", ",", 
   "32728", ",", "32824", ",", "33176", ",", "33288", ",", "33224", ",", 
   "33216", ",", "33240", ",", "33200", ",", "33280", ",", "33216", ",", 
   "33176", ",", "32584", ",", "32656", ",", "32592", ",", "32472", ",", 
   "32184", ",", "32176", ",", "32248", ",", "32128", ",", "32192", ",", 
   "32240", ",", "32192", ",", "32176", ",", "32272", ",", "32304", ",", 
   "32208", ",", "32352", ",", "32288", ",", "32320", ",", "33760", ",", 
   "33864", ",", "32224", ",", "32272", ",", "32128", ",", "32240", ",", 
   "32288", ",", "32272", ",", "33000", ",", "32832", ",", "32768", ",", 
   "32960", ",", "32784", ",", "31992", ",", "32016", ",", "32240", ",", 
   "32144", ",", "32208", ",", "32192", ",", "32256", ",", "32176", ",", 
   "32328", ",", "32344", ",", "32344", ",", "32376", ",", "32336", ",", 
   "32440", ",", "33344", ",", "32168", ",", "32304", ",", "32384", ",", 
   "32264", ",", "32336", ",", "32224", ",", "33776", ",", "34000", ",", 
   "33936", ",", "34112", ",", "33896", ",", "34088"}], "}"}]], "Output",
 CellChangeTimes->{3.8070438786390553`*^9},
 CellLabel->
  "Out[536]=",ExpressionUUID->"cba3a2c9-679b-43fc-a28f-bcbbe226d458"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "23496", ",", "23496", ",", "23496", ",", "23432", ",", "23432", ",", 
   "23432", ",", "23432", ",", "23432", ",", "23432", ",", "23432", ",", 
   "23432", ",", "23432", ",", "24104", ",", "24104", ",", "23496", ",", 
   "23432", ",", "23496", ",", "24040", ",", "24192", ",", "24152", ",", 
   "24040", ",", "24192", ",", "24280", ",", "24040", ",", "24256", ",", 
   "24216", ",", "23488", ",", "23496", ",", "23496", ",", "23488", ",", 
   "23616", ",", "23616", ",", "23616", ",", "23552", ",", "23552", ",", 
   "23552", ",", "23552", ",", "23552", ",", "23616", ",", "23552", ",", 
   "23552", ",", "23616", ",", "23552", ",", "23616", ",", "25528", ",", 
   "25528", ",", "24080", ",", "24080", ",", "24088", ",", "24064", ",", 
   "24008", ",", "23976", ",", "24752", ",", "24640", ",", "24368", ",", 
   "24752", ",", "24320", ",", "23600", ",", "23656", ",", "23680", ",", 
   "23680", ",", "23680", ",", "23680", ",", "23680", ",", "23680", ",", 
   "23744", ",", "23680", ",", "23680", ",", "23744", ",", "23680", ",", 
   "23744", ",", "24928", ",", "23680", ",", "23680", ",", "23680", ",", 
   "23680", ",", "23680", ",", "23680", ",", "25528", ",", "25456", ",", 
   "25424", ",", "25624", ",", "25432", ",", "25544"}], "}"}]], "Output",
 CellChangeTimes->{3.8070438828312817`*^9},
 CellLabel->
  "Out[538]=",ExpressionUUID->"ba46073b-4bf4-4759-957a-4a178882125a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "this", " ", "is", " ", "not", " ", "as", " ", "good", " ", "we", " ", 
     "hoped", " ", "for"}], ",", " ", 
    RowBox[{
    "but", " ", "will", " ", "work", " ", "in", " ", "a", " ", "pinch"}]}], 
   " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"EqsFPPwithrr", "=", 
     RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"numeq", "=", "1"}], ",", 
      RowBox[{"numeq", "\[LessEqual]", "84"}], ",", 
      RowBox[{"numeq", "++"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"eq", "=", 
        RowBox[{"Expand", "[", 
         RowBox[{"EqsFPPQ", "[", 
          RowBox[{"[", "numeq", "]"}], "]"}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"eqwithrr", "=", "0"}], ";", "\[IndentingNewLine]", 
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"k", "=", "1"}], ",", 
         RowBox[{"k", "\[LessEqual]", 
          RowBox[{"Length", "[", "AllMons", "]"}]}], ",", 
         RowBox[{"k", "++"}], ",", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"coef", "=", 
           RowBox[{"Coefficient", "[", 
            RowBox[{"eq", ",", 
             RowBox[{"AllMons", "[", 
              RowBox[{"[", "k", "]"}], "]"}]}], "]"}]}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{"eqwithrr", "+=", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"Re", "[", "coef", "]"}], "  ", "+", " ", 
              RowBox[{"rr", " ", 
               RowBox[{"Im", "[", 
                RowBox[{"coef", "/", 
                 RowBox[{"2", "^", 
                  RowBox[{"(", 
                   RowBox[{"1", "/", "2"}], ")"}]}]}], "]"}]}]}], ")"}], " ", 
            
            RowBox[{"AllMons", "[", 
             RowBox[{"[", "k", "]"}], "]"}]}]}], ";"}]}], 
        "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
       RowBox[{"AppendTo", "[", 
        RowBox[{"EqsFPPwithrr", ",", "eqwithrr"}], "]"}], ";"}]}], 
     "\[IndentingNewLine]", "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"just", " ", "checking"}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"EqsFPPwithrr", "/.", 
       RowBox[{"rr", "\[Rule]", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"-", "2"}], ")"}], "^", 
         RowBox[{"(", 
          RowBox[{"1", "/", "2"}], ")"}]}]}]}], ")"}], "-", "EqsFPPQ"}], 
    "]"}]}]}]], "Input",
 CellChangeTimes->{{3.8069428708696747`*^9, 3.806942876095771*^9}},
 CellLabel->
  "In[539]:=",ExpressionUUID->"2f52c8ce-092c-4944-bece-4a9ff9bb7436"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{3.807043889881123*^9},
 CellLabel->
  "Out[541]=",ExpressionUUID->"f62fd220-923d-43fe-b218-cfd03fe3c4c9"]
}, Open  ]],

Cell[BoxData[{
 StyleBox[
  RowBox[{
   RowBox[{"fname", "=", "\"\<Desktop/FPP2020/EqsFPPwithrr\>\""}], ";"}],
  FontSize->16], "\[IndentingNewLine]", 
 StyleBox[
  RowBox[{
   RowBox[{"OpenWrite", "[", "fname", "]"}], ";"}],
  FontSize->16], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Write", 
   StyleBox["[",
    FontSize->18], 
   StyleBox[
    RowBox[{"fname", ",", "EqsFPPwithrr"}],
    FontSize->18], 
   StyleBox["]",
    FontSize->18]}], 
  StyleBox[";",
   FontSize->18]}], "\[IndentingNewLine]", 
 StyleBox[
  RowBox[{
   RowBox[{"Close", "[", "fname", "]"}], ";"}],
  FontSize->16]}], "Input",
 CellChangeTimes->{3.807045100578072*^9},
 CellLabel->
  "In[542]:=",ExpressionUUID->"1138e553-96b5-49ff-ac5d-c13838dc03e6"]
},
WindowSize->{1069, 602},
WindowMargins->{{2, Automatic}, {Automatic, 8}},
FrontEndVersion->"12.0 for Mac OS X x86 (64-bit) (April 8, 2019)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 346, 7, 80, "Text",ExpressionUUID->"c08be950-d83e-4f0c-8bc3-e2eb889e9dd1"],
Cell[907, 29, 2295, 78, 248, "Input",ExpressionUUID->"ef6f29b1-20a3-4268-8c5a-8cd574b8d742"],
Cell[CellGroupData[{
Cell[3227, 111, 2050, 57, 235, "Input",ExpressionUUID->"ff07059e-137b-47b3-8f90-700bb2b43276"],
Cell[5280, 170, 430, 8, 34, "Output",ExpressionUUID->"f7279a23-f5c3-48ac-aaa1-e6f19efc83f8"],
Cell[5713, 180, 293, 7, 55, "Output",ExpressionUUID->"3fb5e7bc-adcf-4f29-aeaf-92adb75b0984"]
}, Open  ]],
Cell[CellGroupData[{
Cell[6043, 192, 5011, 131, 367, "Input",ExpressionUUID->"a9305b4d-a96e-4d00-bff2-1871100db810"],
Cell[CellGroupData[{
Cell[11079, 327, 201, 4, 24, "Print",ExpressionUUID->"b9964f77-e7fe-4341-a7e0-d5d0967869ab"],
Cell[11283, 333, 199, 4, 24, "Print",ExpressionUUID->"1ee3b69d-99bf-4093-a660-e868bca7a4b0"],
Cell[11485, 339, 199, 4, 24, "Print",ExpressionUUID->"9d317246-8fba-4b60-9fa6-694ea3ce0569"],
Cell[11687, 345, 201, 4, 24, "Print",ExpressionUUID->"f7f7d2f9-ff29-478a-bbfe-720a1da8fea0"],
Cell[11891, 351, 199, 4, 24, "Print",ExpressionUUID->"b113c1eb-f3dd-4256-87b8-6815d50767cd"],
Cell[12093, 357, 201, 4, 24, "Print",ExpressionUUID->"492c7eeb-2ab4-4a8c-9a58-98f898dc87f3"],
Cell[12297, 363, 199, 4, 24, "Print",ExpressionUUID->"97176323-64aa-4f2a-b354-3cb8c6ca67b7"],
Cell[12499, 369, 199, 4, 24, "Print",ExpressionUUID->"c7d57c20-83b1-4dab-be1a-28ffdbce083f"],
Cell[12701, 375, 198, 4, 24, "Print",ExpressionUUID->"0ec51fce-17ef-48f8-848b-dd9f558dca2c"],
Cell[12902, 381, 200, 4, 24, "Print",ExpressionUUID->"68775ad5-3ad0-45a0-9244-925337a56b7d"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[13151, 391, 8776, 247, 876, "Input",ExpressionUUID->"c6416674-fff0-47f7-bfb8-ead44f7f6a42"],
Cell[21930, 640, 184, 4, 24, "Print",ExpressionUUID->"f4ecdc38-93a9-4a0b-b938-c4ba6947ee92"],
Cell[22117, 646, 152, 2, 34, "Output",ExpressionUUID->"87f13635-7067-4f58-9e60-9c5672ee9e32"],
Cell[CellGroupData[{
Cell[22294, 652, 399, 10, 24, "Print",ExpressionUUID->"1e3cbf99-cae9-41f7-a51d-96c80bae5f85"],
Cell[22696, 664, 399, 10, 24, "Print",ExpressionUUID->"ced9c717-a7a6-4fa3-9ae7-bcc15b4f636b"],
Cell[23098, 676, 399, 10, 24, "Print",ExpressionUUID->"29504c7d-9da9-4ea1-bb68-002c7dfd2284"],
Cell[23500, 688, 399, 10, 24, "Print",ExpressionUUID->"dc7fa078-0be9-4853-8d4b-7a890c3c00d3"],
Cell[23902, 700, 399, 10, 24, "Print",ExpressionUUID->"ddd0d719-9d9f-4185-b913-21b4a76eebe2"],
Cell[24304, 712, 399, 10, 24, "Print",ExpressionUUID->"b8f1f426-144a-4f3c-83ae-8989ca80409e"],
Cell[24706, 724, 399, 10, 24, "Print",ExpressionUUID->"9d5693b4-84ea-49d6-821e-fcaea09c73d9"],
Cell[25108, 736, 399, 10, 24, "Print",ExpressionUUID->"2019e256-a04a-4be1-88e4-b040de0a4bf6"],
Cell[25510, 748, 399, 10, 24, "Print",ExpressionUUID->"761ed22a-dd36-4c68-ac59-c4db7984d06a"],
Cell[25912, 760, 400, 10, 24, "Print",ExpressionUUID->"449e7c53-0937-40a8-8806-9c389ee82f02"],
Cell[26315, 772, 401, 10, 24, "Print",ExpressionUUID->"7dcd0b0d-cb9f-4d5b-b7dc-c96925f704be"],
Cell[26719, 784, 401, 10, 24, "Print",ExpressionUUID->"dfc1ed18-d357-4acc-9668-002f92e10911"],
Cell[27123, 796, 400, 10, 24, "Print",ExpressionUUID->"b31eafea-66e5-4a19-b29b-e17d618be7a3"],
Cell[27526, 808, 401, 10, 24, "Print",ExpressionUUID->"e42ace5f-ffd7-4793-a1d0-ae4bdc1d0177"],
Cell[27930, 820, 401, 10, 24, "Print",ExpressionUUID->"78e7ad9d-756b-4587-8f86-8b3f9001af40"],
Cell[28334, 832, 403, 10, 24, "Print",ExpressionUUID->"3fc3abe2-9ac5-41b0-bc2f-20f17b088df9"],
Cell[28740, 844, 403, 10, 24, "Print",ExpressionUUID->"7b4794f8-3c77-4610-a26c-67e7cc04f814"],
Cell[29146, 856, 403, 10, 24, "Print",ExpressionUUID->"e61d401b-efb4-46d3-b5d5-7c18ec23dd5a"],
Cell[29552, 868, 403, 10, 24, "Print",ExpressionUUID->"bce69507-d95e-4b70-88b3-5d02fe62aad6"],
Cell[29958, 880, 401, 10, 24, "Print",ExpressionUUID->"4ca282d3-be18-4989-a589-3c6f10fb8318"],
Cell[30362, 892, 401, 10, 24, "Print",ExpressionUUID->"c41fb1f0-ff4e-42d4-b680-906f24561238"],
Cell[30766, 904, 400, 10, 24, "Print",ExpressionUUID->"057285bc-a5a1-4895-a9e4-d5ff40606e89"],
Cell[31169, 916, 403, 10, 24, "Print",ExpressionUUID->"d927d535-6f3d-4f9d-b89f-86de200edc44"],
Cell[31575, 928, 403, 10, 24, "Print",ExpressionUUID->"0584e4a6-109b-4e6e-b5c9-c9ee59fd473b"],
Cell[31981, 940, 403, 10, 24, "Print",ExpressionUUID->"c7747bd7-559d-4d5a-8b0f-53dfaca087fc"],
Cell[32387, 952, 401, 10, 24, "Print",ExpressionUUID->"9ff9861f-b9a1-4019-97e1-773d201a125a"],
Cell[32791, 964, 401, 10, 24, "Print",ExpressionUUID->"473064f8-b537-44d3-95b3-fca28030b1d2"],
Cell[33195, 976, 401, 10, 24, "Print",ExpressionUUID->"aea50599-9a8e-462f-a2e2-a7ca611ff8d2"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[33645, 992, 4197, 106, 262, "Input",ExpressionUUID->"a6616190-e3db-4d3d-be27-7c91175f87e0"],
Cell[37845, 1100, 755, 18, 34, "Output",ExpressionUUID->"9fd9f5d3-d0e3-48dc-9758-f21ffcc7f36f"],
Cell[38603, 1120, 753, 18, 34, "Output",ExpressionUUID->"113417a6-8fb1-4deb-935e-92b527757bba"],
Cell[39359, 1140, 753, 18, 34, "Output",ExpressionUUID->"0031993a-6193-41b0-a811-1fa8cfc39b2d"],
Cell[40115, 1160, 221, 6, 24, "Print",ExpressionUUID->"f36684b3-6aac-4ecd-a0e2-65080dda5e68"]
}, Open  ]],
Cell[CellGroupData[{
Cell[40373, 1171, 2449, 61, 325, "Input",ExpressionUUID->"c01f9901-15e5-4209-a060-5825fb171084"],
Cell[42825, 1234, 282, 6, 34, "Output",ExpressionUUID->"6dfdb56c-7aa1-4eb8-9258-cfcac4177fde"],
Cell[43110, 1242, 150, 2, 34, "Output",ExpressionUUID->"0be01070-e3ec-4591-a3cd-ad2414726498"]
}, Open  ]],
Cell[43275, 1247, 265, 6, 38, "Text",ExpressionUUID->"aa635f14-811e-4e28-ae16-dfbf88e5dfaf"],
Cell[CellGroupData[{
Cell[43565, 1257, 4360, 118, 220, "Input",ExpressionUUID->"26494c9e-1732-4b8d-b4d1-12f66be4602a"],
Cell[47928, 1377, 363, 8, 34, "Output",ExpressionUUID->"9759b8c2-b540-4c62-906d-a4845c676963"]
}, Open  ]],
Cell[48306, 1388, 5831, 152, 451, "Input",ExpressionUUID->"f3155930-94ff-4ba4-96a9-33819280c14a"],
Cell[CellGroupData[{
Cell[54162, 1544, 3129, 93, 151, "Input",ExpressionUUID->"cfd22c0e-0c35-4f6a-9ae4-62cb823d3a48"],
Cell[57294, 1639, 633, 19, 51, "Output",ExpressionUUID->"4a8aa8ba-7d4d-4104-a428-cb27cb08689a"],
Cell[57930, 1660, 642, 19, 51, "Output",ExpressionUUID->"79b59b0c-9d33-4ec4-ab20-c38411ab0a6e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[58609, 1684, 995, 29, 73, "Input",ExpressionUUID->"50dfb75c-0dc4-4553-b369-3bd2e5d7a6e9"],
Cell[59607, 1715, 224, 4, 34, "Output",ExpressionUUID->"f013dd9e-585e-46ec-a0f2-3a39804db1b0"],
Cell[59834, 1721, 3845, 106, 102, "Output",ExpressionUUID->"48bdbcde-f17f-45ac-95a5-add4b6f811ab"]
}, Open  ]],
Cell[CellGroupData[{
Cell[63716, 1832, 13162, 349, 850, "Input",ExpressionUUID->"211a8526-a6a3-4272-938c-054dcb93cd83"],
Cell[76881, 2183, 554, 17, 51, "Output",ExpressionUUID->"c7fb1a02-b637-4fbc-a8ab-d95cc90c9132"],
Cell[77438, 2202, 1741, 53, 92, "Output",ExpressionUUID->"34166aa7-9f92-446c-954e-b7acdd75308d"],
Cell[79182, 2257, 581, 11, 34, "Output",ExpressionUUID->"16f117f0-3dbc-4682-a09f-f7dcfb3804f3"],
Cell[79766, 2270, 293, 8, 34, "Output",ExpressionUUID->"d8c0febe-e4b4-47f9-85cb-cccd4b1230b8"],
Cell[80062, 2280, 538, 15, 55, "Output",ExpressionUUID->"225e1ed5-f468-40b7-bb89-1c732bf59f19"]
}, Open  ]],
Cell[CellGroupData[{
Cell[80637, 2300, 14758, 389, 997, "Input",ExpressionUUID->"23aaa57f-a261-4a2d-998a-2424aef8bda3"],
Cell[95398, 2691, 155, 3, 34, "Output",ExpressionUUID->"b757d71c-67f2-4a61-9b3d-7573043bc151"],
Cell[95556, 2696, 552, 17, 51, "Output",ExpressionUUID->"f8524eee-eac7-4000-8436-84a81db4bd7d"],
Cell[96111, 2715, 1738, 53, 92, "Output",ExpressionUUID->"45088e48-1f8b-4054-9e60-e29d5791f57c"],
Cell[97852, 2770, 581, 11, 34, "Output",ExpressionUUID->"c9ba4eb3-18ed-4268-a9a2-c4f2738dcb62"],
Cell[98436, 2783, 294, 8, 34, "Output",ExpressionUUID->"a720d5b2-8f5e-4444-b99e-29050e1fedbc"],
Cell[98733, 2793, 539, 15, 55, "Output",ExpressionUUID->"0287e63c-838f-447d-a188-ba49dded7856"]
}, Open  ]],
Cell[99287, 2811, 506, 13, 52, "Input",ExpressionUUID->"3790794d-0af8-44e9-87dd-d1286b80d98e"],
Cell[99796, 2826, 251, 6, 46, "Text",ExpressionUUID->"516908e5-03b3-4abe-a597-1212fde79a7e"],
Cell[CellGroupData[{
Cell[100072, 2836, 4587, 127, 535, "Input",ExpressionUUID->"39b0a182-48c2-440d-a05e-129ae5c96563"],
Cell[CellGroupData[{
Cell[104684, 2967, 222, 6, 24, "Print",ExpressionUUID->"d9f87a23-0d61-42fc-b233-8f8f6a828e21"],
Cell[104909, 2975, 220, 6, 24, "Print",ExpressionUUID->"135b9c19-e970-44a4-b86f-aa7b25bae5ab"],
Cell[105132, 2983, 220, 6, 24, "Print",ExpressionUUID->"3dc82ad6-a31c-4ebb-a036-ddcbc3d59439"],
Cell[105355, 2991, 220, 6, 24, "Print",ExpressionUUID->"3bfac8fd-8f9c-4896-96c4-a34b6d820945"],
Cell[105578, 2999, 223, 6, 24, "Print",ExpressionUUID->"9d0cede8-7dac-4610-bbb7-2be970eedee5"],
Cell[105804, 3007, 221, 6, 24, "Print",ExpressionUUID->"59138ecd-036e-4968-9da8-15b2025381f6"],
Cell[106028, 3015, 223, 6, 24, "Print",ExpressionUUID->"ca54427d-ad34-4c62-b606-0bff21a3c13c"]
}, Open  ]],
Cell[106266, 3024, 343, 8, 34, "Output",ExpressionUUID->"ad5fbeaf-632c-45f3-9ba7-c62b97ae51b6"],
Cell[106612, 3034, 154, 3, 34, "Output",ExpressionUUID->"24b8beb8-32f2-421d-8f75-324e0f87a4f2"]
}, Open  ]],
Cell[CellGroupData[{
Cell[106803, 3042, 2246, 63, 178, "Input",ExpressionUUID->"05658815-bfce-4051-aacb-cef40bcc6665"],
Cell[109052, 3107, 157, 3, 34, "Output",ExpressionUUID->"24c05bab-f760-400f-8d31-9dcfd8efdc8d"]
}, Open  ]],
Cell[109224, 3113, 305, 7, 38, "Text",ExpressionUUID->"780a486e-58eb-4ba5-97a1-e80195f2690f"],
Cell[CellGroupData[{
Cell[109554, 3124, 3545, 97, 262, "Input",ExpressionUUID->"3554de9f-b59d-4d14-9839-f7de0d870e33"],
Cell[CellGroupData[{
Cell[113124, 3225, 175, 4, 24, "Print",ExpressionUUID->"60fd6ae0-fe51-4d85-8a84-e4411a5262c4"],
Cell[113302, 3231, 176, 4, 24, "Print",ExpressionUUID->"3ce18b6d-c486-4b5a-932a-39debbba795a"],
Cell[113481, 3237, 176, 4, 24, "Print",ExpressionUUID->"5eebcd40-1f4a-4436-a06f-a46fab13e3b0"],
Cell[113660, 3243, 178, 4, 24, "Print",ExpressionUUID->"bc67bbcb-9660-4c3a-afa3-1172079441a7"],
Cell[113841, 3249, 176, 4, 24, "Print",ExpressionUUID->"63d68b04-3497-443f-89e8-d2ac7da99fde"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[114066, 3259, 2370, 67, 199, "Input",ExpressionUUID->"27044c5e-5ae5-48f3-8f69-9c31748563ad"],
Cell[116439, 3328, 1384, 24, 93, "Message",ExpressionUUID->"3384d706-cac1-4f5a-8744-4e0f46ecd199"],
Cell[117826, 3354, 1406, 25, 93, "Message",ExpressionUUID->"8669008a-b636-447f-a8a2-e7ce8e06ec38"],
Cell[119235, 3381, 1382, 24, 93, "Message",ExpressionUUID->"372d3796-ecac-48ae-a4a7-ab03b4d934d2"],
Cell[120620, 3407, 443, 10, 24, "Message",ExpressionUUID->"00bd9dd9-36ab-497e-928a-7051fd1e55d2"],
Cell[CellGroupData[{
Cell[121088, 3421, 175, 4, 24, "Print",ExpressionUUID->"18298704-fdfe-4cf9-85b8-381301db1c99"],
Cell[121266, 3427, 178, 4, 24, "Print",ExpressionUUID->"49312600-5557-4a34-baca-5f57dc9ab6ac"],
Cell[121447, 3433, 197, 4, 24, "Print",ExpressionUUID->"a78b8a8b-561d-4f72-9730-b8d9b0a545ab"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[121693, 3443, 1670, 44, 178, "Input",ExpressionUUID->"06ea540f-2305-4576-8e06-75955fa27b62"],
Cell[123366, 3489, 222, 4, 34, "Output",ExpressionUUID->"00563dab-a57f-4a18-bc1a-576b5a8090f1"]
}, Open  ]],
Cell[CellGroupData[{
Cell[123625, 3498, 1736, 47, 157, "Input",ExpressionUUID->"ddd6ba4c-97ec-4de5-ae32-69d97aa9ae90"],
Cell[CellGroupData[{
Cell[125386, 3549, 175, 4, 24, "Print",ExpressionUUID->"00b94694-5d39-4157-9f24-361cc1b90721"],
Cell[125564, 3555, 176, 4, 24, "Print",ExpressionUUID->"1c633fdd-9fe8-458d-b6f6-17532c158200"],
Cell[125743, 3561, 176, 4, 24, "Print",ExpressionUUID->"10c9e9e4-973b-42bc-9521-d46ebf86c268"]
}, Open  ]],
Cell[125934, 3568, 1407, 22, 56, "Output",ExpressionUUID->"38048d24-d755-4717-b979-70119f21c858"]
}, Open  ]],
Cell[CellGroupData[{
Cell[127378, 3595, 3631, 98, 409, "Input",ExpressionUUID->"47246cbd-4661-4275-b967-97fa3dc7c454"],
Cell[131012, 3695, 175, 4, 34, "Output",ExpressionUUID->"c506ab14-7f37-43b3-b91c-f267d5e38e73"]
}, Open  ]],
Cell[131202, 3702, 502, 14, 52, "Input",ExpressionUUID->"7a3f4dfb-1f05-4eb8-b1b6-f01f1c9d22df"],
Cell[131707, 3718, 255, 6, 46, "Text",ExpressionUUID->"db3d3591-5096-4136-b38c-f22c4ab1ae58"],
Cell[CellGroupData[{
Cell[131987, 3728, 30361, 795, 2341, "Input",ExpressionUUID->"af57f75f-f665-427a-9311-8a9c0281fc84"],
Cell[162351, 4525, 261, 6, 41, "Output",ExpressionUUID->"0d475061-ecf2-4e8d-a7d4-50deb263e2c2"],
Cell[162615, 4533, 153, 3, 34, "Output",ExpressionUUID->"404e0599-f33e-4f66-a7c2-e28c112d25f9"],
Cell[162771, 4538, 1825, 45, 77, "Output",ExpressionUUID->"2301a607-7b94-4a70-8b0d-e5db03ef70e0"],
Cell[164599, 4585, 1829, 36, 77, "Output",ExpressionUUID->"d5549463-58b3-48d7-a730-d80166e2f57e"],
Cell[166431, 4623, 11097, 273, 106, "Output",ExpressionUUID->"d8c2aa64-407a-40ce-bf6c-66ee6a6889b9"],
Cell[177531, 4898, 11081, 273, 106, "Output",ExpressionUUID->"085d4588-28f5-4db6-9263-507b528c077a"],
Cell[188615, 5173, 910, 20, 34, "Output",ExpressionUUID->"1e0d0c00-dda6-4499-b09b-58f4c72410f0"],
Cell[189528, 5195, 331, 10, 51, "Output",ExpressionUUID->"8207687f-ff3a-46d2-a932-d834f2f8eead"],
Cell[189862, 5207, 311, 9, 51, "Output",ExpressionUUID->"ac509c19-ccc2-4863-82d7-c3eccd7cc753"]
}, Open  ]],
Cell[CellGroupData[{
Cell[190210, 5221, 3618, 105, 220, "Input",ExpressionUUID->"696f87b7-f5b4-4df9-af10-da41bd2c0f5b"],
Cell[193831, 5328, 161, 3, 34, "Output",ExpressionUUID->"0c9826fe-b4ed-4d62-b68c-8e7a1bd75568"],
Cell[193995, 5333, 411, 9, 34, "Output",ExpressionUUID->"cd339f3c-0c6b-4745-bd39-253d485b5b17"],
Cell[194409, 5344, 154, 3, 34, "Output",ExpressionUUID->"28a4aee0-3f35-47b2-81e6-2d626d1e28c8"]
}, Open  ]],
Cell[194578, 5350, 310, 6, 80, "Text",ExpressionUUID->"6a347965-4c9e-40fb-9270-2cbbaf7b068b"],
Cell[CellGroupData[{
Cell[194913, 5360, 18268, 486, 1354, "Input",ExpressionUUID->"a382c6c3-d481-4b57-8a2c-30451caa15b1"],
Cell[213184, 5848, 153, 3, 34, "Output",ExpressionUUID->"5cb98577-04b8-4196-88b4-94b5e5399133"],
Cell[213340, 5853, 553, 17, 51, "Output",ExpressionUUID->"8fd45b1c-9bf1-45ee-87ac-830906bd95d5"],
Cell[213896, 5872, 1741, 53, 92, "Output",ExpressionUUID->"30b8da07-9df9-4743-b971-dd69807de6a3"],
Cell[215640, 5927, 581, 11, 34, "Output",ExpressionUUID->"01a6d922-04a7-49f0-9405-0609dd2e156e"],
Cell[216224, 5940, 294, 8, 34, "Output",ExpressionUUID->"53035c92-f15b-41f5-a814-793967bfde7b"],
Cell[216521, 5950, 540, 15, 55, "Output",ExpressionUUID->"47efd3d5-d78a-4a3d-9c3c-290d548dc17a"],
Cell[217064, 5967, 666, 10, 119, "Output",ExpressionUUID->"262423cd-5768-4f8a-871f-9a36976e698a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[217767, 5982, 2019, 55, 157, "Input",ExpressionUUID->"5c48aa57-5a90-40e5-9b8b-0f6ef6144729"],
Cell[219789, 6039, 617, 9, 119, "Output",ExpressionUUID->"b0b39ac2-6759-4c7b-b789-12b245cf3c1c"]
}, Open  ]],
Cell[220421, 6051, 241, 5, 38, "Text",ExpressionUUID->"16d4ef0b-8253-419d-824b-8296aa4e3556"],
Cell[220665, 6058, 1411, 40, 73, "Input",ExpressionUUID->"9d86312e-9820-46c6-94ed-4b99523323c8"],
Cell[CellGroupData[{
Cell[222101, 6102, 21772, 584, 1564, "Input",ExpressionUUID->"0f7c445b-9c17-40ed-b52b-a776598f7162"],
Cell[243876, 6688, 549, 17, 51, "Output",ExpressionUUID->"e061c2b9-8d3c-4bd4-8a3b-18c323073274"],
Cell[244428, 6707, 1738, 53, 92, "Output",ExpressionUUID->"00da595d-52fb-4ed1-8610-8dadd18addd6"],
Cell[246169, 6762, 583, 11, 34, "Output",ExpressionUUID->"506e63ed-5dac-4398-8dfe-d3c7c94bdacd"],
Cell[246755, 6775, 294, 8, 34, "Output",ExpressionUUID->"f04686b9-70e1-4e75-9c28-484e90484a74"],
Cell[247052, 6785, 537, 15, 55, "Output",ExpressionUUID->"723f5b8d-175a-444b-a7c1-a21703857713"],
Cell[247592, 6802, 667, 10, 119, "Output",ExpressionUUID->"60655d81-6d92-43a0-b21f-f231205c715a"],
Cell[248262, 6814, 198, 5, 34, "Output",ExpressionUUID->"d344e9f3-c4a7-4548-a77e-25dd3128006e"],
Cell[248463, 6821, 615, 9, 119, "Output",ExpressionUUID->"2bcf6475-dfc1-429a-b4df-72bd266ec375"]
}, Open  ]],
Cell[CellGroupData[{
Cell[249115, 6835, 2580, 72, 199, "Input",ExpressionUUID->"75715d9d-827f-41cf-b076-2d68961142a4"],
Cell[251698, 6909, 175, 4, 34, "Output",ExpressionUUID->"523a0182-acad-4548-a1cc-b6a18dae14ef"]
}, Open  ]],
Cell[251888, 6916, 2798, 86, 308, "Input",ExpressionUUID->"928fa8b9-2dad-4491-97ec-d8b3f40f325e"],
Cell[CellGroupData[{
Cell[254711, 7006, 3227, 95, 157, "Input",ExpressionUUID->"eba1d740-7b48-4f73-ac4b-f608b9c83842"],
Cell[257941, 7103, 996, 25, 56, "Output",ExpressionUUID->"63991bc2-a2cc-4f5d-86ac-12f244dd96e4"],
Cell[258940, 7130, 917, 15, 56, "Output",ExpressionUUID->"8b2539f2-12be-41ba-a233-2aae3ff262a0"],
Cell[259860, 7147, 207, 5, 34, "Output",ExpressionUUID->"a072784d-6768-4257-bb03-7bbf94565d1e"]
}, Open  ]],
Cell[260082, 7155, 2609, 101, 293, "Input",ExpressionUUID->"dd3cc113-11a4-4c44-ba72-864778b56f09"],
Cell[262694, 7258, 357, 7, 46, "Text",ExpressionUUID->"d63aef0d-f783-4c6b-a46f-f530b6237153"],
Cell[263054, 7267, 2283, 92, 312, "Input",ExpressionUUID->"ef0888b7-d2bd-4c6c-b44c-d0e20b718b53"],
Cell[CellGroupData[{
Cell[265362, 7363, 9574, 270, 808, "Input",ExpressionUUID->"065bfa92-cea6-4000-b0ef-bc91e7401673"],
Cell[274939, 7635, 154, 3, 34, "Output",ExpressionUUID->"9f4c77cb-a686-4f3b-ae97-764f31eb5aad"],
Cell[275096, 7640, 977, 24, 56, "Output",ExpressionUUID->"9d3ea8f5-8838-4e9e-8b2a-cb1c61aaa719"],
Cell[CellGroupData[{
Cell[276098, 7668, 175, 4, 24, "Print",ExpressionUUID->"666004a1-09d5-4906-aa93-e33af21acfe2"],
Cell[276276, 7674, 178, 4, 24, "Print",ExpressionUUID->"5c7f8711-2257-4072-9141-c80d60ddf073"],
Cell[276457, 7680, 176, 4, 24, "Print",ExpressionUUID->"441e6196-93d9-427f-977e-658d255a884c"],
Cell[276636, 7686, 178, 4, 24, "Print",ExpressionUUID->"4cc699c5-7175-42e3-860f-86f8bf2066f0"]
}, Open  ]],
Cell[276829, 7693, 947, 15, 56, "Output",ExpressionUUID->"acd18b39-ba4c-4523-b1df-06ac0ce6b6f1"]
}, Open  ]],
Cell[CellGroupData[{
Cell[277813, 7713, 15273, 400, 1207, "Input",ExpressionUUID->"39b29c06-efc6-46ca-a759-a9f8c265b819"],
Cell[CellGroupData[{
Cell[293111, 8117, 223, 6, 24, "Print",ExpressionUUID->"ba6c8762-8cdd-4c77-b782-bae213b67339"],
Cell[293337, 8125, 223, 6, 24, "Print",ExpressionUUID->"93c08cf3-b267-49c4-8424-b0295c6799a2"],
Cell[293563, 8133, 223, 6, 24, "Print",ExpressionUUID->"25fa843f-b440-45fb-86fd-f50d7ef4679d"],
Cell[293789, 8141, 220, 6, 24, "Print",ExpressionUUID->"bfbaa87b-1de3-4bf4-bd69-3485ddf94659"],
Cell[294012, 8149, 223, 6, 24, "Print",ExpressionUUID->"85da46b3-d58d-4997-8a8a-560c5e5034b4"],
Cell[294238, 8157, 221, 6, 24, "Print",ExpressionUUID->"8d0d9109-acad-4cb9-bdf7-c62282422871"],
Cell[294462, 8165, 223, 6, 24, "Print",ExpressionUUID->"c735e7a3-4a8a-432b-935c-32aeabb50a80"],
Cell[294688, 8173, 221, 6, 24, "Print",ExpressionUUID->"fc09f161-8851-4783-9f9f-6c2df055b771"],
Cell[294912, 8181, 221, 6, 24, "Print",ExpressionUUID->"5bbf9084-1e9e-49a3-b8c5-439a5ed09c02"],
Cell[295136, 8189, 222, 6, 24, "Print",ExpressionUUID->"bd4fe8bb-ba55-47f4-a380-d8dc7a537702"],
Cell[295361, 8197, 222, 6, 24, "Print",ExpressionUUID->"5184a6a1-5ade-45c4-8827-db802dd90bec"],
Cell[295586, 8205, 222, 6, 24, "Print",ExpressionUUID->"927e9001-93f6-4220-ba26-fbbcc70305b7"],
Cell[295811, 8213, 222, 6, 24, "Print",ExpressionUUID->"277d2454-c58f-4de6-a1c4-ff9419418714"],
Cell[296036, 8221, 221, 6, 24, "Print",ExpressionUUID->"e356516a-ebe6-44da-a4a6-783945966b92"],
Cell[296260, 8229, 222, 6, 24, "Print",ExpressionUUID->"317510e5-7b34-41c3-80a2-0e46efd4cf3f"],
Cell[296485, 8237, 222, 6, 24, "Print",ExpressionUUID->"4abe10b8-ac8f-4f07-a443-3492c3357304"],
Cell[296710, 8245, 224, 6, 24, "Print",ExpressionUUID->"1b0a8e67-386c-48b0-a100-66bc06f1e704"],
Cell[296937, 8253, 222, 6, 24, "Print",ExpressionUUID->"a1c4afd2-cce8-4877-8f72-24bae928f89d"]
}, Open  ]],
Cell[297174, 8262, 157, 3, 34, "Output",ExpressionUUID->"5782bbf5-0566-491b-a831-a013c174d7ee"],
Cell[297334, 8267, 159, 3, 34, "Output",ExpressionUUID->"8e9a04b3-4b13-4d16-95b5-c7f039c14d69"],
Cell[297496, 8272, 217, 4, 34, "Output",ExpressionUUID->"9362b1a0-3481-4ef2-8b2b-0175d4a78fbe"],
Cell[297716, 8278, 218, 4, 34, "Output",ExpressionUUID->"676dd1d7-df2e-452f-b89a-58dfe067f8dc"],
Cell[CellGroupData[{
Cell[297959, 8286, 175, 4, 24, "Print",ExpressionUUID->"f17b3797-8173-4f79-bf34-53401c47278f"],
Cell[298137, 8292, 175, 4, 24, "Print",ExpressionUUID->"9816edba-3f6f-4433-901e-0553c7a7a5d2"],
Cell[298315, 8298, 175, 4, 24, "Print",ExpressionUUID->"9e47d352-b3e2-41bd-a90f-55b1cc0fcd2d"],
Cell[298493, 8304, 175, 4, 24, "Print",ExpressionUUID->"f2d26986-ac9f-4739-8848-76bc437e51b8"],
Cell[298671, 8310, 177, 4, 24, "Print",ExpressionUUID->"18a0b82c-c7a9-4c2e-957f-eabbc13ab61b"],
Cell[298851, 8316, 175, 4, 24, "Print",ExpressionUUID->"58666b5f-b4ba-4094-b219-37cb35b8b213"],
Cell[299029, 8322, 177, 4, 24, "Print",ExpressionUUID->"b9dab1df-da12-4053-b446-5ab356bdea71"],
Cell[299209, 8328, 175, 4, 24, "Print",ExpressionUUID->"637a5e87-d622-4f9a-8141-3719e7ddb783"],
Cell[299387, 8334, 175, 4, 24, "Print",ExpressionUUID->"7a05455b-500b-4b05-b889-59b0989dc297"],
Cell[299565, 8340, 176, 4, 24, "Print",ExpressionUUID->"01464679-4cb2-4100-a5dc-c5fa15af3599"],
Cell[299744, 8346, 178, 4, 24, "Print",ExpressionUUID->"e6c68605-abce-4ffe-8f5d-524891617026"],
Cell[299925, 8352, 178, 4, 24, "Print",ExpressionUUID->"d96ec796-f6b3-457a-b724-43696ae44982"],
Cell[300106, 8358, 178, 4, 24, "Print",ExpressionUUID->"d5cb5986-0bb9-45eb-a92a-0a2b712139cf"],
Cell[300287, 8364, 176, 4, 24, "Print",ExpressionUUID->"23b0b3fc-efef-45fa-805b-c3f784951d0c"],
Cell[300466, 8370, 176, 4, 24, "Print",ExpressionUUID->"08d5c17f-5366-4a08-ba25-2bae8c64e9b0"]
}, Open  ]],
Cell[300657, 8377, 465, 9, 56, "Output",ExpressionUUID->"cfe689dc-8824-470a-8393-513e662922f9"],
Cell[301125, 8388, 1500, 25, 102, "Output",ExpressionUUID->"8952efa3-12b4-4579-afb2-fe573acb16dd"],
Cell[302628, 8415, 209, 4, 34, "Output",ExpressionUUID->"515c46c9-ccce-44b7-acda-ca3d8e5a082a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[302874, 8424, 825, 23, 94, "Input",ExpressionUUID->"39a6d0d8-f54d-487f-8301-bf382dd5b7b6"],
Cell[303702, 8449, 3413, 90, 123, "Output",ExpressionUUID->"34a8273b-b10e-407f-b14c-9d1037310dd2"],
Cell[307118, 8541, 949, 15, 56, "Output",ExpressionUUID->"e54dbad5-8338-4f8a-8b76-dbca0561d1c6"]
}, Open  ]],
Cell[CellGroupData[{
Cell[308104, 8561, 4058, 113, 367, "Input",ExpressionUUID->"21bc0e56-1872-4f17-8466-0384da03870d"],
Cell[312165, 8676, 210, 4, 34, "Output",ExpressionUUID->"16916bf1-583a-45d1-ab03-18c82accdd6b"]
}, Open  ]],
Cell[312390, 8683, 245, 6, 46, "Text",ExpressionUUID->"2745cf41-ed58-4591-9616-58db364e6eff"],
Cell[CellGroupData[{
Cell[312660, 8693, 7794, 195, 598, "Input",ExpressionUUID->"2b09899e-4eec-4c44-985d-f38e67071811"],
Cell[CellGroupData[{
Cell[320479, 8892, 176, 4, 24, "Print",ExpressionUUID->"e5ff8b2f-e635-458a-abba-39ba4704bd56"],
Cell[320658, 8898, 176, 4, 24, "Print",ExpressionUUID->"8784d9b0-7968-473d-a0f9-91d255d2a793"],
Cell[320837, 8904, 176, 4, 24, "Print",ExpressionUUID->"42001529-a6d9-400e-89fa-62a4ec121c4f"],
Cell[321016, 8910, 178, 4, 24, "Print",ExpressionUUID->"e38f6190-22c9-4ae1-afc7-c3d937057bf9"],
Cell[321197, 8916, 176, 4, 24, "Print",ExpressionUUID->"fcea8f16-504b-4a79-b4b5-e11bae8aceed"],
Cell[321376, 8922, 302, 8, 24, "Print",ExpressionUUID->"1f4bb1d3-5c25-4b40-bab7-adff5914c1c6"]
}, Open  ]]
}, Open  ]],
Cell[321705, 8934, 231, 5, 46, "Text",ExpressionUUID->"99679113-4c08-4819-a0c7-b061ef1ae142"],
Cell[CellGroupData[{
Cell[321961, 8943, 1307, 38, 115, "Input",ExpressionUUID->"85aa9592-3a82-457c-9730-27abe6ae1b59"],
Cell[323271, 8983, 234, 5, 34, "Output",ExpressionUUID->"9ba4cdfe-7a3d-4647-9be1-0cc335d1ddc3"]
}, Open  ]],
Cell[323520, 8991, 322, 7, 80, "Text",ExpressionUUID->"9d3c50f8-c1da-48eb-8b2c-2b7936229c92"],
Cell[CellGroupData[{
Cell[323867, 9002, 2907, 80, 241, "Input",ExpressionUUID->"e84ba755-cc44-411d-9c9c-ac0e70c336ea"],
Cell[CellGroupData[{
Cell[326799, 9086, 176, 4, 24, "Print",ExpressionUUID->"e4898cac-8412-46f9-b431-6947ee571963"],
Cell[326978, 9092, 178, 4, 24, "Print",ExpressionUUID->"c50a2118-ab3a-4ff9-b439-0909ade219ae"],
Cell[327159, 9098, 176, 4, 24, "Print",ExpressionUUID->"b5266ab7-72b6-4a1f-b886-953979b4c960"],
Cell[327338, 9104, 175, 4, 24, "Print",ExpressionUUID->"3cc426c7-a740-42ae-95b3-86f9e67cb7eb"],
Cell[327516, 9110, 177, 4, 24, "Print",ExpressionUUID->"e12cc989-1b39-48f3-be8f-e8c2f2425942"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[327742, 9120, 1150, 34, 94, "Input",ExpressionUUID->"67bd6403-3ed4-4eca-a9b9-1eaa4844c66c"],
Cell[328895, 9156, 753, 21, 34, "Output",ExpressionUUID->"2767c9e6-21f4-4f5c-8f20-dd911324c277"],
Cell[329651, 9179, 753, 21, 34, "Output",ExpressionUUID->"511739c6-797e-4975-a389-9ac7503a9b17"],
Cell[330407, 9202, 753, 21, 34, "Output",ExpressionUUID->"55435391-6314-4381-a1f7-208f88dac871"]
}, Open  ]],
Cell[CellGroupData[{
Cell[331197, 9228, 6560, 190, 556, "Input",ExpressionUUID->"ab21d486-12fd-4b27-9bda-5b9317203378"],
Cell[337760, 9420, 154, 3, 34, "Output",ExpressionUUID->"0955c718-ba37-415f-9ded-0c958d13442c"],
Cell[337917, 9425, 177, 4, 24, "Print",ExpressionUUID->"ba2b10c9-aa92-4dbd-b4cd-0f8b0b4b7e6a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[338131, 9434, 6639, 182, 598, "Input",ExpressionUUID->"1e047e53-e108-42ec-ad02-86623359ab48"],
Cell[344773, 9618, 152, 3, 34, "Output",ExpressionUUID->"7dd04d45-2ae5-4b9a-9d68-791bc9f217c9"],
Cell[344928, 9623, 175, 4, 24, "Print",ExpressionUUID->"2eb77e71-13d3-4e17-a853-60c9e5db291d"]
}, Open  ]],
Cell[345118, 9630, 356, 7, 80, "Text",ExpressionUUID->"ab0f9cc5-a789-4c44-aa16-0fa7e06f0f82"],
Cell[CellGroupData[{
Cell[345499, 9641, 12520, 333, 1214, "Input",ExpressionUUID->"bf94b696-7c77-4d54-9598-aca69c91e725"],
Cell[358022, 9976, 181, 3, 34, "Output",ExpressionUUID->"33d2a08f-c3cb-4bcb-9101-862b68dea294"],
Cell[358206, 9981, 177, 3, 34, "Output",ExpressionUUID->"09016af7-a49e-4c11-8226-4834ecde47c3"],
Cell[CellGroupData[{
Cell[358408, 9988, 197, 4, 24, "Print",ExpressionUUID->"0870cca7-0f05-4df5-8cf0-7e63907e18b4"],
Cell[358608, 9994, 197, 4, 24, "Print",ExpressionUUID->"927fc49f-8df6-469f-bab3-02b8b28504a6"],
Cell[358808, 10000, 197, 4, 24, "Print",ExpressionUUID->"56b2464a-f645-49f2-87fd-20c6e3d1e6b7"],
Cell[359008, 10006, 200, 4, 24, "Print",ExpressionUUID->"de7b2f34-1acf-4943-8075-1f5a9fa67441"]
}, Open  ]],
Cell[359223, 10013, 1978, 30, 56, "Output",ExpressionUUID->"2d43adb5-d2be-48b4-8b39-d08c423ed282"],
Cell[361204, 10045, 1529, 22, 140, "Output",ExpressionUUID->"a050e0ef-3f52-4108-bbe5-a6cb93c0764d"],
Cell[362736, 10069, 1527, 22, 140, "Output",ExpressionUUID->"01e57f52-9c4e-40d9-8c29-65f28640915b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[364300, 10096, 2049, 55, 157, "Input",ExpressionUUID->"733ce22d-c50a-4671-922c-97c209baea39"],
Cell[366352, 10153, 153, 3, 34, "Output",ExpressionUUID->"d2d67074-2900-417c-ad75-3067ad7ee14c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[366542, 10161, 9676, 273, 556, "Input",ExpressionUUID->"89cc8f98-4b21-4c17-a8e3-c162a71aa4a9"],
Cell[376221, 10436, 263, 6, 41, "Output",ExpressionUUID->"03409cc8-560d-41fa-bf89-04f2f977eb94"]
}, Open  ]],
Cell[376499, 10445, 272, 6, 38, "Text",ExpressionUUID->"61198d4a-10a6-4dee-96e0-2763bb63ba30"],
Cell[CellGroupData[{
Cell[376796, 10455, 13541, 357, 1403, "Input",ExpressionUUID->"d17d8040-8cc5-480b-b637-29e924bb13cd"],
Cell[390340, 10814, 157, 3, 34, "Output",ExpressionUUID->"b1ca6712-3d89-4ddd-b896-7b43a78d354d"],
Cell[CellGroupData[{
Cell[390522, 10821, 175, 4, 24, "Print",ExpressionUUID->"5e7e7bd1-17c6-42ea-91cc-d4d2371aa419"],
Cell[390700, 10827, 175, 4, 24, "Print",ExpressionUUID->"07f5a56d-34f4-4f5e-a4ab-da99812e59a4"],
Cell[390878, 10833, 177, 4, 24, "Print",ExpressionUUID->"5dbf7e65-93c0-4204-a807-b1a4f9a1967e"],
Cell[391058, 10839, 175, 4, 24, "Print",ExpressionUUID->"5e379d3a-bd40-4f4d-88da-d082a41f301c"]
}, Open  ]],
Cell[391248, 10846, 1956, 30, 56, "Output",ExpressionUUID->"661a2463-fb8c-4d39-988e-046cb7b4d7a8"],
Cell[393207, 10878, 1423, 22, 119, "Output",ExpressionUUID->"cba3a2c9-679b-43fc-a28f-bcbbe226d458"],
Cell[394633, 10902, 1423, 22, 119, "Output",ExpressionUUID->"ba46073b-4bf4-4759-957a-4a178882125a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[396093, 10929, 2755, 73, 283, "Input",ExpressionUUID->"2f52c8ce-092c-4944-bece-4a9ff9bb7436"],
Cell[398851, 11004, 1065, 17, 56, "Output",ExpressionUUID->"f62fd220-923d-43fe-b218-cfd03fe3c4c9"]
}, Open  ]],
Cell[399931, 11024, 732, 26, 98, "Input",ExpressionUUID->"1138e553-96b5-49ff-ac5d-c13838dc03e6"]
}
]
*)


